Non-Markovian heavy-quark equilibration and equilibrium correlation function in a thermal medium

We compute the charm-quark current-current correlation function within the Langevin framework and extract the heavy-quark diffusion coefficient using the Green--Kubo formula. The formalism is further extended to evaluate the correlation function using a generalized Langevin equation that incorporates memory effects via an exponentially decaying memory kernel. We find that while memory effects qualitatively modify the transient structure of the current correlations, the value of the transport coefficient remains unchanged. In addition, we investigate heavy-quark thermalization in the presence of memory and compare the nonequilibrium solution of a generalized Fokker--Planck equation with the one obtained from the generalized Langevin equation in the non-relativistic limit. We also consider the relativistic case with correlated noise and observe that memory effects can give rise to a damped, oscillatory equilibration of the heavy quark momentum distribution in a non-Markovian bath.

==> anc/fig10_midpoint_/Analysis_tau05.dat <==
# T (GeV)  C(0)V   (fm**-3)   alpha (1/fm)   beta  (1/fm)   gamma    Ds (fm) 
0.20 0.00844 0.98433 0.76221 1.26666 0.57937
0.25 0.00989 0.88067 0.65487 1.27858 0.66904
0.30 0.01105 1.14762 0.92553 1.24487 0.75363
0.35 0.01208 1.04187 0.81360 1.26197 0.80564
0.40 0.01301 1.06936 0.83917 1.25889 0.85926
0.45 0.01393 1.14736 0.91907 1.24537 0.92419
0.50 0.01457 1.14465 0.91215 1.24908 0.95036


==> anc/fig10_midpoint_/Analysis_tau05_3param.dat <==
# T (GeV)  C(0)V   (fm**-3)   alpha (1/fm)   beta  (1/fm)   gamma    Ds (fm) 
0.20 0.00842 1.01660 0.79463 1.27146 0.57941
0.25 0.00982 0.95367 0.72837 1.28723 0.66921
0.30 0.01105 1.14945 0.92737 1.24514 0.75363
0.35 0.01205 1.07008 0.84193 1.26612 0.80567
0.40 0.01298 1.09651 0.86643 1.26277 0.85929
0.45 0.01392 1.16178 0.93353 1.24737 0.92421
0.50 0.01455 1.16322 0.93078 1.25164 0.95038



==> anc/fig10_midpoint_/Analysis_tau1.dat <==
# T (GeV)  C(0)V   (fm**-3)   alpha (1/fm)   beta  (1/fm)   gamma    Ds (fm) 
0.20 0.00834 0.47941 0.18923 2.45565 0.55398
0.25 0.00969 0.45458 0.14487 2.95404 0.62879
0.30 0.01081 0.48725 0.18811 2.49294 0.69846
0.35 0.01189 0.51397 0.21989 2.29963 0.76690
0.40 0.01291 0.51255 0.21906 2.28387 0.83126
0.45 0.01378 0.49913 0.19673 2.44019 0.87540
0.50 0.01448 0.49599 0.18851 2.50488 0.90945


==> anc/fig10_midpoint_/Analysis_tau1_3param.dat <==
# T (GeV)  C(0)V   (fm**-3)   alpha (1/fm)   beta  (1/fm)   gamma    Ds (fm) 
0.20 0.00831 0.48775 0.19918 2.41311 0.55408
0.25 0.00962 0.46935 0.16433 2.77658 0.62907
0.30 0.01076 0.49776 0.20074 2.43636 0.69862
0.35 0.01186 0.51881 0.22546 2.28412 0.76696
0.40 0.01287 0.51987 0.22746 2.26068 0.83137
0.45 0.01371 0.51006 0.20970 2.38878 0.87559
0.50 0.01439 0.51019 0.20560 2.42772 0.90972


==> anc/fig10_midpoint_/Analysis_tau5.dat <==
# T (GeV)  C(0)V   (fm**-3)   alpha (1/fm)   beta  (1/fm)   gamma    Ds (fm) 
0.20 0.00835 0.09361 0.17437 0.46473 0.50809
0.25 0.00974 0.09622 0.17766 0.49127 0.59754
0.30 0.01107 0.09331 0.17610 0.45159 0.65744
0.35 0.01206 0.09320 0.17709 0.45155 0.71211
0.40 0.01307 0.09182 0.17706 0.42756 0.75151
0.45 0.01387 0.09465 0.17771 0.42906 0.79841
0.50 0.01460 0.09427 0.17834 0.42207 0.83056


==> anc/fig10_midpoint_/Analysis_tau5_3param.dat <==
# T (GeV)  C(0)V   (fm**-3)   alpha (1/fm)   beta  (1/fm)   gamma    Ds (fm) 
0.20 0.00823 0.09864 0.18014 0.53922 0.52179
0.25 0.00966 0.10107 0.18156 0.54743 0.61230
0.30 0.01093 0.10002 0.18233 0.53509 0.68157
0.35 0.01194 0.10101 0.18300 0.53545 0.74241
0.40 0.01290 0.10065 0.18414 0.52490 0.78944
0.45 0.01366 0.10426 0.18593 0.53944 0.83950
0.50 0.01438 0.10418 0.18663 0.53319 0.87539


==> anc/fig10_midpoint_/Analysis_tau8.dat <==
# T (GeV)  C(0)V   (fm**-3)   alpha (1/fm)   beta  (1/fm)   gamma    Ds (fm) 
0.20 0.00833 0.05800 0.14612 0.33966 0.49528
0.25 0.00973 0.05818 0.14855 0.34219 0.56870
0.30 0.01094 0.05891 0.14842 0.34092 0.64156
0.35 0.01197 0.05861 0.14986 0.33124 0.68309
0.40 0.01304 0.05814 0.14764 0.30253 0.72708
0.45 0.01392 0.05898 0.14918 0.30731 0.77418
0.50 0.01480 0.05809 0.14854 0.29150 0.80535


==> anc/fig10_midpoint_/Analysis_tau8_3param.dat <==
# T (GeV)  C(0)V   (fm**-3)   alpha (1/fm)   beta  (1/fm)   gamma    Ds (fm) 
0.20 0.00825 0.06360 0.15112 0.41572 0.52951
0.25 0.00965 0.06434 0.15316 0.41421 0.61032
0.30 0.01086 0.06636 0.15366 0.42449 0.69630
0.35 0.01188 0.06675 0.15545 0.41955 0.74764
0.40 0.01287 0.06847 0.15599 0.42735 0.81796
0.45 0.01375 0.06987 0.15735 0.43112 0.87240
0.50 0.01460 0.06988 0.15762 0.42751 0.92024


==> anc/fig12_midpoint_/Ds_numint_lgc_eq_wm_mid_constA_T0.20_heun.dat <==
# t (fm)  Ds(t) (fm)  
0.1 0.00550692958799474
0.15 0.010955761144261406
0.2 0.016347162138394742
0.25 0.021681847629594738
0.3 0.026960508715461403
0.35 0.03218378788772806
0.4 0.037352273843994734
0.45 0.042466546099994736
0.5 0.047527204071194734
0.55 0.05253480310692807
0.6 0.05748990220879473
0.65 0.06239310393252807
0.7 0.06724499417679472
0.75 0.0720461398962614
0.8 0.07679713712719473
0.85 0.08149855695439472
0.9 0.0861509715890614
0.95 0.0907549243314614
1.0 0.09531088547066141
1.05 0.09981938110372807
1.1 0.10428097804879476
1.15 0.10869620004772808
1.2 0.11306554681252808
1.25 0.11738951569999473
1.3 0.12166861120079474
1.35 0.1259033560669281
1.4 0.13009426782799474
1.45 0.1342418433629281
1.5 0.13834652265039474
1.55 0.1424087454642614
1.6 0.14642898178639474
1.65 0.1504077018034614
1.7 0.15434537297146142
1.75 0.1582424537010614
1.8 0.16209935536719475
1.85 0.16591643128399475
1.9 0.16969405575759475
1.95 0.17343263869519476
2.0 0.17713258795599476
2.05 0.1807942793138614
2.1 0.18441808946426147
2.15 0.18800439493199478
2.2 0.19155354397946145
2.25 0.1950659274333281
2.3 0.1985418703453281
2.35 0.20198163803386143
2.4 0.20538555916879478
2.45 0.20875403556772812
2.5 0.21208746792186145
2.55 0.21538618810959476
2.6 0.2186505140487948
2.65 0.22188078270372813
2.7 0.22507736425039482
2.75 0.22824060357199483
2.8 0.2313707932935948
2.85 0.2344682093831948
2.9 0.23753320041039477
2.95 0.24056612777892813
3.0 0.2435672519943948
3.05 0.24653693466532814
3.1 0.24947557952079483
3.15 0.25238347031119485
3.2 0.25526088948986153
3.25 0.2581081350407949
3.3 0.26092551419812815
3.35 0.26371323773519484
3.4 0.2664715164253282
3.45 0.26920064637519486
3.5 0.2719009373789281
3.55 0.27457271366906144
3.6 0.27721636163492813
3.65 0.2798322461618615
3.7 0.2824206727431948
3.75 0.2849819959901281
3.8 0.28751654228559476
3.85 0.29002464405412814
3.9 0.29250660975866144
3.95 0.2949626870365281
4.0 0.2973931234909281
4.05 0.29979816645199475
4.1 0.30217804553466143
4.15 0.30453301226746143
4.2 0.3068633485234615
4.25 0.3091692865117281
4.3 0.31145107769252806
4.35 0.3137089429426614
4.4 0.31594310573306145
4.45 0.3181537985117281
4.5 0.32034113129039476
4.55 0.3225052235015948
4.6 0.3246462359133281
4.65 0.3267643836679948
4.7 0.3288599199666614
4.75 0.3309330478685281
4.8 0.3329839731975948
4.85 0.33501289399546147
4.9 0.3370200101469281
4.95 0.33900556000506143
5.0 0.34096983981306145
5.05 0.34291312431012805
5.1 0.3448356040285281
5.15 0.3467374332850614
5.2 0.34861879834532805
5.25 0.35047986874959475
5.3 0.35232077553572816
5.35 0.35414166912932815
5.4 0.35594274610426146
5.45 0.35772421993039477
5.5 0.3594863060914615
5.55 0.3612292533511948
5.6 0.36295325859066147
5.65 0.36465852657572817
5.7 0.3663452501255949
5.75 0.36801355560186144
5.8 0.36966358295119484
5.85 0.37129550352292817
5.9 0.37290948808612817
5.95 0.37450576093092813
6.0 0.3760845895602615
6.05 0.37764621567226153
6.1 0.37919086560506154
6.15 0.3807187021063948
6.2 0.38222990724346156
6.25 0.38372472537679486
6.3 0.3852033459122615
6.35 0.3866659119709282
6.4 0.3881125378994616
6.45 0.3895433204317282
6.5 0.3909584225885282
6.55 0.3923581261746616
6.6 0.3937426757213282
6.65 0.3951122239751949
6.7 0.3964668944306616
6.75 0.39780681082106156
6.8 0.3991321610503949
6.85 0.40044317661092826
6.9 0.4017400884487949
6.95 0.4030230892466616
7.0 0.4042923378269282
7.05 0.40554798225999483
7.1 0.40679016010319485
7.15 0.4080189503410615
7.2 0.40923443424506156
7.25 0.4104366985138615
7.3 0.41162585650426153
7.35 0.4128020939357282
7.4 0.41396559512826153
7.45 0.41511653511759483
7.5 0.41625510515279485
7.55 0.41738145019812817
7.6 0.4184957274034615
7.65 0.41959815628026154
7.7 0.4206888878002615
7.75 0.42176800504399486
7.8 0.4228355612253282
7.85 0.42389163188132817
7.9 0.42493632545359483
7.95 0.42596975857572816
8.0 0.42699209143546146
8.05 0.4280034401885282
8.1 0.4290038858333281
8.150001 0.4299935443503693
8.2 0.4309724132376666
8.25 0.4319406377325999
8.3 0.43289829386486667
8.35 0.4338454844440667
8.400001 0.43478236395568215
8.45 0.43570899316246076
8.5 0.4366255217000608
8.55 0.4375319779347274
8.6 0.4384284149437941
8.650001 0.43931497852644447
8.7 0.44019173388911986
8.75 0.4410587944544532
8.8 0.4419161757280532
8.85 0.4427639292171199
8.900001 0.443602167020474
8.95 0.4444309682617177
9.0 0.44525050741051764
9.05 0.4460608411747844
9.1 0.4468620315065177
9.150001 0.44765420985856785
9.2 0.44843747647132226
9.25 0.4492120212307889
9.3 0.4499780039507889
9.35 0.45073559860892226
9.400001 0.45148491736886437
9.45 0.45222597732070224
9.5 0.45295891856443565
9.55 0.45368385509776893
9.6 0.4544008654615023
9.650001 0.455110005412551
9.7 0.45581129580886254
9.75 0.45650482414592924
9.8 0.45719062840662256
9.85 0.45786881192278256
9.900001 0.45853951745993177
9.95 0.45920283814269275
10.0 0.45985891133479945
10.05 0.46050773660370614
10.1 0.46114928539687944
10.15 0.4617835749004528
10.2 0.46241062706898617
10.25 0.46303047291602617
10.3 0.4636431607811995
10.35 0.4642487438715461
10.4 0.46484727386493285
10.45 0.4654387417638128
10.5 0.4660231617915462
10.55 0.4666005873702128
10.6 0.4671710706760262
10.65 0.4677346678002928
10.7 0.4682915045243461
10.75 0.4688417040899994
10.8 0.46938533993511944
10.85 0.46992246778919944
10.9 0.4704531666265328
10.95 0.47097760844498615
11.0 0.4714958784584261
11.05 0.4720079492919194
11.1 0.47251385492178605
11.15 0.47301365522813277
11.2 0.4735074464328261
11.25 0.47399534583847946
11.3 0.47447746122791945
11.35 0.47495386188157274
11.4 0.47542457371005276
11.45 0.47588965548413276
11.5 0.47634917898621276
11.55 0.4768032156812527
11.6 0.4772518444445594
11.65 0.4776951715741594
11.7 0.4781332253426927
11.75 0.4785659581034394
11.8 0.47899338891303933
11.85 0.47941561804498606
11.9 0.47983272308434605
11.95 0.4802446950506394
12.0 0.48065154286290607
12.05 0.4810533432358127
12.1 0.48145015791997275
12.15 0.48184208814119933
12.2 0.4822292417847194
12.25 0.4826116742659993
12.3 0.4829894886608793
12.35 0.48336274836519943
12.4 0.48373148651901265
12.45 0.484095775740986
12.5 0.484455709314106
12.55 0.4848113698717594
12.6 0.48516275516797264
12.65 0.48550980684839934
12.7 0.4858525215543193
12.75 0.486190959131706
12.8 0.48652514590418605
12.85 0.48685511523026603
12.9 0.48718088489341277
12.95 0.4875024400114927
13.0 0.4878197776831727
13.05 0.48813289491837275
13.1 0.4884417811698927
13.15 0.4887464163673327
13.2 0.4890467721970927
13.25 0.48934282054013273
13.3 0.48963464777426613
13.35 0.4899223883745861
13.4 0.4902060364394395
13.45 0.4904855681983728
13.5 0.49076103596413284
13.55 0.4910325074947995
13.6 0.4913000195178395
13.65 0.49156362339367954
13.7 0.4918233762717595
13.75 0.49207926431442617
13.8 0.4923312845930395
13.85 0.4925794598950128
13.9 0.4928238321531461
13.95 0.4930644644082927
14.0 0.49330142274258604
14.05 0.49353474781906603
14.1 0.4937644579331994
14.15 0.4939906276185328
14.2 0.49421333668562606
14.25 0.494432608580666
14.3 0.4946484204070126
14.35 0.494860755934266
14.4 0.49506966325287943
14.45 0.4952751611942127
14.5 0.49547723985277264
14.55 0.4956759632387993
14.6 0.495871431963706
14.65 0.4960636846391193
14.7 0.49625275868882596
14.75 0.49643873243175934
14.8 0.49662160577917264
14.85 0.49680132565373264
14.9 0.49697788334461257
14.95 0.4971513513680793
15.0 0.49732182534866604
15.05 0.4974893468607726
15.1 0.4976539498022126
15.15 0.49781566936103927
15.2 0.49797447754109264
15.25 0.49813037317501263
15.3 0.49828342991570596
15.35 0.498433640352826
15.4 0.49858093843154594
15.45 0.49872527502375924
15.5 0.49886669332861255
15.55 0.4990052827208259
15.6 0.4991410761731992
15.65 0.49927416053458584
15.7 0.4994046450999192
15.75 0.4995325909166658
15.8 0.4996580439180525
15.85 0.4997810479142125
15.9 0.49990167368061245
15.95 0.5000199872925591
16.0 0.5001359638600258
16.05 0.5002495535244526
16.1 0.5003607001194391
16.15 0.5004693351120791
16.2 0.5005754340492525
16.25 0.5006790075293591
16.3 0.5007800801045058
16.35 0.5008786818768791
16.4 0.5009748502361324
16.45 0.5010686108334658
16.5 0.5011599853264791
16.55 0.5012490129855725
16.6 0.5013357092082924
16.65 0.5014201222659991
16.7 0.5015023820701591
16.75 0.5015826098521324
16.8 0.5016608925119723
16.85 0.5017373034670657
16.9 0.5018118743112256
16.95 0.5018845597187991
17.0 0.5019553420769857
17.05 0.5020242009498177
17.1 0.5020911014837484
17.15 0.5021560493199937
17.2 0.502219054966159
17.25 0.5022801656539031
17.3 0.5023393308385857
17.35 0.502396510200207
17.4 0.5024518008842818
17.45 0.5025052700082071
17.5 0.5025569628068418
17.55 0.5026069005094125
17.6 0.5026551271390445
17.65 0.5027017365135937
17.7 0.5027467878649751
17.75 0.5027903297932524
17.8 0.5028324219689537
17.85 0.5028730949144471
17.9 0.5029123490335298
17.95 0.5029501838046443
18.0 0.502986609809807
18.05 0.5030216441556203
18.1 0.5030552909005377
18.15 0.5030876038639511
18.2 0.5031186599417751
18.25 0.5031484837031831
18.3 0.5031770572943938
18.35 0.5032043415504791
18.4 0.5032302850284097
18.45 0.503254902082959
18.5 0.5032782536998124
18.55 0.5033002971238977
18.6 0.503321009929615
18.65 0.5033404500763883
18.7 0.5033587083619563
18.75 0.503375757259151
18.8 0.5033915110919404
18.85 0.5034060098690284
18.9 0.5034193268077803
18.95 0.503431480502671
19.0 0.5034424625210603
19.05 0.503452248968591
19.1 0.5034607779820096
19.15 0.5034680260915434
19.2 0.5034740194394689
19.25 0.5034788340808939
19.3 0.5034825374942784
19.35 0.5034851673175615
19.4 0.5034867554842517
19.45 0.5034873444607654
19.5 0.5034869329894839
19.55 0.503485546583118
19.6 0.5034832475227574
19.65 0.503480051721021
19.7 0.5034759181224715
19.75 0.5034707631210251
19.8 0.5034645536662282
19.85 0.5034573132768011
19.9 0.5034490827102305
19.95 0.5034399426681611
20.0 0.5034299571096331
20.05 0.5034191326701665
20.1 0.5034074832874251
20.15 0.5033949827876278
20.2 0.5033816218581771
20.25 0.5033674133618785
20.3 0.5033523768086624
20.35 0.5033365501380704
20.4 0.5033198736027744
20.45 0.5033022708273931
20.5 0.5032837481344438
20.55 0.5032642995195318
20.6 0.5032438973626464
20.65 0.5032225688724918
20.7 0.5032003269770677
20.75 0.5031771761256545
20.8 0.5031531534843318
20.85 0.503128259579777
20.9 0.5031025456952758
20.95 0.5030760763042571
21.0 0.5030488220691212
21.05 0.503020755757953
21.1 0.5029919136674571
21.15 0.5029623394930784
21.2 0.5029320502219531
21.25 0.5029010094379104
21.3 0.5028691726474677
21.35 0.5028366004871264
21.4 0.502803381890945
21.45 0.5027695597245877
21.5 0.5027351388827744
21.55 0.5027001073727584
21.6 0.5026644841525344
21.65 0.502628257734529
21.7 0.5025914250999903
21.75 0.502554018928513
21.8 0.5025160815345078
21.85 0.5024776792578144
21.9 0.5024389080718091
21.95 0.502399827889025
22.0 0.5023604323630517
22.05 0.502320735741825
22.1 0.5022808048382731
22.15 0.5022407131970997
22.2 0.5022004646815157
22.25 0.5021600525710092
22.3 0.5021195497358091
22.35 0.5020790271380917
22.4 0.5020384711508065
22.45 0.5019978617131104
22.5 0.5019572076737291
22.55 0.5019165826753291
22.6 0.5018760633721612
22.65 0.5018356405502732
22.7 0.5017952869815051
22.75 0.5017549444620385
22.8 0.5017145395127052
22.85 0.5016740186086838
22.9 0.5016334213535157
22.95 0.5015928687457718
23.0 0.5015524445565025
23.05 0.5015121919841719
23.1 0.5014720944956172
23.15 0.5014321250114998
23.2 0.5013922421304758
23.25 0.5013524209963105
23.3 0.5013126973018891
23.35 0.5012730622705078
23.4 0.5012334958505398
23.45 0.5011939394964918
23.5 0.5011543333821878
23.55 0.5011147588422412
23.6 0.5010752781935373
23.65 0.5010358750554892
23.7 0.5009965732118625
23.75 0.5009573925357665
23.8 0.5009183280078946
23.85 0.5008793744055052
23.9 0.5008405606368013
23.95 0.5008019391899745
24.0 0.5007635122690146
24.05 0.5007252777259106
24.1 0.5006872522709773
24.15 0.5006494781315853
24.2 0.5006120230770786
24.25 0.5005749314865933
24.3 0.500538297824812
24.35 0.500502202124844
24.4 0.5004666369869241
24.45 0.5004315936268386
24.5 0.5003970751664226
24.55 0.5003630766706787
24.6 0.5003296083881401
24.65 0.5002967196418147
24.7 0.500264502880812
24.75 0.5002330097823161
24.8 0.5002021945847906
24.85 0.5001720080188173
24.9 0.5001424453159694
24.95 0.5001135209153293
25.0 0.5000852597506147
25.05 0.500057647753772
25.1 0.5000306491793508
25.15 0.5000042694043748
25.2 0.4999785401940068
25.25 0.4999535203804601
25.3 0.49992920643127603
25.35 0.49990549705203335
25.4 0.4998822788077667
25.45 0.4998595249085881
25.5 0.4998372678811747
25.55 0.499815554767404
25.6 0.4997944091953934
25.65 0.4997738189348281
25.7 0.4997537593107214
25.75 0.4997342024607161
25.8 0.4997151071653988
25.85 0.49969647278715884
25.9 0.4996783351875001
25.95 0.4996606837721188
26.0 0.4996434945633721
26.05 0.49962676458551614
26.1 0.4996104815003748
26.15 0.4995946136813668
26.2 0.49957912794065207
26.25 0.4995640053936228
26.3 0.4995492623184654
26.35 0.49953489002824675
26.4 0.49952085186718004
26.45 0.4995070734245987
26.5 0.49949348406430005
26.55 0.49948000935479603
26.6 0.49946657333713207
26.65 0.499453178547756
26.7 0.49943983161228944
26.75 0.49942649523016674
26.8 0.4994131791403107
26.85 0.49939988512823597
26.9 0.4993865792828174
26.95 0.499373237892652
27.0 0.4993598438050574
27.05 0.49934639411494536
27.1 0.49933288410270005
27.15 0.4993193279428707
27.2 0.49930574509999076
27.25 0.4992921586355641
27.3 0.49927861512418276
27.35 0.49926514981772946
27.4 0.4992517385149881
27.45 0.4992383514414522
27.5 0.4992250118354361
27.55 0.49921172901602284
27.6 0.49919847916736154
27.65 0.4991852377632869
27.7 0.4991719753815482
27.75 0.4991586971984656
27.8 0.4991454100820069
27.85 0.49913210565585225
27.9 0.499118702837975
27.95 0.49910507795750564
28.0 0.4990912350049723
28.05 0.4990772596990737
28.1 0.49906324559040166
28.15 0.4990492182605243
28.2 0.49903510644416166
28.25 0.4990208867688549
28.3 0.49900653327483896
28.35 0.4989920116857616
28.4 0.4989773494752017
28.45 0.4989625703832337
28.5 0.49894773678886567
28.55 0.49893290682150565
28.6 0.49891809766011896
28.65 0.49890330542033234
28.7 0.49888849814037495
28.75 0.49887364560064157
28.8 0.4988587400187322
28.85 0.49884375827272687
28.9 0.4988286837079482
28.95 0.49881357255872155
29.0 0.4987985123647588
29.05 0.49878357795451883
29.1 0.4987688063544761
29.15 0.4987541663056655
29.2 0.49873955350549487
29.25 0.4987248846126522
29.3 0.4987101619437669
29.35 0.4986954219706468
29.4 0.49868075237397486
29.45 0.49866623830139895
29.5 0.4986518498237882
29.55 0.49863753092527086
29.6 0.49862324877879616
29.65 0.49860897776968677
29.7 0.4985946339709028
29.75 0.4985801390379108
29.8 0.49856546908830013
29.85 0.4985506024228281
29.9 0.4985355167773454
29.95 0.4985202014049721
30.0 0.49850466724236947
30.05 0.498488893224492
30.1 0.4984728867934307
30.15 0.49845666076761735
30.2 0.49844017441096666
30.25 0.4984233500909667
30.3 0.49840613157363345
30.35 0.4983885024964707
30.4 0.4983704514302735
30.45 0.49835194025459345
30.5 0.49833292202176144
30.55 0.49831340051477474
30.6 0.49829339740761747
30.65 0.4982729170423908
30.7 0.49825195441719616
30.75 0.49823052705267346
30.8 0.49820869956868413
30.85 0.49818656991253474
30.9 0.49816423716475877
30.95 0.49814176761467877
31.0 0.4981192153417828
31.05 0.49809662411695077
31.1 0.4980739742848441
31.15 0.4980512272898148
31.2 0.4980283636891749
31.25 0.49800531789845487
31.3 0.4979820075068176
31.35 0.49795844637956427
31.4 0.4979347430419216
31.45 0.4979109448122469
31.5 0.49788705803114824
31.55 0.49786308150668956
31.6 0.49783895507136156
31.65 0.497814623413463
31.7 0.497790075661527
31.75 0.4977653635323323
31.8 0.4977405321777937
31.85 0.49771559383914843
31.9 0.49769057190967636
31.95 0.4976654899011004
32.0 0.49764037537847633
32.05 0.49761526420638036
32.1 0.49759014142007635
32.15 0.49756495936670037
32.2 0.4975397132184337
32.25 0.4975144402034791
32.3 0.4974891523790951
32.35 0.49746384546632705
32.4 0.4974385041642257
32.45 0.4974130925672551
32.5 0.4973876176427111
32.55 0.497362158637271
32.6 0.49733682331294043
32.65 0.4973116858288231
32.7 0.4972867486981565
32.75 0.4972620173464338
32.8 0.4972375738564711
32.85 0.49721342311616185
32.9 0.49718951708147385
32.95 0.4971658647264019
33.0 0.4971424465891432
33.05 0.49711919553250317
33.1 0.49709607877755924
33.15 0.4970731031898899
33.2 0.4970503098854846
33.25 0.4970277280944233
33.3 0.49700536542263657
33.35 0.4969832197118739
33.4 0.4969612405103379
33.45 0.49693934729851924
33.5 0.49691750036467397
33.55 0.49689570412326595
33.6 0.4968739248481726
33.65 0.49685213861158595
33.7 0.496830373937026
33.75 0.496808636530562
33.8 0.496786969597826
33.85 0.4967654261448126
33.9 0.49674401653269534
33.95 0.4967227607598526
34.0 0.49670164740731926
34.05 0.4966806039141139
34.1 0.4966595470362046
34.15 0.4966384682859965
34.2 0.4966174030932072
34.25 0.49659639424396995
34.3 0.4965755034257512
34.35 0.4965548063865619
34.4 0.49653433397986324
34.45 0.49651409629137255
34.5 0.4964941417409299
34.55 0.49647450244561264
34.6 0.4964551727624979
34.65 0.4964361772907966
34.7 0.49641755795648185
34.75 0.49639937907938325
34.8 0.49638166969877523
34.85 0.4963643961397352
34.9 0.4963475098189246
34.95 0.49633097161408185
35.0 0.4963147280468072
35.05 0.4962987449079912
35.1 0.49628303937113777
35.15 0.49626758384149516
35.2 0.49625233104507915
35.25 0.4962372381988285
35.3 0.4962223168189885
35.35 0.4962076193094418
35.4 0.49619315496537775
35.45 0.4961789046441404
35.5 0.4961648449179751
35.55 0.49615097782839646
35.6 0.49613731363076446
35.65 0.4961237961631164
35.7 0.4961103374853565
35.75 0.49609687721356976
35.8 0.49608342614310574
35.85 0.49607002777826303
35.9 0.49605665823253503
35.95 0.4960432871132604
36.0 0.4960299012442897
36.05 0.4960164470212711
36.1 0.4960028773333777
36.15 0.49598913910361775
36.2 0.4959752094834791
36.25 0.4959611643377084
36.3 0.49594703585779376
36.35 0.4959328512623378
36.4 0.49591870453064707
36.45 0.4959046450533138
36.5 0.4958906391997885
36.55 0.49587662727838044
36.6 0.4958625782410684
36.65 0.4958485306516923
36.7 0.495834523244759
36.75 0.49582057084437503
36.8 0.49580666890056696
36.85 0.495792782465239
36.9 0.49577896237214025
36.95 0.49576529999142566
37.0 0.49575181518494027
37.05 0.49573850433352695
37.1 0.49572535645410293
37.15 0.49571232747473226
37.2 0.49569937554419363
37.25 0.4956864526764816
37.3 0.49567350234850294
37.35 0.4956604609248016
37.4 0.4956472498109883
37.45 0.4956338280829029
37.5 0.4956201909004389
37.55 0.49560634701708955
37.6 0.4955923385670416
37.65 0.4955781980680976
37.7 0.49556395867771896
37.75 0.4955496016771857
37.8 0.495535049266391
37.85 0.49552023182289223
37.9 0.49550511130918556
37.95 0.49548969452497227
38.0 0.49547402865139356
38.05 0.49545815692958023
38.1 0.4954420889738682
38.15 0.4954258676168123
38.2 0.4954095714944443
38.25 0.495393249046743
38.3 0.4953769260669029
38.35 0.49536060252454567
38.4 0.4953442345061137
38.45 0.4953278710113724
38.5 0.4953116076406204
38.55 0.4952955218806204
38.6 0.4952797391628391
38.65 0.4952643939214098
38.7 0.4952495603946258
38.75 0.49523523108714845
38.8 0.4952214344832445
38.85 0.4952082127126632
38.9 0.49519558140505787
38.95 0.4951835152495379
39.0 0.4951719621818472
39.05 0.49516089654600726
39.1 0.49515025569199117
39.15 0.4951400601701138
39.2 0.4951304390661565
39.25 0.4951214255003752
39.3 0.49511293744354323
39.35 0.4951049084257726
39.4 0.49509727075690857
39.45 0.49508997034142055
39.5 0.4950829990557458
39.55 0.4950763550678803
39.6 0.49507005176959334
39.65 0.49506406638043493
39.7 0.4950584277478163
39.75 0.4950531988875027
39.8 0.49504835710458217
39.85 0.495043883428772
39.9 0.49503977600362853
39.95 0.495036011972004
40.0 0.4950325846727784
40.05 0.4950294697984445
40.1 0.49502663911797096
40.15 0.4950241085524072
40.2 0.49502189081723913
40.25 0.4950199837074194
40.3 0.495018387632343
40.35 0.49501705714006355
40.4 0.4950159342619409
40.45 0.4950150049319697
40.5 0.49501427437632517
40.55 0.4950137431220293
40.6 0.4950133855356929
40.65 0.4950131527055532
40.7 0.4950129934050954
40.75 0.4950128906142073
40.8 0.49501286350114804
40.85 0.49501293180111483
40.9 0.4950130936311974
40.95 0.49501330750477956
41.0 0.4950134954926622
41.05 0.49501358560544695
41.1 0.4950135648673538
41.15 0.4950134452184798
41.2 0.4950132026436693
41.25 0.49501283137080826
41.3 0.4950123793215948
41.35 0.49501188995114487
41.4 0.4950113359938815
41.45 0.4950107081473279
41.5 0.49501010611627855
41.55 0.4950096288459758
41.6 0.49500929101588986
41.65 0.4950091003491277
41.7 0.4950090526172297
41.75 0.49500913832498006
41.8 0.4950093769350809
41.85 0.4950097853433872
41.9 0.495010410236305
41.95 0.4950113081899263
42.0 0.4950124464510889
42.05 0.49501377745144304
42.1 0.4950153283819091
42.15 0.49501712889605953
42.2 0.4950191688031145
42.25 0.49502143936569154
42.3 0.4950239732141652
42.35 0.4950267560286804
42.4 0.495029808961186
42.45 0.49503318125614926
42.5 0.49503687273539404
42.55 0.49504092692520096
42.6 0.4950453574275327
42.65 0.4950501632852906
42.7 0.495055376772224
42.75 0.49506097478890665
42.8 0.4950668990988203
42.85 0.49507309308282027
42.9 0.4950794837534634
42.95 0.49508600094364147
43.0 0.4950926303280724
43.05 0.4950994444341503
43.1 0.4951065284146089
43.15 0.4951139280481876
43.2 0.4951216868920916
43.25 0.49512985590158487
43.3 0.49513847867790484
43.35 0.4951476209021181
43.4 0.4951573255388755
43.45 0.49516760002002747
43.5 0.4951784468519849
43.55 0.49518984643641156
43.6 0.4952018077493503
43.65 0.49521435914638495
43.7 0.49522746294943565
43.75 0.49524108606282224
43.8 0.4952552171716863
43.85 0.4952698197478997
43.9 0.49528491543779835
43.95 0.49530054816483843
44.0 0.49531672829701967
44.05 0.495333439595409
44.1 0.4953506675611903
44.15 0.49536841643747836
44.2 0.49538667142235304
44.25 0.49540537059897166
44.3 0.49542445818015574
44.35 0.49544389828938246
44.4 0.49546368919711575
44.45 0.4954837958446678
44.5 0.49550412204157446
44.55 0.4955246671932331
44.6 0.49554542839148374
44.65 0.4955663547988224
44.7 0.49558746646960633
44.75 0.49560879093271043
44.8 0.49563031763581444
44.85 0.4956520266696277
44.9 0.49567387472133967
44.95 0.49569584689823565
45.0 0.49571790331995297
45.05 0.49573998160441163
45.1 0.49576205285911035
45.15 0.49578408160927573
45.2 0.495806052695953
45.25 0.4958279878808489
45.3 0.49584984183080105
45.35 0.49587153013714763
45.4 0.49589306576748365
45.45 0.49591449976172364
45.5 0.4959358249365076
45.55 0.4959570633518677
45.6 0.4959782445143637
45.65 0.49599937603845967
45.7 0.496020473493393
45.75 0.49604148048850766
45.8 0.4960623596993451
45.85 0.49608309158184105
45.9 0.49610360974461437
45.95 0.49612386174691836
46.0 0.4961438431565397
46.05 0.496163569616785
46.1 0.49618309451525966
46.15 0.49620243180328094
46.2 0.4962215686723156
46.25 0.4962405608870143
46.3 0.4962594384287317
46.35 0.496278259859345
46.4 0.4962971238514944
46.45 0.49631608644289704
46.5 0.49633517757292367
46.55 0.49635437944513705
46.6 0.496373624167313
46.65 0.4963928784376063
46.7 0.4964121461414143
46.75 0.49643139400965963
46.8 0.4964506102421077
46.85 0.4964698224140543
46.9 0.49648903226015567
46.95 0.4965082280934997
47.0 0.49652737731914237
47.05 0.49654641500421964
47.1 0.49656530036656626
47.15 0.49658403006452895
47.2 0.4966025995686143
47.25 0.496620919904145
47.3 0.4966389146725289
47.35 0.4966565706095529
47.4 0.4966738822781182
47.45 0.4966908384224169
47.5 0.49670740460635293
47.55 0.4967235449882196
47.6 0.49673925258399554
47.65 0.4967545772307369
47.7 0.4967696128476756
47.75 0.4967844783553449
47.8 0.4967992395686142
47.85 0.49681385820319557
47.9 0.4968282645048916
47.95 0.4968424294487636
48.0 0.4968563551432276
48.05 0.49687005906079557
48.1 0.49688358440709957
48.15 0.49689692338949953
48.2 0.49691004533305155
48.25 0.49692297316170225
48.3 0.49693568770856095
48.35 0.4969481329396649
48.4 0.4969602972844969
48.45 0.4969721308449022
48.5 0.4969835378260223
48.55 0.49699446684968085
48.6 0.4970049278756435
48.65 0.4970149699937875
48.7 0.49702468271058753
48.75 0.49703421368035827
48.8 0.4970436662953556
48.85 0.4970530838386943
48.9 0.4970624558990249
48.95 0.4970717460028329
49.0 0.4970809762552062
49.05 0.49709015851201693
49.1 0.4970992638848596
49.15 0.49710829909151555
49.2 0.49711728302410224
49.25 0.4971261902648916
49.3 0.4971349867228756
49.35 0.49714365653663556
49.4 0.4971521840693503
49.45 0.49716051010583023
49.5 0.4971685615570516
49.55 0.4971763433556222
49.6 0.4971838976968275
49.65 0.4971912549146196
49.7 0.49719845027453424
49.75 0.4972054714380542
49.8 0.49721228146601787
49.85 0.49721887273297033
49.9 0.4972252609836968
49.95 0.4972314618759421
50.0 0.4972374623354451
50.05 0.4972432282565544
50.1 0.49724876807088614
50.15 0.49725406958522855
50.2 0.4972590194021971
50.25 0.4972634771564456
50.3 0.4972673486480979
50.35 0.4972706509170942
50.4 0.49727345149712193
50.45 0.4972757395653544
50.5 0.49727747110347925
50.55 0.49727859722911555
50.6 0.4972790981479337
50.65 0.4972789770432289
50.7 0.49727821642311487
50.75 0.49727680467353413
50.8 0.49727472470363976
50.85 0.49727199520720033
50.9 0.49726863370424146
50.95 0.4972646615931203
51.0 0.4972601330454851
51.05 0.49725508426495824
51.1 0.4972495203151171
51.15 0.4972434863845016
51.2 0.49723703710139544
51.25 0.4972302078119234
51.3 0.4972229838786541
51.35 0.49721537078749667
51.4 0.49720739334621666
51.45 0.49719895293098465
51.5 0.49719000661708607
51.55 0.497180593581054
51.6 0.49717069752626997
51.65 0.49716027369267
51.7 0.497149293034494
51.75 0.49713772494881936
51.8 0.4971255229088407
51.85 0.49711264339763
51.9 0.4970990392504299
51.95 0.4970847208260246
52.0 0.4970697271343766
52.05 0.4970540241268032
52.1 0.4970375507937259
52.15 0.4970203095251605
52.2 0.4970023566465685
52.25 0.49698367571216856
52.3 0.4969642450916672
52.35 0.4969440846469098
52.4 0.49692316530892583
52.45 0.49690146558975784
52.5 0.4968790160257685
52.55 0.4968558536311445
52.6 0.4968319903778112
52.65 0.49680739921032313
52.7 0.4967820644969791
52.75 0.4967560020070378
52.8 0.4967292287617684
52.85 0.4967017763850217
52.9 0.4966736108100244
52.95 0.4966446511991444
53.0 0.49661487573367247
53.05 0.4965843029903338
53.1 0.4965529546400404
53.15 0.4965209063362537
53.2 0.4964882541803497
53.25 0.4964550890967016
53.3 0.49642145952016825
53.35 0.496387319719251
53.4 0.49635263852714423
53.45 0.49631742758126696
53.5 0.4962816920360936
53.55 0.49624543588897896
53.6 0.496208645188947
53.65 0.4961713243665043
53.7 0.49613353350041367
53.75 0.496095329785171
53.8 0.49605671484006164
53.85 0.4960176582369257
53.9 0.49597813770615234
53.95 0.4959381359039123
54.0 0.49589765117746964
54.05 0.4958566928104083
54.1 0.4958152554280937
54.15 0.49577337855590164
54.2 0.49573113250474427
54.25 0.49568855063346967
54.3 0.4956456013318803
54.35 0.49560223011122967
54.4 0.4955584036526057
54.45 0.49551409733700036
54.5 0.4954693411232403
54.55 0.4954241686702056
54.6 0.49537860275199763
54.65 0.4953326388613096
54.7 0.495286248365395
54.75 0.495239476019539
54.8 0.49519238131165627
54.85 0.49514491229900565
54.9 0.4950970439205523
54.95 0.4950488121227924
55.0 0.4950002106743444
55.05 0.4949512552389951
55.1 0.4949019683795604
55.15 0.4948524074554004
55.2 0.49480265087897374
55.25 0.4947527566629523
55.3 0.494702723041619
55.35 0.49465255176567235
55.4 0.494602311618899
55.45 0.49455197534241896
55.5 0.494501494340947
55.55 0.494450922288467
55.6 0.4944002841419069
55.65 0.4943495509282109
55.7 0.4942987131603602
55.75 0.49424774121505893
55.8 0.49419658655675497
55.85 0.4941451862504083
55.9 0.4940935117578217
55.95 0.4940415326433256
56.0 0.49398919264733626
56.05 0.4939364777680189
56.1 0.49388339900757094
56.15 0.49382999264255767
56.2 0.4937762723993577
56.25 0.4937222359210643
56.3 0.4936679066275817
56.35 0.4936133252314431
56.4 0.49355850889864306
56.45 0.49350345259246703
56.5 0.49344818861362966
56.55 0.49339276724633374
56.6 0.493337241960787
56.65 0.493281673223507
56.7 0.49322609983453636
56.75 0.49317057175483503
56.8 0.4931151158043284
56.85 0.49305972871474973
56.9 0.49300445068424303
56.95 0.4929493515793044
57.0 0.4928944615277204
57.05 0.49283975464857377
57.1 0.4927851911236244
57.15 0.4927307453426324
57.2 0.49267642821563506
57.25 0.49262228829593374
57.3 0.4925683335976938
57.35 0.4925145500665152
57.4 0.4924609337091392
57.45 0.4924074815426539
57.5 0.4923542499010539
57.55 0.4923012791367659
57.6 0.49224854885478186
57.65 0.49219606956543793
57.7 0.4921439537377259
57.75 0.4920923304304619
57.8 0.49204126161271255
57.85 0.49199075057049385
57.9 0.49194077541614717
57.95 0.4918913147514858
58.0 0.49184239181277656
58.05 0.4917940876598592
58.1 0.4917464558397418
58.15 0.4916994957117419
58.2 0.4916532179677845
58.25 0.4916076597684886
58.3 0.49156286646817926
58.35 0.49151887766425384
58.4 0.4914756578768192
58.45 0.49143313937032324
58.5 0.49139130302907524
58.55 0.4913501611752086
58.6 0.4913097194871446
58.65 0.49126995736644063
58.7 0.4912308684465473
58.75 0.491192465884158
58.8 0.49115471630950197
58.85 0.49111755903726734
58.9 0.4910809782708887
58.95 0.4910449350812993
59.0 0.491009436543998
59.05 0.49097458640827535
59.1 0.4909404577645207
59.15 0.4909070814644887
59.2 0.49087447869371537
59.25 0.49084263139805673
59.3 0.49081153213200873
59.35 0.490781190598654
59.4 0.49075162081518736
59.45 0.4907228665845741
59.5 0.4906949467443181
59.55 0.49066786097697934
59.6 0.49064157694429666
59.65 0.49061605229567795
59.7 0.49059130999022726
59.75 0.49056741508403
59.8 0.4905443960220993
59.85 0.49052223186090466
59.9 0.49050090503713933
59.95 0.49048038812501127
60.0 0.4904606074780993
60.05 0.49044152109874994
60.1 0.4904230763595072
60.15 0.49040522365064326
60.2 0.49038800783359787
60.25 0.49037151566745396
60.3 0.49035582551108065
60.35 0.4903409768932673
60.4 0.490326940410878
60.45 0.49031371961139003
60.5 0.490301266175998
60.55 0.490289466322942
60.6 0.490278269973502
60.65 0.4902677026430273
60.7 0.4902577800779073
60.75 0.490248479252478
60.8 0.49023975839436595
60.85 0.49023156192426465
60.9 0.4902238867824619
60.95 0.49021677256447793
61.0 0.49021025238817934
61.05 0.4902043400296086
61.1 0.49019902040773766
61.15 0.49019429371207474
61.2 0.49019021468948265
61.25 0.4901867946635925
61.3 0.4901840451667263
61.35 0.4901820183599082
61.4 0.4901807262525077
61.45 0.4901800612276304
61.5 0.4901798955694293
61.55 0.49018023478979295
61.6 0.4901811116734367
61.65 0.49018249457376306
61.7 0.49018432325747086
61.75 0.4901865230032117
61.8 0.4901890197866058
61.85 0.49019178964673593
61.9 0.49019485432755944
61.95 0.49019817116739295
62.0 0.4902017256428789
62.05 0.4902055840568906
62.1 0.49020981645017486
62.15 0.4902144978952095
62.2 0.49021970574826557
62.25 0.49022548246154973
62.3 0.4902318271608735
62.35 0.49023867794328624
62.4 0.49024597578034224
62.45 0.4902536805625076
62.5 0.49026175197148897
62.55 0.49027021270015037
62.6 0.49027910649206496
62.65 0.49028845426175033
62.7 0.490298257679009
62.75 0.4903085078108063
62.8 0.490319205802657
62.85 0.4903303728824223
62.9 0.4903420352197876
62.95 0.490354233581217
63.0 0.4903670130500169
63.05 0.4903804279097929
63.1 0.49039445653673686
63.15 0.4904090556122355
63.2 0.4904242233842248
63.25 0.4904399397823048
63.3 0.4904561916330568
63.35 0.4904729588548168
63.4 0.4904901829362248
63.45 0.49050778081313146
63.5 0.4905257317372488
63.55 0.4905440135621874
63.6 0.4905625979333874
63.65 0.4905815250090567
63.7 0.490600801836022
63.75 0.4906204093668594
63.8 0.490640343929846
63.85 0.4906605767140594
63.9 0.4906810695789127
63.95 0.4907017893526088
64.0 0.49072269884824604
64.05 0.490743748266998
64.1 0.490764898574326
64.15 0.49078614277631005
64.2 0.4908074619743473
64.25 0.49082880865005935
64.3 0.490850099162102
64.35 0.49087133054531257
64.4 0.49089259138695523
64.45 0.4909138947822833
64.5 0.4909352486713926
64.55 0.49095669487444327
64.6 0.49097819666635795
64.65 0.4909996696644166
64.7 0.491021026430966
64.75 0.491042177042422
64.8 0.4910631172877553
64.85 0.4910838984843846
64.9 0.4911045390127686
64.95 0.49112503703448596
65.0 0.491145389922294
65.05 0.4911655960838726
65.1 0.491185663382518
65.15 0.49120556901852863
65.2 0.491225204959222
65.25 0.4912444197594354
65.3 0.4912631168133021
65.35 0.4912813092611314
65.4 0.4912990442710941
65.45 0.4913163867876594
65.5 0.4913333447901767
65.55 0.4913498776674887
65.6 0.49136599917362195
65.65 0.491381716303862
65.7 0.4913970481626353
65.75 0.49141201154661396
65.8 0.491426626828278
65.85 0.49144093403612865
65.9 0.49145494795501937
65.95 0.4914686457002568
66.0 0.49148201688165405
66.05 0.4914950482459207
66.1 0.4915077370610248
66.15 0.49152011476513136
66.2 0.49153216798821403
66.25 0.4915438759799367
66.3 0.49155525907864606
66.35 0.49156634318027803
66.4 0.4915770930773234
66.45 0.49158746984412865
66.5 0.49159742950023533
66.55 0.491606898899958
66.6 0.49161583821618193
66.65 0.49162421231068865
66.7 0.49163196279226723
66.75 0.49163904425860117
66.8 0.4916454865508593
66.85 0.4916513144937031
66.9 0.49165651490303
66.95 0.4916610537833714
67.0 0.4916648827216455
67.05 0.49166801649949726
67.1 0.49167047898653726
67.15 0.49167226619889354
67.2 0.49167337425393354
67.25 0.49167381277813116
67.3 0.49167361917669067
67.35 0.49167280928926066
67.4 0.4916713928613994
67.45 0.4916694128941845
67.5 0.4916668897202282
67.55 0.4916638249302804
67.6 0.4916601931174335
67.65 0.4916560197513663
67.7 0.49165135000498544
67.75 0.4916461656771347
67.8 0.4916404739377257
67.85 0.4916342887584532
67.9 0.4916275806591423
67.95 0.4916203296325397
68.0 0.49161254692295037
68.05 0.4916042500097131
68.1 0.4915954480982464
68.15 0.4915861008330517
68.2 0.49157613130660904
68.25 0.49156551198424103
68.3 0.4915542659097024
68.35 0.4915424323878677
68.4 0.4915300532805397
68.45 0.491517176386673
68.5 0.4915038089203477
68.55 0.49148992174944633
68.6 0.4914755206029076
68.65 0.49146061806535024
68.7 0.4914452347679849
68.75 0.49142935401278487
68.8 0.4914129514015848
68.85 0.4913960294506941
68.9 0.49137854454692875
68.95 0.49136047601607014
69.0 0.4913417928971368
69.05 0.49132246755919545
69.1 0.4913025314134461
69.15 0.49128192404798476
69.2 0.4912605832568594
69.25 0.49123854282046475
69.3 0.4912157887475474
69.35 0.49119231312429407
69.4 0.4911681940416273
69.45 0.4911434532503314
69.5 0.49111806336181935
69.55 0.4910919543891047
69.6 0.49106504843650733
69.65 0.49103734171898195
69.7 0.49100887309766994
69.75 0.49097967738311005
69.8 0.4909497475441767
69.85 0.49091907471712604
69.9 0.4908877317264486
69.95 0.49085578564960597
70.0 0.4908232567375634
70.05 0.49079014590782466
70.1 0.4907564603748113
70.15 0.49072225591887525
70.2 0.49068752706776053
70.25 0.49065223055576046
70.3 0.4906163958198032
70.35 0.4905800470099046
70.4 0.49054316147518456
70.45 0.4905057741712486
70.5 0.4904679089173606
70.55 0.49042952098042186
70.6 0.4903905674391311
70.65 0.4903510172502458
70.7 0.4903108475990458
70.75 0.4902700790788538
70.8 0.49022868386520035
70.85 0.4901866198590564
70.9 0.4901439033235897
70.95 0.49010050390505105
71.0 0.49005641117297644
71.05 0.49001173528894443
71.1 0.4899665866183097
71.15 0.48992098398389905
71.2 0.48987497233999505
71.25 0.48982863564708845
71.3 0.4897820123748111
71.35 0.4897350585973178
71.4 0.48968773279516314
71.45 0.48964007737423515
71.5 0.4895921557488058
71.55 0.48954404376348315
71.6 0.4894957854413925
71.65 0.48944738995893916
71.7 0.48939887715475777
71.75 0.4893502313380964
71.8 0.48930141644299247
71.85 0.4892524392616378
71.9 0.48920335462547776
71.95 0.4891541893817445
72.0 0.48910495234673645
72.05 0.48905566885967516
72.1 0.48900638503230454
72.15 0.4889571212865979
72.2 0.48890790462372846
72.25 0.48885877690857116
72.3 0.4888097273522618
72.35 0.48876073574411244
72.4 0.4887118060702138
72.45 0.4886629403519418
72.5 0.4886141041579791
72.55 0.4885652883115791
72.6 0.48851651180418715
72.65 0.4884677934685285
72.7 0.4884191596149179
72.75 0.48837060198581916
72.8 0.48832209218707784
72.85 0.4882736174804751
72.9 0.4882251685107471
72.95 0.4881767172138084
73.0 0.4881282499550991
73.05 0.4880798096129124
73.1 0.4880314524266938
73.15 0.4879832302548751
73.2 0.48793516095635775
73.25 0.4878872396091151
73.3 0.4878394642835898
73.35 0.4877917816580538
73.4 0.4877441854219365
73.45 0.48769674039785116
73.5 0.4876494648918458
73.55 0.48760233636090183
73.6 0.4875553443144805
73.65 0.48750845942010185
73.7 0.4874615865758139
73.75 0.4874146817038778
73.8 0.48736771450037913
73.85 0.4873205930227471
73.9 0.4872732604676538
73.95 0.48722569391695514
74.0 0.48717784757737115
74.05 0.48712968657760575
74.1 0.4870812804114191
74.15 0.48703268835817104
74.2 0.48698391929389373
74.25 0.48693497608476316
74.3 0.4868858742750991
74.35 0.48683662021506713
74.4 0.4867871322812858
74.45 0.48673734109400046
74.5 0.4866872682104591
74.55 0.48663694388713113
74.6 0.48658639876312043
74.65 0.48653568393500307
74.7 0.48648482933668846
74.75 0.4864338064893712
74.8 0.48638255143981385
74.85 0.48633105394562715
74.9 0.4862792910791098
74.95 0.4862272078750138
75.0 0.48617473779211245
75.05 0.48612184670936043
75.1 0.48606853354609647
75.15 0.4860147940752484
75.2 0.4859606195078245
75.25 0.48590600170541387
75.3 0.48585097748388845
75.35 0.4857955478713445
75.4 0.4857396639321871
75.45 0.48568329970630975
75.5 0.48562651907492843
75.55 0.48556933207631514
75.6 0.48551165602417656
75.65 0.48545346785393656
75.7 0.4853948026826512
75.75 0.48533567101314723
75.8 0.4852760620173072
75.85 0.48521602387808593
75.9 0.48515559953555787
75.95 0.4850948009998779
76.0 0.4850336482161765
76.05 0.48497215824395257
76.1 0.48491033457504584
76.15 0.4848481738046565
76.2 0.4847856668430779
76.25 0.4847227996113338
76.3 0.48465960150197906
76.35 0.4845961290323044
76.4 0.48453246275561107
76.45 0.48446864772073106
76.5 0.4844047005471845
76.55 0.4843406054223632
76.6 0.4842763387529658
76.65 0.48421187943401117
76.7 0.48414716845920575
76.75 0.4840821941808911
76.8 0.4840169629270457
76.85 0.4839514866235151
76.9 0.4838857510373817
76.95 0.4838197372690191
77.0 0.4837534780215737
77.05 0.4836870041328058
77.1 0.48362028504792043
77.15 0.4835532701649337
77.2 0.4834858760769978
77.25 0.48341804092222446
77.3 0.4833497580074084
77.35 0.4832809532014351
77.4 0.48321159836751515
77.45 0.48314173181690173
77.5 0.4830713729646351
77.55 0.4830005598625551
77.6 0.4829293329040485
77.65 0.48285769105828846
77.7 0.4827855961232485
77.75 0.4827130269533285
77.8 0.48263997530532854
77.85 0.48256651125839517
77.9 0.4824926982868752
77.95 0.48241849389135516
78.0 0.48234384392612845
78.05 0.4822687142885818
78.1 0.48219313830991517
78.15 0.4821171477921552
78.2 0.4820407556138085
78.25 0.48196400095994185
78.3 0.4818868914252218
78.35 0.48180940420858176
78.4 0.4817315241991951
78.45 0.4816532447308217
78.5 0.48157454595834176
78.55 0.4814954682717285
78.6 0.4814160814429285
78.65 0.4813364377573819
78.7 0.4812565520357818
78.75 0.48117641668004846
78.8 0.48109601159588844
78.85 0.4810153449650618
78.9 0.4809345115997285
78.95 0.4808535955395686
79.0 0.48077265567482186
79.05 0.4806917404543419
79.1 0.48061082987599524
79.15 0.4805299049479953
79.2 0.48044893114447523
79.25 0.4803678653857553
79.3 0.48028673756580864
79.35 0.480205546728902
79.4 0.48012425450916857
79.45 0.48004285448271533
79.5 0.4799613487214353
79.55 0.4798797325046886
79.6 0.47979803489018197
79.65 0.4797163140308752
79.7 0.4796346244103952
79.75 0.47955299072762186
79.8 0.47947143674618187
79.85 0.47938997134756856
79.9 0.47930858316196856
79.95 0.47922725974436853
80.0 0.4791459981046885
80.05 0.4790648076398352
80.1 0.47898369315919526
80.15 0.47890263488932855
80.2 0.47882155491066186
80.25 0.4787404261759419
80.3 0.4786592684551952
80.35 0.4785780518715152
80.4 0.47849675693818194
80.45 0.47841536113402194
80.5 0.478333852003782
80.55 0.478252210767302
80.6 0.47817038498895537
80.65 0.4780883627732754
80.7 0.4780061353821287
80.75 0.4779237245482087
80.8 0.47784117620132865
80.85 0.47775849608612875
80.9 0.4776757058875154
80.95 0.477592865779142
81.0 0.47751001128015536
81.05 0.4774271712229821
81.1 0.4773443617117288
81.15 0.4772615843370087
81.2 0.4771788678356754
81.25 0.4770962416852755
81.3 0.4770137441936489
81.35 0.47693136745892895
81.4 0.47684909537700887
81.45 0.4767669481104489
81.5 0.4766849018546623
81.55 0.47660290763172897
81.6 0.4765209247922623
81.65 0.47643886948431563
81.7 0.4763567045162089
81.75 0.47627447171151566
81.8 0.4761922110437823
81.85 0.4761099679990889
81.9 0.4760278040652222
81.95 0.4759457303047956
82.0 0.47586369136719564
82.05 0.475781648582769
82.1 0.47569958208250235
82.15 0.47561747072079563
82.2 0.47553530757540896
82.25 0.475453082484849
82.3 0.47537076585892896
82.35 0.47528835454372903
82.4 0.475205882198129
82.45 0.4751233432788757
82.5 0.475040672106609
82.55 0.47495785435215565
82.6 0.4748749196159423
82.65 0.4747918739941823
82.7 0.47470870403151566
82.75 0.4746253686791957
82.8 0.474541858502769
82.85 0.4744582153531157
82.9 0.4743744769202624
82.95 0.47429069328463574
83.0 0.47420693408847575
83.05 0.4741232564982891
83.1 0.4740396620364225
83.15 0.4739561790574357
83.2 0.4738728673492758
83.25 0.47378973779364913
83.3 0.47370681295610245
83.35 0.4736241399235692
83.4 0.4735417494467692
83.45 0.4734596846019692
83.5 0.47337795870799587
83.55 0.47329658542500913
83.6 0.4732155850384492
83.65 0.47313493131343587
83.7 0.47305463117562246
83.75 0.4729747432012224
83.8 0.4728953148389824
83.85 0.4728164069759424
83.9 0.47273811033850244
83.95 0.4726604633300757
84.0 0.47258342587130237
84.05 0.4725069386623424
84.1 0.47243100124922244
84.15 0.4723556202503957
84.2 0.472280792877169
84.25 0.47220652152911574
84.3 0.47213277084751576
84.35 0.4720595129010624
84.4 0.4719867767611157
84.45 0.4719145445793557
84.5 0.471842747508849
84.55 0.4717714119449024
84.6 0.47170056979876906
84.65 0.4716301822881557
84.7 0.471560217348209
84.75 0.4714907008997824
84.8 0.4714216875425557
84.85 0.47135315391908905
84.9 0.47128504029604895
84.95 0.4712173510909717
85.0 0.47115009115113166
85.05 0.47108321044320633
85.1 0.471016727129201
85.15 0.4709507266277823
85.2 0.4708852618032916
85.25 0.47082034218985164
85.3 0.47075596641666756
85.35 0.4706921258186515
85.4 0.4706287739563795
85.45 0.47056586250046484
85.5 0.47050342841082227
85.55 0.4704414553754729
85.6 0.47037983840574493
85.65 0.47031860181310486
85.7 0.47025779611488616
85.75 0.4701974211373502
85.8 0.4701374795080809
85.85 0.4700779514007315
85.9 0.47001885664130755
85.95 0.4699602045533289
86.0 0.4699020148136382
86.05 0.4698443475409342
86.1 0.4697872064106942
86.15 0.4697305526774889
86.2 0.46967436243023564
86.25 0.46961861330716365
86.3 0.46956331427612363
86.35 0.4695084473737663
86.4 0.4694539550567529
86.45 0.4693998006532542
86.5 0.46934592217952625
86.55 0.46929223461455566
86.6 0.46923865909634765
86.65 0.4691851629094676
86.7 0.46913171479392624
86.75 0.46907823925259295
86.8 0.4690246986824809
86.85 0.46897105108491294
86.9 0.46891724048839023
86.95 0.4688632381311422
87.0 0.4688090192378303
87.05 0.4687546216674409
87.1 0.46870005853263563
87.15 0.46864531293297695
87.2 0.4685903953985983
87.25 0.46853529301037433
87.3 0.46848000479243296
87.35 0.4684245136828863
87.4 0.46836881809965425
87.45 0.46831297027356356
87.5 0.46825702532653424
87.55 0.4682010283620116
87.6 0.46814495566995823
87.65 0.4680887762136169
87.7 0.46803248092068883
87.75 0.4679761003609875
87.8 0.4679196813910462
87.85 0.46786324247085426
87.9 0.46780682874584095
87.95 0.4677504758870463
88.0 0.46769419581041694
88.05 0.4676380302692116
88.1 0.46758201228674756
88.15 0.4675261323261716
88.2 0.4674703745827262
88.25 0.4674147708898409
88.3 0.46735934971369153
88.35 0.4673041275973396
88.4 0.46724914594110495
88.45 0.4671943807690516
88.5 0.46713980808271566
88.55 0.467085397635185
88.6 0.467031127479409
88.65 0.46697698598513687
88.7 0.4669229649245289
88.75 0.4668690911990888
88.8 0.4668153416848489
88.85 0.4667617321746195
88.9 0.46670835549741413
88.95 0.46665528928574473
89.0 0.4666026039006994
89.05 0.4665503346480915
89.1 0.46649845374202215
89.15 0.4664468960298088
89.2 0.4663956406447208
89.25 0.4663447155511741
89.3 0.46629409283219814
89.35 0.46624373582074213
89.4 0.46619362500858214
89.45 0.46614373888864613
89.5 0.4660941030858515
89.55 0.4660447753370727
89.6 0.46599581191418216
89.65 0.4659472432306621
89.7 0.4658991050964755
89.75 0.46585141616787806
89.8 0.4658041347090194
89.85 0.4657572234196754
89.9 0.46571068853634734
89.95 0.4656645755546727
90.0 0.4656189066148968
90.05 0.4655736798768914
90.1 0.46552888010183013
90.15 0.4654844826109714
90.2 0.46544050236017676
90.25 0.4653969814054674
90.3 0.46535396028802745
90.35 0.46531146733203804
90.4 0.4652694864842514
90.45 0.46522798801589943
90.5 0.4651869207833021
90.55 0.46514623072267275
90.6 0.46510590081956876
90.65 0.46506593115829936
90.7 0.4650262942434407
90.75 0.46498694525007545
90.8 0.46494788794584074
90.85 0.4649091245145874
90.9 0.4648706145496167
90.95 0.4648323527984914
91.0 0.4647943911281768
91.05 0.46475683727883277
91.1 0.46471980138131813
91.15 0.46468332538618207
91.2 0.46464743017244337
91.25 0.46461209914549945
91.3 0.46457731151678483
91.35 0.4645430553379262
91.4 0.46450932175780885
91.45 0.46447611982756887
91.5 0.4644434773812329
91.55 0.4644114650352062
91.6 0.46438014638535013
91.65 0.46434956377235814
91.7 0.4643197672824595
91.75 0.4642907842107155
91.8 0.4642625657983422
91.85 0.4642350528516542
91.9 0.4642082707422995
91.95 0.4641822537258088
92.0 0.46415696235360604
92.05 0.46413235735358477
92.1 0.46410845576544607
92.15 0.46408530890251276
92.2 0.46406292415226214
92.25 0.46404125951806485
92.3 0.46402029970443287
92.35 0.4640000660822462
92.4 0.4639805541827689
92.45 0.4639617035681555
92.5 0.4639434392751209
92.55 0.46392565559989957
92.6 0.4639082651471636
92.65 0.46389124985594227
92.7 0.4638746584331369
92.75 0.46385856483885424
92.8 0.46384295251228363
92.85 0.46382784832659835
92.9 0.46381329761905704
92.95 0.4637993158384064
93.0 0.4637859509491477
93.05 0.4637732114528703
93.1 0.4637611445942037
93.15 0.463749827273841
93.2 0.463739254208625
93.25 0.46372940400173435
93.3 0.4637202458956224
93.35 0.46371166862995833
93.4 0.46370358474114765
93.45 0.4636959739184917
93.5 0.46368881381080107
93.55 0.46368206002105383
93.6 0.4636756522941888
93.65 0.4636695418883178
93.7 0.46366373341256745
93.75 0.46365821939678936
93.8 0.46365293255930246
93.85 0.46364780623309876
93.9 0.4636427740321216
93.95 0.4636377813861142
94.0 0.46363273646357556
94.05 0.46362755039120435
94.1 0.4636221750798103
94.15 0.4636165628036204
94.2 0.4636107313328919
94.25 0.4636046964131949
94.3 0.4635984781524076
94.35 0.46359206574934414
94.4 0.4635854329410327
94.45 0.46357861606370365
94.5 0.4635716400688236
94.55 0.46356448954440765
94.6 0.463557161087021
94.65 0.4635496407129196
94.7 0.46354187186453566
94.75 0.4635338425853036
94.8 0.46352556485465835
94.85 0.46351701890154895
94.9 0.46350814933645035
94.95 0.4634989264087489
95.0 0.46348935277811426
95.05 0.463479453374509
95.1 0.46346924771878634
95.15 0.46345870222135693
95.2 0.46344779798327695
95.25 0.46343652769011423
95.3 0.4634248877537729
95.35 0.46341285870323423
95.4 0.46340043221815697
95.45 0.4633876095939009
95.5 0.4633743270185409
95.55 0.4633605807271703
95.6 0.4633464679492716
95.65 0.46333210633937294
95.7 0.46331762358481293
95.75 0.46330307974421564
95.8 0.46328848046152765
95.85 0.4632738373997677
95.9 0.46325915605303697
95.95 0.4632444305555223
96.0 0.46322968741243964
96.05 0.463215016176685
96.1 0.4632004679397142
96.15 0.4631860354686742
96.2 0.4631716824883649
96.25 0.4631574213649515
96.3 0.4631432739021249
96.35 0.46312920814869557
96.4 0.4631151835470956
96.45 0.4631011548399382
96.5 0.46308715866082345
96.55 0.4630732487956928
96.6 0.4630594736254741
96.65 0.46304589093585286
96.7 0.46303250906526083
96.75 0.46301936664955945
96.8 0.4630064840963862
96.85 0.46299380064772483
96.9 0.46298128090389556
96.95 0.4629688824310208
97.0 0.4629565418039061
97.05 0.4629442380773141
97.1 0.46293204269128746
97.15 0.4629200439637781
97.2 0.4629083071846848
97.25 0.46289689950212476
97.3 0.4628858124179221
97.35 0.4628750390989248
97.4 0.4628645960997994
97.45 0.46285451751155415
97.5 0.4628448167885248
97.55 0.46283543027102075
97.6 0.46282633890752206
97.65 0.4628175589895275
97.7 0.4628090997613674
97.75 0.46280103804454603
97.8 0.462793419757954
97.85 0.462786224700802
97.9 0.4627794561001577
97.95 0.46277311420103023
98.0 0.46276721546677957
98.05 0.46276184092963185
98.1 0.46275706912410647
98.15 0.4627529371562772
98.2 0.46274946875003936
98.25 0.4627466479716458
98.3 0.46274441804401695
98.35 0.46274275733474335
98.4 0.4627416592842175
98.45 0.4627410767362699
98.5 0.4627410131552088
98.55 0.462741539877803
98.6 0.4627427316534786
98.65 0.46274459415178265
98.7 0.4627471142951427
98.75 0.46275027973329946
98.8 0.4627540197637976
98.85 0.4627583293956611
98.9 0.46276325307922805
98.95 0.4627687939657901
99.0 0.46277490374982
99.05 0.4627814890594136
99.1 0.46278847656715977
99.15 0.46279584592788503
99.2 0.46280355648848237
99.25 0.46281149681181033
99.3 0.462819563437005
99.35 0.4628276988278957
99.4 0.462835865195469
99.45 0.4628440061309783
99.5 0.46285207152020497
99.55 0.46286003883890364
99.6 0.4628678875050156
99.65 0.4628756131320663
99.7 0.4628832604657836
99.75 0.4628908338663596
99.8 0.46289827997656763
99.85 0.462905599314893
99.9 0.462912745571277
99.95 0.46291969701234364
100.0 0.46292647377996815


==> anc/fig12_midpoint_/Ds_numint_lgc_eq_wm_mid_constA_T0.25_heun.dat <==
# t (fm)  Ds(t) (fm)  
0.1 0.0064214107217051165
0.15 0.012773740279038447
0.2 0.01905780648063845
0.25 0.025274396714238447
0.3 0.03142435721343845
0.35 0.03750852438143845
0.4 0.043527657309438444
0.45 0.049482517034238456
0.5 0.055373830595838454
0.55 0.061202296055038456
0.6 0.06696861850410511
0.65 0.07267350842837178
0.7 0.07831767822463845
0.75 0.08390182503210512
0.8 0.0894266218235718
0.85 0.09489274952490513
0.9 0.1003009739515718
0.95 0.1056520521467718
1.0 0.11094661670357178
1.05 0.11618526812970513
1.1 0.12136862457983848
1.15 0.1264973000443718
1.2 0.1315718586107718
1.25 0.13659285422890513
1.3 0.1415608355579718
1.35 0.14647638911103847
1.4 0.15134012461183846
1.45 0.15615262126890514
1.5 0.16091448211583848
1.55 0.1656262842790385
1.6 0.17028853398997182
1.65 0.17490174321450513
1.7 0.1794664419067718
1.75 0.18398314742570515
1.8 0.18845234787797183
1.85 0.19287448641663846
1.9 0.19725003749503844
1.95 0.20157951942783847
2.0 0.2058635055185051
2.05 0.21010244018303845
2.1 0.21429673401130514
2.15 0.21844688671530516
2.2 0.22255333233450517
2.25 0.22661652183850517
2.3 0.23063690203263845
2.35 0.23461485913557184
2.4 0.23855082930303848
2.45 0.24244528729557185
2.5 0.2462987223462385
2.55 0.25011161525717185
2.6 0.25388444700117185
2.65 0.25761770476330514
2.7 0.2613118275665052
2.75 0.26496722357717184
2.8 0.26858426119637185
2.85 0.2721633357222385
2.9 0.27570486774570513
2.95 0.2792092566950385
3.0 0.28267687912917183
3.05 0.28610815512703847
3.1 0.2895035731366385
3.15 0.2928635139835718
3.2 0.29618832241450516
3.25 0.2994783632123718
3.3 0.3027339509158385
3.35 0.3059553781841052
3.4 0.3091429203025051
3.45 0.3122968983291718
3.5 0.3154176376230384
3.55 0.31850546658090506
3.6 0.3215608219729051
3.65 0.3245841842939718
3.7 0.32757591119317175
3.75 0.33053632895103846
3.8 0.33346578692223844
3.85 0.3363646054139718
3.9 0.33923306749397175
3.95 0.3420714334971718
4.0 0.34488004489343843
4.05 0.3476592709030384
4.1 0.35040938551423845
4.15 0.35313065418197176
4.2 0.3558233733201051
4.25 0.35848782968277176
4.3 0.36112430841983845
4.35 0.36373312144170505
4.4 0.3663146104230385
4.45 0.36886902928170506
4.5 0.3713965645563717
4.55 0.37389747842517174
4.6 0.37637205730090506
4.65 0.3788205259174385
4.7 0.38124311474303846
4.75 0.3836400811089052
4.8 0.38601164350250516
4.85 0.38835800085290517
4.9 0.3906793797030385
4.95 0.3929760321617051
5.0 0.39524821392170517
5.05 0.3974961577382385
5.1 0.39972000034943844
5.15 0.40191991535743843
5.2 0.4040961964113051
5.25 0.40624915064277184
5.3 0.4083790644987718
5.35 0.41048614977663844
5.4 0.4125706451366385
5.45 0.4146328436817051
5.5 0.4166729611003718
5.55 0.41869116665983847
5.6 0.42068773247103847
5.65 0.4226629992529052
5.7 0.4246172212987719
5.75 0.42655056770517186
5.8 0.4284632199590385
5.85 0.4303553687974385
5.9 0.43222720348970517
5.95 0.4340789399633052
6.0 0.4359108341158385
6.05 0.4377231461457051
6.1 0.4395161604177051
6.15 0.4412901370619718
6.2 0.44304522565077176
6.25 0.4447815615910384
6.3 0.44649927790037175
6.35 0.4481984788561051
6.4 0.44987928095530516
6.45 0.45154185220223847
6.5 0.45318641593130515
6.55 0.4548132568145052
6.6 0.4564226630395718
6.65 0.45801485910143847
6.7 0.4595900610982385
6.75 0.4611484570705051
6.8 0.4626901838246385
6.85 0.46421538943103846
6.9 0.4657242434299718
6.95 0.46721693225770516
7.0 0.4686936151803718
7.05 0.47015442091477183
7.1 0.4715994609745052
7.15 0.47302880055423857
7.2 0.4744425589841052
7.25 0.4758409730129051
7.3 0.4772242567590385
7.35 0.47859262942677183
7.4 0.4799463478011719
7.45 0.48128558978517183
7.5 0.4826105346811718
7.55 0.48392134339370524
7.6 0.48521817020543856
7.65 0.4865013112230385
7.7 0.4877710427899718
7.75 0.48902749003903845
7.8 0.4902707740411717
7.85 0.49150107990143843
7.9 0.4927186277457051
7.95 0.4939235953062384
8.0 0.49511612085717166
8.05 0.4962963602171718
8.1 0.49746443302357174
8.150001 0.4986204508698663
8.2 0.4997644340996107
8.25 0.5008965096196107
8.3 0.5020167240452108
8.35 0.5031251570436107
8.400001 0.5042218859473501
8.45 0.5053069273458215
8.5 0.5063803990727548
8.55 0.5074423185778215
8.6 0.5084928342044881
8.650001 0.5095321041585382
8.7 0.5105601580247829
8.75 0.5115771788845164
8.8 0.5125831788077164
8.85 0.5135781717890497
8.900001 0.5145622849621195
8.95 0.5155356158268463
9.0 0.5164983529447129
9.05 0.5174504780775129
9.1 0.518392018941513
9.150001 0.5193231198031577
9.2 0.5202439116098866
9.25 0.5211546694978866
9.3 0.5220555566402866
9.35 0.5229467129154866
9.400001 0.5238282806094211
9.45 0.5247002953906433
9.5 0.5255628864007766
9.55 0.5264161642674434
9.6 0.5272602296498434
9.650001 0.5280952079960097
9.7 0.5289212411816823
9.75 0.5297385520723489
9.8 0.5305472077736823
9.85 0.5313473361491489
9.900001 0.5321390824669584
9.95 0.5329224687829188
10.0 0.5336976669567854
10.05 0.5344647559381187
10.1 0.5352237593471855
10.15 0.5359746662613187
10.2 0.536717484497052
10.25 0.537452305156252
10.3 0.5381792639871853
10.35 0.5388984161493187
10.4 0.5396097380565187
10.45 0.5403132278314521
10.5 0.5410089027114521
10.55 0.5416967701375853
10.6 0.5423768913689454
10.65 0.5430494413695854
10.7 0.5437146041318254
10.75 0.544372441604252
10.8 0.5450229908966253
10.85 0.545666360232092
10.9 0.546302683365532
10.95 0.5469320679227586
11.0 0.5475545330184386
11.05 0.548170045628572
11.1 0.5487785409441986
11.15 0.549380037462172
11.2 0.5499746503176386
11.25 0.5505624678681453
11.3 0.5511435627699053
11.35 0.5517180346410518
11.4 0.5522859954389185
11.45 0.5528474807679852
11.5 0.5534025224985453
11.55 0.5539512211839852
11.6 0.5544937287347051
11.65 0.5550302109294786
11.7 0.5555607534634519
11.75 0.5560853773559319
11.8 0.5566041629124119
11.85 0.5571172004565185
11.9 0.5576244942992918
11.95 0.5581259992789185
12.0 0.5586216883754519
12.05 0.5591115663163585
12.1 0.5595956482022252
12.15 0.5600739783585985
12.2 0.5605466050431852
12.25 0.5610136217403585
12.3 0.5614751619831319
12.35 0.5619313431696917
12.4 0.5623822573542251
12.45 0.5628279608635585
12.5 0.5632684792840386
12.55 0.5637038300202518
12.6 0.5641340587494252
12.65 0.5645591938841451
12.7 0.5649792741077184
12.75 0.5653943497668118
12.8 0.565804456824305
12.85 0.5662096666837184
12.9 0.5666100420684651
12.95 0.5670056339805718
13.0 0.5673965307946518
13.05 0.5677828304051051
13.1 0.568164522995185
13.15 0.5685415683694784
13.2 0.568914009761265
13.25 0.5692818853759851
13.3 0.569645253567985
13.35 0.5700041799620117
13.4 0.5703586684117183
13.45 0.5707087185211583
13.5 0.5710543202380651
13.55 0.571395451665905
13.6 0.5717321133030251
13.65 0.5720643574519317
13.7 0.5723922701217984
13.75 0.5727160106163052
13.8 0.5730357140385984
13.85 0.5733514189013185
13.9 0.5736631726702784
13.95 0.5739710108031851
14.0 0.5742749499571052
14.05 0.5745750441241452
14.1 0.5748714015274518
14.15 0.5751640986495851
14.2 0.5754531458227051
14.25 0.5757384993663851
14.3 0.5760201745587051
14.35 0.5762982572006251
14.4 0.5765728123400384
14.45 0.5768438570026518
14.5 0.5771113657966785
14.55 0.5773753535359852
14.6 0.5776358722056386
14.65 0.5778929892292118
14.7 0.5781467963366251
14.75 0.5783973512951318
14.8 0.5786446934263318
14.85 0.5788888656426519
14.9 0.5791298803617986
14.95 0.5793677213533719
15.0 0.5796024089028119
15.05 0.5798340231176385
15.1 0.5800626133000386
15.15 0.5802882044424386
15.2 0.5805108468915052
15.25 0.5807306170035053
15.3 0.5809475725764119
15.35 0.5811616817979586
15.4 0.5813728892868119
15.45 0.5815811688080919
15.5 0.5817865099886785
15.55 0.5819889339878253
15.6 0.5821884687504919
15.65 0.5823851836595052
15.7 0.5825790964334786
15.75 0.5827701860019052
15.8 0.5829584381141185
15.85 0.5831438152473453
15.9 0.5833262986145985
15.95 0.5835058755285185
16.0 0.5836825180065985
16.05 0.5838562362410519
16.1 0.5840270438408385
16.15 0.5841949234013718
16.2 0.5843598878318784
16.25 0.5845219488571585
16.3 0.5846811118054251
16.35 0.5848373583675585
16.4 0.5849906767163585
16.45 0.5851410892262251
16.5 0.5852886275421718
16.55 0.585433340024305
16.6 0.5855751821252118
16.65 0.5857140827792918
16.7 0.5858500921761984
16.75 0.5859832543308652
16.8 0.5861135809817452
16.85 0.5862411806557719
16.9 0.5863661436765718
16.95 0.5864884402252651
17.0 0.5866081133644651
17.05 0.5867253144345451
17.1 0.5868401038583317
17.15 0.5869524266777452
17.2 0.5870622566203585
17.25 0.5871695961813185
17.3 0.5872744040319852
17.35 0.5873766523127318
17.4 0.5874764264456386
17.45 0.5875738073779052
17.5 0.5876688452036118
17.55 0.5877615981576385
17.6 0.5878520971169985
17.65 0.5879403699686251
17.7 0.5880264720563051
17.75 0.5881105072716651
17.8 0.5881926029934784
17.85 0.5882728495009985
17.9 0.5883513017830251
17.95 0.5884280387353451
18.0 0.5885031215180652
18.05 0.5885765414476651
18.1 0.5886482941892118
18.15 0.5887184204159852
18.2 0.5887869635326145
18.25 0.5888539713001665
18.3 0.5889194645683051
18.35 0.5889834376125291
18.4 0.5890459135868438
18.45 0.5891069903098731
18.5 0.5891667233701398
18.55 0.5892250988975638
18.6 0.5892821307775851
18.65 0.5893378686134464
18.7 0.5893924109538837
18.75 0.5894457763285184
18.8 0.5894978093904064
18.85 0.5895483576236225
18.9 0.5895973683672597
18.95 0.5896448738848278
19.0 0.5896908573977452
19.05 0.5897352440997399
19.1 0.5897780514725398
19.15 0.5898192996077077
19.2 0.5898589985909611
19.25 0.5898971444249451
19.3 0.5899337861380972
19.35 0.5899690251664919
19.4 0.5900029179840706
19.45 0.5900356035469505
19.5 0.5900672061072919
19.55 0.5900977827264705
19.6 0.5901273726032066
19.65 0.5901559065079319
19.7 0.5901833628885186
19.75 0.5902097481053719
19.8 0.5902350602559
19.85 0.5902593671254893
19.9 0.5902826890893507
19.95 0.590305029763228
20.0 0.5903263947129027
20.05 0.5903467917231641
20.1 0.5903662241657027
20.15 0.5903846203205827
20.2 0.5904019371139266
20.25 0.5904181934852973
20.3 0.590433428718748
20.35 0.59044764976246
20.4 0.5904608279116653
20.45 0.5904730175489561
20.5 0.590484306326684
20.55 0.5904947934479214
20.6 0.5905045694571374
20.65 0.5905136299262148
20.7 0.5905219381014041
20.75 0.5905294812042094
20.8 0.5905362043689155
20.85 0.590542083516538
20.9 0.5905471638335343
20.95 0.590551447018345
21.0 0.5905549711676613
21.05 0.5905577820050629
21.1 0.5905598880878447
21.15 0.5905612542591172
21.2 0.5905617971720286
21.25 0.590561477913053
21.3 0.5905603210793976
21.35 0.5905583819960313
21.4 0.590555700488908
21.45 0.590552312042154
21.5 0.5905482249062052
21.55 0.5905433842860366
21.6 0.5905377253720057
21.65 0.5905311855595513
21.7 0.5905237308866552
21.75 0.5905153973742927
21.8 0.5905062065483088
21.85 0.590496160671402
21.9 0.590485257036458
21.95 0.5904734721215141
22.0 0.5904607761042768
22.05 0.5904471254173007
22.1 0.5904324819070288
22.15 0.5904168831590394
22.2 0.5904003818929487
22.25 0.5903829677755728
22.3 0.5903647052943354
22.35 0.590345668101802
22.4 0.5903258354845007
22.45 0.590305235871402
22.5 0.5902840115886073
22.55 0.5902623171556687
22.6 0.5902402917416953
22.65 0.590218025589418
22.7 0.5901955153500154
22.75 0.5901727484654926
22.8 0.5901497542686712
22.85 0.5901265630747299
22.9 0.5901032001983139
22.95 0.5900797533030392
23.0 0.5900562500915192
23.05 0.5900326817235618
23.1 0.5900090025704098
23.15 0.5899852165707085
23.2 0.589961390135295
23.25 0.5899375144615244
23.3 0.5899136004109644
23.35 0.5898897406665378
23.4 0.5898660248005964
23.45 0.5898424596698444
23.5 0.5898191106143563
23.55 0.5897960680311456
23.6 0.5897733760945483
23.65 0.5897510444069536
23.7 0.5897291650020683
23.75 0.5897078082839883
23.8 0.5896869106073589
23.85 0.5896664416334496
23.9 0.589646377095167
23.95 0.5896266613763402
24.0 0.5896073193444682
24.05 0.5895883386811722
24.1 0.5895696686175562
24.15 0.5895513785217695
24.2 0.5895334788160842
24.25 0.5895159187223882
24.3 0.5894987204939082
24.35 0.5894819838033909
24.4 0.5894657707062603
24.45 0.5894500460827296
24.5 0.5894347440534176
24.55 0.589419833086975
24.6 0.5894053038916255
24.65 0.5893911485825695
24.7 0.5893773877381109
24.75 0.5893640183435935
24.8 0.5893510797083296
24.85 0.5893386318035616
24.9 0.5893266623730335
24.95 0.5893151737671669
25.0 0.5893041951641589
25.05 0.5892936909277855
25.1 0.5892835910881269
25.15 0.5892738452326389
25.2 0.5892644007017802
25.25 0.5892552594756255
25.3 0.5892464379634336
25.35 0.5892379127586121
25.4 0.5892297258021535
25.45 0.5892218923028468
25.5 0.5892143673323509
25.55 0.5892071257173321
25.6 0.5892001737434783
25.65 0.5891934827635359
25.7 0.5891869075789813
25.75 0.5891802619221663
25.8 0.5891734665792842
25.85 0.5891665211613855
25.9 0.5891594487186762
25.95 0.5891522747248629
26.0 0.5891449853504842
26.05 0.5891376222358176
26.1 0.5891302426709322
26.15 0.5891228192368628
26.2 0.5891153739690654
26.25 0.5891079715467935
26.3 0.5891006330555721
26.35 0.5890933805830815
26.4 0.5890862591450441
26.45 0.5890792959163721
26.5 0.5890725184233117
26.55 0.5890659235027613
26.6 0.5890594202392563
26.65 0.589052908514098
26.7 0.5890462781185694
26.75 0.5890394952977736
26.8 0.589032591517763
26.85 0.5890255670900723
26.9 0.5890184098338803
26.95 0.589011134787651
27.0 0.5890037409666377
27.05 0.5889961643701577
27.1 0.5889884119863283
27.15 0.5889805631584243
27.2 0.588972660887619
27.25 0.5889647697238004
27.3 0.5889569174668616
27.35 0.5889490846519283
27.4 0.5889412431203658
27.45 0.5889333364804937
27.5 0.588925321107523
27.55 0.5889171218948084
27.6 0.5889086623126858
27.65 0.588899976149059
27.7 0.588891063036995
27.75 0.5888818645426164
27.8 0.588872406109251
27.85 0.588862676523075
27.9 0.5888525736165363
27.95 0.5888419952797682
28.0 0.588830950966339
28.05 0.5888195903174642
28.1 0.5888079895108936
28.15 0.5887961858181788
28.2 0.5887842665247388
28.25 0.5887722689045148
28.3 0.5887601347386695
28.35 0.5887478463731015
28.4 0.5887354951967388
28.45 0.5887231119251441
28.5 0.5887106953346375
28.55 0.588698287727683
28.6 0.5886859364519922
28.65 0.5886736954727069
28.7 0.5886616186768029
28.75 0.5886497399006536
28.8 0.5886380644031817
28.85 0.5886265575762589
28.9 0.5886152870042269
28.95 0.5886044121361735
29.0 0.5885940570201416
29.05 0.5885842943768562
29.1 0.5885751039498909
29.15 0.5885664111930695
29.2 0.5885580832492189
29.25 0.5885500268445683
29.3 0.5885422773747016
29.35 0.5885348715865415
29.4 0.5885278459383452
29.45 0.5885212318183068
29.5 0.5885150859849372
29.55 0.5885094608453276
29.6 0.588504372452999
29.65 0.5884997977371975
29.7 0.5884956932276892
29.75 0.5884920389592733
29.8 0.5884888040396445
29.85 0.5884859355887603
29.9 0.5884834232880456
29.95 0.5884813518718621
30.0 0.5884797561792158
30.05 0.5884785861221363
30.1 0.5884777810799501
30.15 0.58847730923568
30.2 0.5884771531839647
30.25 0.5884772574897037
30.3 0.5884775267063932
30.35 0.5884779286117637
30.4 0.5884784729485847
30.45 0.588479105950282
30.5 0.5884797749577444
30.55 0.5884803933338544
30.6 0.5884809137618557
30.65 0.5884812976485398
30.7 0.5884814398932395
30.75 0.5884813304916972
30.8 0.588481078855596
30.85 0.5884807466129524
30.9 0.5884803567950042
30.95 0.5884800072825153
31.0 0.5884797648994421
31.05 0.5884796584320428
31.1 0.5884796732827379
31.15 0.5884797624115494
31.2 0.5884798341207058
31.25 0.5884797731821139
31.3 0.5884795248504983
31.35 0.5884791110210165
31.4 0.5884785912788562
31.45 0.5884779695066809
31.5 0.5884772234286162
31.55 0.5884763138839976
31.6 0.5884751901433597
31.65 0.5884738004158205
31.7 0.5884721081005481
31.75 0.5884700978679891
31.8 0.5884677723840595
31.85 0.5884651782382674
31.9 0.5884623496773372
31.95 0.5884592780787794
32.0 0.5884560149096529
32.05 0.5884526320023974
32.1 0.5884491339636475
32.15 0.5884454942087931
32.2 0.5884417003846395
32.25 0.5884377701712635
32.3 0.5884337309132198
32.35 0.5884296190419707
32.4 0.588425468094745
32.45 0.5884213401449552
32.5 0.588417323289847
32.55 0.588413503578359
32.6 0.5884099572912208
32.65 0.5884067424484432
32.7 0.5884038985258405
32.75 0.588401433141529
32.8 0.5883993965592997
32.85 0.5883978669415845
32.9 0.5883968676351738
32.95 0.5883963671008166
33.0 0.5883962818570388
33.05 0.5883965253024609
33.1 0.5883970689043604
33.15 0.5883979185123476
33.2 0.5883990927574163
33.25 0.5884006023849108
33.3 0.5884024635953642
33.35 0.5884046472237887
33.4 0.5884070310206613
33.45 0.588409562643266
33.5 0.5884122050787477
33.55 0.5884149100106217
33.6 0.5884177123617941
33.65 0.588420633316913
33.7 0.5884236930816149
33.75 0.5884269611406484
33.8 0.5884305052714816
33.85 0.5884343422348095
33.9 0.5884384744747498
33.95 0.5884429255194431
34.0 0.5884475847040149
34.05 0.5884522906897215
34.1 0.5884569919376191
34.15 0.5884616637144213
34.2 0.5884662916541931
34.25 0.5884708794504
34.3 0.5884754123532097
34.35 0.5884799015586624
34.4 0.5884843488198463
34.45 0.5884887722551786
34.5 0.5884932064579732
34.55 0.5884976488382271
34.6 0.5885021088357183
34.65 0.588506589307714
34.7 0.5885110936507199
34.75 0.5885156586206697
34.8 0.5885203149802303
34.85 0.588525089685587
34.9 0.5885300148145982
34.95 0.5885350328468969
35.0 0.5885401548070377
35.05 0.5885454353860072
35.1 0.5885509004244457
35.15 0.5885565372198718
35.2 0.588562347368258
35.25 0.5885683377002644
35.3 0.5885745265591785
35.35 0.5885810144713535
35.4 0.5885878555921557
35.45 0.5885950604752703
35.5 0.5886025769817237
35.55 0.5886103851817449
35.6 0.5886185203439422
35.65 0.5886269746364223
35.7 0.5886357005971263
35.75 0.5886446940099049
35.8 0.5886539424642196
35.85 0.5886633405034303
35.9 0.5886728504818837
35.95 0.5886824738304489
36.0 0.5886921714859157
36.05 0.5887019069437077
36.1 0.5887116339756864
36.15 0.588721367221297
36.2 0.5887311541385024
36.25 0.5887409816337557
36.3 0.5887508265772863
36.35 0.5887606940460863
36.4 0.5887705846228116
36.45 0.588780507546673
36.5 0.5887904037919209
36.55 0.5888002175099369
36.6 0.5888098918653076
36.65 0.588819392451633
36.7 0.588828731333681
36.75 0.5888378460863636
36.8 0.5888466681364969
36.85 0.5888551667944595
36.9 0.5888633556811582
36.95 0.5888713336398995
37.0 0.5888791716611902
37.05 0.5888868181193875
37.1 0.5888942445056489
37.15 0.5889014506595475
37.2 0.5889083718426771
37.25 0.588914965532004
37.3 0.5889211754382141
37.35 0.588926935984996
37.4 0.5889321999203133
37.45 0.5889368906009746
37.5 0.5889409687870952
37.55 0.5889444524994707
37.6 0.588947373460324
37.65 0.5889497217028926
37.7 0.5889514952817811
37.75 0.5889526791541565
37.8 0.5889532557879682
37.85 0.5889532046928769
37.9 0.5889524878079806
37.95 0.5889510277431784
38.0 0.5889487508875751
38.05 0.5889456385407122
38.1 0.5889416933599037
38.15 0.5889369173649895
38.2 0.5889312984318781
38.25 0.5889248077826877
38.3 0.5889173829679251
38.35 0.5889089886268903
38.4 0.5888996184042984
38.45 0.588889306142325
38.5 0.5888780857005543
38.55 0.5888659245512851
38.6 0.5888528871150397
38.65 0.5888390963312105
38.7 0.5888246163810451
38.75 0.5888095075013439
38.8 0.5887938070554771
38.85 0.588777507657333
38.9 0.5887606356964158
38.95 0.5887432878830398
39.0 0.5887255358627304
39.05 0.588707323767413
39.1 0.5886885832857064
39.15 0.5886693300568211
39.2 0.5886496167464423
39.25 0.5886295139170451
39.3 0.5886090555330024
39.35 0.5885882586674663
39.4 0.5885671147109863
39.45 0.5885455501714236
39.5 0.5885235102087997
39.55 0.588501003349621
39.6 0.5884780235092797
39.65 0.5884545577904958
39.7 0.5884305803010877
39.75 0.5884060799060798
39.8 0.5883810892939412
39.85 0.5883556751772478
39.9 0.5883298946583359
39.95 0.5883037689715519
40.0 0.5882772956343786
40.05 0.5882505201339199
40.1 0.5882235105351146
40.15 0.5881962656866452
40.2 0.5881688026565438
40.25 0.5881411807501118
40.3 0.5881134842657598
40.35 0.5880857489516691
40.4 0.5880579081150611
40.45 0.5880298717814931
40.5 0.5880016013434345
40.55 0.5879730950969492
40.6 0.5879443737469757
40.65 0.5879154006677652
40.7 0.5878860997433492
40.75 0.587856461568629
40.8 0.587826513058421
40.85 0.5877962181034131
40.9 0.5877655062575251
40.95 0.5877343531833491
41.0 0.5877027596195304
41.05 0.5876707344810131
41.1 0.5876382867854825
41.15 0.5876054388930024
41.2 0.5875721896403092
41.25 0.5875385269213331
41.3 0.5875043983943145
41.35 0.5874697446437012
41.4 0.5874345827883838
41.45 0.587398963102325
41.5 0.5873629474552637
41.55 0.5873266095830504
41.6 0.587289967967861
41.65 0.5872529611301011
41.7 0.5872154429726184
41.75 0.5871773107643197
41.8 0.5871385670286824
41.85 0.5870992281916902
41.9 0.587059313362549
41.95 0.5870187991466129
42.0 0.5869776876154342
42.05 0.586936044058229
42.1 0.5868939330590183
42.15 0.5868513862105916
42.2 0.5868083934299623
42.25 0.5867649132051943
42.3 0.5867208835894077
42.35 0.5866763063882556
42.4 0.586631274793589
42.45 0.5865858031127356
42.5 0.5865398483858235
42.55 0.586493387027061
42.6 0.5864463604970982
42.65 0.5863987568376635
42.7 0.5863507014993382
42.75 0.5863023875562983
42.8 0.5862539588269542
42.85 0.5862054182396048
42.9 0.5861567371444368
42.95 0.5861079239256208
43.0 0.5860589468360848
43.05 0.5860098310290235
43.1 0.5859606456336528
43.15 0.5859115201013222
43.2 0.5858625808335675
43.25 0.5858138555490447
43.3 0.5857653703396155
43.35 0.5857171459003194
43.4 0.5856691558836368
43.45 0.5856213557551248
43.5 0.5855737300298555
43.55 0.5855263211860794
43.6 0.5854792367280954
43.65 0.5854325039772474
43.7 0.5853860311274981
43.75 0.5853397482922127
43.8 0.5852935943542926
43.85 0.5852475271959353
43.9 0.5852015906040634
43.95 0.5851557613922447
44.0 0.5851099978946019
44.05 0.5850643040426127
44.1 0.5850186681585807
44.15 0.5849730847217807
44.2 0.5849275488917647
44.25 0.5848819946263353
44.3 0.58483634854497
44.35 0.5847905962481807
44.4 0.584744757675978
44.45 0.5846988708539194
44.5 0.584652916485066
44.55 0.5846068204557113
44.6 0.5845604896709432
44.65 0.584513888872394
44.7 0.5844670906258232
44.75 0.5844201500456419
44.8 0.584373110521802
44.85 0.5843260228648419
44.9 0.5842788583577059
44.95 0.5842316177451832
45.0 0.5841843623034338
45.05 0.5841371574090553
45.1 0.5840900835382072
45.15 0.5840431704954339
45.2 0.583996380948426
45.25 0.5839497011933326
45.3 0.5839031093950606
45.35 0.5838565717773112
45.4 0.5838100839788686
45.45 0.5837636661042659
45.5 0.5837172857534605
45.55 0.5836709540051086
45.6 0.5836247513179618
45.65 0.5835786920843404
45.7 0.5835327270634978
45.75 0.5834868008628366
45.8 0.5834409038683618
45.85 0.5833950182631564
45.9 0.5833490752784525
45.95 0.5833029601979192
46.0 0.5832565965140791
46.05 0.5832099651010018
46.1 0.5831630688791352
46.15 0.5831159626724152
46.2 0.5830686872083938
46.25 0.5830212691254071
46.3 0.5829737681274338
46.35 0.5829262428879671
46.4 0.5828787623372258
46.45 0.582831388707103
46.5 0.5827841418485218
46.55 0.5827369953767565
46.6 0.5826898869527352
46.65 0.5826428149322552
46.7 0.5825958030352525
46.75 0.5825488541924151
46.8 0.5825020232723938
46.85 0.5824553785746232
46.9 0.5824089509498338
46.95 0.5823627234798391
47.0 0.5823166502491618
47.05 0.5822707114468151
47.1 0.5822249330332471
47.15 0.5821793266834231
47.2 0.5821338786880311
47.25 0.5820885356516152
47.3 0.5820432027876152
47.35 0.5819978349407032
47.4 0.5819523962835086
47.45 0.5819068147861646
47.5 0.581861022827466
47.55 0.5818149145616527
47.6 0.581768425151434
47.65 0.5817215543882553
47.7 0.5816743396044259
47.75 0.5816268858333326
47.8 0.5815792543832206
47.85 0.5815314730075619
47.9 0.5814835582490767
47.95 0.581435513023434
48.0 0.5813873288942394
48.05 0.581339003258826
48.1 0.5812905481969807
48.15 0.5812419800425274
48.2 0.5811933731822393
48.25 0.5811447169695887
48.3 0.5810959706125114
48.35 0.5810471366935355
48.4 0.5809981677451408
48.45 0.5809490059707195
48.5 0.5808996244759355
48.55 0.5808500535029222
48.6 0.5808003222455781
48.65 0.5807505092778128
48.7 0.5807007406236475
48.75 0.5806511322937488
48.8 0.5806017721230822
48.85 0.5805526783477222
48.9 0.5805037837062289
48.95 0.5804550459814715
49.0 0.5804064793568742
49.05 0.5803581919053968
49.1 0.5803103278977167
49.15 0.5802629461117754
49.2 0.5802160572490555
49.25 0.5801696483153381
49.3 0.5801237299353061
49.35 0.5800782824368954
49.4 0.5800333128433808
49.45 0.5799888437923301
49.5 0.5799448483074875
49.55 0.5799013760545594
49.6 0.5798585224979942
49.65 0.5798163356965008
49.7 0.5797748734156261
49.75 0.5797341220105701
49.8 0.579693963297738
49.85 0.579654285810634
49.9 0.5796150093748367
49.95 0.5795761351658981
50.0 0.5795377266158394
50.05 0.5794998161445007
50.1 0.579462421461962
50.15 0.5794255066118288
50.2 0.5793889509750928
50.25 0.5793526332678288
50.3 0.5793164684553701
50.35 0.5792803637964261
50.4 0.5792442813091301
50.45 0.5792082047388474
50.5 0.5791721669873808
50.55 0.5791362205773968
50.6 0.5791003763830929
50.65 0.5790646916064742
50.7 0.5790291394774502
50.75 0.5789936331458022
50.8 0.5789581625606288
50.85 0.5789227331511781
50.9 0.5788872957562341
50.95 0.5788518669379729
51.0 0.5788165452079249
51.05 0.5787814301954876
51.1 0.5787465306353808
51.15 0.5787118119495142
51.2 0.5786773104615568
51.25 0.5786430399811728
51.3 0.5786089969557648
51.35 0.5785751335167462
51.4 0.5785414095205862
51.45 0.5785078195888955
51.5 0.5784743431269862
51.55 0.5784409768628368
51.6 0.5784077024023355
51.65 0.5783744971478502
51.7 0.5783413369991995
51.75 0.5783082264589114
51.8 0.5782751682351247
51.85 0.5782421850684901
51.9 0.57820928512609
51.95 0.5781764035160207
52.0 0.5781434888737593
52.05 0.5781105341582821
52.1 0.5780775364368527
52.15 0.5780444736432954
52.2 0.5780113595947833
52.25 0.5779782163936741
52.3 0.5779450911484048
52.35 0.577912023319498
52.4 0.5778789872970553
52.45 0.5778459404355727
52.5 0.5778127965651086
52.55 0.5777794801168528
52.6 0.5777459416797328
52.65 0.5777122138548367
52.7 0.5776784002378554
52.75 0.5776445398995088
52.8 0.5776106287670075
52.85 0.5775767319954235
52.9 0.5775428822530875
52.95 0.5775090277709968
53.0 0.5774751345223141
53.05 0.5774411362665274
53.1 0.5774070158161382
53.15 0.5773728031251941
53.2 0.5773385458414395
53.25 0.5773042472628368
53.3 0.5772698767612048
53.35 0.5772353999185381
53.4 0.5772007652191035
53.45 0.5771660276110822
53.5 0.5771313212633914
53.55 0.577096718230474
53.6 0.57706219627105
53.65 0.5770277126771515
53.7 0.576993266134986
53.75 0.5769588935297167
53.8 0.5769246143084686
53.85 0.5768904450231781
53.9 0.5768563620368528
53.95 0.5768222649575566
54.0 0.5767880726858553
54.05 0.5767537657251299
54.1 0.576719354955722
54.15 0.57668490409569
54.2 0.5766504902723727
54.25 0.5766161153286287
54.3 0.576581771667402
54.35 0.57654745840225
54.4 0.5765131638390927
54.45 0.576478911789002
54.5 0.5764447228889913
54.55 0.5764106150945594
54.6 0.5763766415161488
54.65 0.5763428562871781
54.7 0.576309255213002
54.75 0.576275778927562
54.8 0.576242398143434
54.85 0.5762090702669966
54.9 0.5761756948534074
54.95 0.57614223159393
55.0 0.5761087061421539
55.05 0.5760751614231353
55.1 0.5760416255999459
55.15 0.5760081390076046
55.2 0.5759747305471459
55.25 0.5759413581188579
55.3 0.575907934328778
55.35 0.5758743863513913
55.4 0.575840670965706
55.45 0.5758067032223886
55.5 0.5757724347736206
55.55 0.5757378665297379
55.6 0.5757029547369271
55.65 0.5756676857026019
55.7 0.5756321010803512
55.75 0.5755962129622498
55.8 0.5755599954230072
55.85 0.5755234389892578
55.9 0.5754865646751884
55.95 0.5754493948299405
56.0 0.5754119257234231
56.05 0.5753741818766818
56.1 0.5753362843865911
56.15 0.5752983013788472
56.2 0.5752602319294605
56.25 0.5752220490799246
56.3 0.5751836863187085
56.35 0.5751451510093964
56.4 0.5751064625933111
56.45 0.5750676088213644
56.5 0.5750286451643192
56.55 0.5749895953465485
56.6 0.5749503967965325
56.65 0.5749110965209911
56.7 0.5748717781032417
56.75 0.5748324787752418
56.8 0.574793167058207
56.85 0.5747537697463777
56.9 0.574714309216543
56.95 0.574674798963999
57.0 0.5746352544760629
57.05 0.5745956955019403
57.1 0.5745560899504949
57.15 0.5745164207274123
57.2 0.5744766706168629
57.25 0.5744368027797643
57.3 0.574396790709535
57.35 0.5743565993795723
57.4 0.5743161851606496
57.45 0.5742755386538123
57.5 0.574234667735327
57.55 0.5741935896309217
57.6 0.5741522822522337
57.65 0.5741107724263563
57.7 0.5740692040662497
57.75 0.5740277003795936
57.8 0.5739863178133643
57.85 0.5739450972166283
57.9 0.573904111628575
57.95 0.5738634444301111
58.0 0.5738231409206072
58.05 0.5737832400516578
58.1 0.5737437884364258
58.15 0.5737048005215032
58.2 0.5736663281482552
58.25 0.5736284353173645
58.3 0.5735911673319566
58.35 0.5735545901308046
58.4 0.5735186799393592
58.45 0.5734833989607566
58.5 0.5734487502495886
58.55 0.5734146677278179
58.6 0.573381019127754
58.65 0.5733476773945486
58.7 0.5733145882620047
58.75 0.5732817239210126
58.8 0.5732490612462393
58.85 0.5732166311017274
58.9 0.5731844822848314
58.95 0.5731526067376955
59.0 0.5731210396258448
59.05 0.5730899116761915
59.1 0.5730592940939409
59.15 0.5730292327146982
59.2 0.5729997736689808
59.25 0.5729708264409915
59.3 0.5729423281748796
59.35 0.5729142740827623
59.4 0.5728866041203516
59.45 0.572859311412853
59.5 0.572832412206709
59.55 0.5728059737087464
59.6 0.572780107240053
59.65 0.5727548939512638
59.7 0.5727304205137385
59.75 0.5727067247728105
59.8 0.5726838143842451
59.85 0.5726616634381119
59.9 0.5726402164141544
59.95 0.5726194450445118
60.0 0.5725993300988051
60.05 0.5725798073872531
60.1 0.5725608227037331
60.15 0.5725423394801811
60.2 0.5725243554853011
60.25 0.5725069503323624
60.3 0.5724902206548799
60.35 0.5724742539963199
60.4 0.5724590845081065
60.45 0.5724447419777171
60.5 0.5724312099371838
60.55 0.5724184598233918
60.6 0.5724065557397651
60.65 0.5723955896879251
60.7 0.5723855481510719
60.75 0.5723762877702291
60.8 0.5723676736238398
60.85 0.5723597078257812
60.9 0.5723524420610878
60.95 0.5723458977920489
61.0 0.5723401045968362
61.05 0.5723350915788947
61.1 0.5723308595488232
61.15 0.5723273739509906
61.2 0.5723245516501138
61.25 0.5723223133124754
61.3 0.5723206428024296
61.35 0.5723195181060925
61.4 0.5723189162424364
61.45 0.5723188585612365
61.5 0.5723193321586902
61.55 0.5723203024376705
61.6 0.572321799965581
61.65 0.5723238516787414
61.7 0.5723264637754583
61.75 0.572329650489502
61.8 0.5723333708155437
61.85 0.572337602006652
61.9 0.5723423323984429
61.95 0.5723474778436141
62.0 0.5723530082658861
62.05 0.5723589171770243
62.1 0.5723652094695639
62.15 0.5723719161565399
62.2 0.5723790439515694
62.25 0.5723866158274092
62.3 0.57239463754918
62.35 0.5724030584503853
62.4 0.572411835564668
62.45 0.5724209274852226
62.5 0.5724302651343747
62.55 0.5724398391961133
62.6 0.5724496546429827
62.65 0.5724597291365933
62.7 0.57247006138534
62.75 0.5724806474123479
62.8 0.5724915608333186
62.85 0.5725028473323053
62.9 0.5725145921852973
62.95 0.5725268930832601
63.0 0.5725397668713348
63.05 0.5725531643797721
63.1 0.5725670349093082
63.15 0.5725813403671427
63.2 0.5725960828463321
63.25 0.572611295145596
63.3 0.5726270200875908
63.35 0.5726433154098735
63.4 0.5726601704297348
63.45 0.5726775432242734
63.5 0.5726953883405187
63.55 0.5727137055644548
63.6 0.5727325047452547
63.65 0.5727517257874308
63.7 0.5727712555673135
63.75 0.5727909567811801
63.8 0.5728107854943107
63.85 0.5728307514514308
63.9 0.5728508989842308
63.95 0.5728712411145775
64.0 0.5728917119153027
64.05 0.5729122903066841
64.1 0.5729329194669615
64.15 0.5729535372079321
64.2 0.5729741626664494
64.25 0.5729948333567535
64.3 0.5730155983997828
64.35 0.573036476224124
64.4 0.5730574833718147
64.45 0.5730786543653081
64.5 0.5730999607322841
64.55 0.5731214376580653
64.6 0.5731431330771161
64.65 0.5731649998693934
64.7 0.5731869610679854
64.75 0.5732090237023107
64.8 0.5732311693485613
64.85 0.5732533335196547
64.9 0.5732755367553241
64.95 0.5732978166623107
65.0 0.5733201761873454
65.05 0.5733425648840921
65.1 0.5733649932901934
65.15 0.5733874704328921
65.2 0.5734099416623321
65.25 0.5734324089278681
65.3 0.5734548978718255
65.35 0.5734773557097348
65.4 0.5734996970181507
65.45 0.5735219226749828
65.5 0.5735440624540548
65.55 0.5735661210343641
65.6 0.573588101788284
65.65 0.5736099569837614
65.7 0.5736316689096921
65.75 0.5736532895869828
65.8 0.5736748379886467
65.85 0.5736962939309614
65.9 0.5737176676583641
65.95 0.5737389441221508
66.0 0.573760028946044
66.05 0.573780880356988
66.1 0.573801549302396
66.15 0.5738220982841561
66.2 0.5738425574225454
66.25 0.5738628686035161
66.3 0.5738829506405935
66.35 0.573902697660028
66.4 0.5739220216964653
66.45 0.5739409043394094
66.5 0.5739593130621827
66.55 0.5739771808142894
66.6 0.5739944631326254
66.65 0.5740111607766574
66.7 0.5740272676686041
66.75 0.5740427448288815
66.8 0.5740575867941081
66.85 0.5740718347789187
66.9 0.5740855135897135
66.95 0.5740986424739375
67.0 0.5741112103368922
67.05 0.5741231834473348
67.1 0.5741345688974895
67.15 0.5741453534204123
67.2 0.5741555005357616
67.25 0.574165036025127
67.3 0.5741740055674416
67.35 0.5741824204529883
67.4 0.5741902658730204
67.45 0.5741975900586204
67.5 0.574204427749398
67.55 0.5742107356055771
67.6 0.5742164763133147
67.65 0.574221592224824
67.7 0.574226047120679
67.75 0.5742298198201222
67.8 0.5742328762548785
67.85 0.5742352018019548
67.9 0.5742367999412784
67.95 0.5742377041963466
68.0 0.574237970931793
68.05 0.5742376464395503
68.1 0.5742367695050309
68.15 0.5742353846534383
68.2 0.57423347570489
68.25 0.5742310338772207
68.3 0.5742281504402672
68.35 0.5742249024016965
68.4 0.5742212666451525
68.45 0.5742172182683205
68.5 0.574212721903913
68.55 0.5742077071146223
68.6 0.5742021922982468
68.65 0.5741962203645167
68.7 0.5741898099520069
68.75 0.5741830209634543
68.8 0.5741758781296196
68.85 0.5741683618429849
68.9 0.5741604702695663
68.95 0.5741522156656196
69.0 0.5741435563150916
69.05 0.574134452642089
69.1 0.5741249050019397
69.15 0.5741148973741637
69.2 0.574104395397417
69.25 0.574093440772393
69.3 0.5740820789735664
69.35 0.5740703035954757
69.4 0.574058165708073
69.45 0.5740456877454917
69.5 0.5740328607282756
69.55 0.5740196853984838
69.6 0.5740061419621957
69.65 0.5739922595883931
69.7 0.5739781055391984
69.75 0.573963774838057
69.8 0.5739493478754543
69.85 0.573934809850153
69.9 0.5739201393585049
69.95 0.5739052837522329
70.0 0.573890149426473
70.05 0.5738746962984516
70.1 0.5738589210558702
70.15 0.5738428214104302
70.2 0.5738264103659074
70.25 0.5738097403108248
70.3 0.5737928601486915
70.35 0.5737757786934168
70.4 0.5737584864627607
70.45 0.5737409774489154
70.5 0.5737232982612889
70.55 0.5737054644902808
70.6 0.5736874725488195
70.65 0.5736693416235927
70.7 0.5736510734321901
70.75 0.5736326194288194
70.8 0.5736139253930221
70.85 0.5735949542621421
70.9 0.5735756661421635
70.95 0.5735560826388035
71.0 0.5735362622159769
71.05 0.5735162471058328
71.1 0.5734961008936514
71.15 0.5734758217966488
71.2 0.5734554005319235
71.25 0.5734349430609474
71.3 0.5734145189146861
71.35 0.5733941147101421
71.4 0.5733737347665474
71.45 0.5733534102885954
71.5 0.5733331972750915
71.55 0.5733131381373848
71.6 0.5732932299420568
71.65 0.5732734088427075
71.7 0.5732536050882114
71.75 0.5732338096660035
71.8 0.5732140228498327
71.85 0.5731943002179821
71.9 0.5731747078983235
71.95 0.5731552880929689
72.0 0.5731360826480195
72.05 0.5731171387217475
72.1 0.5730984956313154
72.15 0.5730801352369048
72.2 0.5730619795602327
72.25 0.5730439115307927
72.3 0.5730258288970647
72.35 0.5730077157836354
72.4 0.5729895130330007
72.45 0.5729711537376834
72.5 0.5729526803762754
72.55 0.5729341058962327
72.6 0.572915412535934
72.65 0.5728966188144193
72.7 0.572877762244222
72.75 0.5728589147729474
72.8 0.5728400821220248
72.85 0.5728212490007447
72.9 0.5728024717018007
72.95 0.5727838017887127
73.0 0.572765294003838
73.05 0.5727469855255447
73.1 0.5727289533552193
73.15 0.5727112974560833
73.2 0.5726940299707287
73.25 0.5726771583180353
73.3 0.5726607162459714
73.35 0.5726446665792406
73.4 0.5726289914306113
73.45 0.5726136949308994
73.5 0.572598766770814
73.55 0.572584199974526
73.6 0.5725699508390807
73.65 0.5725560254903873
73.7 0.5725424694899607
73.75 0.572529296386686
73.8 0.5725165391496088
73.85 0.5725042624859714
73.9 0.572492469519998
73.95 0.57248113144179
74.0 0.5724702139719233
74.05 0.572459682406014
74.1 0.5724495704200087
74.15 0.5724399451627074
74.2 0.5724307979222593
74.25 0.5724220220951446
74.3 0.5724135342707606
74.35 0.5724053132741527
74.4 0.5723973174046273
74.45 0.5723894606444779
74.5 0.572381677937278
74.55 0.5723739431222166
74.6 0.5723661365005206
74.65 0.5723582073913579
74.7 0.5723502202415339
74.75 0.5723421873721579
74.8 0.5723341318689685
74.85 0.5723260940540138
74.9 0.5723180688991125
74.95 0.5723099698298432
75.0 0.5723017401118272
75.05 0.5722933254850111
75.1 0.5722846487828032
75.15 0.5722756821585472
75.2 0.5722664004566592
75.25 0.5722567736606272
75.3 0.5722467738862486
75.35 0.5722364218043285
75.4 0.5722257253856832
75.45 0.5722146281717312
75.5 0.5722030485189525
75.55 0.5721909072830699
75.6 0.5721781821255232
75.65 0.5721648953425472
75.7 0.5721510516585366
75.75 0.5721366059929153
75.8 0.5721215782263019
75.85 0.5721060363765313
75.9 0.5720900481078166
75.95 0.5720736398140993
76.0 0.5720567751536193
76.05 0.5720394488636993
76.1 0.5720216762357313
76.15 0.5720034146105579
76.2 0.5719846295541313
76.25 0.5719653543799018
76.3 0.5719456324607551
76.35 0.5719255053379819
76.4 0.5719050050405952
76.45 0.5718841689667818
76.5 0.5718630139459819
76.55 0.5718415346697793
76.6 0.5718196925279125
76.65 0.5717974697085846
76.7 0.5717748810806165
76.75 0.5717519583845952
76.8 0.5717287291070698
76.85 0.5717052242076565
76.9 0.5716814884385685
76.95 0.5716574558299712
77.0 0.5716330200343445
77.05 0.5716081135967125
77.1 0.5715827166204138
77.15 0.5715568077963499
77.2 0.5715303106518592
77.25 0.5715031759465365
77.3 0.5714753841062805
77.35 0.57144689086835
77.4 0.5714177076694592
77.45 0.5713878790614593
77.5 0.5713573243036566
77.55 0.5713259821386646
77.6 0.5712938657330753
77.65 0.5712610063011393
77.7 0.5712274411799446
77.75 0.5711931190722113
77.8 0.5711580212646806
77.85 0.5711221888770966
77.9 0.571085631560318
77.95 0.5710483690857366
78.0 0.5710104585522753
78.05 0.5709719207259714
78.1 0.5709326971272086
78.15 0.5708928221726273
78.2 0.570852362281598
78.25 0.5708112901761259
78.3 0.5707695879464513
78.35 0.5707272704071232
78.4 0.5706843182820246
78.45 0.5706406716808086
78.5 0.5705963635448726
78.55 0.5705514673868354
78.6 0.5705059805296193
78.65 0.570459888022142
78.7 0.5704131588873793
78.75 0.570365832754814
78.8 0.570317999284862
78.85 0.5702696974192193
78.9 0.5702209372634006
78.95 0.570171716411006
79.0 0.5701221028805527
79.05 0.5700722106237847
79.1 0.5700221172783341
79.15 0.569971813555838
79.2 0.5699212825657579
79.25 0.569870573380222
79.3 0.5698197654076993
79.35 0.5697688779522967
79.4 0.5697178614875713
79.45 0.5696667414971287
79.5 0.5696156710553154
79.55 0.5695647574804034
79.6 0.5695140572306326
79.65 0.5694636088428779
79.7 0.5694134021443821
79.75 0.5693634362882967
79.8 0.5693136976550808
79.85 0.5692641718551448
79.9 0.5692148335789633
79.95 0.5691656965778327
80.0 0.5691168030268994
80.05 0.5690682171077527
80.1 0.5690200062432834
80.15 0.56897216197491
80.2 0.5689246556203926
80.25 0.5688774941531713
80.3 0.5688306661191234
80.35 0.5687841853070913
80.4 0.568738123287166
80.45 0.5686925102489153
80.5 0.5686473212282434
80.55 0.5686025192877634
80.6 0.5685580247807553
80.65 0.5685137651458967
80.7 0.5684697344177047
80.75 0.5684259612756887
80.8 0.5683824882875288
80.85 0.568339269066366
80.9 0.5682962681869207
80.95 0.5682535403809686
81.0 0.5682110769315394
81.05 0.5681688354126061
81.1 0.5681268232051607
81.15 0.5680850566833048
81.2 0.5680435665086702
81.25 0.5680023940477847
81.3 0.5679615682474222
81.35 0.5679210941255235
81.4 0.5678809818609901
81.45 0.5678412592731715
81.5 0.5678019657044888
81.55 0.5677631179485422
81.6 0.5677247053997635
81.65 0.5676867000589209
81.7 0.5676490828348995
81.75 0.5676118997735662
81.8 0.5675751704316141
81.85 0.5675388733910595
81.9 0.5675030912637847
81.95 0.567467905886846
82.0 0.5674333298595394
82.05 0.5673993547963287
82.1 0.567365948682878
82.15 0.56733310659443
82.2 0.5673007606636781
82.25 0.5672688252958275
82.3 0.5672373278596674
82.35 0.5672062877961794
82.4 0.5671756541978861
82.45 0.5671453216859714
82.5 0.5671152026108142
82.55 0.5670852670064195
82.6 0.5670554183068568
82.65 0.5670255613395182
82.7 0.5669956260628035
82.75 0.5669656035597208
82.8 0.5669355342717848
82.85 0.5669054916679235
82.9 0.5668755509571821
82.95 0.5668457404814915
83.0 0.5668160924470168
83.05 0.5667866692375448
83.1 0.5667575166678595
83.15 0.5667286449479235
83.2 0.5667000544661742
83.25 0.5666717419219183
83.3 0.566643745077545
83.35 0.5666160811427395
83.4 0.5665887390306542
83.45 0.5665616547334381
83.5 0.5665347874095341
83.55 0.566508144849534
83.6 0.5664817457462167
83.65 0.5664555972395927
83.7 0.5664297015223874
83.75 0.5664040355402647
83.8 0.5663785370333421
83.85 0.566353225888382
83.9 0.5663281643529793
83.95 0.566303375631998
84.0 0.5662788777082434
84.05 0.5662546236541847
84.1 0.5662305204892566
84.15 0.566206531540606
84.2 0.5661826300183446
84.25 0.5661588137717312
84.3 0.5661350510898752
84.35 0.5661112539278912
84.4 0.5660873922242112
84.45 0.5660634712957846
84.5 0.56603947959155
84.55 0.5660154149747606
84.6 0.5659912351436353
84.65 0.565966937774718
84.7 0.5659425527261419
84.75 0.5659180392406592
84.8 0.5658933569545792
84.85 0.5658685072827285
84.9 0.5658434847040406
84.95 0.5658182864530326
85.0 0.5657929200066112
85.05 0.5657673556104086
85.1 0.5657415744084886
85.15 0.5657155718935445
85.2 0.5656894088372458
85.25 0.5656631002746432
85.3 0.5656366046228033
85.35 0.5656099421275712
85.4 0.5655831629390059
85.45 0.5655562741462592
85.5 0.5655292168560192
85.55 0.5655018994114113
85.6 0.5654742354056086
85.65 0.5654462756378859
85.7 0.5654180649942592
85.75 0.5653895801271872
85.8 0.5653608340329365
85.85 0.5653318605605098
85.9 0.5653026912357951
85.95 0.5652733559206805
86.0 0.5652439521781312
86.05 0.5652146033974165
86.1 0.5651853483301099
86.15 0.5651561973288513
86.2 0.5651270910111978
86.25 0.5650979102484033
86.3 0.5650686125898645
86.35 0.5650391374574485
86.4 0.5650094938524566
86.45 0.5649796832463765
86.5 0.5649496264829845
86.55 0.5649193327489258
86.6 0.5648888135802431
86.65 0.5648580843908672
86.7 0.5648271823540458
86.75 0.5647961371504192
86.8 0.5647650023051499
86.85 0.5647338016429633
86.9 0.5647024656274325
86.95 0.5646709082575766
87.0 0.5646390756249153
87.05 0.5646070109586326
87.1 0.5645747705230912
87.15 0.5645422941388353
87.2 0.5645095039050646
87.25 0.564476353075838
87.3 0.5644428441531286
87.35 0.5644089834550167
87.4 0.5643747608200086
87.45 0.5643401867260139
87.5 0.5643053289164353
87.55 0.5642702597675926
87.6 0.5642349827911233
87.65 0.5641994588674966
87.7 0.5641636587147498
87.75 0.5641275774528405
87.8 0.5640912074126911
87.85 0.5640545735498645
87.9 0.5640177389274005
87.95 0.5639807548736404
88.0 0.5639436269229631
88.05 0.5639063352049898
88.1 0.5638688426840298
88.15 0.5638311092148458
88.2 0.5637931312410859
88.25 0.5637548924026432
88.3 0.5637163935600191
88.35 0.5636777113288938
88.4 0.5636388704651498
88.45 0.5635997915852351
88.5 0.5635604099870272
88.55 0.5635206574939712
88.6 0.5634804736009792
88.65 0.5634398810647445
88.7 0.5633989052186859
88.75 0.5633575469079445
88.8 0.5633158243057899
88.85 0.5632737862897899
88.9 0.5632315111218752
88.95 0.5631890147286592
89.0 0.5631463365215126
89.05 0.5631035664066113
89.1 0.5630607534632512
89.15 0.5630179004927552
89.2 0.5629749410583446
89.25 0.56293179202419
89.3 0.562888384298622
89.35 0.5628447373697261
89.4 0.5628009395240514
89.45 0.5627570483919766
89.5 0.5627130932472727
89.55 0.5626690306255767
89.6 0.5626248543501208
89.65 0.5625806172357527
89.7 0.562536334280318
89.75 0.5624919581279128
89.8 0.5624474632256408
89.85 0.5624028824084033
89.9 0.5623581540921581
89.95 0.5623132806706753
90.0 0.5622683773698967
90.05 0.5622234411898434
90.1 0.5621784058971714
90.15 0.562133225283198
90.2 0.562087848192638
90.25 0.5620422579609154
90.3 0.561996458799742
90.35 0.5619504284569153
90.4 0.5619040782707606
90.45 0.5618573230018113
90.5 0.561810122247806
90.55 0.561762478668414
90.6 0.5617143661294487
90.65 0.5616657332991554
90.7 0.56161655468403
90.75 0.561566783134334
90.8 0.5615164259863445
90.85 0.5614655126920086
90.9 0.5614140440538006
90.95 0.5613619904060994
91.0 0.5613093259522967
91.05 0.56125611156851
91.1 0.5612024282504087
91.15 0.561148325961342
91.2 0.5610938184898113
91.25 0.5610388998754541
91.3 0.5609835448258114
91.35 0.5609277189416514
91.4 0.5608713825562861
91.45 0.5608145158884247
91.5 0.5607571566427714
91.55 0.5606993959273368
91.6 0.560641264359038
91.65 0.5605827708814914
91.7 0.5605239838934594
91.75 0.5604648834890648
91.8 0.560405449268862
91.85 0.5603457570129473
91.9 0.5602859002183234
91.95 0.5602259000968087
92.0 0.5601656965447234
92.05 0.560105257993854
92.1 0.5600446383390274
92.15 0.5599839111747821
92.2 0.5599230850969155
92.25 0.5598621405968621
92.3 0.5598010515155181
92.35 0.5597397919552407
92.4 0.5596783893339714
92.45 0.5596168686506221
92.5 0.5595552729449367
92.55 0.5594935912522647
92.6 0.5594316945533848
92.65 0.5593695355442754
92.7 0.5593071009999767
92.75 0.5592443420698862
92.8 0.5591813025361475
92.85 0.5591180462823662
92.9 0.5590546017573101
92.95 0.5589910356711661
93.0 0.5589274090242968
93.05 0.5588637365660568
93.1 0.5587999560000408
93.15 0.5587360177772782
93.2 0.5586719241550062
93.25 0.5586076585410115
93.3 0.5585431571609155
93.35 0.5584782950932035
93.4 0.5584130125816728
93.45 0.5583473061795394
93.5 0.5582810987683394
93.55 0.5582143336836674
93.6 0.5581470099196141
93.65 0.5580791269221954
93.7 0.558010666465918
93.75 0.5579416801764248
93.8 0.5578722744462915
93.85 0.5578025009329048
93.9 0.5577324216838382
93.95 0.5576620962515182
94.0 0.5575915318824516
94.05 0.5575207835722649
94.1 0.5574498731594649
94.15 0.5573787904518382
94.2 0.5573075281823983
94.25 0.5572360648369049
94.3 0.5571644064364782
94.35 0.5570925221041049
94.4 0.5570203845194649
94.45 0.5569480212145049
94.5 0.5568754695925316
94.55 0.5568027519289583
94.6 0.5567299487750383
94.65 0.5566571295511451
94.7 0.5565842970186651
94.75 0.5565114779517851
94.8 0.556438739658025
94.85 0.5563660980605851
94.9 0.5562935537567983
94.95 0.556221125342505
95.0 0.5561488309220252
95.05 0.5560766802028784
95.1 0.5560046635697051
95.15 0.5559327340209052
95.2 0.5558608440087451
95.25 0.5557889598504518
95.3 0.5557170022440518
95.35 0.5556449568774385
95.4 0.5555728527980784
95.45 0.5555006560740251
95.5 0.5554283949267185
95.55 0.5553561721759985
95.6 0.5552840506271984
95.65 0.5552120547368518
95.7 0.5551402103268251
95.75 0.5550685418809586
95.8 0.554997095090132
95.85 0.5549259416309319
95.9 0.554855109257172
95.95 0.5547846120625053
96.0 0.5547144889213853
96.05 0.5546447879276787
96.1 0.554575596742612
96.15 0.554506944618452
96.2 0.5544387978659401
96.25 0.5543711248830706
96.3 0.5543039304461214
96.35 0.5542372992904094
96.4 0.5541712655223027
96.45 0.5541058002039027
96.5 0.55404085759586
96.55 0.5539763649057693
96.6 0.5539122855737586
96.65 0.553848625029076
96.7 0.5537854255066013
96.75 0.5537226959318599
96.8 0.553660402419668
96.85 0.5535985679253747
96.9 0.5535372544375026
96.95 0.5534764951138547
97.0 0.5534162823601053
97.05 0.553356603279316
97.1 0.553297476058068
97.15 0.5532389239469641
97.2 0.5531809862007027
97.25 0.553123692072916
97.3 0.5530670223533641
97.35 0.5530109427916361
97.4 0.5529553775038707
97.45 0.552900198553556
97.5 0.5528453604795294
97.55 0.5527909092546119
97.6 0.5527368457853854
97.65 0.5526831165019721
97.7 0.5526297520236787
97.75 0.5525768475019507
97.8 0.5525244469425054
97.85 0.5524725959454281
97.9 0.5524212907331827
97.95 0.5523704651396679
98.0 0.5523201037099933
98.05 0.5522702464835826
98.1 0.5522209076609266
98.15 0.5521721249569693
98.2 0.5521239993544946
98.25 0.5520766120870814
98.3 0.5520299972511986
98.35 0.5519842224335774
98.4 0.551939390822356
98.45 0.551895567100884
98.5 0.5518527734196467
98.55 0.551810989428692
98.6 0.5517701902506227
98.65 0.5517303588334493
98.7 0.5516914757832947
98.75 0.5516535781768093
98.8 0.5516167495160732
98.85 0.5515810499037426
98.9 0.5515465650851399
98.95 0.5515133596231238
99.0 0.5514814064595185
99.05 0.5514506287915932
99.1 0.5514209326014705
99.15 0.5513922087915077
99.2 0.5513643620679238
99.25 0.5513373259451292
99.3 0.5513109890679025
99.35 0.5512852740249159
99.4 0.5512601669293639
99.45 0.5512356844966813
99.5 0.5512119215888626
99.55 0.551188929211348
99.6 0.5511666480615666
99.65 0.5511450253765532
99.7 0.5511240328904946
99.75 0.5511036647273372
99.8 0.5510839247775986
99.85 0.551064871705556
99.9 0.5510465716698013
99.95 0.55102897864802
100.0 0.5510120585713907


==> anc/fig12_midpoint_/Ds_numint_lgc_eq_wm_mid_constA_T0.30_heun.dat <==
# t (fm)  Ds(t) (fm)
0.1 0.007267251395988303
0.15 0.014455392110654965
0.2 0.021565383875988303
0.25 0.02859825137465496
0.3 0.03555498720398829
0.35 0.04243654573198829
0.4 0.04924384654478829
0.45 0.05597774471652163
0.5 0.0626391471015883
0.55 0.06922890788665498
0.6 0.07574783101412162
0.65 0.08219678398265495
0.7 0.08857664135652162
0.75 0.09488824680932162
0.8 0.10113245896505495
0.85 0.10731016887438827
0.9 0.11342217665678826
0.95 0.11946924778638826
1.0 0.1254521681149216
1.05 0.13137167864292162
1.1 0.13722853975865495
1.15 0.14302351697038826
1.2 0.1487572819538549
1.25 0.1544305369341216
1.3 0.16004398731065492
1.35 0.1655983359229216
1.4 0.17109429168612156
1.45 0.17653249835492157
1.5 0.18191358248078823
1.55 0.18723809972025487
1.6 0.19250663532345488
1.65 0.1977198803879882
1.7 0.20287844159972157
1.75 0.2079829086802549
1.8 0.21303386906425492
1.85 0.2180318496338549
1.9 0.22297739276772152
1.95 0.2278710886311882
2.0 0.23271359234532155
2.05 0.23750549916132155
2.1 0.24224733968185488
2.15 0.24693961983118823
2.2 0.2515828124583882
2.25 0.2561773692839882
2.3 0.2607236811346549
2.35 0.2652221366525216
2.4 0.26967314338958825
2.45 0.2740772061437216
2.5 0.2784349203367883
2.55 0.2827467825063883
2.6 0.28701334100452164
2.65 0.2912351912530549
2.7 0.29541281326905494
2.75 0.29954665716878826
2.8 0.30363716719758826
2.85 0.3076847426471883
2.9 0.31168979519972156
2.95 0.3156527522727883
3.0 0.3195740250365216
3.05 0.3234540955559882
3.1 0.3272934799613216
3.15 0.3310925767250549
3.2 0.3348517858898549
3.25 0.3385715250087882
3.3 0.34225213742905486
3.35 0.3458939071741215
3.4 0.34949717499705485
3.45 0.35306232953998823
3.5 0.35658977548772147
3.55 0.36008001524878813
3.6 0.36353355604452153
3.65 0.3669508751954549
3.7 0.3703324404647882
3.75 0.37367873613625485
3.8 0.37699020901518815
3.85 0.38026718449465485
3.9 0.3835099546877215
3.95 0.38671882460985485
4.0 0.38989410852665485
4.05 0.3930361675346548
4.1 0.39614536467598815
4.15 0.3992220556882549
4.2 0.4022666032381215
4.25 0.4052792966397215
4.3 0.4082604420349215
4.35 0.4112103542695882
4.4 0.41412931006265485
4.45 0.4170175799549215
4.5 0.4198753648551882
4.55 0.42270295738852154
4.6 0.4255007182077215
4.65 0.42826897519758833
4.7 0.43100808853305494
4.75 0.43371833145145494
4.8 0.4363998937341216
4.85 0.4390530498471882
4.9 0.4416781225554549
4.95 0.4442753822290549
5.0 0.44684511156025486
5.05 0.44938764099385486
5.1 0.45190326448612156
5.15 0.45439221554318826
5.2 0.4568547463079883
5.25 0.4592911239762549
5.3 0.4617015991549215
5.35 0.4640863975335881
5.4 0.4664457585575881
5.45 0.46877998065465476
5.5 0.47108942215652144
5.55 0.4733743884882548
5.6 0.47563512878905473
5.65 0.4778718643794547
5.7 0.48008474609465474
5.75 0.4822739043581214
5.8 0.4844395727442548
5.85 0.48658207439332135
5.9 0.4887016285778548
5.95 0.49079851990158807
6.0 0.4928731218855881
6.05 0.4949257605714547
6.1 0.496956761488788
6.15 0.4989663307346547
6.2 0.5009546133415881
6.25 0.5029218198098547
6.3 0.5048681514578547
6.35 0.5067937716818546
6.4 0.5086987841106546
6.45 0.510583254416788
6.5 0.5124473245949213
6.55 0.5142913185703879
6.6 0.5161155465469213
6.65 0.5179201648210546
6.7 0.5197053230333213
6.75 0.5214712462930546
6.8 0.5232182016253213
6.85 0.5249464106578546
6.9 0.5266560653906547
6.95 0.528347388509588
7.0 0.530020599287188
7.05 0.531675944336788
7.1 0.5333135951442547
7.15 0.534933629431188
7.2 0.5365361432146547
7.25 0.5381213466194548
7.3 0.5396894790226547
7.35 0.5412407425277214
7.4 0.5427753817341213
7.45 0.5442936273490547
7.5 0.5457957243133214
7.55 0.547281868381588
7.6 0.5487521774162547
7.65 0.5502067956306547
7.7 0.551645838839188
7.75 0.5530693437693214
7.8 0.554477429751188
7.85 0.555870262570388
7.9 0.5572480083538546
7.95 0.5586108924157213
8.0 0.5599591150162546
8.05 0.5612928316669212
8.1 0.5626122286333213
8.150001 0.563917489238278
8.2 0.5652086537547378
8.25 0.5664858938699379
8.3 0.5677492138998045
8.35 0.5689987582624711
8.400001 0.5702347502308828
8.45 0.571457277400117
8.5 0.572666610852917
8.55 0.5738628576198505
8.6 0.5750460993819837
8.650001 0.5762164431041233
8.7 0.5773738839164441
8.75 0.5785185880871108
8.8 0.5796506215207108
8.85 0.5807700710183107
8.900001 0.5818771206148599
8.95 0.5829718627174466
9.0 0.5840544578406466
9.05 0.5851249469286466
9.1 0.5861834388667798
9.150001 0.5872300993814381
9.2 0.5882650535384744
9.25 0.589288587277141
9.3 0.5903009235416744
9.35 0.5913022418734076
9.400001 0.5922925886004794
9.45 0.5932719199510607
9.5 0.5942403843350607
9.55 0.5951980590358608
9.6 0.5961450679574607
9.650001 0.5970815798457239
9.7 0.5980076372623384
9.75 0.5989233811428718
9.8 0.5998288989156719
9.85 0.6007243184442053
9.900001 0.601609724508239
9.95 0.6024851904417702
10.0 0.6033510296140369
10.05 0.6042073239116368
10.1 0.6050540697847034
10.15 0.6058913542391035
10.2 0.6067193360631035
10.25 0.6075381806327035
10.3 0.6083479818145702
10.35 0.6091487919009702
10.4 0.6099406824353701
10.45 0.6107237144481702
10.5 0.6114979229943035
10.55 0.6122633518668369
10.6 0.6130200489548369
10.65 0.6137680763468369
10.7 0.6145075136417703
10.75 0.615238486689237
10.8 0.6159610784673702
10.85 0.6166753290487036
10.9 0.6173813674231036
10.95 0.6180793976055036
11.0 0.6187695622391036
11.05 0.6194518776942503
11.1 0.6201263882145702
11.15 0.6207931216016636
11.2 0.6214520131626236
11.25 0.6221030364509437
11.3 0.6227462481313704
11.35 0.6233817490371837
11.4 0.6240096384315303
11.45 0.6246300570222503
11.5 0.625243199751637
11.55 0.6258491642922237
11.6 0.6264479853371303
11.65 0.6270397457757437
11.7 0.627624510973397
11.75 0.6282023154013436
11.8 0.6287732167380904
11.85 0.6293373430928636
11.9 0.6298947615786237
11.95 0.6304454838996904
12.0 0.6309895580372903
12.05 0.6315270684304637
12.1 0.632058130716117
12.15 0.6325828384332371
12.2 0.6331012218580905
12.25 0.6336133225343571
12.3 0.6341192665266772
12.35 0.6346191446740905
12.4 0.6351129482930772
12.45 0.6356006299792639
12.5 0.6360822299280638
12.55 0.6365577970900906
12.6 0.6370273284069973
12.65 0.6374909188513707
12.7 0.6379486895180373
12.75 0.6384007215487574
12.8 0.6388470083865173
12.85 0.6392875077708373
12.9 0.6397222693349973
12.95 0.640151372312704
13.0 0.6405749041433172
13.05 0.6409929944276906
13.1 0.6414057639841705
13.15 0.6418132240972373
13.2 0.6422153528123306
13.25 0.642612183648384
13.3 0.643003824746624
13.35 0.6433903439572906
13.4 0.6437717276133974
13.45 0.644147970072704
13.5 0.644519037894784
13.55 0.644884927563904
13.6 0.645245734230144
13.65 0.645601564942464
13.7 0.6459524763041706
13.75 0.6462985337010774
13.8 0.6466397835237975
13.85 0.6469762135935574
13.9 0.6473078598254507
13.95 0.647634766524544
14.0 0.6479569739135573
14.05 0.648274555385984
14.1 0.6485875758634241
14.15 0.648896105906304
14.2 0.6492002125763839
14.25 0.6494999776468907
14.3 0.6497954468121175
14.35 0.6500866440814508
14.4 0.6503736313386241
14.45 0.6506564183867307
14.5 0.6509349800695041
14.55 0.6512093519231574
14.6 0.6514796082661973
14.65 0.651745841791104
14.7 0.652008207589504
14.75 0.6522668553701974
14.8 0.652521824311424
14.85 0.6527731424571307
14.9 0.6530208720357973
14.95 0.6532650909396907
15.0 0.6535058667630507
15.05 0.6537432120020906
15.1 0.6539772200353707
15.15 0.6542080326732373
15.2 0.6544357019895041
15.25 0.6546602890623574
15.3 0.654881897762944
15.35 0.6551005419152641
15.4 0.6553161749580373
15.45 0.655528771987584
15.5 0.6557383757627306
15.55 0.6559450108697173
15.6 0.6561486737108906
15.65 0.6563494719325439
15.7 0.6565475037840639
15.75 0.6567427998318506
15.8 0.6569353266491305
15.85 0.6571250840959572
15.9 0.6573120798216106
15.95 0.6574962964215039
16.0 0.6576777838531838
16.05 0.6578565656413439
16.1 0.6580326715570771
16.15 0.6582061147348905
16.2 0.6583768808285438
16.25 0.6585449777467305
16.3 0.6587104912733439
16.35 0.6588735478416639
16.4 0.6590341515272106
16.45 0.6591922799112107
16.5 0.6593478877567572
16.55 0.6595009778115839
16.6 0.6596515679922773
16.65 0.6597996152430506
16.7 0.6599451568818773
16.75 0.6600882191982507
16.8 0.6602288600754774
16.85 0.660367197055104
16.9 0.6605032568942506
16.95 0.6606370154299307
17.0 0.6607684882337708
17.05 0.6608977162248109
17.1 0.6610246713010774
17.15 0.6611493496942508
17.2 0.661271830276224
17.25 0.661392123293824
17.3 0.6615101902514773
17.35 0.6616259850589441
17.4 0.6617395652991575
17.45 0.6618510230024107
17.5 0.6619604024908373
17.55 0.6620677276680108
17.6 0.6621730071594242
17.65 0.6622762576938241
17.7 0.6623775005840641
17.75 0.6624767272831575
17.8 0.6625739168093442
17.85 0.6626691833898242
17.9 0.6627626485597442
17.95 0.6628543378440108
18.0 0.6629442900761175
18.05 0.6630325129224108
18.1 0.6631190081578241
18.15 0.6632038375090774
18.2 0.6632870713215574
18.25 0.6633687669017175
18.3 0.6634489528805975
18.35 0.6635276431982509
18.4 0.6636048304340908
18.45 0.6636805240328109
18.5 0.6637547089313708
18.55 0.6638273169586775
18.6 0.6638983257573975
18.65 0.6639677617057707
18.7 0.6640356743838295
18.75 0.664102084167808
18.8 0.664166944660608
18.85 0.6642302383661653
18.9 0.6642920646947413
18.95 0.6643524762324907
19.0 0.6644114596875521
19.05 0.6644690485976321
19.1 0.6645252625627733
19.15 0.6645801559297282
19.2 0.664633792135296
19.25 0.6646862044884908
19.3 0.6647374575016535
19.35 0.6647875808803414
19.4 0.6648366086933761
19.45 0.6648846410790827
19.5 0.6649317815160747
19.55 0.6649781162398294
19.6 0.6650236897277867
19.65 0.6650684496221441
19.7 0.6651123124416428
19.75 0.6651553056939947
19.8 0.6651974743188055
19.85 0.6652388031799894
19.9 0.6652792821112747
19.95 0.6653188975129174
20.0 0.6653577165914029
20.05 0.6653957905832535
20.1 0.6654331141565014
20.15 0.6654696766714454
20.2 0.6655055232673708
20.25 0.6655407578700374
20.3 0.6655754074830081
20.35 0.6656094666251521
20.4 0.6656429171542614
20.45 0.6656757696315306
20.5 0.6657080943702612
20.55 0.6657399051231145
20.6 0.665771173243008
20.65 0.6658019000696747
20.7 0.665832073033856
20.75 0.6658616922222507
20.8 0.6658907257986987
20.85 0.6659191644093013
20.9 0.665947057516672
20.95 0.6659744313853867
21.0 0.666001334781056
21.05 0.6660277942577066
21.1 0.666053783787648
21.15 0.6660791973169067
21.2 0.6661038701828694
21.25 0.6661276532989866
21.3 0.6661504694614614
21.35 0.6661724309839786
21.4 0.666193654343808
21.45 0.6662141386248106
21.5 0.6662338417658453
21.55 0.666252766975104
21.6 0.6662709085130668
21.65 0.6662882083018666
21.7 0.6663046198344961
21.75 0.6663201359538773
21.8 0.6663348322281386
21.85 0.6663487378194347
21.9 0.66636190024
21.95 0.6663744091253334
22.0 0.6663862567213653
22.05 0.6663974052933547
22.1 0.666407901287552
22.15 0.6664178841594454
22.2 0.6664274291030613
22.25 0.666436467958912
22.3 0.6664449780709972
22.35 0.6664530300608427
22.4 0.6664606621147733
22.45 0.6664679658763519
22.5 0.6664750948892586
22.55 0.666482201773184
22.6 0.6664894024148906
22.65 0.6664967575007147
22.7 0.6665043426260907
22.75 0.666512146990208
22.8 0.6665201816150612
22.85 0.6665284613227093
22.9 0.6665370073546666
22.95 0.6665458850847998
23.0 0.6665550655816959
23.05 0.6665645959503785
23.1 0.6665745111409919
23.15 0.6665847592978345
23.2 0.6665953470277545
23.25 0.6666063225905065
23.3 0.6666177158872318
23.35 0.6666295240961279
23.4 0.6666417140238932
23.45 0.6666542025852158
23.5 0.6666669750085545
23.55 0.666680083439061
23.6 0.6666934695155625
23.65 0.6667070550310824
23.7 0.6667208602492157
23.75 0.6667348819368532
23.8 0.6667490867177385
23.85 0.6667635041800104
23.9 0.6667781620648531
23.95 0.6667930391949224
24.0 0.6668081718010451
24.05 0.6668236485704958
24.1 0.6668394754049278
24.15 0.666855630299605
24.2 0.6668721862193064
24.25 0.6668891629893544
24.3 0.6669065296456957
24.35 0.6669243240247892
24.4 0.6669425014389332
24.45 0.6669610078820266
24.5 0.6669799172530771
24.55 0.6669993524648532
24.6 0.6670194249787307
24.65 0.6670401814423467
24.7 0.6670616322636372
24.75 0.667083720808576
24.8 0.667106365913216
24.85 0.6671295983149653
24.9 0.6671535645987413
24.95 0.667178373040256
25.0 0.6672040478376533
25.05 0.6672306013427627
25.1 0.6672580616210346
25.15 0.6672865234610772
25.2 0.6673160198786987
25.25 0.6673465833251413
25.3 0.6673782704023467
25.35 0.6674111018801067
25.4 0.6674451194369279
25.45 0.6674803373354239
25.5 0.6675167193758292
25.55 0.6675542034627839
25.6 0.6675928108674986
25.65 0.6676326107253332
25.7 0.6676735754729386
25.75 0.6677156557313277
25.8 0.6677588307208104
25.85 0.6678030448006398
25.9 0.6678482321672106
25.95 0.6678943882930771
26.0 0.6679415559619839
26.05 0.6679897173890985
26.1 0.6680388195885653
26.15 0.6680888718091519
26.2 0.6681398506063785
26.25 0.6681917265825704
26.3 0.6682444773240745
26.35 0.6682980622251945
26.4 0.6683524817129386
26.45 0.6684076653050453
26.5 0.6684634916141653
26.55 0.6685198311438932
26.6 0.6685765627427414
26.65 0.6686336125260373
26.7 0.6686909332648533
26.75 0.6687485123950506
26.8 0.6688064011463253
26.85 0.668864610086016
26.9 0.668923083426944
26.95 0.6689817603998293
27.0 0.6690404957530026
27.05 0.6690991745909334
27.1 0.6691578113257387
27.15 0.6692164622118827
27.2 0.6692751798304001
27.25 0.6693340406662399
27.3 0.6693930667657813
27.35 0.669452161495168
27.4 0.6695112058662827
27.45 0.6695701475684267
27.5 0.6696290226201173
27.55 0.6696878012663039
27.6 0.6697464052682666
27.65 0.6698048759768319
27.7 0.6698632583886079
27.75 0.6699215259522987
27.8 0.6699796437122987
27.85 0.6700375583096748
27.9 0.670095169668224
27.95 0.6701524341129814
28.0 0.6702093920434774
28.05 0.670266101017728
28.1 0.6703225632632747
28.15 0.6703788250260054
28.2 0.6704349813010346
28.25 0.6704910724257707
28.3 0.670547103526016
28.35 0.6706030493990828
28.4 0.6706589122902613
28.45 0.6707147288239359
28.5 0.670770587167872
28.55 0.6708265140225279
28.6 0.6708825371806293
28.65 0.670938690264192
28.7 0.67099493941056
28.75 0.6710512233288959
28.8 0.6711074039450879
28.85 0.6711634112260693
28.9 0.6712192081672106
28.95 0.6712747792190719
29.0 0.6713302170843732
29.05 0.6713856176794879
29.1 0.6714410207035306
29.15 0.6714963815025919
29.2 0.6715516687221332
29.25 0.6716068849201067
29.3 0.671661982499968
29.35 0.6717169572520534
29.4 0.6717718537009066
29.45 0.671826703774848
29.5 0.6718814922449493
29.55 0.6719361958804053
29.6 0.6719907960645547
29.65 0.6720452287496107
29.7 0.6720994473869227
29.75 0.6721533919670186
29.8 0.6722070276360107
29.85 0.6722603554646612
29.9 0.6723133283824212
29.95 0.6723659233073066
30.0 0.6724181520040533
30.05 0.6724700256359679
30.1 0.6725215232544
30.15 0.6725725960258133
30.2 0.6726232220605012
30.25 0.6726733379165439
30.3 0.6727228265824853
30.35 0.6727716588896853
30.4 0.6728198534373973
30.45 0.6728673477769813
30.5 0.6729140704598613
30.55 0.6729600253727999
30.6 0.6730052242231893
30.65 0.6730496534286933
30.7 0.6730933020492372
30.75 0.6731361670971306
30.8 0.6731783281272744
30.85 0.6732198818370132
30.9 0.6732608828488957
30.95 0.6733014074744744
31.0 0.6733414844383144
31.05 0.6733811358212691
31.1 0.6734203266861651
31.15 0.6734588981518931
31.2 0.6734967815230718
31.25 0.6735340052296958
31.3 0.6735705484115198
31.35 0.6736063620138237
31.4 0.6736414317958399
31.45 0.6736757790431146
31.5 0.6737094168003839
31.55 0.6737423318935466
31.6 0.6737744712916905
31.65 0.6738057674282238
31.7 0.6738361809057705
31.75 0.6738657347066451
31.8 0.6738944746333437
31.85 0.6739224724549544
31.9 0.673949787351509
31.95 0.6739763901079463
32.0 0.6740022843922344
32.05 0.674027513833941
32.1 0.6740520233473277
32.15 0.674075825025493
32.2 0.6740990120640423
32.25 0.674121623550421
32.3 0.6741436780166397
32.35 0.6741651875595517
32.4 0.6741861389248424
32.45 0.6742065036234663
32.5 0.674226362083797
32.55 0.6742458443992319
32.6 0.6742650267884797
32.65 0.6742838928470611
32.7 0.6743023567460265
32.75 0.6743204061809918
32.8 0.6743381149420797
32.85 0.6743555604890878
32.9 0.6743727838243412
32.95 0.6743897764312318
33.0 0.6744065163654398
33.05 0.6744230068143358
33.1 0.6744392955826771
33.15 0.6744554314309545
33.2 0.6744714648792318
33.25 0.6744875170632959
33.3 0.6745036930759251
33.35 0.6745199764320852
33.4 0.6745363696221439
33.45 0.6745528718559144
33.5 0.6745694141086291
33.55 0.6745858847202558
33.6 0.6746021365437013
33.65 0.6746181303106131
33.7 0.6746339322027946
33.75 0.6746496583531092
33.8 0.6746654059978665
33.85 0.6746811695924478
33.9 0.6746968995854933
33.95 0.6747125761888851
34.0 0.6747281486019838
34.05 0.6747435726163198
34.1 0.6747588641711358
34.15 0.6747739959676157
34.2 0.674788965266901
34.25 0.6748037968832424
34.3 0.6748185518777597
34.35 0.6748333012781651
34.4 0.6748480292657065
34.45 0.6748627068598185
34.5 0.6748773210140585
34.55 0.6748919084367785
34.6 0.6749065743856211
34.65 0.6749213856489384
34.7 0.6749363171687678
34.75 0.674951326980565
34.8 0.6749664271897171
34.85 0.6749816556698879
34.9 0.674996986341504
34.95 0.6750123560920319
35.0 0.6750277146120105
35.05 0.6750430654485758
35.1 0.6750584157738239
35.15 0.6750737460918185
35.2 0.6750890298826665
35.25 0.6751042995658665
35.3 0.6751196773192958
35.35 0.6751352757232211
35.4 0.6751511520137811
35.45 0.6751672753317117
35.5 0.6751836017573117
35.55 0.6752001091796904
35.6 0.6752167006837331
35.65 0.6752333044249171
35.7 0.6752499190365436
35.75 0.6752665095647145
35.8 0.6752830435196158
35.85 0.6752994554744745
35.9 0.6753156571881384
35.95 0.6753316280850343
36.0 0.6753473398525864
36.05 0.6753627657203625
36.1 0.6753778860135679
36.15 0.6753926741010345
36.2 0.6754071918873171
36.25 0.6754214986719144
36.3 0.6754355906585171
36.35 0.6754495200011518
36.4 0.6754633416418558
36.45 0.6754770930416211
36.5 0.6754908200111358
36.55 0.6755044621678504
36.6 0.6755179683458985
36.65 0.6755313758199039
36.7 0.6755446785796692
36.75 0.6755577607995304
36.8 0.6755705091291732
36.85 0.6755828694297172
36.9 0.6755948332449706
36.95 0.6756064103339946
37.0 0.6756175552199254
37.05 0.6756281912846933
37.1 0.67563825049408
37.15 0.6756476094984106
37.2 0.675656181975168
37.25 0.6756639623234132
37.3 0.675670906863539
37.35 0.6756770108038398
37.4 0.6756823564130217
37.45 0.67568695112925
37.5 0.6756907515165951
37.55 0.6756937735481598
37.6 0.67569605172346
37.65 0.6756976614181799
37.7 0.6756986219577119
37.75 0.675698902757373
37.8 0.6756984734092246
37.85 0.675697311117069
37.9 0.6756953829149656
37.95 0.6756926062992343
38.0 0.6756889190140204
38.05 0.6756843240253739
38.1 0.6756788709709101
38.15 0.6756725887714262
38.2 0.6756655205407018
38.25 0.6756577254038486
38.3 0.6756491498677205
38.35 0.6756397155615019
38.4 0.6756294406888405
38.45 0.6756184245337046
38.5 0.6756068043042431
38.55 0.6755946739862485
38.6 0.6755821307426432
38.65 0.6755693381075925
38.7 0.6755564539136298
38.75 0.6755435830091392
38.8 0.6755307923299285
38.85 0.675518098054174
38.9 0.6755054112546433
38.95 0.6754926627389739
39.0 0.6754798794612351
39.05 0.6754670327641046
39.1 0.6754540010168618
39.15 0.6754407617311018
39.2 0.6754273976555818
39.25 0.6754139902047872
39.3 0.6754005851382058
39.35 0.6753871214138324
39.4 0.6753735189261951
39.45 0.6753597152082217
39.5 0.6753456994478377
39.55 0.6753315078792831
39.6 0.675317124665715
39.65 0.6753025236449578
39.7 0.6752877295466111
39.75 0.6752727028565632
39.8 0.6752573879118805
39.85 0.6752417461562323
39.9 0.6752256880278484
39.95 0.6752092056907391
40.0 0.675192341786995
40.05 0.6751750791065896
40.1 0.6751573438378962
40.15 0.6751391030023122
40.2 0.6751203994221523
40.25 0.6751012899430695
40.3 0.6750818607018962
40.35 0.6750621337600297
40.4 0.6750420468459817
40.45 0.6750215387931603
40.5 0.6750006151376509
40.55 0.6749793403064617
40.6 0.6749577445178322
40.65 0.6749358352510589
40.7 0.6749136132301097
40.75 0.674891043283315
40.8 0.6748680470091388
40.85 0.6748445978675496
40.9 0.6748206985953574
40.95 0.6747963679010428
41.0 0.6747716597494055
41.05 0.6747466103845841
41.1 0.6747211736938108
41.15 0.6746952494732241
41.2 0.6746688128846802
41.25 0.6746418508240508
41.3 0.6746142798066641
41.35 0.6745860833539709
41.4 0.6745572857583229
41.45 0.6745279240195708
41.5 0.6744981288209361
41.55 0.6744679902921682
41.6 0.6744375043082534
41.65 0.6744065851511762
41.7 0.6743752398346534
41.75 0.6743434723707175
41.8 0.6743112660637307
41.85 0.6742786342864506
41.9 0.6742455421972774
41.95 0.6742120086002642
42.0 0.6741781203732775
42.05 0.6741440411211387
42.1 0.6741098544998694
42.15 0.6740755471343227
42.2 0.6740411595632935
42.25 0.6740067270181841
42.3 0.6739721711510481
42.35 0.6739374440472187
42.4 0.6739025753153147
42.45 0.6738675096682107
42.5 0.67383221112084
42.55 0.6737967419825788
42.6 0.6737611354306854
42.65 0.6737253766000935
42.7 0.6736895078635814
42.75 0.6736536096921895
42.8 0.6736176904096722
42.85 0.6735816928676134
42.9 0.6735454527283494
42.95 0.6735088446136613
43.0 0.6734719136068561
43.05 0.6734347140499068
43.1 0.6733972696234961
43.15 0.6733596255812562
43.2 0.6733218210946
43.25 0.6732838465894695
43.3 0.6732457116941947
43.35 0.6732074518688721
43.4 0.6731690743357734
43.45 0.6731305689866534
43.5 0.6730919767388454
43.55 0.6730533571635494
43.6 0.6730146846232188
43.65 0.6729759043075708
43.7 0.6729370487920936
43.75 0.6728981960929574
43.8 0.6728593143862908
43.85 0.6728203996860027
43.9 0.6727815525239761
43.95 0.6727428173776508
44.0 0.6727041917337896
44.05 0.6726656154030376
44.1 0.6726269202862375
44.15 0.6725880033109628
44.2 0.6725488998390055
44.25 0.6725096669453947
44.3 0.6724703429758587
44.35 0.672430971996872
44.4 0.672391608209096
44.45 0.6723522400331388
44.5 0.672312817662664
44.55 0.6722732675840295
44.6 0.6722335583078695
44.65 0.6721937322711333
44.7 0.6721538426248828
44.75 0.6721139073427067
44.8 0.6720739561881893
44.85 0.6720340536054055
44.9 0.671994233878216
44.95 0.6719545378205306
45.0 0.6719150538025254
45.05 0.6718758274133627
45.1 0.6718368125215014
45.15 0.6717979536981626
45.2 0.6717591597793573
45.25 0.6717203951623121
45.3 0.671681709020872
45.35 0.6716430853809787
45.4 0.671604559878856
45.45 0.6715662267085092
45.5 0.6715280565965093
45.55 0.6714900155238693
45.6 0.6714521459114959
45.65 0.6714145537488507
45.7 0.6713773329196667
45.75 0.6713404799365413
45.8 0.6713039847885094
45.85 0.6712678186332454
45.9 0.6712319410053413
45.95 0.6711962770951119
46.0 0.671160814137032
46.05 0.6711256044725199
46.1 0.6710906174785147
46.15 0.6710558353555066
46.2 0.6710212752858746
46.25 0.6709869434153252
46.3 0.6709529295879119
46.35 0.670919363851976
46.4 0.6708863794835067
46.45 0.6708540459827493
46.5 0.6708223655786106
46.55 0.6707913897250425
46.6 0.6707610870029945
46.65 0.6707313915580027
46.7 0.6707022707118372
46.75 0.670673645398728
46.8 0.6706454865217146
46.85 0.6706177691375227
46.9 0.670590442270408
46.95 0.6705634816426961
47.0 0.6705368415379067
47.05 0.670510472661704
47.1 0.6704843199539493
47.15 0.67045830953748
47.2 0.6704323655318479
47.25 0.6704063609170214
47.3 0.6703801558555601
47.35 0.6703536585598587
47.4 0.6703268297953574
47.45 0.6702996435074
47.5 0.6702720552554107
47.55 0.6702440056743546
47.6 0.6702154628649253
47.65 0.6701865286134052
47.7 0.6701573364872827
47.75 0.6701279868593787
47.8 0.6700985531504934
47.85 0.670068996776648
47.9 0.6700392140940239
47.95 0.6700091874532987
48.0 0.6699788959891068
48.05 0.6699483652246481
48.1 0.6699176924494801
48.15 0.6698869307914533
48.2 0.6698560771437521
48.25 0.6698250827868455
48.3 0.6697939414040188
48.35 0.6697626336583976
48.4 0.6697310706507388
48.45 0.6696991646283388
48.5 0.6696668725156134
48.55 0.6696342150598268
48.6 0.6696011914738641
48.65 0.6695678371454588
48.7 0.6695342656498642
48.75 0.6695006024216188
48.8 0.6694668666808614
48.85 0.6694330120636028
48.9 0.6693991331103015
48.95 0.6693652954183976
49.0 0.6693315419341096
49.05 0.6692979101897681
49.1 0.6692644580901842
49.15 0.6692312741717629
49.2 0.6691984224211923
49.25 0.6691659522966482
49.3 0.6691338312502908
49.35 0.6691020006250109
49.4 0.6690704115080828
49.45 0.6690389488698323
49.5 0.6690075366680189
49.55 0.6689762051710589
49.6 0.6689449001673683
49.65 0.6689135141881469
49.7 0.6688819972809682
49.75 0.6688503138109736
49.8 0.6688184228212348
49.85 0.6687863114547495
49.9 0.6687539457355389
49.95 0.6687213277805523
50.0 0.6686884230376403
50.05 0.6686551773262803
50.1 0.668621553220979
50.15 0.6685875029995817
50.2 0.6685530137627603
50.25 0.6685180412156884
50.3 0.668482528884083
50.35 0.6684464562749737
50.4 0.6684098197610111
50.45 0.668372656105843
50.5 0.668335064255859
50.55 0.6682971077782482
50.6 0.6682587934119549
50.65 0.6682201297599443
50.7 0.6681811165058003
50.75 0.6681416865717202
50.8 0.6681018081437309
50.85 0.6680615401325523
50.9 0.6680209226530429
50.95 0.6679799604398375
51.0 0.6679386479425149
51.05 0.6678969007848401
51.1 0.6678547332007548
51.15 0.6678122152827176
51.2 0.6677693160789628
51.25 0.6677259393526055
51.3 0.6676821770810321
51.35 0.6676380727780987
51.4 0.6675935116626214
51.45 0.6675484889463761
51.5 0.6675029529992826
51.55 0.6674568969171919
51.6 0.6674103407793787
51.65 0.6673633086587172
51.7 0.6673158023086373
51.75 0.6672678116089465
51.8 0.6672193315652559
51.85 0.6671703773269626
51.9 0.6671209669615226
51.95 0.6670710821430906
52.0 0.6670206880478159
52.05 0.6669697347318052
52.1 0.6669182087540345
52.15 0.6668661365220986
52.2 0.6668135277814052
52.25 0.6667604060631332
52.3 0.6667068124450425
52.35 0.6666527540248184
52.4 0.6665982725779064
52.45 0.6665433801895544
52.5 0.6664881055689678
52.55 0.6664324824521678
52.6 0.6663765129704399
52.65 0.6663202582978852
52.7 0.6662636851975118
52.75 0.6662066887451599
52.8 0.6661491988654372
52.85 0.6660911713095972
52.9 0.6660325762679759
52.95 0.6659734274471545
53.0 0.6659137925232932
53.05 0.6658536775461839
53.1 0.6657930657665999
53.15 0.6657319350268878
53.2 0.6656702673933945
53.25 0.6656081079518158
53.3 0.6655454554061092
53.35 0.6654822895428559
53.4 0.6654186487719546
53.45 0.6653546240700026
53.5 0.6652902790553891
53.55 0.6652255437472718
53.6 0.6651604332202957
53.65 0.6650950129923704
53.7 0.6650292988566479
53.75 0.6649633444598051
53.8 0.6648971757718478
53.85 0.6648308171288185
53.9 0.6647642562519331
53.95 0.6646974109143331
54.0 0.6646302397133091
54.05 0.6645627680304078
54.1 0.6644950321722318
54.15 0.6644271096494372
54.2 0.6643591305049038
54.25 0.6642912048384291
54.3 0.6642233464282745
54.35 0.6641555942806479
54.4 0.6640880654616186
54.45 0.6640208560165839
54.5 0.6639539712379172
54.55 0.6638873518814159
54.6 0.6638209513410852
54.65 0.6637546958237307
54.7 0.6636885742977999
54.75 0.6636225660778107
54.8 0.6635566363545893
54.85 0.6634908156655226
54.9 0.6634251043287333
54.95 0.6633595381019599
55.0 0.6632941670605094
55.05 0.6632290094111013
55.1 0.6631641736615547
55.15 0.6630997494548773
55.2 0.6630357433224826
55.25 0.6629721729099386
55.3 0.6629090157711652
55.35 0.6628462317725307
55.4 0.6627838004371067
55.45 0.6627217380591226
55.5 0.6626600964007546
55.55 0.6625989103107706
55.6 0.6625381932346319
55.65 0.662477963910856
55.7 0.662418235124424
55.75 0.6623590510524027
55.8 0.662300395244232
55.85 0.662242210138824
55.9 0.6621844862317521
55.95 0.6621271868638159
56.0 0.6620703000269093
56.05 0.6620138224824613
56.1 0.6619577557234639
56.15 0.6619020925402747
56.2 0.6618467785359653
56.25 0.6617918393255546
56.3 0.6617373915306959
56.35 0.6616835752991013
56.4 0.6616304042950266
56.45 0.6615778661062265
56.5 0.6615260340388132
56.55 0.6614749384438052
56.6 0.6614245929905787
56.65 0.6613750724010959
56.7 0.661326410471112
56.75 0.661278531006152
56.8 0.6612313642588454
56.85 0.6611849029574266
56.9 0.661139131622088
56.95 0.6610939850178853
57.0 0.6610494768961148
57.05 0.66100561528596
57.1 0.6609623679290322
57.15 0.6609196998994215
57.2 0.6608775892524668
57.25 0.6608360951931174
57.3 0.6607953118436987
57.35 0.6607552897102801
57.4 0.6607159776839974
57.45 0.6606773198186108
57.5 0.6606392967042001
57.55 0.660601844434632
57.6 0.660564856748744
57.65 0.6605283052994854
57.7 0.6604922041767547
57.75 0.6604566593068667
57.8 0.6604217657743654
57.85 0.6603874813529039
57.9 0.6603537622255226
57.95 0.6603205369398906
58.0 0.6602877894017999
58.05 0.6602555855834745
58.1 0.6602239524321573
58.15 0.6601928742461733
58.2 0.6601623749082747
58.25 0.6601325289851172
58.3 0.6601034146631973
58.35 0.6600750791963599
58.4 0.6600475198873893
58.45 0.6600206859943546
58.5 0.6599945221806373
58.55 0.6599689677387386
58.6 0.6599439642136186
58.65 0.6599194634189093
58.7 0.6598954276734585
58.75 0.6598718235549306
58.8 0.6598486749846479
58.85 0.6598260909373732
58.9 0.6598040866236026
58.95 0.6597825700485411
59.0 0.6597615431530106
59.05 0.6597411065183866
59.1 0.65972125887764
59.15 0.6597019878045306
59.2 0.6596833613145039
59.25 0.6596654959527545
59.3 0.6596484290096079
59.35 0.6596321380270372
59.4 0.6596166449773518
59.45 0.6596019833968932
59.5 0.6595881949778213
59.55 0.6595752728289572
59.6 0.6595631946912719
59.65 0.659551952081608
59.7 0.6595415358136613
59.75 0.6595319617826426
59.8 0.6595233188932561
59.85 0.6595156671880826
59.9 0.6595089691026043
59.95 0.6595031175472762
60.0 0.6594980023631142
60.05 0.6594936087371046
60.1 0.6594899712923942
60.15 0.6594870523707344
60.2 0.6594848844509137
60.25 0.6594835463449894
60.3 0.6594830317286455
60.35 0.6594834025037299
60.4 0.6594847504735049
60.45 0.6594871066187933
60.5 0.6594904172845897
60.55 0.6594945877217779
60.6 0.6594995664131571
60.65 0.6595052985089522
60.7 0.6595117403001671
60.75 0.6595189090813769
60.8 0.6595268047156381
60.85 0.6595353973058035
60.9 0.6595446876905287
60.95 0.6595546509678407
61.0 0.6595652747449501
61.05 0.65957654143295
61.1 0.6595884135309127
61.15 0.659600891352182
61.2 0.6596139345446725
61.25 0.659627521193078
61.3 0.659641617520758
61.35 0.6596561519036912
61.4 0.659671109088374
61.45 0.6596864446693873
61.5 0.6597021205651952
61.55 0.6597181764889072
61.6 0.6597346783707632
61.65 0.6597516906640538
61.7 0.6597692470385819
61.75 0.6597873360654831
61.8 0.6598059273688217
61.85 0.6598249779552751
61.9 0.6598445060202991
61.95 0.6598644816951791
62.0 0.6598847942670831
62.05 0.6599053726847471
62.1 0.6599262420378778
62.15 0.659947525901771
62.2 0.6599693065951044
62.25 0.6599916467078297
62.3 0.6600145510244164
62.35 0.6600379152678724
62.4 0.6600616035298457
62.45 0.660085564635595
62.5 0.6601098366639256
62.55 0.6601344546363204
62.6 0.6601595135874884
62.65 0.6601850759298883
62.7 0.6602110848400536
62.75 0.660237496118731
62.8 0.6602642834777923
62.85 0.660291487413707
62.9 0.6603191156665497
62.95 0.6603471644413763
63.0 0.6603756234152429
63.05 0.6604044865482562
63.1 0.6604337497229124
63.15 0.6604633371632108
63.2 0.6604932903414935
63.25 0.660523655147979
63.3 0.660554442706379
63.35 0.660585693284811
63.4 0.6606174519123097
63.45 0.6606497421350723
63.5 0.6606826039737497
63.55 0.6607160661890883
63.6 0.6607501905808537
63.65 0.660785040908747
63.7 0.6608205745989444
63.75 0.6608568199548057
63.8 0.6608938376070297
63.85 0.6609316148597231
63.9 0.6609700482465604
63.95 0.6610090290399044
64.0 0.6610485311936324
64.05 0.6610885506707952
64.1 0.661129106567627
64.15 0.6611701804599791
64.2 0.6612117030237339
64.25 0.6612537050734404
64.3 0.6612962448985925
64.35 0.6613392934268059
64.4 0.6613827900031471
64.45 0.6614266747649178
64.5 0.6614709305010672
64.55 0.6615155100642458
64.6 0.6615603526179312
64.65 0.6616054859725979
64.7 0.6616508814214298
64.75 0.6616965150751898
64.8 0.6617424187850564
64.85 0.6617885870777498
64.9 0.6618350592871578
64.95 0.6618818518044484
65.0 0.6619288870466029
65.05 0.6619760532723522
65.1 0.6620232112876697
65.15 0.6620703576181229
65.2 0.662117552516555
65.25 0.6621647527172589
65.3 0.6622119146118297
65.35 0.6622590383965337
65.4 0.6623061114727576
65.45 0.6623531098372589
65.5 0.662400024355275
65.55 0.662446859554251
65.6 0.6624935948606617
65.65 0.662540178123211
65.7 0.662586601347531
65.75 0.662632906107339
65.8 0.662679106094539
65.85 0.6627251700194456
65.9 0.6627710463362882
65.95 0.6628166961999682
66.0 0.6628621154257389
66.05 0.6629073711016429
66.1 0.6629526316825068
66.15 0.6629980632840002
66.2 0.6630436916255895
66.25 0.6630894736825497
66.3 0.6631354052182509
66.35 0.6631813994254828
66.4 0.6632274177028589
66.45 0.6632734570135362
66.5 0.6633194620120214
66.55 0.6633654273782935
66.6 0.6634113406178455
66.65 0.6634571738208748
66.7 0.663502871438112
66.75 0.6635483899184961
66.8 0.6635937659983681
66.85 0.6636390011031361
66.9 0.6636840744582294
66.95 0.6637289805951467
67.0 0.6637737197770561
67.05 0.6638183881312747
67.1 0.6638630639982401
67.15 0.6639077762636267
67.2 0.6639524786269335
67.25 0.6639970694428482
67.3 0.6640414886943894
67.35 0.6640857036507627
67.4 0.6641297616927895
67.45 0.6641736923126935
67.5 0.6642174173512855
67.55 0.6642608917225281
67.6 0.6643041346192535
67.65 0.6643471493370349
67.7 0.6643899398220269
67.75 0.6644324481185602
67.8 0.6644746539763521
67.85 0.6645165232282776
67.9 0.6645579795713177
67.95 0.6645989867586028
68.0 0.6646395204455576
68.05 0.6646795853282457
68.1 0.6647191647731523
68.15 0.6647581381889176
68.2 0.664796378491339
68.25 0.664833912504779
68.3 0.6648708005960856
68.35 0.6649071050698562
68.4 0.664942873182667
68.45 0.664978093066699
68.5 0.6650128173541868
68.55 0.6650470832074562
68.6 0.6650808518585497
68.65 0.6651140547537389
68.7 0.6651466463028376
68.75 0.6651786400397123
68.8 0.6652100703414082
68.85 0.6652409870398616
68.9 0.6652714040328003
68.95 0.6653013247052268
69.0 0.6653307462558189
69.05 0.6653596439013869
69.1 0.6653880015214402
69.15 0.6654158454959256
69.2 0.6654431925873816
69.25 0.6654700018661869
69.3 0.6654962579231897
69.35 0.6655219369452696
69.4 0.6655470235543364
69.45 0.6655715026416109
69.5 0.6655953587870189
69.55 0.6656186449296537
69.6 0.6656413766448963
69.65 0.6656635488042137
69.7 0.6656851287727257
69.75 0.665706067902923
69.8 0.6657263600016536
69.85 0.6657460433289709
69.9 0.665765135063499
69.95 0.665783583582667
70.0 0.6658013619481069
70.05 0.6658184543752003
70.1 0.6658348934254402
70.15 0.6658507572965869
70.2 0.6658660997742403
70.25 0.6658809979260056
70.3 0.665895450394059
70.35 0.6659093989445443
70.4 0.6659228594392217
70.45 0.6659359005379736
70.5 0.6659485533608429
70.55 0.6659607517407043
70.6 0.665972496631243
70.65 0.6659838607193923
70.7 0.665994816045515
70.75 0.666005209227723
70.8 0.6660150105171097
70.85 0.6660242536657389
70.9 0.6660328765949763
70.95 0.666040874016203
71.0 0.666048233078219
71.05 0.6660549769371119
71.1 0.6660611672948207
71.15 0.6660668879657795
71.2 0.6660722569690266
71.25 0.6660773059982148
71.3 0.6660820791771289
71.35 0.6660865757693764
71.4 0.6660907233430339
71.45 0.6660945395077273
71.5 0.666098091167964
71.55 0.6661014617646573
71.6 0.6661047344649369
71.65 0.6661078751033837
71.7 0.6661107859008665
71.75 0.6661134235728023
71.8 0.666115802095324
71.85 0.6661179875599511
71.9 0.666120049486556
71.95 0.6661219828438508
72.0 0.666123819211757
72.05 0.6661256842168812
72.1 0.6661275973933549
72.15 0.6661294865094125
72.2 0.6661313143621101
72.25 0.6661330687882735
72.3 0.6661347791401454
72.35 0.6661364623247171
72.4 0.6661381430992024
72.45 0.6661398835195375
72.5 0.6661416242771439
72.55 0.6661432980451822
72.6 0.6661448759182831
72.65 0.6661463324211012
72.7 0.6661476273465498
72.75 0.6661487380108442
72.8 0.6661497045121518
72.85 0.6661505838624238
72.9 0.6661513810864623
72.95 0.6661520649233016
73.0 0.666152669567797
73.05 0.6661532903538193
73.1 0.6661540427829334
73.15 0.6661549911094017
73.2 0.6661561688326912
73.25 0.6661576104878507
73.3 0.6661593053733974
73.35 0.6661612029052673
73.4 0.666163289102686
73.45 0.6661655320646059
73.5 0.6661679153574316
73.55 0.6661704367732141
73.6 0.6661730122705666
73.65 0.6661755231911682
73.7 0.6661779293382402
73.75 0.6661802341904131
73.8 0.6661824306310231
73.85 0.6661845147499266
73.9 0.6661864720680364
73.95 0.6661882973480705
74.0 0.6661900263922093
74.05 0.6661917702755757
74.1 0.6661935969812227
74.15 0.6661955233143896
74.2 0.6661975355875416
74.25 0.6661996506932312
74.3 0.6662018967146243
74.35 0.6662042228360279
74.4 0.6662066052031576
74.45 0.6662090549556653
74.5 0.666211576723806
74.55 0.6662141376900184
74.6 0.6662167162938455
74.65 0.6662192672691287
74.7 0.6662217415073879
74.75 0.666224116366686
74.8 0.666226336628062
74.85 0.6662283370281729
74.9 0.6662300514731436
74.95 0.6662314337713922
75.0 0.6662324587369558
75.05 0.6662330456946672
75.1 0.6662330900671916
75.15 0.6662325275577635
75.2 0.6662313439085176
75.25 0.6662296177750648
75.3 0.6662273893863373
75.35 0.6662246212213709
75.4 0.6662212247228707
75.45 0.6662171521451983
75.5 0.666212397893081
75.55 0.666206896039931
75.6 0.6662005755283406
75.65 0.6661933786880633
75.7 0.6661853009483726
75.75 0.6661763774693326
75.8 0.6661666600486178
75.85 0.6661561376956365
75.9 0.6661447796753699
75.95 0.666132547793642
76.0 0.6661194095521058
76.05 0.6661054434734713
76.1 0.6660907373210232
76.15 0.6660752580407245
76.2 0.6660589551633699
76.25 0.6660418275693858
76.3 0.6660238160930764
76.35 0.6660048249627938
76.4 0.665984764165183
76.45 0.6659636096222498
76.5 0.665941371512895
76.55 0.6659180033482017
76.6 0.6658934921254178
76.65 0.6658679452542924
76.7 0.6658414933822071
76.75 0.6658141769745697
76.8 0.6657860112975136
76.85 0.6657570112065484
76.9 0.6657272324069323
76.95 0.6656967890490657
77.0 0.665665723855935
77.05 0.6656340555083723
77.1 0.6656017569895031
77.15 0.665568806111295
77.2 0.6655352205428683
77.25 0.665501000452159
77.3 0.6654661616900044
77.35 0.6654307250173217
77.4 0.6653947694415138
77.45 0.6653583991853005
77.5 0.6653217089318177
77.55 0.6652847248446071
77.6 0.665247409929279
77.65 0.6652097904838604
77.7 0.6651718506073379
77.75 0.6651335534893004
77.8 0.6650949217758497
77.85 0.6650559158122443
77.9 0.6650164508368844
77.95 0.6649765117737592
78.0 0.6649360753794338
78.05 0.6648951379729698
78.1 0.6648537579015458
78.15 0.6648119902747938
78.2 0.6647698462693324
78.25 0.6647273054307619
78.3 0.6646844052507938
78.35 0.6646411459530017
78.4 0.6645974393122763
78.45 0.664553249436735
78.5 0.6645085932244257
78.55 0.664463485258815
78.6 0.6644179817991457
78.65 0.6643721685095031
78.7 0.6643260629583138
78.75 0.6642796568457164
78.8 0.6642329810395085
78.85 0.6641860342061005
78.9 0.664138848762943
78.95 0.6640915170151032
79.0 0.664044055299135
79.05 0.663996485003327
79.1 0.6639488606908364
79.15 0.6639011667354231
79.2 0.6638533299675085
79.25 0.6638052877374071
79.3 0.6637570080099617
79.35 0.6637084733730764
79.4 0.663659687877695
79.45 0.6636106497877964
79.5 0.663561368585279
79.55 0.6635118966927992
79.6 0.6634623016199458
79.65 0.6634126540602658
79.7 0.6633630606241059
79.75 0.6633135682574285
79.8 0.6632641661048099
79.85 0.6632149107460045
79.9 0.6631658102552526
79.95 0.6631167369168846
80.0 0.6630676582462072
80.05 0.6630186539199778
80.1 0.6629696916920951
80.15 0.6629206867572683
80.2 0.6628716313395832
80.25 0.6628224794047778
80.3 0.6627732245576311
80.35 0.6627239301926177
80.4 0.6626746321743137
80.45 0.662625405892671
80.5 0.6625763118439031
80.55 0.6625273359589324
80.6 0.6624784282740684
80.65 0.6624295598090871
80.7 0.6623807036054817
80.75 0.6623317935787298
80.8 0.6622828002642551
80.85 0.662233766336575
80.9 0.662184664703039
80.95 0.662135407354943
81.0 0.6620860275890125
81.05 0.6620365930438605
81.1 0.6619871055374285
81.15 0.661937604615231
81.2 0.6618880794935244
81.25 0.6618384811100789
81.3 0.6617888514116896
81.35 0.661739213425727
81.4 0.6616895904628683
81.45 0.6616400463643938
81.5 0.6615906258661323
81.55 0.6615413693454283
81.6 0.6614922560372684
81.65 0.6614432647247138
81.7 0.6613944873629645
81.75 0.661346041509951
81.8 0.6612979859132363
81.85 0.6612503365666764
81.9 0.6612031260245963
81.95 0.661156339564607
82.0 0.6611099315023137
82.05 0.6610638546531616
82.1 0.661018061387839
82.15 0.6609725774879349
82.2 0.6609274006637856
82.25 0.6608825287499722
82.3 0.660837993781311
82.35 0.6607937763215991
82.4 0.6607498471298336
82.45 0.660706173599807
82.5 0.6606626605851936
82.55 0.6606192522039244
82.6 0.660575872837695
82.65 0.660532424610879
82.7 0.6604888699696417
82.75 0.6604451935461323
82.8 0.6604013929837856
82.85 0.6603574865459829
82.9 0.6603135592216524
82.95 0.660269690647615
83.0 0.660225951286335
83.05 0.6601824037479029
83.1 0.6601390691222817
83.15 0.6600959399438284
83.2 0.6600530112430711
83.25 0.6600103601036578
83.3 0.6599680687155831
83.35 0.6599261279396471
83.4 0.6598844909264844
83.45 0.6598431422881057
83.5 0.6598021703001378
83.55 0.6597616562408737
83.6 0.6597216304193484
83.65 0.6596820644376522
83.7 0.659642870318143
83.75 0.659604056811583
83.8 0.6595657468911562
83.85 0.6595280352758389
83.9 0.6594909479854709
83.95 0.659454508997695
84.0 0.659418740799551
84.05 0.6593836200728522
84.1 0.6593491484344949
84.15 0.6593153102159135
84.2 0.6592820301387722
84.25 0.6592492528353908
84.3 0.6592170182199242
84.35 0.6591853535143882
84.4 0.6591541983328202
84.45 0.6591235273421429
84.5 0.6590932718681376
84.55 0.6590633010722762
84.6 0.6590335034699721
84.65 0.6590038461170975
84.7 0.6589743449197856
84.75 0.6589449741101002
84.8 0.6589157210505162
84.85 0.6588865935422068
84.9 0.6588576129430815
84.95 0.6588288024603934
85.0 0.6588001531290227
85.05 0.6587715599538122
85.1 0.6587429582787188
85.15 0.6587144184037321
85.2 0.6586859816322336
85.25 0.6586576331814175
85.3 0.6586293761543455
85.35 0.6586012709574601
85.4 0.6585733467488201
85.45 0.6585455995634975
85.5 0.6585179830774388
85.55 0.6584904445853641
85.6 0.6584630407127667
85.65 0.6584358375564574
85.7 0.6584088344866761
85.75 0.6583820156583882
85.8 0.6583553532590707
85.85 0.6583288742284574
85.9 0.6583026512084253
85.95 0.6582768133922761
86.0 0.6582514803217694
86.05 0.6582266842146761
86.1 0.6582024513778975
86.15 0.6581788150979186
86.2 0.658155750996372
86.25 0.6581331605764039
86.3 0.6581109902947613
86.35 0.6580892910241053
86.4 0.6580680931710919
86.45 0.6580473607513373
86.5 0.6580270379466013
86.55 0.6580070405373213
86.6 0.6579873338696306
86.65 0.6579679199341852
86.7 0.65794879059906
86.75 0.6579298691038492
86.8 0.6579110695250547
86.85 0.6578923812082974
86.9 0.6578737953475188
86.95 0.6578553467102494
87.0 0.6578370703408415
87.05 0.6578189507106761
87.1 0.6578009836292041
87.15 0.6577831191149853
87.2 0.6577652859727133
87.25 0.6577474351862388
87.3 0.6577295253006281
87.35 0.6577114657990601
87.4 0.6576932387233054
87.45 0.6576749391684895
87.5 0.6576565992315507
87.55 0.6576382424433267
87.6 0.65761993129922
87.65 0.6576017360865908
87.7 0.6575836320894921
87.75 0.6575655432718281
87.8 0.6575474675313268
87.85 0.6575293761540041
87.9 0.6575113135022709
87.95 0.6574933956103455
88.0 0.6574756445027614
88.05 0.6574580822163401
88.1 0.6574407152370974
88.15 0.6574234987148574
88.2 0.6574063559066228
88.25 0.6573892120368414
88.3 0.6573720341719667
88.35 0.6573548233691081
88.4 0.6573375528325747
88.45 0.657320167542164
88.5 0.6573026414834974
88.55 0.6572849207631133
88.6 0.6572669192411079
88.65 0.6572485287656734
88.7 0.6572296779831241
88.75 0.657210416104852
88.8 0.6571908003867933
88.85 0.657170833730964
88.9 0.657150480748948
88.95 0.6571297871244571
89.0 0.6571089040725958
89.05 0.6570879287583345
89.1 0.6570669631857265
89.15 0.657046037613972
89.2 0.6570250518876786
89.25 0.6570039324932039
89.3 0.6569826389351026
89.35 0.6569611709751239
89.4 0.6569395576283078
89.45 0.6569178065313053
89.5 0.6568958819649479
89.55 0.6568737326578972
89.6 0.6568514096900039
89.65 0.656828944278249
89.7 0.656806371481321
89.75 0.6567837505051931
89.8 0.6567610401778972
89.85 0.6567382630301638
89.9 0.6567154763916571
89.95 0.6566927078817051
90.0 0.6566699685335665
90.05 0.6566472895573958
90.1 0.6566246670415131
90.15 0.6566019677908251
90.2 0.6565791316234865
90.25 0.6565561624211398
90.3 0.6565331087824837
90.35 0.6565100202377159
90.4 0.6564869091376412
90.45 0.6564638103201051
90.5 0.6564407325590811
90.55 0.6564176676922651
90.6 0.6563946314803825
90.65 0.6563716002867824
90.7 0.6563485261479878
90.75 0.6563254233453851
90.8 0.6563023123620464
90.85 0.6562792253645425
90.9 0.6562562164716145
90.95 0.6562333308734064
91.0 0.6562106183096945
91.05 0.6561881345994012
91.1 0.6561659275343132
91.15 0.6561440317368945
91.2 0.6561224197407346
91.25 0.6561010638162544
91.3 0.6560799809208945
91.35 0.6560591650717639
91.4 0.6560385712388039
91.45 0.6560182331474546
91.5 0.6559982705930865
91.55 0.6559787598507292
91.6 0.655959715094932
91.65 0.6559410843174173
91.7 0.6559228209773853
91.75 0.655904961508756
91.8 0.6558875208353053
91.85 0.6558704912606494
91.9 0.6558538863254814
91.95 0.6558377035148574
92.0 0.6558218962446279
92.05 0.6558064787091401
92.1 0.655791555512724
92.15 0.6557772253631772
92.2 0.6557635313313053
92.25 0.655750460167572
92.3 0.6557379833638173
92.35 0.655726113524116
92.4 0.6557149048696094
92.45 0.6557043548559988
92.5 0.6556944862901533
92.55 0.6556853122710813
92.6 0.6556767657807133
92.65 0.6556687741788787
92.7 0.6556613077852786
92.75 0.6556544150555933
92.8 0.6556481122776008
92.85 0.6556423970753822
92.9 0.6556373309736222
92.95 0.6556329535966835
93.0 0.6556293186327155
93.05 0.6556263931402184
93.1 0.6556240395369757
93.15 0.655622212930691
93.2 0.6556208496048415
93.25 0.655619832922243
93.3 0.6556191115218717
93.35 0.6556186958067074
93.4 0.6556185826872238
93.45 0.6556187327454889
93.5 0.655619135673866
93.55 0.6556197665180907
93.6 0.6556205498126912
93.65 0.6556214078123926
93.7 0.655622322730383
93.75 0.6556233679315863
93.8 0.6556245498455958
93.85 0.6556258951056959
93.9 0.6556274982222058
93.95 0.6556293823483798
94.0 0.6556314977061781
94.05 0.6556337660679402
94.1 0.6556361264837183
94.15 0.6556385014225471
94.2 0.6556408603050901
94.25 0.6556431988602772
94.3 0.6556455099359124
94.35 0.655647884552898
94.4 0.65565040253002
94.45 0.6556530415540116
94.5 0.6556557906732948
94.55 0.6556586758167444
94.6 0.6556616901603902
94.65 0.6556648215008148
94.7 0.6556680592951188
94.75 0.6556713314212074
94.8 0.6556746085328445
94.85 0.655677924202178
94.9 0.655681273045971
94.95 0.6556846603884777
95.0 0.6556880047291966
95.05 0.6556911941538708
95.1 0.6556942356693224
95.15 0.6556971598067604
95.2 0.6556998665000168
95.25 0.6557022449126975
95.3 0.6557042433208552
95.35 0.6557057898875455
95.4 0.6557068906370964
95.45 0.6557075328415876
95.5 0.6557077395754289
95.55 0.655707630073945
95.6 0.6557072292024116
95.65 0.6557065532983399
95.7 0.6557056828833555
95.75 0.6557046628102932
95.8 0.6557035224172989
95.85 0.6557022641584573
95.9 0.6557008249016765
95.95 0.6556991714920212
96.0 0.6556973595833788
96.05 0.6556954537049875
96.1 0.6556934846335762
96.15 0.655691394654594
96.2 0.6556891037012414
96.25 0.655686578429314
96.3 0.6556837987957183
96.35 0.6556807511273236
96.4 0.6556774623933888
96.45 0.6556739461013611
96.5 0.6556702182764991
96.55 0.6556663109354601
96.6 0.6556622764941759
96.65 0.6556581634666601
96.7 0.6556539929099369
96.75 0.6556497585607102
96.8 0.6556454791530258
96.85 0.655641202650293
96.9 0.6556369219572157
96.95 0.655632620340132
97.0 0.6556282935276648
97.05 0.6556239746710291
97.1 0.6556196554611136
97.15 0.6556153217984617
97.2 0.6556109674148287
97.25 0.6556066285234281
97.3 0.6556023424386495
97.35 0.6555980562727016
97.4 0.6555937511919039
97.45 0.6555894341623913
97.5 0.6555851027982442
97.55 0.6555807745013865
97.6 0.6555765296632937
97.65 0.6555724346573247
97.7 0.6555684815936276
97.75 0.6555646627552362
97.8 0.6555610242826687
97.85 0.6555576753291028
97.9 0.6555547082382782
97.95 0.6555521410722921
98.0 0.6555499008258494
98.05 0.6555479766403177
98.1 0.655546429280915
98.15 0.655545287656356
98.2 0.6555445691158188
98.25 0.6555442732034972
98.3 0.6555444280814935
98.35 0.6555450937416808
98.4 0.6555463316880146
98.45 0.6555481551779603
98.5 0.6555505637916434
98.55 0.6555536131685138
98.6 0.6555573904738066
98.65 0.6555619461834855
98.7 0.655567285099428
98.75 0.6555734236687805
98.8 0.6555804731261374
98.85 0.6555885841461694
98.9 0.6555978220437266
98.95 0.6556081544423187
99.0 0.6556194528845587
99.05 0.6556316234338067
99.1 0.6556445838024466
99.15 0.6556582479382973
99.2 0.6556725293014121
99.25 0.6556873956071188
99.3 0.6557028873201428
99.35 0.6557189636330601
99.4 0.6557355526351294
99.45 0.6557525622271081
99.5 0.6557699056860947
99.55 0.6557876063869373
99.6 0.6558056911587774
99.65 0.6558241816066492
99.7 0.6558431134674707
99.75 0.65586245833002
99.8 0.6558821739259666
99.85 0.6559022472467559
99.9 0.6559226707274174
99.95 0.6559433976199612
100.0 0.655964409624484


==> anc/fig12_midpoint_/Ds_numint_lgc_eq_wm_mid_constA_T0.35_heun.dat <==
# t (fm)  Ds(t) (fm)  
0.1 0.007994316298780339
0.15 0.015900394677447
0.2 0.023719347381447004
0.25 0.031452229813447
0.3 0.03910014311478033
0.35 0.046664159413446996
0.4 0.054145291786780333
0.45 0.061544653664113665
0.5 0.06886337588278033
0.55 0.07610246230411366
0.6 0.083262852277447
0.65 0.09034554010678035
0.7 0.09735153921078032
0.75 0.10428179610678034
0.8 0.11113723348704702
0.85 0.117918813467847
0.9 0.12462739921291366
0.95 0.13126383313291365
1.0 0.13782897576331365
1.05 0.14432364504118034
1.1 0.15074873010571366
1.15 0.15710515856438032
1.2 0.16339378395531365
1.25 0.16961533550304697
1.3 0.17577056154678034
1.35 0.18186031374731368
1.4 0.18788538587531364
1.45 0.1938465160299803
1.5 0.19974445381344696
1.55 0.20557993578891368
1.6 0.21135362062731364
1.65 0.21706613614304696
1.7 0.2227181750379803
1.75 0.2283104939115803
1.8 0.23384383564171363
1.85 0.23931887036811364
1.9 0.2447361795179803
1.95 0.2500963618241136
2.0 0.25540009264864694
2.05 0.26064789522144693
2.1 0.26584026403211364
2.15 0.27097783631584693
2.2 0.27606123258251364
2.25 0.28109093906144694
2.3 0.28606737487584694
2.35 0.2909910513430469
2.4 0.29586256088118024
2.45 0.3006825939393136
2.5 0.3054518691265136
2.55 0.3101709836054469
2.6 0.314840537064647
2.65 0.3194610505153136
2.7 0.3240330410091803
2.75 0.3285570717121136
2.8 0.333033595266247
2.85 0.3374630892993137
2.9 0.34184608219531365
2.95 0.34618315060278027
3.0 0.3504748298347803
3.05 0.3547216523713136
3.1 0.35892421598944696
3.15 0.3630828970774469
3.2 0.36719803021024694
3.25 0.371270065845447
3.3 0.37529936146144693
3.35 0.379286226511047
3.4 0.3832309461441136
3.45 0.3871338752790469
3.5 0.3909954662849136
3.55 0.394816115586247
3.6 0.39859629620278036
3.65 0.40233655904651366
3.7 0.40603732993078034
3.75 0.409699075970247
3.8 0.41332229404384696
3.85 0.41690737897184704
3.9 0.42045474670304706
3.95 0.4239648254401137
4.0 0.42743794962144704
4.05 0.43087439422518037
4.1 0.43427448983264705
4.15 0.4376386513003805
4.2 0.4409672734827804
4.25 0.44426071559904706
4.3 0.4475193702166471
4.35 0.45074366884918043
4.4 0.4539340638657138
4.45 0.45709081945824714
4.5 0.4602140591211804
4.55 0.4633040821697137
4.6 0.4663611815361137
4.65 0.46938557987211377
4.7 0.4723776073153138
4.75 0.4753376135617138
4.8 0.4782658974145138
4.85 0.4811628125291804
4.9 0.4840286536129138
4.95 0.4868636813078471
5.0 0.4896682416577138
5.05 0.4924426825835804
5.1 0.4951873141867804
5.15 0.4979024047894472
5.2 0.5005882665409138
5.25 0.5032451990635805
5.3 0.505873501467847
5.35 0.5084734321430471
5.4 0.5110452123414471
5.45 0.5135891311041137
5.5 0.516105462555847
5.55 0.5185945596011803
5.6 0.5210568280171803
5.65 0.5234926411883805
5.7 0.5259022980203804
5.75 0.5282859218369137
5.8 0.530643636712647
5.85 0.5329756402113137
5.9 0.5352821288043805
5.95 0.5375633367147805
6.0 0.5398196045249138
6.05 0.5420513257921138
6.1 0.5442588033131804
6.15 0.5464422982081139
6.2 0.5486021491137137
6.25 0.5507387194817138
6.3 0.5528523261718471
6.35 0.5549432740289137
6.4 0.5570117425259806
6.45 0.5590577961067805
6.5 0.5610816401174472
6.55 0.5630836998251805
6.6 0.5650644068459806
6.65 0.5670239685398472
6.7 0.5689625837334472
6.75 0.5708804415595805
6.8 0.5727777565803805
6.85 0.5746548140481138
6.9 0.5765118626582472
6.95 0.5783492632001138
7.0 0.5801673358443804
7.05 0.5819663643073139
7.1 0.5837466350358471
7.15 0.5855083026881138
7.2 0.5872513847403805
7.25 0.5889759713046473
7.3 0.5906822748950472
7.35 0.5923704508182472
7.4 0.5940407019627806
7.45 0.5956932827243806
7.5 0.5973284314902473
7.55 0.5989463795478472
7.6 0.6005473429953139
7.65 0.6021315752385139
7.7 0.6036993085889139
7.75 0.6052506781803806
7.8 0.6067858292161139
7.85 0.6083049236929139
7.9 0.6098081239830472
7.95 0.6112956455702472
8.0 0.6127676789185138
8.05 0.6142243174166472
8.1 0.6156657817025137
8.150001 0.6170923916357418
8.2 0.618504249785214
8.25 0.6199015599761474
8.3 0.6212843685862808
8.35 0.6226528148454807
8.400001 0.6240070840124557
8.45 0.6253472086760931
8.5 0.6266733600147597
8.55 0.6279855544382265
8.6 0.6292838427710264
8.650001 0.630568302755179
8.7 0.631838980342719
8.75 0.6330960882765857
8.8 0.6343397023821856
8.85 0.6355699698083189
8.900001 0.6367870754598118
8.95 0.6379911609285542
9.0 0.6391824554949542
9.05 0.6403610519493541
9.1 0.6415270850501541
9.150001 0.6426807414710878
9.2 0.6438221365243301
9.25 0.6449515569488635
9.3 0.6460692349605968
9.35 0.6471753530021968
9.400001 0.6482700708321155
9.45 0.6493534481273363
9.5 0.6504257022158697
9.55 0.6514870705017364
9.6 0.652537759082003
9.650001 0.6535779104104802
9.7 0.6546075927113556
9.75 0.6556269954633557
9.8 0.6566361988340224
9.85 0.6576353458420222
9.900001 0.6586246463273696
9.95 0.6596041334593684
10.0 0.6605738887660351
10.05 0.6615338934081685
10.1 0.6624842284865684
10.15 0.6634249809729685
10.2 0.6643562431980352
10.25 0.6652781918359019
10.3 0.6661909237911019
10.35 0.6670944057495017
10.4 0.6679886379841684
10.45 0.6688737264449683
10.5 0.669749771006035
10.55 0.6706168179863018
10.6 0.6714749630615016
10.65 0.6723243154241684
10.7 0.6731649351489684
10.75 0.6739968701249682
10.8 0.6748201900865682
10.85 0.6756349972972349
10.9 0.6764413868865682
10.95 0.6772395261079016
11.0 0.678029525962835
11.05 0.6788114200727016
11.1 0.6795853012460349
11.15 0.680351338238035
11.2 0.6811096574444347
11.25 0.6818603097921683
11.3 0.6826032987628348
11.35 0.6833386360983015
11.4 0.6840664243351016
11.45 0.6847866587628348
11.5 0.6854993479489683
11.55 0.6862045995500349
11.6 0.6869024715585682
11.65 0.6875930669548349
11.7 0.6882764186365415
11.75 0.6889524573778748
11.8 0.6896211759937682
11.85 0.6902826495468348
11.9 0.6909369903289148
11.95 0.6915842292375015
12.0 0.6922243361533416
12.05 0.6928573124656616
12.1 0.6934832160304616
12.15 0.6941021120185148
12.2 0.6947140141582482
12.25 0.6953189338297149
12.3 0.6959168907449148
12.35 0.6965078913823548
12.4 0.6970919429919549
12.45 0.6976690842160614
12.5 0.6982393873354215
12.55 0.6988029417213416
12.6 0.6993598450053947
12.65 0.6999102256927547
12.7 0.7004542799818215
12.75 0.7009921459965415
12.8 0.7015238385815015
12.85 0.7020494234399548
12.9 0.7025690274659815
12.95 0.7030826849738214
13.0 0.7035903629053415
13.05 0.7040920188020882
13.1 0.7045876767621947
13.15 0.7050773494627813
13.2 0.7055610360709947
13.25 0.7060388352901947
13.3 0.7065108968667281
13.35 0.7069773257640081
13.4 0.7074381194186214
13.45 0.7078932657917414
13.5 0.7083427963543015
13.55 0.7087867428946748
13.6 0.7092251842915814
13.65 0.7096583329362748
13.7 0.7100863176923281
13.75 0.7105091916473146
13.8 0.7109270022056081
13.85 0.7113397068712081
13.9 0.7117473400163814
13.95 0.7121499724302481
14.0 0.7125475792193682
14.05 0.7129401075931281
14.1 0.7133275218309949
14.15 0.7137098662380349
14.2 0.7140872828498748
14.25 0.7144598864466748
14.3 0.7148277375843816
14.35 0.7151909539649682
14.4 0.7155496606597949
14.45 0.7159038492003815
14.5 0.7162534424419816
14.55 0.7165984781736082
14.6 0.7169390501936616
14.65 0.7172751948200083
14.7 0.7176069939282749
14.75 0.7179346193115282
14.8 0.7182582356665149
14.85 0.7185779172707815
14.9 0.7188936870312083
14.95 0.7192055956835816
15.0 0.7195137200381416
15.05 0.7198180887839548
15.1 0.7201187206260882
15.15 0.7204156600778215
15.2 0.7207089207617682
15.25 0.7209985612097681
15.3 0.7212846310516882
15.35 0.7215671127839548
15.4 0.721845987104168
15.45 0.7221212247737148
15.5 0.7223927945913148
15.55 0.7226606640552081
15.6 0.7229248479246481
15.65 0.723185443851688
15.7 0.7234425758836882
15.75 0.7236962600360082
15.8 0.7239465417264616
15.85 0.7241934655195281
15.9 0.7244370204788882
15.95 0.7246772075671015
16.0 0.7249139808611815
16.05 0.7251473096240615
16.1 0.7253771113691282
16.15 0.7256033349578216
16.2 0.7258259992078483
16.25 0.7260451595278482
16.3 0.7262608963154749
16.35 0.7264732452844349
16.4 0.726682267031635
16.45 0.7268880240620349
16.5 0.7270905940733416
16.55 0.7272900137315816
16.6 0.7274862426024084
16.65 0.7276792514608617
16.7 0.7278690442800617
16.75 0.7280556916340883
16.8 0.7282393516558483
16.85 0.7284201681695549
16.9 0.7285981905559017
16.95 0.7287734124763283
17.0 0.7289458746723816
17.05 0.7291156497832081
17.1 0.7292827912513683
17.15 0.7294473400709949
17.2 0.7296093115645416
17.25 0.7297687416300349
17.3 0.7299255896180883
17.35 0.7300797285288083
17.4 0.7302311834877416
17.45 0.7303800834267282
17.5 0.7305265154949949
17.55 0.7306705738459283
17.6 0.7308124153426749
17.65 0.7309521265985682
17.7 0.7310896262772882
17.75 0.7312248560074217
17.8 0.731357785167955
17.85 0.7314883995833149
17.9 0.7316166918158483
17.95 0.7317426058083815
18.0 0.7318660670512616
18.05 0.7319870225285949
18.1 0.732105482258515
18.15 0.7322215770706749
18.2 0.7323354756588348
18.25 0.7324472551779816
18.3 0.7325569568065682
18.35 0.7326646014205416
18.4 0.7327701444656616
18.45 0.7328735929221948
18.5 0.7329750709672083
18.55 0.7330747100208614
18.6 0.7331725992837947
18.65 0.7332687938711014
18.7 0.7333633619675282
18.75 0.7334563254423015
18.8 0.7335476072428349
18.85 0.7336372222068881
18.9 0.7337252727208081
18.95 0.7338117949864081
19.0 0.7338967695681682
19.05 0.7339802023370215
19.1 0.7340621933957948
19.15 0.7341428246132881
19.2 0.7342221886512614
19.25 0.7343003044332348
19.3 0.7343771645932349
19.35 0.7344529187410747
19.4 0.7345276415058747
19.45 0.7346013873951547
19.5 0.7346742543545147
19.55 0.7347463228498747
19.6 0.7348175816684348
19.65 0.7348879602019815
19.7 0.7349574142990482
19.75 0.7350258344223549
19.8 0.7350931520447975
19.85 0.7351593163595921
19.9 0.7352242041317522
19.95 0.7352876700399762
20.0 0.7353495819060027
20.05 0.7354098951134695
20.1 0.7354686475360401
20.15 0.7355258729421628
20.2 0.7355815712301201
20.25 0.7356357426658109
20.3 0.7356883886002321
20.35 0.7357394843717094
20.4 0.7357890575896721
20.45 0.7358370828899814
20.5 0.735883487433128
20.55 0.7359282975222586
20.6 0.7359714839808826
20.65 0.7360130189623441
20.7 0.7360529185400293
20.75 0.7360912302091066
20.8 0.7361279807731173
20.85 0.7361631351197839
20.9 0.7361967743471759
20.95 0.7362290434250213
21.0 0.7362599877823972
21.05 0.7362895438323172
21.1 0.7363176250570213
21.15 0.7363441662911973
21.2 0.7363690945069199
21.25 0.7363923750578318
21.3 0.7364140269640506
21.35 0.7364341741715599
21.4 0.7364529763659919
21.45 0.736470461974952
21.5 0.7364865626222055
21.55 0.7365011466162321
21.6 0.7365141104917308
21.65 0.7365253883293842
21.7 0.7365350127009255
21.75 0.7365431183644136
21.8 0.7365497991613927
21.85 0.7365550929932434
21.9 0.7365590898531473
21.95 0.7365618715985042
22.0 0.7365634443417746
22.05 0.7365637860963474
22.1 0.7365628846804456
22.15 0.7365608408756712
22.2 0.7365577516314089
22.25 0.7365536413536061
22.3 0.7365485376346601
22.35 0.7365423864645096
22.4 0.7365350718438206
22.45 0.7365265089711592
22.5 0.7365167249331006
22.55 0.7365058584522899
22.6 0.7364940527904231
22.65 0.7364813650464233
22.7 0.7364678233666365
22.75 0.7364534762193725
22.8 0.7364382962344764
22.85 0.7364222684803218
22.9 0.7364055004502845
22.95 0.7363881750502205
23.0 0.7363704346123751
23.05 0.736352363419799
23.1 0.7363340231135378
23.15 0.7363153858837991
23.2 0.7362963911166098
23.25 0.7362771027614524
23.3 0.7362575779691325
23.35 0.7362377869303272
23.4 0.7362177168293351
23.45 0.7361973819256978
23.5 0.7361768067954152
23.55 0.736156027210562
23.6 0.73613499384301
23.65 0.7361136678090899
23.7 0.7360920676732392
23.75 0.7360701645808446
23.8 0.7360479689302845
23.85 0.736025502938946
23.9 0.7360027405907432
23.95 0.7359797072849726
24.0 0.7359564653579753
24.05 0.735933037815618
24.1 0.735909448501058
24.15 0.7358857125555006
24.2 0.7358618488089407
24.25 0.7358378867071806
24.3 0.7358138234526527
24.35 0.7357896702782953
24.4 0.7357654567169515
24.45 0.7357412145505087
24.5 0.7357169746901141
24.55 0.7356927446570474
24.6 0.7356685537878848
24.65 0.7356444420203327
24.7 0.7356204979829567
24.75 0.7355967647557781
24.8 0.7355731383696873
24.85 0.73554952505325
24.9 0.7355259979425939
24.95 0.7355027089300286
25.0 0.7354797174451007
25.05 0.735456984661826
25.1 0.7354345625058794
25.15 0.7354125983284715
25.2 0.7353912046941674
25.25 0.7353704108112022
25.3 0.7353502102669462
25.35 0.7353306046786368
25.4 0.7353116216423915
25.45 0.7352933248636395
25.5 0.7352757108570261
25.55 0.7352587877746156
25.6 0.7352425485538795
25.65 0.7352268805206849
25.7 0.7352116739960982
25.75 0.7351968819447275
25.8 0.7351825047690049
25.85 0.7351685695499754
25.9 0.7351550859019755
25.95 0.7351420236002795
26.0 0.7351293525269995
26.05 0.7351170475101675
26.1 0.7351051292837354
26.15 0.7350936054563648
26.2 0.7350824783576555
26.25 0.7350717650621248
26.3 0.73506141433837
26.35 0.735051416450882
26.4 0.7350417494027753
26.45 0.7350323130072554
26.5 0.7350230988303166
26.55 0.7350141337840447
26.6 0.7350053933764074
26.65 0.7349968715234794
26.7 0.734988587088706
26.75 0.7349805663554366
26.8 0.7349728210836285
26.85 0.7349653571698153
26.9 0.7349581953008446
26.95 0.7349513162601959
27.0 0.7349447081412755
27.05 0.7349383617261716
27.1 0.7349322241095486
27.15 0.7349263762910013
27.2 0.7349209069653821
27.25 0.7349159332508477
27.3 0.7349115685799741
27.35 0.7349078253944635
27.4 0.734904745219974
27.45 0.7349023552016871
27.5 0.7349007364453181
27.55 0.7348999463150566
27.6 0.7348998512460365
27.65 0.734900348948003
27.7 0.7349014297061727
27.75 0.7349030467757747
27.8 0.7349051906781193
27.85 0.7349078142635017
27.9 0.7349108670571188
27.95 0.7349143396120926
28.0 0.7349181658459487
28.05 0.7349223034310325
28.1 0.734926755981347
28.15 0.7349315972907019
28.2 0.7349369143441419
28.25 0.7349427348410721
28.3 0.7349489908641803
28.35 0.7349556063303008
28.4 0.734962644620767
28.45 0.734970201900511
28.5 0.7349782634354017
28.55 0.7349868003616096
28.6 0.7349958004525751
28.65 0.7350052485732363
28.7 0.7350151961853963
28.75 0.7350255878360418
28.8 0.7350363717773324
28.85 0.735047542981087
28.9 0.7350590919073803
28.95 0.7350710454761483
29.0 0.7350834994993163
29.05 0.735096553222623
29.1 0.7351102044854284
29.15 0.7351244699178336
29.2 0.735139309831647
29.25 0.7351547051210763
29.3 0.7351706638798176
29.35 0.7351871450755083
29.4 0.7352041465925643
29.45 0.7352216202842123
29.5 0.735239591895519
29.55 0.7352581205740897
29.6 0.735277204497887
29.65 0.7352968617080843
29.7 0.7353170090057055
29.75 0.7353375639597749
29.8 0.7353585264197643
29.85 0.7353798437589002
29.9 0.7354014630872416
29.95 0.7354233471608843
30.0 0.735445428131295
30.05 0.7354677037071029
30.1 0.7354902025616736
30.15 0.7355128982433803
30.2 0.735535735980511
30.25 0.7355586409565537
30.3 0.7355815161451189
30.35 0.7356042632271883
30.4 0.7356268251574282
30.45 0.7356491388629003
30.5 0.7356711225918816
30.55 0.7356926764658016
30.6 0.7357136953280522
30.65 0.7357340958144521
30.7 0.7357537938201268
30.75 0.7357727601221642
30.8 0.7357910174219616
30.85 0.735808618914271
30.9 0.7358256409806175
30.95 0.7358421860725428
31.0 0.7358583519325534
31.05 0.7358742187866122
31.1 0.7358898122159455
31.15 0.7359050667791028
31.2 0.7359198051629748
31.25 0.7359338838085641
31.3 0.7359472605257055
31.35 0.7359598761193482
31.4 0.7359717242970122
31.45 0.7359828283021322
31.5 0.7359932095189002
31.55 0.73600288311378
31.6 0.7360117929555294
31.65 0.7360198406483295
31.7 0.7360269624491359
31.75 0.7360331048300894
31.8 0.7360382036108639
31.85 0.7360422671718068
31.9 0.7360452896223925
31.95 0.7360472952252425
32.0 0.7360483623271502
32.05 0.7360484968659499
32.1 0.7360476672908912
32.15 0.7360459032541126
32.2 0.73604331487129
32.25 0.7360399830859033
32.3 0.7360360388502127
32.35 0.7360314767434692
32.4 0.7360261879033797
32.45 0.7360201911431109
32.5 0.7360134999286724
32.55 0.7360061281844165
32.6 0.7359981444172058
32.65 0.7359896026505498
32.7 0.7359805350018671
32.75 0.7359709135937819
32.8 0.7359606545862938
32.85 0.7359497307037978
32.9 0.7359382329529285
32.95 0.7359262250923632
33.0 0.7359136074606192
33.05 0.7359003776444699
33.1 0.7358865793267313
33.15 0.7358721802763206
33.2 0.7358572350492274
33.25 0.7358418059404913
33.3 0.73582595852639
33.35 0.7358097796974193
33.4 0.7357932825969606
33.45 0.7357764169633394
33.5 0.7357591545771633
33.55 0.7357414907549981
33.6 0.735723385344438
33.65 0.73570480754527
33.7 0.7356857174706461
33.75 0.7356661212843635
33.8 0.7356460437030513
33.85 0.7356255078506782
33.9 0.7356046140464754
33.95 0.7355834168580381
34.0 0.7355619006792647
34.05 0.7355400211170248
34.1 0.7355177226258034
34.15 0.7354949700090141
34.2 0.7354717700830835
34.25 0.7354481695519688
34.3 0.7354242204393076
34.35 0.7353998993562568
34.4 0.7353751697552329
34.45 0.7353501180918728
34.5 0.7353248320741662
34.55 0.7352993996090994
34.6 0.7352740078255049
34.65 0.7352487990815688
34.7 0.7352237887738141
34.75 0.7351989509219955
34.8 0.7351742830589554
34.85 0.7351497743791048
34.9 0.735125349684662
34.95 0.7351009062653553
35.0 0.7350763705560007
35.05 0.7350516743216754
35.1 0.7350267974069874
35.15 0.7350017268265927
35.2 0.7349763890023366
35.25 0.7349507392014619
35.3 0.7349248478888221
35.35 0.734898746967478
35.4 0.7348723892532166
35.45 0.7348457483264967
35.5 0.73481877232479
35.55 0.7347914768483953
35.6 0.7347639077731952
35.65 0.7347360086931739
35.7 0.7347076117863365
35.75 0.7346785207607579
35.8 0.7346486966689392
35.85 0.7346181706903151
35.9 0.7345869823625499
35.95 0.7345551906147952
36.0 0.7345228364374299
36.05 0.7344898684003952
36.1 0.7344561538079685
36.15 0.7344216310351471
36.2 0.7343862945458458
36.25 0.7343502270140699
36.3 0.7343135042782832
36.35 0.7342761691000432
36.4 0.7342382968949019
36.45 0.7341999366196166
36.5 0.7341610860203631
36.55 0.7341216417338993
36.6 0.7340814668360646
36.65 0.7340405857362886
36.7 0.7339990448316699
36.75 0.7339568362766619
36.8 0.7339140093758405
36.85 0.7338706378227312
36.9 0.7338268183952324
36.95 0.7337826079936112
37.0 0.7337379590534084
37.05 0.733692829098763
37.1 0.7336471883992004
37.15 0.7336009584975471
37.2 0.7335540194796485
37.25 0.7335062783523099
37.3 0.7334576675830725
37.35 0.7334081413161926
37.4 0.7333576746770032
37.45 0.7333063088842353
37.5 0.7332540950935154
37.55 0.7332009816105927
37.6 0.7331469854550299
37.65 0.7330921807227846
37.7 0.7330365820812912
37.75 0.7329801631731313
37.8 0.7329228718889925
37.85 0.7328647026306672
37.9 0.7328057122362992
37.95 0.7327458804009926
38.0 0.7326851869857391
38.05 0.7326236914484165
38.1 0.7325615409678617
38.15 0.7324987760477124
38.2 0.7324352144914031
38.25 0.7323707805765232
38.3 0.7323054950503365
38.35 0.7322393073033499
38.4 0.7321722002118939
38.45 0.7321043046527258
38.5 0.7320357870698778
38.55 0.7319667107639579
38.6 0.7318970893009178
38.65 0.7318269918383045
38.7 0.7317565796868378
38.75 0.7316859864648645
38.8 0.7316152779029444
38.85 0.7315444448123845
38.9 0.7314734167044378
38.95 0.7314021689587311
39.0 0.7313307678587845
39.05 0.7312592633826245
39.1 0.7311876366920644
39.15 0.7311159542924911
39.2 0.7310443519628912
39.25 0.7309728783808112
39.3 0.7309014384371311
39.35 0.7308299677393179
39.4 0.7307584274777712
39.45 0.7306866741047578
39.5 0.7306145701551044
39.55 0.7305420576089712
39.6 0.7304690591202244
39.65 0.7303955211814511
39.7 0.7303215361881711
39.75 0.7302472239279045
39.8 0.7301726514863044
39.85 0.7300978471257712
39.9 0.7300228069892377
39.95 0.7299475879564911
40.0 0.729872211971851
40.05 0.7297966882479043
40.1 0.7297210444428912
40.15 0.7296453628488645
40.2 0.7295696975569177
40.25 0.729493954010891
40.3 0.7294180979887044
40.35 0.7293420882231577
40.4 0.7292658897514777
40.45 0.7291894884527044
40.5 0.7291128383663044
40.55 0.7290359166058776
40.6 0.7289587222634778
40.65 0.7288812784200644
40.7 0.7288036453243844
40.75 0.7287258714969711
40.8 0.7286479970820378
40.85 0.7285700940872644
40.9 0.728492160495371
40.95 0.7284141765636377
41.0 0.7283361511360111
41.05 0.7282580671151044
41.1 0.7281799202786244
41.15 0.7281016948160111
41.2 0.7280234378005445
41.25 0.7279452177890243
41.3 0.7278670315319578
41.35 0.7277888781999043
41.4 0.7277106896047043
41.45 0.7276324581789977
41.5 0.7275543351300376
41.55 0.7274764169595843
41.6 0.7273987084292376
41.65 0.7273211812561177
41.7 0.7272438466939843
41.75 0.7271667515805977
41.8 0.727089901059851
41.85 0.7270132554688111
41.9 0.7269367727176643
41.95 0.7268603731528644
42.0 0.7267839737348377
42.05 0.7267076185570244
42.1 0.7266313871432644
42.15 0.7265553156612377
42.2 0.7264793906794778
42.25 0.726403561209611
42.3 0.7263278085158511
42.35 0.7262521507707844
42.4 0.7261765629137177
42.45 0.7261009475247044
42.5 0.7260253180556911
42.55 0.7259496923345178
42.6 0.7258739762282777
42.65 0.725798101016331
42.7 0.7257221334225177
42.75 0.7256461781815576
42.8 0.7255702646685976
42.85 0.7254944710660378
42.9 0.7254187765047577
42.95 0.7253430079594777
43.0 0.7252670882683845
43.05 0.7251911084138779
43.1 0.725115183281931
43.15 0.7250394127057178
43.2 0.7249639018500379
43.25 0.7248887281941445
43.3 0.7248138605606512
43.35 0.7247392333350511
43.4 0.7246648856307312
43.45 0.7245908272200644
43.5 0.7245170292979312
43.55 0.7244435793309978
43.6 0.7243705558088646
43.65 0.7242979327970245
43.7 0.7242256115955311
43.75 0.7241535049732378
43.8 0.7240816542860911
43.85 0.7240100676748911
43.9 0.7239388039411311
43.95 0.7238678991261979
44.0 0.7237972018726512
44.05 0.7237266752448112
44.1 0.7236564072623045
44.15 0.7235864125819846
44.2 0.7235166716352113
44.25 0.7234472091993713
44.3 0.7233780017053979
44.35 0.7233090098112114
44.4 0.7232402856213446
44.45 0.7231718349248112
44.5 0.7231035809519899
44.55 0.7230354766005873
44.6 0.7229674847256858
44.65 0.7228995935751792
44.7 0.7228317975064859
44.75 0.7227641226213659
44.8 0.7226966610313498
44.85 0.7226294583068271
44.9 0.7225625033786991
44.95 0.7224958175605017
45.0 0.7224293791611845
45.05 0.7223631588206192
45.1 0.7222971389502405
45.15 0.7222313429324059
45.2 0.7221658170727365
45.25 0.7221005476547525
45.3 0.7220355467285445
45.35 0.7219708852979312
45.4 0.7219066168952432
45.45 0.7218428063482137
45.5 0.7217794801408965
45.55 0.7217166293126085
45.6 0.7216544595047365
45.65 0.7215931326953071
45.7 0.7215326211161711
45.75 0.7214729397999897
45.8 0.7214141199944645
45.85 0.7213561472629018
45.9 0.7212989666919364
45.95 0.7212425492443417
46.0 0.721186902228747
46.05 0.7211319775516271
46.1 0.7210777798725231
46.15 0.7210243592544536
46.2 0.7209717017471255
46.25 0.7209198245738777
46.3 0.7208688095147631
46.35 0.7208187794122352
46.4 0.7207698626898885
46.45 0.7207220693341124
46.5 0.7206753410212805
46.55 0.7206296610694085
46.6 0.7205849763786351
46.65 0.7205412118918084
46.7 0.7204982761926938
46.75 0.720455997974966
46.8 0.7204142868368325
46.85 0.7203732326363418
46.9 0.7203329848730565
46.95 0.7202935794784538
47.0 0.7202549383370352
47.05 0.7202170026104433
47.1 0.7201797441093233
47.15 0.7201431354157338
47.2 0.7201070467567898
47.25 0.7200713184413978
47.3 0.7200359084145604
47.35 0.7200008180972485
47.4 0.7199660563443312
47.45 0.7199315933434138
47.5 0.7198973567161285
47.55 0.7198633133917126
47.6 0.7198294965064647
47.65 0.7197960189604805
47.7 0.7197629858502939
47.75 0.7197303831276485
47.8 0.7196981336334618
47.85 0.7196661723625071
47.9 0.7196345106470513
47.95 0.7196032536908059
48.0 0.7195724956864111
48.05 0.7195421811293126
48.1 0.7195122901958939
48.15 0.7194828990932592
48.2 0.7194540173398299
48.25 0.7194256226717978
48.3 0.7193976816954992
48.35 0.7193701460941766
48.4 0.7193429049809178
48.45 0.7193158297710193
48.5 0.7192888252396485
48.55 0.7192619155528646
48.6 0.7192351612430619
48.65 0.7192085699209498
48.7 0.7191821743903685
48.75 0.7191560895861018
48.8 0.7191304060799258
48.85 0.7191050893572378
48.9 0.7190801307666032
48.95 0.7190555618997871
49.0 0.7190313971323845
49.05 0.7190076151570031
49.1 0.7189841745251951
49.15 0.7189610458109551
49.2 0.7189382398335258
49.25 0.718915812818699
49.3 0.718893754051339
49.35 0.7188719175732164
49.4 0.7188501929305712
49.45 0.718828556981003
49.5 0.718806924587787
49.55 0.7187852290632644
49.6 0.7187635446962457
49.65 0.7187420205377818
49.7 0.7187207707256431
49.75 0.7186998384367898
49.8 0.7186791866884379
49.85 0.7186587947732592
49.9 0.7186386380108059
49.95 0.7186186961699099
50.0 0.7185989728304751
50.05 0.7185794238710725
50.1 0.7185600717889818
50.15 0.7185409727448006
50.2 0.7185221117048433
50.25 0.7185034473094085
50.3 0.7184850011253019
50.35 0.7184668246819099
50.4 0.7184489762260593
50.45 0.718431368069558
50.5 0.7184138787386992
50.55 0.7183964879541872
50.6 0.7183791900655899
50.65 0.7183619838041712
50.7 0.7183447673471259
50.75 0.7183273780286406
50.8 0.7183097561044591
50.85 0.7182919591834566
50.9 0.7182740363159152
50.95 0.7182559902099739
51.0 0.7182377487200539
51.05 0.7182193057547205
51.1 0.7182007758603206
51.15 0.7181822266157338
51.2 0.7181636389677339
51.25 0.7181449042654833
51.3 0.7181259400524059
51.35 0.7181067046254194
51.4 0.7180871061211421
51.45 0.718067071459766
51.5 0.7180466253016007
51.55 0.7180257780214727
51.6 0.7180044732799261
51.65 0.7179826248906355
51.7 0.7179602442343368
51.75 0.7179373905579635
51.8 0.7179140889515635
51.85 0.7178903729839048
51.9 0.7178663179104541
51.95 0.7178420159779101
52.0 0.7178174658117235
52.05 0.7177926484170355
52.1 0.7177676098953502
52.15 0.7177423838461554
52.2 0.7177170338789661
52.25 0.7176916628204488
52.3 0.7176663149865928
52.35 0.7176409928472861
52.4 0.7176156853621022
52.45 0.7175903888019742
52.5 0.7175650600889288
52.55 0.7175396869766089
52.6 0.7175142429956383
52.65 0.7174887214316489
52.7 0.7174630776259527
52.75 0.7174372725996487
52.8 0.7174113871975368
52.85 0.7173855196137074
52.9 0.7173598131364808
52.95 0.717334345290166
53.0 0.7173091396707955
53.05 0.7172842249879154
53.1 0.7172596113047153
53.15 0.7172352420936647
53.2 0.71721105531231
53.25 0.7171870929088113
53.3 0.7171634352787741
53.35 0.7171401762871581
53.4 0.71711737445727
53.45 0.7170950473073607
53.5 0.7170731915927153
53.55 0.7170518023155313
53.6 0.7170308263015366
53.65 0.7170102072413126
53.7 0.7169899683093446
53.75 0.71697015706975
53.8 0.7169507600791153
53.85 0.7169317055229553
53.9 0.716912883954102
53.95 0.7168942116718193
54.0 0.7168757410287899
54.05 0.7168575999765447
54.1 0.7168399057176861
54.15 0.7168227208971207
54.2 0.7168060633781873
54.25 0.7167898605159366
54.3 0.7167740402958621
54.35 0.7167585716798408
54.4 0.7167434705996061
54.45 0.7167287787582408
54.5 0.7167145199084488
54.55 0.7167007462889075
54.6 0.7166874595936541
54.65 0.7166746178830621
54.7 0.7166621756884594
54.75 0.7166501212618354
54.8 0.716638481325494
54.85 0.7166272620910193
54.9 0.7166164077534835
54.95 0.716605816826294
55.0 0.7165955193433713
55.05 0.7165856385622301
55.1 0.7165761707435634
55.15 0.7165670286282354
55.2 0.7165581689099207
55.25 0.7165495283873393
55.3 0.716541018997174
55.35 0.716532699541942
55.4 0.716524610964918
55.45 0.7165167269332593
55.5 0.7165090612381981
55.55 0.7165015866304114
55.6 0.7164943064727154
55.65 0.7164872706642887
55.7 0.7164806133993075
55.75 0.7164744254878321
55.8 0.7164686024846962
55.85 0.7164630449445148
55.9 0.7164576926724722
55.95 0.7164524637483635
56.0 0.7164473067656819
56.05 0.716442258470053
56.1 0.7164373355448604
56.15 0.7164324658358899
56.2 0.7164276326307443
56.25 0.7164229091093448
56.3 0.71641836512706
56.35 0.7164140767033972
56.4 0.7164100516709663
56.45 0.7164063289885299
56.5 0.7164029547529843
56.55 0.7163998594136349
56.6 0.7163970561401459
56.65 0.7163945782158962
56.7 0.7163924145447197
56.75 0.7163905717037683
56.8 0.7163890218457373
56.85 0.7163877118241736
56.9 0.7163866985001586
56.95 0.7163860679320281
57.0 0.7163858913054902
57.05 0.716386247673311
57.1 0.7163871103674516
57.15 0.7163884125548351
57.2 0.7163900399829823
57.25 0.7163918557356521
57.3 0.7163938166135957
57.35 0.7163959417690261
57.4 0.7163982582742847
57.45 0.7164007548870803
57.5 0.7164034128959977
57.55 0.7164062086753087
57.6 0.7164090961105727
57.65 0.7164120841896766
57.7 0.7164152855121726
57.75 0.716418838262082
57.8 0.7164228179386175
57.85 0.7164272337065108
57.9 0.7164319736282261
57.95 0.7164368840292842
58.0 0.7164419429366932
58.05 0.7164472005858794
58.1 0.716452697556256
58.15 0.7164584057251305
58.2 0.7164642627640809
58.25 0.7164702400116202
58.3 0.7164763574719295
58.35 0.7164825935566655
58.4 0.7164888437177152
58.45 0.716495028967439
58.5 0.7165010937679681
58.55 0.7165070444364607
58.6 0.7165128870662635
58.65 0.716518504481807
58.7 0.7165238311036736
58.75 0.7165288316873536
58.8 0.7165334054854806
58.85 0.7165375315193664
58.9 0.7165412566004202
58.95 0.7165446983551466
59.0 0.7165479555046549
59.05 0.7165510892128064
59.1 0.7165541888334656
59.15 0.7165573645410112
59.2 0.7165606623756778
59.25 0.7165640679413908
59.3 0.7165675438708543
59.35 0.7165710174983999
59.4 0.7165744881052138
59.45 0.7165779972332352
59.5 0.7165816238078442
59.55 0.7165854383535936
59.6 0.7165894466637972
59.65 0.716593585251138
59.7 0.7165977871215423
59.75 0.7166021717475478
59.8 0.7166068945866219
59.85 0.7166119458812736
59.9 0.7166172501836608
59.95 0.7166227839210987
60.0 0.7166285330650602
60.05 0.7166344186328896
60.1 0.7166403464156992
60.15 0.7166462558728682
60.2 0.7166521953639573
60.25 0.7166582830595222
60.3 0.7166646401525568
60.35 0.716671366500094
60.4 0.7166785967917205
60.45 0.7166864437627712
60.5 0.716694919495422
60.55 0.7167039848561473
60.6 0.7167135843680406
60.65 0.7167237506912406
60.7 0.7167345960097259
60.75 0.7167461985704087
60.8 0.7167585499665899
60.85 0.7167715741983552
60.9 0.7167852078664514
60.95 0.7167993695765315
61.0 0.716814042197758
61.05 0.716829316565758
61.1 0.7168451919319874
61.15 0.7168616232042647
61.2 0.716878550369022
61.25 0.7168959621940034
61.3 0.71691397560499
61.35 0.716932589756158
61.4 0.7169517109856407
61.45 0.7169713071207233
61.5 0.7169913765707926
61.55 0.717011903376126
61.6 0.7170328520633152
61.65 0.7170542160470167
61.7 0.7170759409890114
61.75 0.7170979415464087
61.8 0.717120176753406
61.85 0.717142658430718
61.9 0.717165426486014
61.95 0.7171884671232833
62.0 0.7172117900991979
62.05 0.7172354311465793
62.1 0.7172594264952299
62.15 0.7172839048302059
62.2 0.717308966660862
62.25 0.7173346554853525
62.3 0.7173609825738219
62.35 0.7173878907952619
62.4 0.7174152038987925
62.45 0.7174427763009684
62.5 0.7174706331177793
62.55 0.7174988500945045
62.6 0.7175274948178751
62.65 0.7175565656474432
62.7 0.7175860953245845
62.75 0.7176161530577044
62.8 0.7176467183132138
62.85 0.7176778291091604
62.9 0.7177095079223444
62.95 0.7177416622312939
63.0 0.7177742224084459
63.05 0.7178072382410218
63.1 0.7178406928319978
63.15 0.7178744340006379
63.2 0.7179083444378432
63.25 0.7179424287802858
63.3 0.7179767371889473
63.35 0.718011247793918
63.4 0.7180460029020993
63.45 0.7180810788782914
63.5 0.7181164487749099
63.55 0.7181520213422913
63.6 0.7181877348100246
63.65 0.7182235538798061
63.7 0.7182594645484354
63.75 0.71829541533363
63.8 0.7183312276941634
63.85 0.71836683766451
63.9 0.7184022890210113
63.95 0.7184375585946434
64.0 0.7184725894390595
64.05 0.7185072719377901
64.1 0.7185416081173314
64.15 0.7185757056966807
64.2 0.7186096062468248
64.25 0.7186433086413634
64.3 0.7186769011955181
64.35 0.7187105475591661
64.4 0.7187442614139714
64.45 0.7187779541685742
64.5 0.7188116244224834
64.55 0.7188453339696621
64.6 0.7188791139769153
64.65 0.7189128860491927
64.7 0.7189465369266326
64.75 0.7189800057355074
64.8 0.7190132533951981
64.85 0.7190462355671873
64.9 0.7190789406147392
64.95 0.7191113192039232
65.0 0.7191432541024406
65.05 0.7191747112114326
65.1 0.7192057976699714
65.15 0.7192365715716247
65.2 0.7192669998596246
65.25 0.719297086053118
65.3 0.7193267873260354
65.35 0.71935602316979
65.4 0.7193847824494061
65.45 0.7194131388140355
65.5 0.7194411413532141
65.55 0.7194688059041261
65.6 0.7194960693965633
65.65 0.7195229068933954
65.7 0.7195493111982914
65.75 0.7195753087560515
65.8 0.7196009809767234
65.85 0.7196263510651714
65.9 0.719651369193214
65.95 0.7196760211651393
66.0 0.7197004267776833
66.05 0.7197246740095126
66.1 0.7197487515853633
66.15 0.7197726752543552
66.2 0.7197964764642113
66.25 0.7198200928239765
66.3 0.7198435151111658
66.35 0.7198667799528938
66.4 0.7198898285660992
66.45 0.7199125584395073
66.5 0.7199349262370965
66.55 0.7199569925571392
66.6 0.7199788111975232
66.65 0.7200002698616299
66.7 0.7200212176446272
66.75 0.7200415456891711
66.8 0.7200612815166272
66.85 0.7200805008299498
66.9 0.7200992154099178
66.95 0.7201174944468458
67.0 0.7201353915112939
67.05 0.7201528431200406
67.1 0.7201698038173845
67.15 0.7201863046127766
67.2 0.7202023357000512
67.25 0.7202179152876351
67.3 0.7202330718901738
67.35 0.7202477988090006
67.4 0.7202620819569472
67.45 0.7202759219429525
67.5 0.7202893503420565
67.55 0.7203023551174806
67.6 0.7203148798403393
67.65 0.7203268769222807
67.7 0.7203383336824299
67.75 0.7203492180996246
67.8 0.7203594570155499
67.85 0.7203689925871767
67.9 0.7203778900661739
67.95 0.7203862584054592
68.0 0.720394184284926
68.05 0.7204017232139073
68.1 0.7204088092070038
68.15 0.7204154320082411
68.2 0.7204216090840896
68.25 0.7204272873212054
68.3 0.720432488421118
68.35 0.7204372845783873
68.4 0.7204417004050923
68.45 0.720445792571441
68.5 0.7204496054967104
68.55 0.7204530381120661
68.6 0.7204559686371137
68.65 0.7204584145047701
68.7 0.7204604074128532
68.75 0.7204619247671445
68.8 0.7204630277127317
68.85 0.7204637654984342
68.9 0.7204641480879321
68.95 0.7204641473118802
69.0 0.7204637535816819
69.05 0.7204629740963854
69.1 0.7204617891589816
69.15 0.7204602252676793
69.2 0.7204582817802937
69.25 0.7204559838407012
69.3 0.7204532963203428
69.35 0.7204502080490852
69.4 0.7204468454139236
69.45 0.7204432407271097
69.5 0.7204393941014884
69.55 0.7204352538813796
69.6 0.7204307394690405
69.65 0.7204258152977424
69.7 0.7204204733522276
69.75 0.7204147862579556
69.8 0.7204088766921403
69.85 0.7204028443270842
69.9 0.720396671261834
69.95 0.7203903007683259
70.0 0.7203837635752294
70.05 0.7203770270066363
70.1 0.7203699873780071
70.15 0.7203626313797991
70.2 0.7203550030607375
70.25 0.7203470920634042
70.3 0.7203388219550736
70.35 0.7203300628150631
70.4 0.7203207494074043
70.45 0.720310901645143
70.5 0.7203005308062735
70.55 0.7202896556183909
70.6 0.7202782832389135
70.65 0.7202664166258362
70.7 0.7202540181027856
70.75 0.7202410653882042
70.8 0.720227510995799
70.85 0.7202132648193722
70.9 0.7201983188068709
70.95 0.7201827316522683
71.0 0.7201665696411322
71.05 0.7201499176913936
71.1 0.7201328921349135
71.15 0.7201155870141456
71.2 0.7200980738302308
71.25 0.7200804139337403
71.3 0.7200626336018788
71.35 0.720044779311959
71.4 0.7200268377024868
71.45 0.7200088327886521
71.5 0.7199907673506147
71.55 0.7199725676996281
71.6 0.7199542951371107
71.65 0.7199360135910414
71.7 0.7199177224350735
71.75 0.7198993744931854
71.8 0.7198809682348387
71.85 0.719862564711596
71.9 0.7198442241466041
71.95 0.7198259833697294
72.0 0.7198078767266147
72.05 0.7197899599911268
72.1 0.7197722709492068
72.15 0.7197547531695803
72.2 0.7197372150929082
72.25 0.7197195422346256
72.3 0.7197017767101456
72.35 0.7196839815439376
72.4 0.7196661735012709
72.45 0.7196483325844497
72.5 0.7196303845797563
72.55 0.7196122402391056
72.6 0.7195938734255803
72.65 0.7195753346681191
72.7 0.7195566677150737
72.75 0.7195378726746471
72.8 0.7195189807098897
72.85 0.7195000335426578
72.9 0.719480975310679
72.95 0.7194617467274257
73.0 0.7194423652019216
73.05 0.7194228835159057
73.1 0.7194034190778044
73.15 0.7193840895950524
73.2 0.7193649094654311
73.25 0.7193458646471698
73.3 0.7193269099412497
73.35 0.7193079820074684
73.4 0.7192890575996604
73.45 0.7192701774706363
73.5 0.7192514672385724
73.55 0.7192329143642471
73.6 0.7192144081402897
73.65 0.7191958691759804
73.7 0.7191772219728232
73.75 0.7191584671571644
73.8 0.7191396548684817
73.85 0.7191207800444605
73.9 0.7191018435660819
73.95 0.7190828497532605
74.0 0.7190637407179112
74.05 0.7190444841361086
74.1 0.7190251503593832
74.15 0.7190058342958098
74.2 0.7189865702821565
74.25 0.7189674151575912
74.3 0.718948437378562
74.35 0.7189296628792339
74.4 0.7189110940711272
74.45 0.7188926144643433
74.5 0.7188740750832661
74.55 0.7188554176223593
74.6 0.7188366325870953
74.65 0.7188177764404926
74.7 0.7187988099582313
74.75 0.7187796604325566
74.8 0.7187603232093887
74.85 0.7187407585889299
74.9 0.7187209844471486
74.95 0.7187010311012711
75.0 0.7186808858786152
75.05 0.7186605219418472
75.1 0.7186398854473406
75.15 0.7186189425911487
75.2 0.718597690722818
75.25 0.7185761028766738
75.3 0.7185541390641512
75.35 0.7185317479360872
75.4 0.7185088170630846
75.45 0.718485282275842
75.5 0.71846116360653
75.55 0.7184364766390633
75.6 0.718411262959106
75.65 0.7183855781070527
75.7 0.718359436225026
75.75 0.7183328369815912
75.8 0.7183057971741033
75.85 0.7182783810216979
75.9 0.7182506885422099
75.95 0.7182227940875966
76.0 0.7181947013940926
76.05 0.7181663635799059
76.1 0.7181377965822313
76.15 0.7181090062996499
76.2 0.7180799874333033
76.25 0.7180507633307326
76.3 0.7180214322106047
76.35 0.7179920852642152
76.4 0.7179627071356606
76.45 0.7179333100613993
76.5 0.7179039525087593
76.55 0.717874622106114
76.6 0.7178452177379007
76.65 0.7178156868561939
76.7 0.7177860494832659
76.75 0.717756352515586
76.8 0.717726616086018
76.85 0.7176968172282899
76.9 0.7176668926718313
76.95 0.7176368089608551
77.0 0.7176065116516712
77.05 0.7175759837967379
77.1 0.7175452562761406
77.15 0.7175142288733887
77.2 0.7174828094260927
77.25 0.7174509814683325
77.3 0.7174187987423593
77.35 0.71738638323661
77.4 0.7173537611972286
77.45 0.7173208709531325
77.5 0.7172877136703165
77.55 0.7172543767775592
77.6 0.7172209142379539
77.65 0.7171872657443857
77.7 0.7171533100125884
77.75 0.7171189424907964
77.8 0.7170841573800978
77.85 0.7170489977734844
77.9 0.7170134697296231
77.95 0.7169775645919592
78.0 0.7169412769933672
78.05 0.7169046473671697
78.1 0.7168676844084925
78.15 0.7168303561678525
78.2 0.7167926668805138
78.25 0.7167546220364818
78.3 0.7167162147527698
78.35 0.7166774455772178
78.4 0.7166382467589137
78.45 0.7165984942057831
78.5 0.7165582023797777
78.55 0.7165174073874792
78.6 0.7164761013089298
78.65 0.7164343386304871
78.7 0.7163921483395431
78.75 0.7163494823040019
78.8 0.7163063343750845
78.85 0.7162627660521832
78.9 0.7162188024086206
78.95 0.7161744357036391
79.0 0.7161296626293779
79.05 0.716084506639874
79.1 0.7160390051097619
79.15 0.7159932043692392
79.2 0.7159470268728338
79.25 0.7159003980576445
79.3 0.7158532981222419
79.35 0.7158056669479272
79.4 0.7157575032062311
79.45 0.7157088735971006
79.5 0.7156598537562472
79.55 0.7156104957632872
79.6 0.7155608072176658
79.65 0.715510756720471
79.7 0.7154603411846844
79.75 0.7154095712271378
79.8 0.715358440780631
79.85 0.715306958239575
79.9 0.715255187381079
79.95 0.7152031543765349
80.0 0.7151508361238202
80.05 0.7150982618219537
80.1 0.7150454644894737
80.15 0.7149923522728976
80.2 0.7149387748893029
80.25 0.7148846662893242
80.3 0.7148300619006309
80.35 0.7147749597038949
80.4 0.7147193847751696
80.45 0.7146633544371217
80.5 0.7146068992196284
80.55 0.714550075320151
80.6 0.714492822714199
80.65 0.7144351100472336
80.7 0.7143769589734417
80.75 0.7143183929994257
80.8 0.7142594972253883
80.85 0.7142003249477991
80.9 0.7141409474090683
80.95 0.7140814504770576
81.0 0.7140217727568229
81.05 0.7139619016644282
81.1 0.7139018164597776
81.15 0.7138414981166095
81.2 0.7137810896286736
81.25 0.7137207290304869
81.3 0.7136604685112335
81.35 0.7136003284505615
81.4 0.7135403393783482
81.45 0.7134804116689935
81.5 0.7134204020007269
81.55 0.7133602745461777
81.6 0.713299966722903
81.65 0.7132394840096442
81.7 0.7131789188159162
81.75 0.7131183802629135
81.8 0.7130579578943163
81.85 0.7129976693806096
81.9 0.712937518998359
81.95 0.7128774817629882
82.0 0.7128175533409294
82.05 0.7127577278510095
82.1 0.7126980164865722
82.15 0.7126384487149242
82.2 0.7125790761681935
82.25 0.7125199186027535
82.3 0.7124609391733775
82.35 0.7124021404059322
82.4 0.7123435094082575
82.45 0.7122850510952121
82.5 0.7122267641799696
82.55 0.7121685671582735
82.6 0.7121103889744229
82.65 0.7120521837300069
82.7 0.7119939630156815
82.75 0.711935771336535
82.8 0.711877557121879
82.85 0.7118193166040762
82.9 0.7117611302244709
82.95 0.7117030297799696
83.0 0.7116450115029349
83.05 0.7115871398531429
83.1 0.7115294825466896
83.15 0.7114720636315321
83.2 0.7114148678934202
83.25 0.7113578285876921
83.3 0.7113009147547322
83.35 0.7112442315122363
83.4 0.7111878408019642
83.45 0.7111316546350096
83.5 0.7110755761935376
83.55 0.7110195295090362
83.6 0.710963509124951
83.65 0.7109075194717883
83.7 0.710851532972887
83.75 0.710795526511447
83.8 0.7107395580229989
83.85 0.7106837372349456
83.9 0.7106280845692602
83.95 0.7105724953304763
84.0 0.7105168659430418
84.05 0.710461151303511
84.1 0.7104053260204389
84.15 0.7103493801422524
84.2 0.7102933368130576
84.25 0.7102372095059643
84.3 0.7101809395969723
84.35 0.7101244411810148
84.4 0.7100676032622948
84.45 0.7100104058680334
84.5 0.7099528557306896
84.55 0.7098949744027321
84.6 0.7098368076084922
84.65 0.7097782519062202
84.7 0.709719229427543
84.75 0.7096597519269564
84.8 0.7095998814404284
84.85 0.7095397215882256
84.9 0.7094793110092817
84.95 0.7094186447313937
85.0 0.709357716585303
85.05 0.7092965040481297
85.1 0.7092350236823911
85.15 0.7091734042441403
85.2 0.7091118579880977
85.25 0.7090505283401405
85.3 0.708989399788375
85.35 0.7089283832413885
85.4 0.7088673988237671
85.45 0.7088063947166738
85.5 0.708745302394711
85.55 0.7086840498379111
85.6 0.7086225998283111
85.65 0.7085609601592338
85.7 0.7084991281283429
85.75 0.7084370443624123
85.8 0.7083746910694417
85.85 0.7083120853707111
85.9 0.7082492621399057
85.95 0.7081863168411324
86.0 0.708123334125399
86.05 0.708060383112023
86.1 0.707997452687191
86.15 0.7079344208249191
86.2 0.7078712683402257
86.25 0.7078080398248978
86.3 0.7077447728395966
86.35 0.7076814779868178
86.4 0.7076180944423272
86.45 0.7075545970406418
86.5 0.7074909940222311
86.55 0.7074272832981352
86.6 0.7073634946257938
86.65 0.7072996557689192
86.7 0.7072357203577191
86.75 0.7071716972678844
86.8 0.7071075483202578
86.85 0.7070432125991272
86.9 0.7069786623585298
86.95 0.7069138709597885
87.0 0.7068489080809832
87.05 0.7067837571271699
87.1 0.7067183602740925
87.15 0.7066527680496658
87.2 0.7065870934294206
87.25 0.7065213782580925
87.3 0.706455546579458
87.35 0.7063894849312446
87.4 0.7063231382536553
87.45 0.7062565571384338
87.5 0.7061897993750206
87.55 0.7061228765117459
87.6 0.7060557745860285
87.65 0.7059884453329939
87.7 0.7059208661328232
87.75 0.7058530430851433
87.8 0.7057850379429566
87.85 0.7057169401553939
87.9 0.7056488779071165
87.95 0.7055809352009405
88.0 0.7055131446826686
88.05 0.7054455816903699
88.1 0.7053782450491751
88.15 0.7053110695961619
88.2 0.7052439853433192
88.25 0.7051769780375912
88.3 0.7051101220107965
88.35 0.7050434602207593
88.4 0.7049769468762473
88.45 0.70491054772173
88.5 0.7048442126917993
88.55 0.7047778253139647
88.6 0.7047113319118528
88.65 0.7046447563173567
88.7 0.704578065849858
88.75 0.7045112993442153
88.8 0.7044444884133567
88.85 0.7043776742043327
88.9 0.704311014520322
88.95 0.7042446536890047
89.0 0.7041787173818047
89.05 0.7041132075361299
89.1 0.7040480791553726
89.15 0.7039833699862207
89.2 0.703919072898562
89.25 0.7038551928895167
89.3 0.7037917884782954
89.35 0.7037288431645033
89.4 0.7036663260653246
89.45 0.70360424075213
89.5 0.7035426111438526
89.55 0.703481458941442
89.6 0.7034208073685353
89.65 0.7033606949691752
89.7 0.7033011311235433
89.75 0.7032421157599593
89.8 0.703183630179842
89.85 0.7031256651098472
89.9 0.703068247846402
89.95 0.7030114079209833
90.0 0.7029551640021352
90.05 0.7028994647106579
90.1 0.7028442193085458
90.15 0.7027894011526844
90.2 0.7027351005342739
90.25 0.7026813403086526
90.3 0.7026279743452178
90.35 0.7025748847064766
90.4 0.7025220116611431
90.45 0.7024693555645459
90.5 0.7024169218479805
90.55 0.70236465344461
90.6 0.7023124628154046
90.65 0.70226026271181
90.7 0.7022080480025619
90.75 0.7021558080704873
90.8 0.7021035479123645
90.85 0.7020513039467537
90.9 0.7019990708293992
90.95 0.7019468919424018
91.0 0.7018948167275538
91.05 0.7018428324421991
91.1 0.7017908418264766
91.15 0.7017388313226259
91.2 0.7016868760847378
91.25 0.7016349931200871
91.3 0.7015831385966952
91.35 0.7015312671503378
91.4 0.7014794735402684
91.45 0.7014279064403646
91.5 0.7013767375467539
91.55 0.7013260757471592
91.6 0.7012759950976017
91.65 0.7012265837460498
91.7 0.7011778537501031
91.75 0.7011298693387965
91.8 0.7010826642556606
91.85 0.701036188790274
91.9 0.7009904259408232
91.95 0.70094532306381
92.0 0.7009008889458366
92.05 0.7008572697055593
92.1 0.7008145064675005
92.15 0.7007726545334633
92.2 0.7007317484532072
92.25 0.7006917442705085
92.3 0.7006525822578366
92.35 0.7006142050298898
92.4 0.700576623346519
92.45 0.7005397844437351
92.5 0.7005036969381565
92.55 0.7004683935281512
92.6 0.7004338094156818
92.65 0.7003998795982525
92.7 0.7003666432585405
92.75 0.7003341609074364
92.8 0.7003024420309352
92.85 0.7002715317263379
92.9 0.7002414673099112
92.95 0.7002122121593192
93.0 0.7001836652545725
93.05 0.7001557707835753
93.1 0.7001285498714472
93.15 0.7001020493262525
93.2 0.7000762769150312
93.25 0.7000511675421032
93.3 0.7000266662865938
93.35 0.7000028077627752
93.4 0.6999796015126205
93.45 0.6999570382897512
93.5 0.6999350536070845
93.55 0.6999134896723644
93.6 0.6998922514682898
93.65 0.6998712981085886
93.7 0.6998506361117032
93.75 0.6998302625411432
93.8 0.6998101552027326
93.85 0.6997902454178153
93.9 0.6997704652122472
93.95 0.6997507270923965
94.0 0.6997309869095273
94.05 0.6997113225729725
94.1 0.6996918034382525
94.15 0.699672500338178
94.2 0.6996534473398632
94.25 0.6996346223429992
94.3 0.6996160128657085
94.35 0.6995976620613992
94.4 0.6995796417909779
94.45 0.6995619668672872
94.5 0.6995446061494631
94.55 0.6995275682012179
94.6 0.6995109311680872
94.65 0.6994947065540287
94.7 0.6994789008819218
94.75 0.6994635495592978
94.8 0.6994486422942738
94.85 0.699434111346178
94.9 0.6994198653114044
94.95 0.6994059137875646
95.0 0.6993922171629245
95.05 0.6993787053194258
95.1 0.699365355280215
95.15 0.6993521131385191
95.2 0.6993389046338578
95.25 0.6993255924628499
95.3 0.6993121369256978
95.35 0.6992985507756392
95.4 0.6992847896656231
95.45 0.6992708592218471
95.5 0.6992567769338898
95.55 0.6992425981025296
95.6 0.6992284091789669
95.65 0.6992142236509884
95.7 0.699200106630999
95.75 0.6991861863364284
95.8 0.699172490456919
95.85 0.6991590560182631
95.9 0.6991459144340497
95.95 0.6991330096590523
96.0 0.699120291253079
96.05 0.699107781151575
96.1 0.6990955054590309
96.15 0.6990834149172922
96.2 0.6990715021214736
96.25 0.6990598498510522
96.3 0.6990485094985402
96.35 0.6990374942161935
96.4 0.6990268951222629
96.45 0.6990168238733669
96.5 0.6990072605605562
96.55 0.6989982305694735
96.6 0.6989898916138683
96.65 0.6989823376641722
96.7 0.6989756292530533
96.75 0.6989698402512571
96.8 0.6989649606215355
96.85 0.6989610057220453
96.9 0.6989579928399888
96.95 0.6989558646896998
97.0 0.6989545971037201
97.05 0.6989542490682317
97.1 0.6989548574462857
97.15 0.6989563678765278
97.2 0.698958777704436
97.25 0.6989621005384585
97.3 0.6989662893188318
97.35 0.6989713414651785
97.4 0.698977363355363
97.45 0.6989844155206536
97.5 0.6989925012755337
97.55 0.699001667155171
97.6 0.6990119908914056
97.65 0.6990235796014643
97.7 0.6990364575039709
97.75 0.6990505879707869
97.8 0.6990659649326642
97.85 0.6990825978431708
97.9 0.6991005144155015
97.95 0.6991197085005362
98.0 0.6991401284514696
98.05 0.6991617016312028
98.1 0.6991844020192134
98.15 0.6992082080596188
98.2 0.6992331332739975
98.25 0.6992591824171228
98.3 0.6992863143532081
98.35 0.6993145098088668
98.4 0.6993437380453256
98.45 0.6993740224152455
98.5 0.6994054586872029
98.55 0.6994381457427337
98.6 0.6994720941891122
98.65 0.6995073492960135
98.7 0.6995440008402483
98.75 0.6995820386282376
98.8 0.6996214772693896
98.85 0.6996623206828936
98.9 0.6997044547183496
98.95 0.699747799439587
99.0 0.699792294652131
99.05 0.6998378468238217
99.1 0.699884329716963
99.15 0.6999316040057737
99.2 0.6999795163971123
99.25 0.700027944378595
99.3 0.7000767765045469
99.35 0.7001259264947762
99.4 0.7001753763832029
99.45 0.7002251131387444
99.5 0.700275150065891
99.55 0.7003254589838217
99.6 0.7003759777101364
99.65 0.700426637463779
99.7 0.7004774107366962
99.75 0.7005283087894749
99.8 0.7005793329260083
99.85 0.700630531932387
99.9 0.7006819478574643
99.95 0.7007336153639817
100.0 0.7007855555122056


==> anc/fig12_midpoint_/Ds_numint_lgc_eq_wm_mid_constA_T0.40_heun.dat <==
# t (fm)  Ds(t) (fm)  
0.1 0.008636847272596384
0.15 0.01717707246726305
0.2 0.02562196565126305
0.25 0.033972750163263045
0.3 0.04223074593926305
0.35 0.05039724697392971
0.4 0.05847348684592972
0.45 0.06646061584859637
0.5 0.07435969245659638
0.55 0.08217185911259639
0.6 0.08989810943792971
0.65 0.09753935274459638
0.7 0.1050967106539297
0.75 0.11257128772059638
0.8 0.11996407312859639
0.85 0.12727611716059636
0.9 0.13450854621659636
0.95 0.14166238702726303
1.0 0.1487385768939297
1.05 0.15573801045126304
1.1 0.1626615905259297
1.15 0.1695102604267297
1.2 0.1762848944789964
1.25 0.18298636833926307
1.3 0.18961555558192975
1.35 0.19617342453552974
1.4 0.20266096987952975
1.45 0.2090790400320631
1.5 0.2154284926613964
1.55 0.22171014573872977
1.6 0.22792480446939645
1.65 0.2340732263744631
1.7 0.24015613692379642
1.75 0.24617440839472976
1.8 0.25212884978139644
1.85 0.2580201312235298
1.9 0.2638488926528631
1.95 0.2696158311744631
2.0 0.2753216785728631
2.05 0.28096707416539646
2.1 0.2865525856917965
2.15 0.29207883270619645
2.2 0.2975464751765965
2.25 0.3029560159893964
2.3 0.3083079701141964
2.35 0.31360289276379644
2.4 0.3188413761856631
2.45 0.32402416120966315
2.5 0.3291519564096631
2.55 0.33422542653232973
2.6 0.33924520799366314
2.65 0.34421188853552975
2.7 0.3491260907499298
2.75 0.3539884421781965
2.8 0.3587995272512631
2.85 0.36355995726299645
2.9 0.3682702823403298
2.95 0.3729309808960632
3.0 0.37754256936752983
3.05 0.3821056808256631
3.1 0.3866210133653965
3.15 0.39108908850992985
3.2 0.3955102899179298
3.25 0.3998850322752632
3.3 0.4042137320085964
3.35 0.40849679015046314
3.4 0.41273468292912974
3.45 0.4169278466368631
3.5 0.4210767560341964
3.55 0.42518207965659643
3.6 0.42924441149232984
3.65 0.43326422660912983
3.7 0.43724201314779654
3.75 0.44117826464219656
3.8 0.4450734726805965
3.85 0.4489281090197965
3.9 0.45274261060059645
3.95 0.45651738832006317
4.0 0.46025283747632983
4.05 0.46394932155526314
4.1 0.4676072344213964
4.15 0.47122702653232984
4.2 0.4748091323029965
4.25 0.4783539751573965
4.3 0.48186194404486316
4.35 0.48533346542726313
4.4 0.48876903345286316
4.45 0.4921689769621965
4.5 0.4955335062507299
4.55 0.4988629196779298
4.6 0.5021576120299298
4.65 0.5054179441301965
4.7 0.5086442731499298
4.75 0.5118369927829964
4.8 0.5149963652757965
4.85 0.5181225837547299
4.9 0.5212159522795299
4.95 0.5242767826923298
5.0 0.5273053309248632
5.05 0.5303018663915298
5.1 0.5332665640597964
5.15 0.5361996502677965
5.2 0.5391014790123299
5.25 0.5419723432256631
5.3 0.5448125482645964
5.35 0.5476224350528631
5.4 0.5504023028715298
5.45 0.5531524405227298
5.5 0.5558731493696631
5.55 0.5585647617685965
5.6 0.561227663801663
5.65 0.563862266604863
5.7 0.5664687976768631
5.75 0.5690473759040632
5.8 0.5715981714411299
5.85 0.5741213374443298
5.9 0.5766170957461966
5.95 0.5790857111189965
6.0 0.5815275476288633
6.05 0.5839430105067298
6.1 0.5863323409728631
6.15 0.5886957734891299
6.2 0.5910336588779299
6.25 0.59334634731313
6.3 0.5956341044885965
6.35 0.5978971409728632
6.4 0.6001356326549966
6.45 0.6023497731392632
6.5 0.6045398625259298
6.55 0.6067063219520632
6.6 0.6088495528939298
6.65 0.6109698511509964
6.7 0.6130674802325965
6.75 0.6151426616299298
6.8 0.6171956810731298
6.85 0.6192268470592631
6.9 0.6212364044608631
6.95 0.6232246434453966
7.0 0.6251918161557967
7.05 0.6271381823125965
7.1 0.6290639977451299
7.15 0.6309694058133966
7.2 0.6328544802795298
7.25 0.6347194039957964
7.3 0.6365644465131297
7.35 0.6383898176149964
7.4 0.6401957864768631
7.45 0.6419826427541965
7.5 0.6437505210688631
7.55 0.6454995318763298
7.6 0.6472298279232631
7.65 0.6489415843819297
7.7 0.6506350274539298
7.75 0.6523103589013965
7.8 0.6539677154965965
7.85 0.6556071680320632
7.9 0.6572288365205965
7.95 0.6588329260352631
8.0 0.6604196647232631
8.05 0.6619893228523298
8.1 0.6635421845483297
8.150001 0.6650785802292289
8.2 0.6665986706929449
8.25 0.6681026506225449
8.3 0.6695906548892115
8.35 0.6710629064518783
8.400001 0.6725196484608024
8.45 0.6739610292027443
8.5 0.6753873105723442
8.55 0.6767986044048776
8.6 0.678195075427811
8.650001 0.679576922865807
8.7 0.680944111478821
8.75 0.6822967764985545
8.8 0.6836350603940211
8.85 0.6849591098702877
8.900001 0.6862691523778139
8.95 0.6875653249733101
9.0 0.6888478017562436
9.05 0.6901166533317102
9.1 0.6913720725871768
9.150001 0.6926143534749643
9.2 0.6938437100414747
9.25 0.6950604409726746
9.3 0.696264760443608
9.35 0.6974569020286746
9.400001 0.6986370249415941
9.45 0.6998052025546413
9.5 0.7009617037514413
9.55 0.7021067017759747
9.6 0.7032403737802413
9.650001 0.7043628212996761
9.7 0.7054739903547838
9.75 0.7065740042641171
9.8 0.7076629274001172
9.85 0.7087408090171838
9.900001 0.709807710730258
9.95 0.7108636950373495
10.0 0.7119089152528162
10.05 0.7129434050405494
10.1 0.7139673032549494
10.15 0.7149808103269494
10.2 0.7159841914725494
10.25 0.7169776723813495
10.3 0.7179614336528161
10.35 0.7189356279994827
10.4 0.7199003342010828
10.45 0.7208555950949495
10.5 0.7218014246074829
10.55 0.7227378531514829
10.6 0.7236650037776161
10.65 0.7245829866341493
10.7 0.7254918880101493
10.75 0.7263917874362827
10.8 0.727282679246416
10.85 0.728164582657616
10.9 0.7290376420538827
10.95 0.729902000590416
11.0 0.7307577615546826
11.05 0.7316050549946828
11.1 0.7324439456272159
11.15 0.733274435841616
11.2 0.7340965625701493
11.25 0.7349104428901492
11.3 0.7357161907728159
11.35 0.7365138781712158
11.4 0.7373035775845493
11.45 0.7380854542181493
11.5 0.7388596321466827
11.55 0.7396261368677493
11.6 0.7403850295141494
11.65 0.741136395931216
11.7 0.741880272027216
11.75 0.7426166681104159
11.8 0.743345699380816
11.85 0.7440675105978827
11.9 0.7447822635194826
11.95 0.7454900845413492
12.0 0.7461909650960159
12.05 0.7468849587045493
12.1 0.7475721526458827
12.15 0.7482525915391094
12.2 0.7489263255295093
12.25 0.7495934014616694
12.3 0.7502538378938827
12.35 0.7509077281262028
12.4 0.751555080920656
12.45 0.7521958073087093
12.5 0.7528299998360692
12.55 0.7534578425018826
12.6 0.7540794120959091
12.65 0.7546947691979892
12.7 0.7553039947484959
12.75 0.7559071249492426
12.8 0.7565042074469492
12.85 0.7570952784775626
12.9 0.7576804238522825
12.95 0.7582597608942026
13.0 0.7588333351201225
13.05 0.7594012780969759
13.1 0.759963658251856
13.15 0.7605203828786293
13.2 0.7610714821784693
13.25 0.7616170411467893
13.3 0.7621571237596959
13.35 0.7626917373695092
13.4 0.7632207878774558
13.45 0.7637442616575092
13.5 0.7642621556103625
13.55 0.7647743927243892
13.6 0.7652809316914291
13.65 0.7657818096280691
13.7 0.7662771156427891
13.75 0.7667669356252957
13.8 0.7672512785185225
13.85 0.7677302187672691
13.9 0.7682038561705758
13.95 0.7686721736412959
14.0 0.7691351275263092
14.05 0.7695926202930292
14.1 0.7700446265940425
14.15 0.7704912848502559
14.2 0.7709327511636426
14.25 0.7713690854962293
14.3 0.7718003496395893
14.35 0.7722265601244959
14.4 0.7726477485208691
14.45 0.7730638592357493
14.5 0.7734747561317492
14.55 0.7738804879683359
14.6 0.7742812008361759
14.65 0.7746770462497226
14.7 0.7750681599299358
14.75 0.7754546905889225
14.8 0.7758367941102026
14.85 0.7762144565673759
14.9 0.776587748097616
14.95 0.776956889734736
15.0 0.777321960930896
15.05 0.7776830142992159
15.1 0.7780401072383093
15.15 0.7783933042977226
15.2 0.7787426359960692
15.25 0.7790881075762293
15.3 0.7794298928280692
15.35 0.7797680605951092
15.4 0.7801024805699359
15.45 0.7804330612615625
15.5 0.7807598344686026
15.55 0.7810828993415626
15.6 0.7814022944954826
15.65 0.7817180259514827
15.7 0.7820301004747893
15.75 0.7823385144575092
15.8 0.782643240449616
15.85 0.7829442769151094
15.9 0.7832416307591626
15.95 0.783535344191056
16.0 0.7838255136511093
16.05 0.7841121787647093
16.1 0.7843952912707359
16.15 0.7846748833569227
16.2 0.7849510310689226
16.25 0.7852237635156426
16.3 0.785493206253136
16.35 0.7857594666068427
16.4 0.7860225088152692
16.45 0.7862823014484426
16.5 0.7865388973379359
16.55 0.786792296224336
16.6 0.7870425127098826
16.65 0.7872896470202825
16.7 0.7875337090576159
16.75 0.7877746746725492
16.8 0.7880126458691359
16.85 0.7882477250678559
16.9 0.7884799151393226
16.95 0.7887091796052427
17.0 0.7889355390923893
17.05 0.789159107155536
17.1 0.7893799632946293
17.15 0.7895981230881227
17.2 0.7898135766714828
17.25 0.7900262781319627
17.3 0.7902360949980961
17.35 0.7904429779642826
17.4 0.7906469610648693
17.45 0.790847993079376
17.5 0.7910461183231093
17.55 0.7912414909524427
17.6 0.791434223074896
17.65 0.7916243803493493
17.7 0.7918121011864693
17.75 0.7919975851502027
17.8 0.7921808998040692
17.85 0.7923620303854026
17.9 0.7925409762661494
17.95 0.7927177357976692
18.0 0.7928922542847094
18.05 0.7930644374817227
18.1 0.7932342624784161
18.15 0.7934017199495628
18.2 0.7935667443113762
18.25 0.7937292463290828
18.3 0.7938892536097228
18.35 0.7940468567738829
18.4 0.7942020645665228
18.45 0.7943548752604961
18.5 0.7945052824523894
18.55 0.7946533279145761
18.6 0.7947990683356961
18.65 0.7949425423512695
18.7 0.7950837933857229
18.75 0.7952228177765496
18.8 0.795359508867323
18.85 0.7954938311627896
18.9 0.7956258200865228
18.95 0.7957554165673763
19.0 0.7958826611182029
19.05 0.7960076399734562
19.1 0.7961304087124429
19.15 0.7962509520707363
19.2 0.7963691809091362
19.25 0.7964851391640697
19.3 0.7965989694923895
19.35 0.7967108039593763
19.4 0.7968207161872162
19.45 0.7969288108457762
19.5 0.7970351559525496
19.55 0.7971397562520697
19.6 0.7972426762665763
19.65 0.7973439708688163
19.7 0.797443604887803
19.75 0.797541521774843
19.8 0.7976376583184164
19.85 0.7977319346704165
19.9 0.797824297808123
19.95 0.7979146385970297
20.0 0.7980029101823098
20.05 0.7980891779839098
20.1 0.7981734317891365
20.15 0.7982556332867365
20.2 0.7983358489513764
20.25 0.7984141682772432
20.3 0.7984906409727098
20.35 0.7985653368916432
20.4 0.7986383478561233
20.45 0.7987097311452966
20.5 0.7987795156564432
20.55 0.7988477295625338
20.6 0.7989144089213391
20.65 0.7989795884730831
20.7 0.7990432909966458
20.75 0.7991055012757284
20.8 0.799166208022779
20.85 0.7992254158993872
20.9 0.7992832090049659
20.95 0.7993396947844218
21.0 0.7993948086636324
21.05 0.7994484194825336
21.1 0.7995005635456804
21.15 0.7995512920704805
21.2 0.7996004915076217
21.25 0.799648064853243
21.3 0.7996939439638991
21.35 0.7997381350460537
21.4 0.799780674925819
21.45 0.7998215535881337
21.5 0.7998607179597603
21.55 0.7998980970617977
21.6 0.7999336072354937
21.65 0.7999671630137124
21.7 0.7999987453381071
21.75 0.8000283457374671
21.8 0.800055963293947
21.85 0.8000815616152697
21.9 0.8001051731038671
21.95 0.800126872498427
22.0 0.8001466849756964
22.05 0.8001646195209337
22.1 0.800180652650747
22.15 0.8001949001389177
22.2 0.800207526451451
22.25 0.8002185992402723
22.3 0.8002282630419576
22.35 0.800236646528251
22.4 0.8002437630669944
22.45 0.8002496574960419
22.5 0.8002545328480035
22.55 0.8002586313010979
22.6 0.8002622050323235
22.65 0.8002653576871375
22.7 0.8002680749146573
22.75 0.8002704349660964
22.8 0.8002724815345102
22.85 0.8002742252472782
22.9 0.8002757128214308
22.95 0.8002770261730425
23.0 0.8002782354443727
23.05 0.8002793774798629
23.1 0.8002804242317775
23.15 0.8002813108458959
23.2 0.8002820343427568
23.25 0.8002825865398429
23.3 0.8002829984838232
23.35 0.8002833081762288
23.4 0.800283456762059
23.45 0.8002834310714654
23.5 0.8002832726319867
23.55 0.8002830584254066
23.6 0.8002827844576234
23.65 0.8002823432306699
23.7 0.8002817104755349
23.75 0.8002809055551806
23.8 0.8002799007091006
23.85 0.8002786269405844
23.9 0.8002770388327061
23.95 0.8002751722616469
24.0 0.8002731104728725
24.05 0.800270964322097
24.1 0.800268772777811
24.15 0.8002665077654505
24.2 0.800264120653378
24.25 0.8002614862012054
24.3 0.8002584748887359
24.35 0.8002550373089942
24.4 0.8002511474128875
24.45 0.800246702777888
24.5 0.8002416668350101
24.55 0.8002361102736704
24.6 0.8002300753931243
24.65 0.8002235895432172
24.7 0.8002166232460608
24.75 0.8002091536708928
24.8 0.8002012519772822
24.85 0.8001929487224129
24.9 0.8001842754820077
24.95 0.8001753200681623
25.0 0.8001661766851222
25.05 0.8001568400374423
25.1 0.8001473286376769
25.15 0.8001377816214849
25.2 0.8001283322822635
25.25 0.8001190251517248
25.3 0.8001098276106902
25.35 0.8001006693257194
25.4 0.8000914831572288
25.45 0.8000823055981888
25.5 0.8000731816175595
25.55 0.8000640490257729
25.6 0.8000548680554475
25.65 0.8000457343966529
25.7 0.8000366516480661
25.75 0.8000275537862636
25.8 0.8000184064980289
25.85 0.8000092275862849
25.9 0.8000000548219542
25.95 0.7999909124656449
26.0 0.7999818785714156
26.05 0.7999730422289728
26.1 0.7999644411204929
26.15 0.7999560657552023
26.2 0.7999479343995541
26.25 0.7999400065584449
26.3 0.7999321889195328
26.35 0.7999244325168448
26.4 0.7999167838730901
26.45 0.79990932175981
26.5 0.79990206343277
26.55 0.7998950063073942
26.6 0.7998880683363647
26.65 0.7998811648055275
26.7 0.7998742272789141
26.75 0.7998672581318634
26.8 0.7998603680029334
26.85 0.7998536158984512
26.9 0.7998469351925739
26.95 0.7998403150968469
27.0 0.7998338291401024
27.05 0.7998275364101439
27.1 0.7998215950284778
27.15 0.7998161889351658
27.2 0.7998113935335062
27.25 0.7998072707504106
27.3 0.7998038464849898
27.35 0.7998011240183787
27.4 0.7997991358730902
27.45 0.799797865342496
27.5 0.7997972950220231
27.55 0.7997973423397662
27.6 0.7997978441502699
27.65 0.7997987014417045
27.7 0.7997998934765888
27.75 0.7998012944509247
27.8 0.7998027496611476
27.85 0.7998041933960853
27.9 0.7998055895110293
27.95 0.7998069051992726
28.0 0.7998081595829568
28.05 0.7998094301596309
28.1 0.7998108348257257
28.15 0.7998124530993471
28.2 0.7998142734839443
28.25 0.799816285731155
28.3 0.7998185482984083
28.35 0.799821126442835
28.4 0.7998240577332884
28.45 0.799827378228563
28.5 0.799831134167891
28.55 0.799835367054436
28.6 0.7998401028699113
28.65 0.7998453646883134
28.7 0.7998511033620456
28.75 0.7998572373461993
28.8 0.7998636730832189
28.85 0.7998703427458024
28.9 0.7998772405009043
28.95 0.7998843889612776
29.0 0.7998918999913789
29.05 0.799899847299411
29.1 0.7999081845142163
29.15 0.799916865702227
29.2 0.7999258689689576
29.25 0.7999351880919017
29.3 0.799944861440339
29.35 0.799954860553555
29.4 0.7999650876856296
29.45 0.7999754524429629
29.5 0.7999859396597736
29.55 0.7999965900622483
29.6 0.8000073445696829
29.65 0.8000181425803923
29.7 0.800028877622611
29.75 0.8000394961237309
29.8 0.800050045461843
29.85 0.8000605181607229
29.9 0.800070884731219
29.95 0.8000810471270375
30.0 0.8000908232635708
30.05 0.8001000470268562
30.1 0.8001085766195176
30.15 0.8001163061357203
30.2 0.8001232131741329
30.25 0.8001291959565286
30.3 0.8001342131691154
30.35 0.8001382322623463
30.4 0.8001411103609489
30.45 0.8001427564450789
30.5 0.8001431261800489
30.55 0.8001422066183278
30.6 0.8001400163350638
30.65 0.8001365362436889
30.7 0.8001317261684163
30.75 0.8001256270237807
30.8 0.800118401978106
30.85 0.8001102297826073
30.9 0.8001012246170393
30.95 0.8000914352005912
31.0 0.8000808428268313
31.05 0.8000694836139459
31.1 0.8000573561344793
31.15 0.8000444227666712
31.2 0.8000306471950445
31.25 0.8000159114609433
31.3 0.8000000620910019
31.35 0.7999831013581591
31.4 0.7999651118190019
31.45 0.7999460974190019
31.5 0.7999260607550233
31.55 0.7999049624839618
31.6 0.7998828048992366
31.65 0.799859606947578
31.7 0.7998353575093698
31.75 0.79981013965593
31.8 0.7997840263295085
31.85 0.7997570578726338
31.9 0.7997292960321646
31.95 0.7997008547011352
32.0 0.7996718258791192
32.05 0.7996421220915992
32.1 0.799611690286842
32.15 0.7995805457337113
32.2 0.799548613467898
32.25 0.7995159324805913
32.3 0.799482642879226
32.35 0.7994487663958126
32.4 0.7994143381084953
32.45 0.7993794179052314
32.5 0.7993440752415514
32.55 0.7993084877927195
32.6 0.7992727089671621
32.65 0.7992366527638981
32.7 0.7992002953076848
32.75 0.799163638490874
32.8 0.7991266444370715
32.85 0.7990893645678021
32.9 0.7990518203990128
32.95 0.7990140100421059
33.0 0.7989759319945327
33.05 0.7989375271520366
33.1 0.7988987658517273
33.15 0.798859694921466
33.2 0.7988204204087407
33.25 0.7987810485975834
33.3 0.7987416468228207
33.35 0.7987021836630127
33.4 0.7986626158797593
33.45 0.7986228526155886
33.5 0.7985827975790021
33.55 0.7985424425882394
33.6 0.7985018250899567
33.65 0.7984610452098501
33.7 0.7984202033361008
33.75 0.7983792916255514
33.8 0.7983383268694128
33.85 0.7982973692399729
33.9 0.7982564077944262
33.95 0.7982154442947355
34.0 0.7981744701171142
34.05 0.7981334990179783
34.1 0.7980925652586608
34.15 0.7980516450120474
34.2 0.7980107030866715
34.25 0.7979696791924847
34.3 0.7979284757504794
34.35 0.7978870441657115
34.4 0.7978454922988315
34.45 0.7978039501213808
34.5 0.7977625068056688
34.55 0.7977212918590236
34.6 0.7976804279877062
34.65 0.7976400058375621
34.7 0.7976001297924209
34.75 0.7975608338371355
34.8 0.7975220064475248
34.85 0.7974835902440901
34.9 0.7974456042821062
34.95 0.7974079321559835
35.0 0.7973704336954822
35.05 0.7973331048141595
35.1 0.7972959748929648
35.15 0.7972590095685063
35.2 0.7972221733987781
35.25 0.7971855189388742
35.3 0.7971491137082822
35.35 0.7971129893284634
35.4 0.7970771014363248
35.45 0.7970413143122714
35.5 0.7970054865340528
35.55 0.7969695140270875
35.6 0.7969334134969115
35.65 0.7968971805423728
35.7 0.7968607100631835
35.75 0.7968240038216474
35.8 0.7967870468670235
35.85 0.7967496910814661
35.9 0.7967118484934769
35.95 0.7966735897447195
36.0 0.7966350108058394
36.05 0.7965961754119621
36.1 0.7965571062426394
36.15 0.7965177800145008
36.2 0.7964782003248583
36.25 0.7964383618332103
36.3 0.7963983921023089
36.35 0.7963584456817436
36.4 0.7963186182854769
36.45 0.7962789790645702
36.5 0.796239547932069
36.55 0.7962003108042183
36.6 0.7961611831006663
36.65 0.7961220969909703
36.7 0.7960830318879515
36.75 0.7960439339230662
36.8 0.796004735277477
36.85 0.7959654674084636
36.9 0.7959261611217009
36.95 0.7958869675636849
37.0 0.7958480354663195
37.05 0.7958093449141704
37.1 0.7957708767580957
37.15 0.7957325147853597
37.2 0.7956940610837278
37.25 0.795655403146661
37.3 0.7956165247816478
37.35 0.7955774029452745
37.4 0.7955379411228104
37.45 0.7954980022644851
37.5 0.7954575369070024
37.55 0.7954165324329757
37.6 0.7953749455234506
37.65 0.7953327567224265
37.7 0.7952899509016692
37.75 0.7952464351970078
37.8 0.7952020852583197
37.85 0.7951568476949278
37.9 0.7951107391287411
37.95 0.7950637358968264
38.0 0.7950158666418291
38.05 0.7949672305480477
38.1 0.7949178638951198
38.15 0.7948677140992798
38.2 0.7948166604609651
38.25 0.7947646724902344
38.3 0.7947117730823625
38.35 0.7946579427417545
38.4 0.7946032475601011
38.45 0.7945478645979251
38.5 0.7944919319692745
38.55 0.7944355721541065
38.6 0.7943789042101704
38.65 0.7943220329025651
38.7 0.7942650352555465
38.75 0.7942079872130505
38.8 0.7941509035568585
38.85 0.7940937872220958
38.9 0.7940366684782024
38.95 0.7939796437334131
39.0 0.7939227891873223
39.05 0.7938660074708425
39.1 0.7938091657523997
39.15 0.7937522451968796
39.2 0.7936952766720796
39.25 0.793638307998117
39.3 0.7935814279039088
39.35 0.7935246073720262
39.4 0.7934677930193008
39.45 0.7934108916388635
39.5 0.7933538498246768
39.55 0.7932966717519302
39.6 0.7932392305572635
39.65 0.7931814422945221
39.7 0.7931232870707996
39.75 0.7930647127965809
39.8 0.793005725444517
39.85 0.7929463311766982
39.9 0.7928865750392262
39.95 0.7928265144883996
40.0 0.7927661895387249
40.05 0.7927055940533702
40.1 0.7926446912912155
40.15 0.7925834842897862
40.2 0.7925219339285277
40.25 0.7924601095448689
40.3 0.7923981827502875
40.35 0.7923362020407408
40.4 0.7922740734396528
40.45 0.7922117800936901
40.5 0.7921493612875888
40.55 0.7920868376095516
40.6 0.7920242081506076
40.65 0.7919614762486556
40.7 0.7918986942614983
40.75 0.7918359475852742
40.8 0.7917732952955676
40.85 0.7917107268076314
40.9 0.7916482159299355
40.95 0.7915857538857755
41.0 0.7915233264545222
41.05 0.7914608380822982
41.1 0.7913982374421277
41.15 0.7913354881605063
41.2 0.7912725038480155
41.25 0.7912092306043675
41.3 0.7911456457947249
41.35 0.7910817095537435
41.4 0.7910174199095407
41.45 0.790952817884922
41.5 0.790887963295482
41.55 0.7908229441400259
41.6 0.7907578151902659
41.65 0.7906925366552686
41.7 0.7906270425972847
41.75 0.7905613563068526
41.8 0.79049551588633
41.85 0.7904295439630447
41.9 0.7903635062385435
41.95 0.7902974934757487
42.0 0.7902314950032153
42.05 0.7901654735930821
42.1 0.7900995209394288
42.15 0.7900337703254128
42.2 0.7899682690301383
42.25 0.7899030090667462
42.3 0.7898379705494982
42.35 0.7897731941066182
42.4 0.7897087265748423
42.45 0.7896445967452955
42.5 0.7895808150839408
42.55 0.7895173588170182
42.6 0.7894542363560048
42.65 0.7893914865876421
42.7 0.7893291366172102
42.75 0.7892671125528689
42.8 0.7892053571963676
42.85 0.7891438463925702
42.9 0.7890824448041756
42.95 0.7890209923407302
43.0 0.7889594438417862
43.05 0.7888977736575089
43.1 0.788835956490661
43.15 0.7887740477959624
43.2 0.7887121309778716
43.25 0.7886503122019782
43.3 0.7885887083950875
43.35 0.788527405032869
43.4 0.7884663648871196
43.45 0.7884055141202717
43.5 0.7883448181194184
43.55 0.788284228130213
43.6 0.7882237846146504
43.65 0.7881634835914183
43.7 0.7881032190362397
43.75 0.7880428777452316
43.8 0.7879823070208797
43.85 0.787921379686821
43.9 0.7878600844606237
43.95 0.7877984401101596
44.0 0.7877364390779676
44.05 0.7876741665714291
44.1 0.7876116884910878
44.15 0.7875489552804636
44.2 0.7874859263611677
44.25 0.7874226287442717
44.3 0.7873590831173063
44.35 0.7872953100165917
44.4 0.7872312893157489
44.45 0.787166954352037
44.5 0.7871022062015943
44.55 0.7870369774562077
44.6 0.7869711955275891
44.65 0.7869047456123677
44.7 0.7868376313559837
44.75 0.7867698833207409
44.8 0.7867015388328049
44.85 0.7866326111468317
44.9 0.7865630952684317
44.95 0.786493190877605
45.0 0.7864231018220316
45.05 0.7863528546847518
45.1 0.7862824717445916
45.15 0.7862119500490183
45.2 0.7861412761187784
45.25 0.7860704208449651
45.3 0.7859993670175517
45.35 0.7859280957744583
45.4 0.7858565993981383
45.45 0.785784916722085
45.5 0.7857131207950451
45.55 0.7856412835154718
45.6 0.7855694888001651
45.65 0.7854978462956318
45.7 0.7854265162510451
45.75 0.7853555961580316
45.8 0.7852850897610183
45.85 0.7852150526700318
45.9 0.7851455468165918
45.95 0.7850766761605918
46.0 0.7850086145478771
46.05 0.7849414824721863
46.1 0.7848753062909384
46.15 0.7848100489998451
46.2 0.7847456304504264
46.25 0.7846820879848905
46.3 0.7846195557288052
46.35 0.7845581181171144
46.4 0.7844978078304371
46.45 0.7844386770675145
46.5 0.7843807864040905
46.55 0.7843241835933812
46.6 0.7842688221833332
46.65 0.7842146010720371
46.7 0.7841614117298292
46.75 0.7841091339537865
46.8 0.7840576278689225
46.85 0.7840068369033331
46.9 0.7839568257082824
46.95 0.783907674362277
47.0 0.7838593450510452
47.05 0.7838116661928051
47.1 0.783764596002213
47.15 0.7837181197473224
47.2 0.7836721780296477
47.25 0.7836267513853384
47.3 0.783581838597541
47.35 0.7835374715003678
47.4 0.7834936252485065
47.45 0.7834501944409545
47.5 0.7834070857841438
47.55 0.7833642421914397
47.6 0.7833217279215732
47.65 0.7832797129104158
47.7 0.7832383369530825
47.75 0.7831977176617758
47.8 0.7831578691243465
47.85 0.7831187669091784
47.9 0.7830803985378079
47.95 0.7830427745475358
48.0 0.7830059838140531
48.05 0.7829699988559304
48.1 0.7829346970996851
48.15 0.7829000545594823
48.2 0.7828660408645063
48.25 0.782832576559525
48.3 0.7827996883248584
48.35 0.7827673435054876
48.4 0.7827354342605597
48.45 0.782703904536997
48.5 0.7826726733992051
48.55 0.782641769705893
48.6 0.7826113119598024
48.65 0.782581355219365
48.7 0.7825519205223196
48.75 0.7825230098357703
48.8 0.782494623853989
48.85 0.7824667495830983
48.9 0.7824394116769223
48.95 0.7824126483842503
49.0 0.7823864069090076
49.05 0.7823606183482822
49.1 0.7823352508683036
49.15 0.7823102623857436
49.2 0.7822856762532635
49.25 0.7822615265137435
49.3 0.7822376818705861
49.35 0.7822140353171568
49.4 0.7821906374008262
49.45 0.7821674849799622
49.5 0.7821445167063835
49.55 0.7821217048068208
49.6 0.7820991192385648
49.65 0.7820767819882609
49.7 0.7820546206113222
49.75 0.7820326337929329
49.8 0.7820108234438768
49.85 0.7819892308576368
49.9 0.7819679606207941
49.95 0.7819470188664261
50.0 0.7819263573289755
50.05 0.7819059162112795
50.1 0.7818856474218608
50.15 0.7818655269414343
50.2 0.7818453999319835
50.25 0.7818251716342556
50.3 0.7818047978452423
50.35 0.7817841379496049
50.4 0.781763214494117
50.45 0.7817421203323677
50.5 0.7817208041431836
50.55 0.7816992473273117
50.6 0.781677460635045
50.65 0.781655397144997
50.7 0.7816330193794504
50.75 0.7816102835006237
50.8 0.7815871259536157
50.85 0.781563535974821
50.9 0.7815395291474716
50.95 0.7815151057917383
51.0 0.781490317690277
51.05 0.7814652214416158
51.1 0.781439863951781
51.15 0.7814142146786076
51.2 0.7813881653453596
51.25 0.781361687054757
51.3 0.7813346229996317
51.35 0.7813068711639837
51.4 0.7812784031065543
51.45 0.7812490866838984
51.5 0.7812189205757383
51.55 0.781187998224805
51.6 0.7811563610256157
51.65 0.781124041920933
51.7 0.7810910537267997
51.75 0.7810573530198128
51.8 0.7810229932479942
51.85 0.7809881017047836
51.9 0.7809527050319303
51.95 0.7809167808243143
52.0 0.7808803589540636
52.05 0.7808434494632049
52.1 0.7808060050306502
52.15 0.7807680060140316
52.2 0.780729548801445
52.25 0.7806907542924744
52.3 0.780651729760677
52.35 0.7806124713366982
52.4 0.7805728736007623
52.45 0.7805328621773596
52.5 0.7804922823554503
52.55 0.7804509498734022
52.6 0.7804087491564315
52.65 0.7803656130140957
52.7 0.7803215047970931
52.75 0.7802763869645597
52.8 0.780230196240805
52.85 0.7801828793566663
52.9 0.7801344848357489
52.95 0.7800850733179676
53.0 0.7800346730162289
53.05 0.7799833436768369
53.1 0.7799311604238448
53.15 0.779878159372709
53.2 0.7798244065430983
53.25 0.7797699221907568
53.3 0.7797146825059782
53.35 0.7796586645805168
53.4 0.7796019027914182
53.45 0.7795444596146288
53.5 0.7794863640873756
53.55 0.7794277247273755
53.6 0.7793685880286663
53.65 0.7793089051751195
53.7 0.7792486185762929
53.75 0.7791877069729223
53.8 0.7791262098036849
53.85 0.7790641423671409
53.9 0.7790015031433328
53.95 0.7789383138482289
54.0 0.778874583767461
54.05 0.7788102986455836
54.1 0.7787454852253809
54.15 0.7786802656219249
54.2 0.7786147990914501
54.25 0.7785491042775835
54.3 0.7784830449910557
54.35 0.7784165376441117
54.4 0.7783495849288475
54.45 0.7782821168767089
54.5 0.7782141613630235
54.55 0.7781458057943835
54.6 0.7780770186285169
54.65 0.7780077749805169
54.7 0.77793806999321
54.75 0.7778680142449435
54.8 0.7777976968953968
54.85 0.7777270248322502
54.9 0.7776559090801435
54.95 0.7775844341429702
55.0 0.7775127010041969
55.05 0.7774407242251035
55.1 0.7773685233436102
55.15 0.7772960861672901
55.2 0.7772233982338501
55.25 0.7771504340252102
55.3 0.7770771680232902
55.35 0.7770035486014235
55.4 0.7769295231703834
55.45 0.7768550921670768
55.5 0.7767802773378502
55.55 0.7767051524243569
55.6 0.7766297720945435
55.65 0.7765542011915036
55.7 0.7764785256424902
55.75 0.776402838706597
55.8 0.7763271992604104
55.85 0.776251639536037
55.9 0.7761761926803571
55.95 0.7761008538396104
56.0 0.776025630253477
56.05 0.7759505305952371
56.1 0.7758755576399303
56.15 0.7758007272766236
56.2 0.7757260898963572
56.25 0.7756518165071304
56.3 0.7755781678534771
56.35 0.7755053159093704
56.4 0.7754332629071304
56.45 0.7753619952889972
56.5 0.7752915102935838
56.55 0.7752217715927837
56.6 0.7751527692060104
56.65 0.7750845366938397
56.7 0.775017085370789
56.75 0.7749503732371571
56.8 0.774884370590117
56.85 0.7748190116410824
56.9 0.7747542473923358
56.95 0.7746901421746292
57.0 0.774626750541221
57.05 0.774564132387237
57.1 0.7745022845986931
57.15 0.7744411464977864
57.2 0.774380687872421
57.25 0.7743208370927731
57.3 0.7742617013327303
57.35 0.7742033818460957
57.4 0.7741457656546076
57.45 0.7740887670119198
57.5 0.7740323455782344
57.55 0.7739764562449863
57.6 0.7739210664407836
57.65 0.773866147404197
57.7 0.7738117399467462
57.75 0.7737579068990236
57.8 0.773704661245349
57.85 0.7736520081091356
57.9 0.7735998780580637
57.95 0.773548209376677
58.0 0.7734970753390022
58.05 0.7734466199078344
58.1 0.7733969117775303
58.15 0.7733480176405277
58.2 0.7732999784476103
58.25 0.7732528668843465
58.3 0.7732067962590663
58.35 0.7731616963400476
58.4 0.7731174871825864
58.45 0.7730740666590664
58.5 0.7730313342512584
58.55 0.7729893380823838
58.6 0.7729480442201545
58.65 0.7729073433211677
58.7 0.772867159873957
58.75 0.7728274150424691
58.8 0.7727880603679518
58.85 0.7727491332113864
58.9 0.7727107114773277
58.95 0.772672780872101
59.0 0.7726353713395143
59.05 0.772598507466149
59.1 0.7725621550091037
59.15 0.7725263611194824
59.2 0.7724912113835464
59.25 0.7724567844758984
59.3 0.7724230298938823
59.35 0.7723898136856691
59.4 0.7723570745505224
59.45 0.7723248262288158
59.5 0.7722931053647305
59.55 0.7722619116725704
59.6 0.7722313029639624
59.65 0.7722013778757063
59.7 0.7721721718095305
59.75 0.7721437424142451
59.8 0.7721160741479197
59.85 0.7720891692742771
59.9 0.7720630877642184
59.95 0.7720378126084211
60.0 0.7720132414294131
60.05 0.7719892711421384
60.1 0.7719658769275678
60.15 0.7719430738555677
60.2 0.771920938089893
60.25 0.7718996417297863
60.3 0.7718794806443463
60.35 0.7718606104849864
60.4 0.7718430453849544
60.45 0.7718268226001012
60.5 0.7718118603230664
60.55 0.771798043096485
60.6 0.7717853121646024
60.65 0.7717736329909703
60.7 0.7717629675578824
60.75 0.7717532479741384
60.8 0.7717443231693598
60.85 0.7717360990795891
60.9 0.7717285658812529
60.95 0.7717217340870429
61.0 0.7717156096027079
61.05 0.7717102016371143
61.1 0.7717054666430236
61.15 0.771701314859429
61.2 0.7716977462749981
61.25 0.7716948122025075
61.3 0.7716926023075271
61.35 0.7716911524797895
61.4 0.7716904216579152
61.45 0.7716902685018056
61.5 0.7716905999626388
61.55 0.7716915096497265
61.6 0.7716931030433904
61.65 0.771695461515685
61.7 0.7716986401361009
61.75 0.7717026136016668
61.8 0.7717073668620742
61.85 0.7717128856252529
61.9 0.7717191744213104
61.95 0.77172620477151
62.0 0.7717338257781873
62.05 0.7717420205603953
62.1 0.7717508377547206
62.15 0.7717602662954779
62.2 0.7717704242665927
62.25 0.7717814353423473
62.3 0.7717933041034353
62.35 0.77180590851807
62.4 0.7718190647147632
62.45 0.7718326882790514
62.5 0.7718467760338034
62.55 0.7718613437786566
62.6 0.7718764540250566
62.65 0.7718921048581232
62.7 0.7719083203029445
62.75 0.7719252353227206
62.8 0.771942897395894
62.85 0.7719613298942406
62.9 0.7719805262976113
62.95 0.7720005118561393
63.0 0.7720213570619846
63.05 0.7720430520263792
63.1 0.7720655024525765
63.15 0.7720886368247579
63.2 0.7721124898015687
63.25 0.7721371032379847
63.3 0.7721625584894407
63.35 0.7721888866643739
63.4 0.7722160579370779
63.45 0.7722440208440433
63.5 0.7722727486933446
63.55 0.7723021496840645
63.6 0.7723320546606193
63.65 0.7723624663546993
63.7 0.7723934270448752
63.75 0.7724249285555312
63.8 0.7724569166610887
63.85 0.7724892750068166
63.9 0.772521924286646
63.95 0.77255478965471
64.0 0.7725877811201819
64.05 0.7726208468416966
64.1 0.7726539727389126
64.15 0.7726871090730779
64.2 0.7727202019715526
64.25 0.7727532520852592
64.3 0.7727862854350619
64.35 0.7728193499728324
64.4 0.7728524816628165
64.45 0.7728856975170671
64.5 0.7729190240336326
64.55 0.7729525262610885
64.6 0.7729861925302726
64.65 0.7730199713104325
64.7 0.7730539020143046
64.75 0.7730879240128966
64.8 0.7731219377897927
64.85 0.7731559928550513
64.9 0.7731901669842033
64.95 0.7732244940194246
65.0 0.7732589219367366
65.05 0.77329345604831
65.1 0.7733281065391899
65.15 0.7733627650060061
65.2 0.7733974312101661
65.25 0.7734320685904327
65.3 0.7734666254252487
65.35 0.7735011391783366
65.4 0.7735356311905393
65.45 0.7735701163395526
65.5 0.7736045248107634
65.55 0.7736387354663365
65.6 0.7736727521039473
65.65 0.7737065909894939
65.7 0.7737401521085552
65.75 0.7737733211991151
65.8 0.7738060134688538
65.85 0.7738382034840005
65.9 0.7738699493190085
65.95 0.7739012571055899
66.0 0.7739321529670086
66.05 0.7739626644072221
66.1 0.7739928201777606
66.15 0.7740226322877554
66.2 0.7740521232515526
66.25 0.7740814331612274
66.3 0.7741105817523313
66.35 0.7741394672013766
66.4 0.7741679409587313
66.45 0.7741959106022513
66.5 0.7742233584928538
66.55 0.7742502312023153
66.6 0.7742764998681712
66.65 0.7743022213882992
66.7 0.7743273939198404
66.75 0.7743520110218352
66.8 0.7743760951591365
66.85 0.7743995950542619
66.9 0.7744224383158724
66.95 0.7744446590639898
67.0 0.7744662902587846
67.05 0.7744872768291952
67.1 0.7745076769961072
67.15 0.7745275945071044
67.2 0.7745469911034992
67.25 0.7745658062057924
67.3 0.7745841287316592
67.35 0.7746020939511579
67.4 0.7746197861422192
67.45 0.7746371771455258
67.5 0.7746542039611846
67.55 0.7746707707349445
67.6 0.7746867716309446
67.65 0.7747022523281178
67.7 0.7747172488088006
67.75 0.7747317362805873
67.8 0.7747457065275846
67.85 0.7747591115200966
67.9 0.7747719320461767
67.95 0.7747841902590406
68.0 0.7747959055078512
68.05 0.7748070863228699
68.1 0.7748176316093552
68.15 0.774827425591478
68.2 0.77483645190367
68.25 0.7748446934912113
68.3 0.7748522001413233
68.35 0.7748590950483739
68.4 0.7748654308824175
68.45 0.774871233660632
68.5 0.7748764989851419
68.55 0.7748811862667718
68.6 0.7748852679514223
68.65 0.7748887780806085
68.7 0.7748917839711003
68.75 0.7748943308677231
68.8 0.7748964071266075
68.85 0.7748980008830064
68.9 0.7748990693198619
68.95 0.7748995914516762
69.0 0.7748995957669487
69.05 0.7748990257341891
69.1 0.7748978214533914
69.15 0.7748959221880943
69.2 0.7748933386828228
69.25 0.7748901528103707
69.3 0.7748864638590406
69.35 0.7748823436879984
69.4 0.7748778592025028
69.45 0.774873108080583
69.5 0.7748680337232666
69.55 0.7748625404741403
69.6 0.7748566184481562
69.65 0.7748502408859078
69.7 0.7748433899959407
69.75 0.7748361250098289
69.8 0.7748285367301915
69.85 0.7748207000803781
69.9 0.7748126595852741
69.95 0.7748044618938822
70.0 0.7747960850902128
70.05 0.7747874234479728
70.1 0.774778482423034
70.15 0.7747694143449542
70.2 0.7747603909900742
70.25 0.7747514117634502
70.3 0.7747423995049755
70.35 0.7747333596445809
70.4 0.7747243209081968
70.45 0.7747152911744796
70.5 0.7747062414741275
70.55 0.7746970937063195
70.6 0.7746877196768368
70.65 0.7746780309209542
70.7 0.7746679539728156
70.75 0.7746574274760475
70.8 0.7746463874248475
70.85 0.7746347378222876
70.9 0.7746223337884102
70.95 0.7746091044327196
71.0 0.7745950645001329
71.05 0.774580205167525
71.1 0.774564538738597
71.15 0.7745480926159303
71.2 0.774530905765797
71.25 0.7745130022627782
71.3 0.7744943564720582
71.35 0.774474931144613
71.4 0.7744547059810075
71.45 0.7744337357734342
71.5 0.7744120526553543
71.55 0.7743896444691569
71.6 0.7743665459294662
71.65 0.7743427873937863
71.7 0.7743184346421702
71.75 0.7742935905060635
71.8 0.7742683435293809
71.85 0.7742426750186608
71.9 0.7742165218425968
71.95 0.7741898497634075
72.0 0.7741626776759409
72.05 0.7741350943364209
72.1 0.7741071490798022
72.15 0.7740788187599302
72.2 0.7740500633472795
72.25 0.7740208770053916
72.3 0.7739912162330396
72.35 0.7739610764280261
72.4 0.7739304605172849
72.45 0.7738993225494981
72.5 0.7738676354576155
72.55 0.7738353551167941
72.6 0.7738024503837808
72.65 0.7737688894196849
72.7 0.7737346981450182
72.75 0.7736998966455408
72.8 0.7736644532922822
72.85 0.7736283915420101
72.9 0.7735917571514821
72.95 0.7735545863266075
73.0 0.773517000026362
73.05 0.7734790965687408
73.1 0.7734409002536047
73.15 0.7734025421290608
73.2 0.77336415441433
73.25 0.7733256743918021
73.3 0.7732870662702873
73.35 0.7732484006392261
73.4 0.7732096595137646
73.45 0.7731707514950767
73.5 0.7731316416265328
73.55 0.7730923894844527
73.6 0.7730529950698607
73.65 0.7730133902085915
73.7 0.7729735282738288
73.75 0.7729333785319195
73.8 0.7728929073345647
73.85 0.7728521175155142
73.9 0.7728110939991835
73.95 0.7727699631734555
74.0 0.7727287448281542
74.05 0.7726873599360796
74.1 0.7726457689312369
74.15 0.7726040556488475
74.2 0.7725622655510982
74.25 0.7725203549848689
74.3 0.7724783135217436
74.35 0.7724361334902555
74.4 0.7723937388297328
74.45 0.7723509431540849
74.5 0.7723076496977008
74.55 0.7722638021815409
74.6 0.7722194017777436
74.65 0.7721744703336902
74.7 0.7721288901402396
74.75 0.7720826043817756
74.8 0.7720356050639303
74.85 0.7719878434473756
74.9 0.7719393642604315
74.95 0.7718901401172422
75.0 0.7718400531420956
75.05 0.771789136882597
75.1 0.7717374134223303
75.15 0.7716848410179357
75.2 0.7716314603075357
75.25 0.7715773464674076
75.3 0.7715225286989597
75.35 0.771467023294373
75.4 0.7714108610016369
75.45 0.7713540314097436
75.5 0.7712965009567516
75.55 0.771238217568165
75.6 0.7711791694198556
75.65 0.771119401061285
75.7 0.771058906427301
75.75 0.7709976962767304
75.8 0.7709357534289011
75.85 0.770873058405285
75.9 0.7708095649572637
75.95 0.770745261521829
76.0 0.7706802090300529
76.05 0.770614369063845
76.1 0.7705476979431196
76.15 0.7704801639832689
76.2 0.7704116333775302
76.25 0.7703419795287836
76.3 0.7702712169542768
76.35 0.7701994629702769
76.4 0.7701267330630769
76.45 0.7700529972089969
76.5 0.7699782824689434
76.55 0.7699024981813701
76.6 0.7698256466809968
76.65 0.7697478239814768
76.7 0.7696690389950236
76.75 0.7695892978758768
76.8 0.7695086423964103
76.85 0.7694271804145436
76.9 0.7693450583042503
76.95 0.7692624261941703
77.0 0.769179350186917
77.05 0.7690958805165168
77.1 0.7690120810054769
77.15 0.7689278664467568
77.2 0.7688431885382768
77.25 0.7687580987257968
77.3 0.7686726037335835
77.35 0.7685867451053169
77.4 0.7685005537931034
77.45 0.7684139952028101
77.5 0.7683270292960367
77.55 0.7682395926496368
77.6 0.7681516131569434
77.65 0.7680630966752366
77.7 0.7679741277664367
77.75 0.7678847016723567
77.8 0.7677947420333168
77.85 0.7677042424049434
77.9 0.7676131866797168
77.95 0.7675215751614233
78.0 0.7674294477485166
78.05 0.7673368528557166
78.1 0.7672438431985433
78.15 0.7671503277604634
78.2 0.7670562307893701
78.25 0.7669615886304367
78.3 0.7668664707723035
78.35 0.7667709696275566
78.4 0.76667513148441
78.45 0.7665789407780633
78.5 0.76648234736665
78.55 0.7663853793111833
78.6 0.76628806816793
78.65 0.7661903068742767
78.7 0.7660920427488367
78.75 0.7659932876358766
78.8 0.76589400303641
78.85 0.7657941680779033
78.9 0.7656937060798232
78.95 0.7655925384331033
79.0 0.7654906742445167
79.05 0.7653881224706499
79.1 0.7652849249794501
79.15 0.7651810871025434
79.2 0.7650765662859034
79.25 0.7649713378067566
79.3 0.7648653819462767
79.35 0.7647587157267567
79.4 0.7646513462240369
79.45 0.7645433717352901
79.5 0.7644349528919834
79.55 0.76432617326617
79.6 0.7642171148870769
79.65 0.7641079107961967
79.7 0.7639986288710767
79.75 0.7638892722861168
79.8 0.7637798987573702
79.85 0.7636706157877701
79.9 0.7635614989621701
79.95 0.7634524932132634
80.0 0.7633435099411566
80.05 0.7632345697043568
80.1 0.7631257026460101
80.15 0.7630169056975301
80.2 0.7629080980960368
80.25 0.7627992253954501
80.3 0.7626903856096368
80.35 0.7625816870777968
80.4 0.7624732389446769
80.45 0.7623651058076102
80.5 0.7622572635957703
80.55 0.7621496684000368
80.6 0.7620421425803034
80.65 0.7619345298332102
80.7 0.7618268218472902
80.75 0.7617190637980102
80.8 0.7616112613480902
80.85 0.7615033338575303
80.9 0.7613952949694236
80.95 0.7612871566099569
81.0 0.7611789189054237
81.05 0.7610706421591835
81.1 0.7609623083522503
81.15 0.7608538113777434
81.2 0.7607450417700634
81.25 0.7606359180631834
81.3 0.7605264812546502
81.35 0.7604168295187569
81.4 0.7603069274387569
81.45 0.7601967212409968
81.5 0.7600862460964636
81.55 0.7599754790948636
81.6 0.7598643761461702
81.65 0.7597528536680902
81.7 0.7596407900913436
81.75 0.7595281427390235
81.8 0.7594149108363034
81.85 0.75930106216473
81.9 0.7591865595872368
81.95 0.7590714457841433
82.0 0.7589557721670768
82.05 0.7588395462385433
82.1 0.7587227409410501
82.15 0.7586052946297968
82.2 0.7584871747859567
82.25 0.75836845538329
82.3 0.7582492173280367
82.35 0.7581294664160367
82.4 0.75800913834009
82.45 0.7578881364516634
82.5 0.7577664375708101
82.55 0.7576440076290502
82.6 0.7575207510496368
82.65 0.75739665611801
82.7 0.7572717210285167
82.75 0.75714584997913
82.8 0.7570190163697434
82.85 0.7568912305529968
82.9 0.7567625077011566
82.95 0.7566328731821166
83.0 0.7565023575179033
83.05 0.7563710800966768
83.1 0.75623913995289
83.15 0.7561067000185967
83.2 0.75597389136921
83.25 0.7558407583166233
83.3 0.75570736745497
83.35 0.75557372693529
83.4 0.75543989242905
83.45 0.7553059157608901
83.5 0.7551718900431301
83.55 0.7550379322472901
83.6 0.7549039925728367
83.65 0.7547700798295834
83.7 0.7546362583213166
83.75 0.7545025428653167
83.8 0.75436895019033
83.85 0.7542354622261701
83.9 0.75410204407833
83.95 0.7539687827663301
84.0 0.7538357915445699
84.05 0.7537030949856367
84.1 0.7535707329743301
84.15 0.7534387714425966
84.2 0.7533071915249433
84.25 0.75317592889369
84.3 0.7530450091147033
84.35 0.7529145142308633
84.4 0.7527844987974767
84.45 0.75265490545689
84.5 0.75252568666137
84.55 0.7523967571219566
84.6 0.75226805295129
84.65 0.7521396305990767
84.7 0.75201154855961
84.75 0.75188381870105
84.8 0.7517563880109166
84.85 0.7516292497717701
84.9 0.75150240760857
84.95 0.7513757519874501
85.0 0.7512492210861167
85.05 0.7511228573698502
85.1 0.7509967671673968
85.15 0.7508710419287834
85.2 0.7507456767490501
85.25 0.7506206811240901
85.3 0.7504960239891567
85.35 0.7503716726206234
85.4 0.7502475869425433
85.45 0.7501237124917699
85.5 0.7500000726974233
85.55 0.7498766592377966
85.6 0.7497534114886766
85.65 0.7496302959516099
85.7 0.7495073313999299
85.75 0.7493845387778499
85.8 0.7492619392002499
85.85 0.7491394741421165
85.9 0.7490170699880899
85.95 0.7488947456787565
86.0 0.7487725729487299
86.05 0.7486506492486765
86.1 0.7485290614206233
86.15 0.7484078249952365
86.2 0.7482869555134232
86.25 0.7481664896889966
86.3 0.74804645153817
86.35 0.74792682601497
86.4 0.7478075484025964
86.45 0.7476886662419564
86.5 0.7475701664121963
86.55 0.7474519424002497
86.6 0.7473339550517697
86.65 0.7472162143200365
86.7 0.747098722891343
86.75 0.7469814523701699
86.8 0.7468643720604099
86.85 0.7467474532320365
86.9 0.7466306311341165
86.95 0.7465137922630766
87.0 0.7463969462137966
87.05 0.7462802009568366
87.1 0.7461636019304899
87.15 0.7460472038846233
87.2 0.7459310613916098
87.25 0.7458151798820631
87.3 0.7456995386643566
87.35 0.7455841257918232
87.4 0.7454689793265432
87.45 0.7453540859599298
87.5 0.7452394445280365
87.55 0.7451251132486765
87.6 0.7450111277365699
87.65 0.7448974568211564
87.7 0.7447840525997164
87.75 0.7446708832326765
87.8 0.7445578720224364
87.85 0.744444937741903
87.9 0.7443320946622229
87.95 0.7442194550752363
88.0 0.7441071302863297
88.05 0.7439951806841963
88.1 0.7438836158876098
88.15 0.7437724449282497
88.2 0.7436617111247297
88.25 0.7435514868328896
88.3 0.7434418143746497
88.35 0.743332657882703
88.4 0.7432239935831829
88.45 0.7431159043449963
88.5 0.7430084438359831
88.55 0.7429015541011564
88.6 0.7427952013382764
88.65 0.7426893638863297
88.7 0.7425839959861698
88.75 0.7424791501894764
88.8 0.742374910836303
88.85 0.7422713621369964
88.9 0.742168588496463
88.95 0.7420666259219564
89.0 0.7419655393009431
89.05 0.7418654169568364
89.1 0.7417662390376897
89.15 0.7416678388465431
89.2 0.7415700542466497
89.25 0.7414727856574231
89.3 0.7413759952727831
89.35 0.7412797266434498
89.4 0.7411840097248364
89.45 0.7410888009320898
89.5 0.7409941047025431
89.55 0.7408998978903831
89.6 0.7408061378460097
89.65 0.740712870936143
89.7 0.7406201636252097
89.75 0.740528119535183
89.8 0.7404368371714497
89.85 0.7403464078201963
89.9 0.7402569203270764
89.95 0.7401683983874497
90.0 0.7400808081990765
90.05 0.7399941261621698
90.1 0.7399083123885164
90.15 0.739823263194703
90.2 0.739738881693263
90.25 0.7396551479366764
90.3 0.7395720455204631
90.35 0.7394895534082498
90.4 0.7394077039447831
90.45 0.7393265429881964
90.5 0.7392460209734765
90.55 0.7391659840377964
90.6 0.7390863384783298
90.65 0.7390070856740631
90.7 0.7389282012196632
90.75 0.7388497003385965
90.8 0.7387716155155566
90.85 0.7386939833653698
90.9 0.7386169305465965
90.95 0.73854056212505
91.0 0.73846493357081
91.05 0.7383899956875034
91.1 0.7383157156081434
91.15 0.7382421378699034
91.2 0.73816924140569
91.25 0.73809698247705
91.3 0.7380253097849966
91.35 0.7379542705803034
91.4 0.7378839490733167
91.45 0.7378143356589167
91.5 0.7377454611629167
91.55 0.7376774317604634
91.6 0.737610262034682
91.65 0.7375439163729007
91.7 0.737478416244986
91.75 0.7374137889750126
91.8 0.7373500816034927
91.85 0.7372873707546393
91.9 0.7372257393311513
91.95 0.7371651465061487
92.0 0.7371055484329755
92.05 0.7370469957508208
92.1 0.7369894203961114
92.15 0.7369326406190874
92.2 0.7368765655004954
92.25 0.7368212304533273
92.3 0.736766662383866
92.35 0.7367128522942233
92.4 0.7366598125993754
92.45 0.7366076557386181
92.5 0.736556514054394
92.55 0.7365064407537433
92.6 0.7364573768477807
92.65 0.736409223233786
92.7 0.7363619523620634
92.75 0.7363155366603887
92.8 0.7362699557392154
92.85 0.7362252252025967
92.9 0.7361813529851673
92.95 0.73613828120601
93.0 0.7360959605994607
93.05 0.7360543834800579
93.1 0.7360135014450286
93.15 0.7359732355333913
93.2 0.7359334299288686
93.25 0.7358940740873327
93.3 0.7358553012857967
93.35 0.7358170945657967
93.4 0.7357794243794713
93.45 0.7357422706758767
93.5 0.7357055480940313
93.55 0.7356691889864473
93.6 0.7356331227138498
93.65 0.7355973650427673
93.7 0.7355620406789911
93.75 0.7355271896022125
93.8 0.7354928147106925
93.85 0.7354588726991299
93.9 0.7354252692431299
93.95 0.7353918820665113
94.0 0.7353586609659674
94.05 0.7353256704869487
94.1 0.7352929198632048
94.15 0.7352603549674608
94.2 0.7352278789310235
94.25 0.7351954692433007
94.3 0.7351632047697008
94.35 0.7351311900592582
94.4 0.7350995000192795
94.45 0.7350682296073328
94.5 0.7350375552367727
94.55 0.7350075649463408
94.6 0.7349782656524743
94.65 0.7349497011929542
94.7 0.7349218112654448
94.75 0.7348944806993007
94.8 0.7348678235950875
94.85 0.7348420151936794
94.9 0.7348170261438234
94.95 0.7347927661594394
95.0 0.73476919264281
95.05 0.7347463304740635
95.1 0.7347241880377113
95.15 0.734702633969914
95.2 0.7346816089131462
95.25 0.7346610722955034
95.3 0.7346409612283673
95.35 0.7346212868945007
95.4 0.7346020709979247
95.45 0.7345833743512687
95.5 0.7345651352349808
95.55 0.7345472389071301
95.6 0.7345297557468955
95.65 0.7345128430376048
95.7 0.7344966320069061
95.75 0.7344811656201327
95.8 0.7344664365597806
95.85 0.7344524060865648
95.9 0.7344390043708527
95.95 0.7344261693848686
96.0 0.7344138846708848
96.05 0.7344022023764419
96.1 0.73439114647577
96.15 0.7343807022259994
96.2 0.7343707922680259
96.25 0.7343613599712367
96.3 0.7343523740497007
96.35 0.734343822425338
96.4 0.734335756028154
96.45 0.7343282062055194
96.5 0.7343212522904347
96.55 0.7343149654616518
96.6 0.734309338110168
96.65 0.7343043505717018
96.7 0.7342999901516911
96.75 0.7342962930253595
96.8 0.7342933227613638
96.85 0.7342910351041989
96.9 0.7342893512439579
96.95 0.734288287312054
97.0 0.7342879075728961
97.05 0.7342883090853906
97.1 0.7342894985492839
97.15 0.7342914360432657
97.2 0.734294135370071
97.25 0.734297580653126
97.3 0.7343017643368465
97.35 0.7343066536692412
97.4 0.7343120976178876
97.45 0.7343180565841938
97.5 0.7343245403150696
97.55 0.7343314533104999
97.6 0.7343388002360679
97.65 0.7343466581765479
97.7 0.7343550791173479
97.75 0.7343640775180306
97.8 0.7343736372782439
97.85 0.7343837104676199
97.9 0.7343941961095186
97.95 0.7344050631054013
98.0 0.7344163111750333
98.05 0.7344279520049852
98.1 0.7344399780992359
98.15 0.7344523012811451
98.2 0.7344649843198652
98.25 0.7344781512211133
98.3 0.7344918689394704
98.35 0.7345062714605585
98.4 0.7345214891095398
98.45 0.7345375732659558
98.5 0.7345545551979877
98.55 0.7345725074963131
98.6 0.734591540403065
98.65 0.7346117178182331
98.7 0.7346330738229264
98.75 0.7346556835012624
98.8 0.734679579905913
98.85 0.7347048079392785
98.9 0.7347314665986064
98.95 0.7347595354827452
99.0 0.7347889171365906
99.05 0.7348195818361531
99.1 0.7348515519247719
99.15 0.7348848279588199
99.2 0.7349193637221053
99.25 0.7349551047869799
99.3 0.7349919340402705
99.35 0.7350297387593746
99.4 0.7350684189984785
99.45 0.73510786886506
99.5 0.735148019171876
99.55 0.7351888684924945
99.6 0.7352304581487293
99.65 0.7352727597935292
99.7 0.7353156989472787
99.75 0.7353592438629053
99.8 0.7354034512744466
99.85 0.7354483971155986
99.9 0.7354940935927826
99.95 0.7355405028296039
100.0 0.7355876447240892


==> anc/fig12_midpoint_/Ds_numint_lgc_eq_wm_mid_constA_T0.45_heun.dat <==
# t (fm)  Ds(t) (fm)  
0.1 0.009190737053518588
0.15 0.018277109576185252
0.2 0.02726055371485192
0.25 0.03614251228551859
0.3 0.04492440079751859
0.35 0.05360757570951859
0.4 0.06219331326685193
0.45 0.07068278765618526
0.5 0.07907720207751859
0.55 0.08737780376285192
0.6 0.09558581229618525
0.65 0.1037024912935186
0.7 0.11172906136285192
0.75 0.11966667245618526
0.8 0.12751647554951862
0.85 0.1352795731495186
0.9 0.1429571100881853
0.95 0.1505502434855186
1.0 0.15806011646685195
1.05 0.16548780354951861
1.1 0.17283430654685195
1.15 0.18010069246685195
1.2 0.18728797199751862
1.25 0.19439699710685196
1.3 0.20142862795485197
1.35 0.20838382505351866
1.4 0.21526346153351864
1.45 0.22206830157191862
1.5 0.228799206796452
1.55 0.23545705832498537
1.6 0.24204270621405205
1.65 0.24855704216285204
1.7 0.2550009381415187
1.75 0.261375231782052
1.8 0.26768070859485205
1.85 0.2739181166119188
1.9 0.2800881713703187
1.95 0.2861915900113854
2.0 0.29222923597191874
2.05 0.2982019971281854
2.1 0.3041105607548521
2.15 0.3099555587964521
2.2 0.31573765978845214
2.25 0.32145740481245205
2.3 0.32711532819165207
2.35 0.3327121006801854
2.4 0.3382484617425854
2.45 0.34372516603271874
2.5 0.3491429742460521
2.55 0.35450264646365204
2.6 0.35980493402845215
2.65 0.3650505423399188
2.7 0.37024005664818543
2.75 0.37537396461618544
2.8 0.3804528082129854
2.85 0.38547716535005205
2.9 0.39044757441245204
2.95 0.3953645357607187
3.0 0.40022853511218537
3.05 0.4050402230481853
3.1 0.40980033486898537
3.15 0.414509453401252
3.2 0.4191680383185854
3.25 0.42377648287111874
3.3 0.42833515959005203
3.35 0.43284449254791874
3.4 0.43730500930951877
3.45 0.4417172388391188
3.5 0.44608171409458547
3.55 0.4503990427175188
3.6 0.4546699273767188
3.65 0.45889506524551876
3.7 0.46307501201458545
3.75 0.46721029931058544
3.8 0.47130151746951876
3.85 0.47534920883591875
3.9 0.4793538899495187
3.95 0.4833160749948521
4.0 0.48723616056711877
4.05 0.4911144807633854
4.1 0.4949514030631187
4.15 0.49874742403805206
4.2 0.5025030128849854
4.25 0.5062186062033853
4.3 0.5098947569873854
4.35 0.5135318845308521
4.4 0.5171303768273854
4.45 0.5206905891367187
4.5 0.5242127366353854
4.55 0.5276971871441853
4.6 0.5311443819047187
4.65 0.5345547031420521
4.7 0.5379284833831188
4.75 0.5412660526289854
4.8 0.5445677135057854
4.85 0.5478337942055187
4.9 0.5510647297575187
4.95 0.5542609188391188
5.0 0.5574226957180521
5.05 0.5605503212071188
5.1 0.5636440111313855
5.15 0.5667040587644522
5.2 0.5697308257148523
5.25 0.5727246889852523
5.3 0.5756859291175189
5.35 0.5786148156967189
5.4 0.5815117099900524
5.45 0.5843769901265856
5.5 0.5872110441340523
5.55 0.5900143027409857
5.6 0.592787230058319
5.65 0.5955302139089858
5.7 0.5982435562705857
5.75 0.6009274526588524
5.8 0.6035820834001856
5.85 0.6062077333372522
5.9 0.6088047046183189
5.95 0.6113733242748522
6.0 0.6139139683879189
6.05 0.6164270246097855
6.1 0.6189128098684521
6.15 0.6213715371559189
6.2 0.6238035396476522
6.25 0.6262091638993855
6.3 0.6285885967569854
6.35 0.6309420704295189
6.4 0.6332698314279188
6.45 0.6355720171047188
6.5 0.6378487809233855
6.55 0.6401004019239188
6.6 0.6423272289831188
6.65 0.6445295460561856
6.7 0.6467075877415188
6.75 0.6488616059089855
6.8 0.650991915814052
6.85 0.6530988830247187
6.9 0.6551828119420522
6.95 0.6572439234087187
7.0 0.6592824939047187
7.05 0.6612988066684521
7.1 0.6632930947281853
7.15 0.6652655918631187
7.2 0.6672164557692521
7.25 0.6691458988241854
7.3 0.6710542696316522
7.35 0.672941890546852
7.4 0.6748090531025853
7.45 0.676655988313252
7.5 0.6784828954833855
7.55 0.680290030681252
7.6 0.6820775315665855
7.65 0.6838455866236521
7.7 0.6855944839377854
7.75 0.687324373183652
7.8 0.689035430386852
7.85 0.690727897279652
7.9 0.6924019937831186
7.95 0.694057986137252
8.0 0.6956960963111186
8.05 0.6973165376721853
8.1 0.6989195150204519
8.150001 0.7005052485883557
8.2 0.7020738718243301
8.25 0.7036255856845968
8.3 0.7051604559736636
8.35 0.7066787096099302
8.400001 0.7081806161786608
8.45 0.709666282157547
8.5 0.7111359295516803
8.55 0.7125896463730136
8.6 0.7140275179207469
8.650001 0.7154496202864921
8.7 0.7168559602444639
8.75 0.7182468005303305
8.8 0.7196224348599304
8.85 0.7209830872844637
8.900001 0.7223288663659071
8.95 0.723659845117533
9.0 0.724976214013533
9.05 0.7262780652177996
9.1 0.7275656251367331
9.150001 0.7288390964253827
9.2 0.7300986044784511
9.25 0.7313444663323178
9.3 0.7325768868549845
9.35 0.7337960364741845
9.400001 0.7350019352455441
9.45 0.7361945084538697
9.5 0.7373740196133363
9.55 0.7385406557818697
9.6 0.7396945328421363
9.650001 0.7408357872486347
9.7 0.7419644252919556
9.75 0.7430806263202224
9.8 0.7441844802636891
9.85 0.745276055457289
9.900001 0.7463555402998874
9.95 0.7474230557768842
10.0 0.7484788774643509
10.05 0.7495231678878176
10.1 0.7505560350451509
10.15 0.7515775949214175
10.2 0.7525878996040842
10.25 0.7535870523464843
10.3 0.7545751925832842
10.35 0.7555524167070176
10.4 0.7565187036574176
10.45 0.7574739729480843
10.5 0.758418191333151
10.55 0.759351381989151
10.6 0.7602737160264843
10.65 0.761185335985951
10.7 0.7620863390792841
10.75 0.7629769023560842
10.8 0.7638571953907508
10.85 0.7647274182728842
10.9 0.7655878342046175
10.95 0.7664386878878174
11.0 0.7672801770227509
11.05 0.7681123707976841
11.1 0.7689352506440841
11.15 0.7697489387934173
11.2 0.7705536138995507
11.25 0.7713493879539507
11.3 0.7721364534686174
11.35 0.7729150086899508
11.4 0.773685169568884
11.45 0.7744470429427507
11.5 0.7752007281395507
11.55 0.7759462914803507
11.6 0.7766837904798173
11.65 0.777413298183284
11.7 0.778134831111284
11.75 0.7788482668958174
11.8 0.7795535475784842
11.85 0.7802508695966174
11.9 0.780940342279284
11.95 0.7816219537856307
12.0 0.7822957094302174
12.05 0.782961756822644
12.1 0.7836203191437108
12.15 0.784271374599284
12.2 0.7849149057233374
12.25 0.7855509821342175
12.3 0.7861796592234974
12.35 0.7868009706876041
12.4 0.7874149226876042
12.45 0.7880214820424841
12.5 0.7886207343449908
12.55 0.7892128198660575
12.6 0.7897976940616842
12.65 0.7903752231940574
12.7 0.790945374798964
12.75 0.7915082161156575
12.8 0.7920638932518708
12.85 0.7926125972791773
12.9 0.793154519313524
12.95 0.793689786528884
13.0 0.7942185095513907
13.05 0.7947408643929907
13.1 0.7952570007795507
13.15 0.795766986564724
13.2 0.7962708111159774
13.25 0.7967684075558708
13.3 0.7972597922991241
13.35 0.7977450047629108
13.4 0.7982239811110707
13.45 0.7986966843294173
13.5 0.7991630868996574
13.55 0.7996232244467508
13.6 0.8000771422280841
13.65 0.8005248838148574
13.7 0.8009665630929375
13.75 0.8014023391475509
13.8 0.8018323223658974
13.85 0.8022565022963508
13.9 0.8026750414613641
13.95 0.8030881762752309
14.0 0.8034959389632307
14.05 0.8038982969792308
14.1 0.804295239615604
14.15 0.8046868127270709
14.2 0.8050730959466975
14.25 0.8054541680303241
14.3 0.8058300325960842
14.35 0.8062006386214707
14.4 0.8065659753169375
14.45 0.8069260015586441
14.5 0.8072806989862709
14.55 0.8076301720273374
14.6 0.8079744797495775
14.65 0.8083137009293108
14.7 0.8086480137152309
14.75 0.8089776426876041
14.8 0.8093028202568842
14.85 0.8096236291452042
14.9 0.8099400897847775
14.95 0.8102522998686176
15.0 0.8105603689988575
15.05 0.8108643567210976
15.1 0.8111643440473908
15.15 0.8114603944964576
15.2 0.8117525792465375
15.25 0.8120410725005108
15.3 0.8123259622984843
15.35 0.8126071316245641
15.4 0.8128845142942176
15.45 0.8131581359893642
15.5 0.8134280424008842
15.55 0.8136942405807241
15.6 0.8139567940851508
15.65 0.8142159025190707
15.7 0.8144716637837108
15.75 0.8147241463061641
15.8 0.814973458326644
15.85 0.8152197176256307
15.9 0.8154630236266975
15.95 0.8157034618611507
16.0 0.8159410977830707
16.05 0.8161760152375774
16.1 0.8164082421969374
16.15 0.8166377230204042
16.2 0.8168644711087241
16.25 0.8170885223257908
16.3 0.8173100249092574
16.35 0.8175290510681908
16.4 0.8177455345634441
16.45 0.8179594593216308
16.5 0.8181708009237642
16.55 0.8183795666300041
16.6 0.8185857495966176
16.65 0.8187893743722975
16.7 0.8189904586995509
16.75 0.8191890294890974
16.8 0.8193852376887775
16.85 0.8195793145860576
16.9 0.8197713771524575
16.95 0.8199613501785908
17.0 0.820149202722591
17.05 0.8203350482197642
17.1 0.8205189758673375
17.15 0.8207010653256842
17.2 0.8208814423420041
17.25 0.8210601892800308
17.3 0.8212372653401908
17.35 0.8214126125879776
17.4 0.8215862332079241
17.45 0.8217581549265376
17.5 0.8219283939161909
17.55 0.8220969094762975
17.6 0.8222637006511242
17.65 0.8224287538044041
17.7 0.8225921550681907
17.75 0.8227540406822708
17.8 0.8229144345058441
17.85 0.8230732709482974
17.9 0.8232304909726175
17.95 0.8233860893052041
18.0 0.8235400124966706
18.05 0.8236921885495774
18.1 0.823842541636724
18.15 0.8239910270263774
18.2 0.824137652169844
18.25 0.8242824093393374
18.3 0.8244253204791774
18.35 0.8245664932766174
18.4 0.8247060329613106
18.45 0.824843892395124
18.5 0.8249800578666973
18.55 0.8251146603353906
18.6 0.8252478033890439
18.65 0.8253795727501106
18.7 0.8255100506560307
18.75 0.8256392732471772
18.8 0.8257671316211506
18.85 0.8258935554598706
18.9 0.8260186580279771
18.95 0.8261425268160305
19.0 0.8262651349610972
19.05 0.8263864430084571
19.1 0.8265064911774173
19.15 0.8266253723140572
19.2 0.8267432290001372
19.25 0.8268601113024304
19.3 0.8269760126912304
19.35 0.8270909805674971
19.4 0.8272049848802437
19.45 0.8273179683605637
19.5 0.8274299074154972
19.55 0.8275407812953905
19.6 0.8276506164740571
19.65 0.8277594515767771
19.7 0.8278672324271237
19.75 0.8279738666910171
19.8 0.8280792933414705
19.85 0.8281835377975771
19.9 0.8282866003426438
19.95 0.8283883819934171
20.0 0.828488856003017
20.05 0.8285880462647771
20.1 0.8286859034969903
20.15 0.8287823451823237
20.2 0.8288773540185904
20.25 0.8289710453389104
20.3 0.8290635028757637
20.35 0.8291546839897904
20.4 0.8292445684262704
20.45 0.8293331529698438
20.5 0.8294203695279238
20.55 0.8295062099836038
20.6 0.8295907885128837
20.65 0.8296742025288837
20.7 0.8297564686920837
20.75 0.8298377078208304
20.8 0.8299179338551771
20.85 0.8299971489967237
20.9 0.8300755105967237
20.95 0.8301531211439237
21.0 0.8302300077913904
21.05 0.8303061513971504
21.1 0.8303815705638705
21.15 0.8304562250927238
21.2 0.8305300426893105
21.25 0.8306028941726172
21.3 0.8306747382993371
21.35 0.8307456085747504
21.4 0.8308154995306971
21.45 0.8308843855842438
21.5 0.8309522241472304
21.55 0.8310189314079878
21.6 0.8310844357329371
21.65 0.8311487383338119
21.7 0.8312118297560198
21.75 0.8312737042798385
21.8 0.8313343560118065
21.85 0.8313938107758385
21.9 0.8314521173010224
21.95 0.8315093035719131
22.0 0.8315652662935346
22.05 0.8316199073441585
22.1 0.8316732811753265
22.15 0.8317254894821852
22.2 0.8317765947130333
22.25 0.8318265342833798
22.3 0.8318753118983986
22.35 0.8319229989322546
22.4 0.8319696468187613
22.45 0.8320154188299399
22.5 0.8320604760549852
22.55 0.8321049825677106
22.6 0.8321491493114332
22.65 0.8321930453010227
22.7 0.8322366394205319
22.75 0.8322799855849266
22.8 0.8323231787988786
22.85 0.8323662723090226
22.9 0.8324093066166065
22.95 0.8324522127470385
23.0 0.8324948814350812
23.05 0.8325372908627078
23.1 0.8325794850479238
23.15 0.8326214420883932
23.2 0.8326630551553158
23.25 0.8327042703886811
23.3 0.8327450570200198
23.35 0.8327854541971932
23.4 0.8328255343982385
23.45 0.8328653708534918
23.5 0.8329049042600412
23.55 0.8329439907684144
23.6 0.8329825482196784
23.65 0.8330205067248092
23.7 0.8330577659236146
23.75 0.8330942859316359
23.8 0.8331301404362544
23.85 0.8331653807187078
23.9 0.8332000326411397
23.95 0.8332341113881051
24.0 0.8332676347379505
24.05 0.8333005792397106
24.1 0.8333329705097693
24.15 0.8333648790938759
24.2 0.8333963593712091
24.25 0.8334273824834013
24.3 0.8334579381860145
24.35 0.8334880960598493
24.4 0.8335178360082226
24.45 0.83354718725746
24.5 0.833576286051444
24.55 0.8336053343629106
24.6 0.8336343852732894
24.65 0.8336634084551133
24.7 0.8336925329013214
24.75 0.8337218515627827
24.8 0.833751294452852
24.85 0.8337808701509427
24.9 0.8338106445661321
24.95 0.8338406365605
25.0 0.8338708279457587
25.05 0.8339010902853426
25.1 0.8339312055245961
25.15 0.8339610601142067
25.2 0.8339906573545267
25.25 0.8340199320962866
25.3 0.8340487812882226
25.35 0.8340771502146014
25.4 0.8341050652813107
25.45 0.8341325652303666
25.5 0.8341597657628467
25.55 0.8341866813376306
25.6 0.8342133143293746
25.65 0.8342396871295453
25.7 0.8342657077570014
25.75 0.8342912878565854
25.8 0.8343163901454814
25.85 0.8343410843065481
25.9 0.8343654167519027
25.95 0.8343894764610014
26.0 0.834413408561268
26.05 0.8344372637420681
26.1 0.834461122647156
26.15 0.8344850751349213
26.2 0.8345091409013213
26.25 0.8345333045808947
26.3 0.8345575187245534
26.35 0.8345816970309428
26.4 0.834605893619828
26.45 0.8346301959336414
26.5 0.8346545866719026
26.55 0.8346791216473907
26.6 0.834703758944372
26.65 0.8347284843306119
26.7 0.8347533840415879
26.75 0.8347784899697799
26.8 0.8348039229724464
26.85 0.8348298168730759
26.9 0.8348562139621852
26.95 0.8348830956244784
27.0 0.8349104820784945
27.05 0.8349384498791558
27.1 0.8349670432134277
27.15 0.8349962859835184
27.2 0.835026250900937
27.25 0.8350571062931931
27.3 0.8350890174823558
27.35 0.8351219937270917
27.4 0.8351559773847345
27.45 0.835190929696201
27.5 0.8352268965346439
27.55 0.8352638956968411
27.6 0.8353017930899931
27.65 0.8353405707654278
27.7 0.8353802530305159
27.75 0.8354207309483824
27.8 0.8354619193102812
27.85 0.8355036866257372
27.9 0.8355458445589639
27.95 0.8355882420528945
28.0 0.8356307936796464
28.05 0.8356735572307079
28.1 0.8357165363317212
28.15 0.8357597095230599
28.2 0.835803100395636
28.25 0.8358466358392626
28.3 0.8358901422528306
28.35 0.8359334888810973
28.4 0.8359766136583986
28.45 0.8360194602162652
28.5 0.8360619859945265
28.55 0.8361042057674546
28.6 0.8361460897328945
28.65 0.8361875747882118
28.7 0.8362286430888412
28.75 0.8362692052303664
28.8 0.8363092889877639
28.85 0.8363490153582386
28.9 0.8363884235961478
28.95 0.8364275271612892
29.0 0.8364663630483932
29.05 0.836504960402548
29.1 0.8365432931752413
29.15 0.8365814127135879
29.2 0.8366192894437852
29.25 0.8366567876312199
29.3 0.8366938607009585
29.35 0.8367305109351558
29.4 0.8367668270231345
29.45 0.8368028640533639
29.5 0.836838611796084
29.55 0.8368741115550172
29.6 0.8369093881307613
29.65 0.8369444454841479
29.7 0.8369793577920306
29.75 0.8370140689170227
29.8 0.8370484902640092
29.85 0.8370825695311666
29.9 0.8371162079338973
29.95 0.8371493962906759
30.0 0.8371820769799986
30.05 0.8372141493740679
30.1 0.8372455970704519
30.15 0.8372764588866012
30.2 0.8373067193375878
30.25 0.837336279260276
30.3 0.837365091594356
30.35 0.8373931878059827
30.4 0.837420534110324
30.45 0.8374470358911453
30.5 0.8374725839231454
30.55 0.8374971147609906
30.6 0.8375206258962227
30.65 0.8375431743629106
30.7 0.837564814508148
30.75 0.8375855776458546
30.8 0.8376055145148894
30.85 0.8376247380894174
30.9 0.8376433543640199
30.95 0.8376614437179186
31.0 0.8376791266574812
31.05 0.8376964344164146
31.1 0.8377133094817586
31.15 0.8377296351369692
31.2 0.837745265141876
31.25 0.8377601005453106
31.3 0.8377739887163186
31.35 0.8377869094213426
31.4 0.8377990822319239
31.45 0.8378106866044039
31.5 0.8378218025766706
31.55 0.8378324421168947
31.6 0.8378425730677214
31.65 0.8378521111280094
31.7 0.8378610008051507
31.75 0.837869304550516
31.8 0.837877161387124
31.85 0.8378845744576305
31.9 0.8378914746384861
31.95 0.83789788535922
32.0 0.8379038184937266
32.05 0.8379092642183987
32.1 0.8379142779521842
32.15 0.8379189602476851
32.2 0.8379233840547634
32.25 0.8379275959690377
32.3 0.8379316692472627
32.35 0.8379356044913459
32.4 0.8379393414888243
32.45 0.8379428562698036
32.5 0.8379461710461407
32.55 0.8379493563767262
32.6 0.8379524471021704
32.65 0.837955433385827
32.7 0.8379584049932425
32.75 0.8379614609064755
32.8 0.8379646746639837
32.85 0.8379681498670216
32.9 0.8379718434482994
32.95 0.8379757552640477
33.0 0.8379799237359752
33.05 0.8379843845319134
33.1 0.8379891385883101
33.15 0.8379941520697138
33.2 0.837999618677876
33.25 0.8380057064485682
33.3 0.8380123669293533
33.35 0.838019531069556
33.4 0.8380270337721479
33.45 0.8380347295127346
33.5 0.8380425600680413
33.55 0.8380503966181854
33.6 0.8380581485688627
33.65 0.8380657641746229
33.7 0.8380731922740361
33.75 0.838080538488948
33.8 0.8380878497868254
33.85 0.8380950701436041
33.9 0.8381022526328628
33.95 0.8381093693065693
34.0 0.8381162695672627
34.05 0.8381228520580574
34.1 0.8381290323360904
34.15 0.8381347528642354
34.2 0.83814005965682
34.25 0.838145002445223
34.3 0.8381495213789661
34.35 0.8381535926821683
34.4 0.8381572965598343
34.45 0.8381606572958854
34.5 0.8381637478211036
34.55 0.8381666603025885
34.6 0.8381695121794865
34.65 0.8381724545876104
34.7 0.8381755043581404
34.75 0.8381786812049884
34.8 0.8381819415542237
34.85 0.8381852651725618
34.9 0.8381886639691228
34.95 0.8381920606394503
35.0 0.8381954628935132
35.05 0.8381989252613596
35.1 0.8382025028826929
35.15 0.8382061873642972
35.2 0.8382100097480838
35.25 0.8382140450890203
35.3 0.8382184242422919
35.35 0.8382232682875697
35.4 0.8382285631792602
35.45 0.8382342843993904
35.5 0.8382404337752197
35.55 0.8382470369938565
35.6 0.8382541528927365
35.65 0.8382617997636059
35.7 0.8382698783419525
35.75 0.8382782806483418
35.8 0.8382869417441071
35.85 0.8382957970742404
35.9 0.8383048189361284
35.95 0.8383139874317443
36.0 0.8383232398270937
36.05 0.838332498342891
36.1 0.838341740990443
36.15 0.8383510735721604
36.2 0.8383605307528323
36.25 0.8383699856469122
36.3 0.8383793454052484
36.35 0.8383886249485444
36.4 0.8383979753441069
36.45 0.8384075314066562
36.5 0.8384173022057603
36.55 0.838427214832619
36.6 0.838437183938539
36.65 0.838447265098731
36.7 0.8384574818143363
36.75 0.838467698681835
36.8 0.8384777766215471
36.85 0.8384876271731844
36.9 0.838497244797931
36.95 0.838506627111915
37.0 0.8385157480437551
37.05 0.8385245726736856
37.1 0.838533033166827
37.15 0.8385410574168537
37.2 0.838548544174059
37.25 0.8385553598186628
37.3 0.8385613727246809
37.35 0.8385664939874095
37.4 0.8385706417004677
37.45 0.8385737228682031
37.5 0.8385756652629808
37.55 0.8385764458208697
37.6 0.8385761191245206
37.65 0.8385747322787221
37.7 0.8385722242360384
37.75 0.8385685264743828
37.8 0.8385636464356757
37.85 0.838557569507778
37.9 0.8385503497546132
37.95 0.8385420239912
38.0 0.8385326081681813
38.05 0.8385220800630507
38.1 0.8385103252782828
38.15 0.8384973031324054
38.2 0.8384829822387947
38.25 0.8384674112456427
38.3 0.838450607371168
38.35 0.8384324182940054
38.4 0.8384127273177494
38.45 0.8383916192497388
38.5 0.8383691890506134
38.55 0.8383455076743574
38.6 0.8383207010009494
38.65 0.838294915691424
38.7 0.8382683891100053
38.75 0.8382412080594668
38.8 0.8382133272418028
38.85 0.8381847779518188
38.9 0.8381555809156161
38.95 0.8381257290194667
39.0 0.8380952513927573
39.05 0.8380641232109973
39.1 0.8380322440317333
39.15 0.8379996107048
39.2 0.8379663230466453
39.25 0.8379324266017173
39.3 0.8378979287223359
39.35 0.8378627626150292
39.4 0.8378266817217599
39.45 0.8377895310321385
39.5 0.8377512793639998
39.55 0.8377119676247786
39.6 0.8376717118708799
39.65 0.8376306033854185
39.7 0.8375886950204479
39.75 0.8375460241816639
39.8 0.8375026507433705
39.85 0.8374585427847572
39.9 0.8374137015598825
39.95 0.8373682561077652
40.0 0.8373222871479358
40.05 0.8372757424420585
40.1 0.8372285717383572
40.15 0.8371806485209491
40.2 0.8371318916060905
40.25 0.8370824528314772
40.3 0.8370324383282239
40.35 0.8369818992843839
40.4 0.8369308749594346
40.45 0.8368793937523092
40.5 0.8368274175060373
40.55 0.8367748498847466
40.6 0.8367216586945598
40.65 0.8366678859891091
40.7 0.8366135457903678
40.75 0.8365585360850665
40.8 0.8365028475848425
40.85 0.8364465377582825
40.9 0.8363896227955091
40.95 0.8363321143144852
41.0 0.836274052918517
41.05 0.8362155845122452
41.1 0.8361567851484906
41.15 0.8360976665199678
41.2 0.8360382550711357
41.25 0.8359784719823251
41.3 0.8359183144621117
41.35 0.8358578885149758
41.4 0.835797186946293
41.45 0.835736237198581
41.5 0.8356751712265278
41.55 0.8356141267021545
41.6 0.835553256074485
41.65 0.8354925930870505
41.7 0.8354320889285012
41.75 0.8353716934170344
41.8 0.8353113547734078
41.85 0.8352510879756692
41.9 0.8351909070829971
41.95 0.8351307521207357
42.0 0.8350706387850984
42.05 0.8350107339887678
42.1 0.8349511288796905
42.15 0.8348918714841491
42.2 0.8348330307074451
42.25 0.8347746151033918
42.3 0.8347165332506344
42.35 0.8346586458080317
42.4 0.8346009308415038
42.45 0.8345434299029223
42.5 0.8344861451303998
42.55 0.8344289962044478
42.6 0.8343719230309437
42.65 0.8343149628230716
42.7 0.8342582149071249
42.75 0.8342017101259838
42.8 0.8341454019013009
42.85 0.8340892193951462
42.9 0.8340329980118076
42.95 0.833976674371829
43.0 0.833920281674997
43.05 0.8338638127959783
43.1 0.8338073519608209
43.15 0.8337511019672635
43.2 0.8336952803897062
43.25 0.8336400387552315
43.3 0.8335853822445968
43.35 0.8335311871435834
43.4 0.8334774151487888
43.45 0.8334241146663994
43.5 0.8333712435086394
43.55 0.8333187492658234
43.6 0.8332666751661115
43.65 0.8332151034489915
43.7 0.8331640258347407
43.75 0.8331134356226447
43.8 0.833063321840202
43.85 0.8330136023400847
43.9 0.8329642728231994
43.95 0.832915443118666
44.0 0.8328671670718181
44.05 0.8328193763033487
44.1 0.8327720164989327
44.15 0.8327250949528634
44.2 0.8326785074635833
44.25 0.832632125366858
44.3 0.8325859631116687
44.35 0.8325400504831033
44.4 0.8324944108116367
44.45 0.832448982431306
44.5 0.8324036811778447
44.55 0.8323584934887142
44.6 0.8323133649174927
44.65 0.8322683052119781
44.7 0.8322233211271568
44.75 0.8321783873384847
44.8 0.8321334841469327
44.85 0.8320885385518821
44.9 0.8320436575807888
44.95 0.8319989916111247
45.0 0.8319545426618766
45.05 0.8319102960427408
45.1 0.8318662907455887
45.15 0.8318225369455674
45.2 0.831778972208714
45.25 0.8317355193769701
45.3 0.83169206319265
45.35 0.8316485823394874
45.4 0.831605111397962
45.45 0.831561646811722
45.5 0.8315181077595193
45.55 0.83147434728609
45.6 0.8314303406802661
45.65 0.8313861188047247
45.7 0.831341720414794
45.75 0.8312971893349433
45.8 0.8312525335373541
45.85 0.8312077396383459
45.9 0.8311628390050874
45.95 0.8311179001254287
46.0 0.8310729195075299
46.05 0.8310278396752954
46.1 0.8309826013094286
46.15 0.8309372130405432
46.2 0.8308916994804793
46.25 0.830846205393482
46.3 0.8308009761917325
46.35 0.8307561699719566
46.4 0.8307118550806925
46.45 0.8306680538151991
46.5 0.8306247417127992
46.55 0.8305819011449911
46.6 0.8305394249354978
46.65 0.8304972134900792
46.7 0.8304552761909646
46.75 0.8304135967848846
46.8 0.8303721798593593
46.85 0.8303309834996792
46.9 0.8302899652149646
46.95 0.8302491326906766
47.0 0.8302084724410765
47.05 0.8301679137203938
47.1 0.8301274853439885
47.15 0.8300871753361805
47.2 0.8300468947482338
47.25 0.8300065633337057
47.3 0.8299660745665591
47.35 0.8299254044298978
47.4 0.8298844680604044
47.45 0.829843139728287
47.5 0.8298013031982818
47.55 0.8297588526311138
47.6 0.8297158490694712
47.65 0.8296724586041059
47.7 0.8296288847328311
47.75 0.8295852856189324
47.8 0.8295416700292151
47.85 0.8294980136327564
47.9 0.8294542968742284
47.95 0.8294105633145911
48.0 0.829366906413983
48.05 0.8293233546931937
48.1 0.8292798752927457
48.15 0.8292364672514444
48.2 0.8291932273075936
48.25 0.8291502299025804
48.3 0.8291075021215457
48.35 0.829064994058143
48.4 0.8290226943975136
48.45 0.8289806227472097
48.5 0.8289387751856523
48.55 0.8288972693359669
48.6 0.8288562630487776
48.65 0.8288158348249484
48.7 0.8287760043785269
48.75 0.8287367842166496
48.8 0.8286980796090763
48.85 0.8286597915298869
48.9 0.8286218826938763
48.95 0.8285843421722336
49.0 0.8285472550023563
49.05 0.8285107337812363
49.1 0.8284747555869749
49.15 0.8284392581798282
49.2 0.8284042657145909
49.25 0.8283697331700789
49.3 0.8283355355578763
49.35 0.8283015937241482
49.4 0.8282679004950922
49.45 0.8282344517480844
49.5 0.8282012334225805
49.55 0.8281682082248417
49.6 0.8281353986681911
49.65 0.8281029082186124
49.7 0.8280707538932791
49.75 0.8280388313121163
49.8 0.8280070352058765
49.85 0.8279753912465805
49.9 0.8279440012201698
49.95 0.8279128258200632
50.0 0.8278817686533858
50.05 0.8278508872348046
50.1 0.8278201796692365
50.15 0.8277895909552525
50.2 0.8277591179201592
50.25 0.8277286653469751
50.3 0.8276981117848632
50.35 0.8276673793927566
50.4 0.8276364729837966
50.45 0.827605448788554
50.5 0.8275743206030394
50.55 0.8275430481581114
50.6 0.8275115930076901
50.65 0.8274798854426341
50.7 0.8274477458407141
50.75 0.8274150949887035
50.8 0.8273819295845435
50.85 0.8273482117112207
50.9 0.8273138651616314
50.95 0.827278858126922
51.0 0.8272432618269754
51.05 0.8272070796976527
51.1 0.8271703298019727
51.15 0.8271330804840847
51.2 0.8270953589472314
51.25 0.8270571252683834
51.3 0.8270183427944847
51.35 0.8269790288806287
51.4 0.8269391899554874
51.45 0.8268987721935247
51.5 0.826857753554506
51.55 0.8268161918575673
51.6 0.8267740853308474
51.65 0.826731395143242
51.7 0.8266880755332154
51.75 0.8266441926542395
51.8 0.8265998753541861
51.85 0.8265551836797327
51.9 0.8265101471551888
51.95 0.8264648341247035
52.0 0.8264192658994234
52.05 0.8263734202718608
52.1 0.8263273856132155
52.15 0.8262812353487248
52.2 0.8262349946018874
52.25 0.8261887307184527
52.3 0.8261424938307301
52.35 0.8260962912306234
52.4 0.8260501146776634
52.45 0.8260038081343889
52.5 0.8259572497615248
52.55 0.8259104496942823
52.6 0.8258634307787835
52.65 0.825816069136629
52.7 0.8257682228564369
52.75 0.8257199457886608
52.8 0.8256712829077222
52.85 0.8256223062728423
52.9 0.8255731229759888
52.95 0.8255237310282127
53.0 0.8254741340131728
53.05 0.8254244230016742
53.1 0.8253746463531408
53.15 0.8253247147996902
53.2 0.8252745740065168
53.25 0.8252242985539301
53.3 0.8251739180880955
53.35 0.8251234389492795
53.4 0.8250728700657382
53.45 0.8250222185501755
53.5 0.8249715388339942
53.55 0.8249208943591142
53.6 0.8248703086123409
53.65 0.8248197225129702
53.7 0.824768971966709
53.75 0.8247179615169595
53.8 0.8246667246614929
53.85 0.8246152320326716
53.9 0.8245633994563302
53.95 0.8245111761564048
54.0 0.8244585527404261
54.05 0.8244055372031035
54.1 0.8243522239381222
54.15 0.8242988055503249
54.2 0.8242454473730448
54.25 0.8241921828992743
54.3 0.8241389561974501
54.35 0.8240857453229116
54.4 0.8240325911124369
54.45 0.8239795518920423
54.5 0.8239266355591569
54.55 0.8238738496709008
54.6 0.8238211843702503
54.65 0.8237685856555409
54.7 0.823716000202997
54.75 0.8236634147129063
54.8 0.8236108309038822
54.85 0.8235582466729703
54.9 0.8235056236669329
54.95 0.8234529107420901
55.0 0.8234001492270822
55.05 0.8233473499923515
55.1 0.8232944726728421
55.15 0.8232415507294608
55.2 0.8231886424257594
55.25 0.8231356493468048
55.3 0.8230824890271461
55.35 0.8230291087338554
55.4 0.8229754385410447
55.45 0.8229215801093861
55.5 0.8228676421129275
55.55 0.8228136329013647
55.6 0.8227595061567886
55.65 0.822705273497162
55.7 0.82265109060257
55.75 0.8225971113075087
55.8 0.822543360253514
55.85 0.8224897287341113
55.9 0.8224361345569166
55.95 0.8223825711782287
56.0 0.8223290229492793
56.05 0.8222755192052794
56.1 0.8222221462363194
56.15 0.8221690182026982
56.2 0.8221161838113169
56.25 0.8220637098986555
56.3 0.8220117573303355
56.35 0.8219604240171408
56.4 0.8219097386809062
56.45 0.8218597046967356
56.5 0.8218102241517969
56.55 0.8217611624361701
56.6 0.8217125122681915
56.65 0.8216643320530662
56.7 0.8216167123847568
56.75 0.8215697180684688
56.8 0.8215232875426876
56.85 0.8214773106058982
56.9 0.8214316828230714
56.95 0.8213863910265915
57.0 0.8213415122830395
57.05 0.8212970320116795
57.1 0.8212528623946129
57.15 0.8212090290369595
57.2 0.8211655140204261
57.25 0.821122237593845
57.3 0.8210791296149221
57.35 0.8210361289938661
57.4 0.8209931813934821
57.45 0.8209501599207141
57.5 0.8209070188662502
57.55 0.8208637427898767
57.6 0.820820332270154
57.65 0.8207768131978981
57.7 0.8207332400444473
57.75 0.8206896914209166
57.8 0.8206461990020153
57.85 0.8206028148274233
57.9 0.8205595841719354
57.95 0.8205164815024527
58.0 0.8204735144409487
58.05 0.8204307384448741
58.1 0.8203882744322446
58.15 0.8203462688214073
58.2 0.82030471850657
58.25 0.8202635919161061
58.3 0.8202229516512314
58.35 0.8201827842948153
58.4 0.820142981513802
58.45 0.8201034744711566
58.5 0.8200641786848313
58.55 0.8200249517877647
58.6 0.8199856207973433
58.65 0.8199460754687035
58.7 0.8199062123665807
58.75 0.8198660608125327
58.8 0.8198257289409593
58.85 0.8197851684733327
58.9 0.819744237490762
58.95 0.8197029057227833
59.0 0.8196612845693327
59.05 0.8196195376325006
59.1 0.8195777179206714
59.15 0.8195358744691087
59.2 0.8194941279449488
59.25 0.8194524416039993
59.3 0.8194108079000634
59.35 0.819369207104074
59.4 0.8193275170241594
59.45 0.819285712241226
59.5 0.8192438971885967
59.55 0.8192021075847568
59.6 0.8191602843517329
59.65 0.8191183597833275
59.7 0.8190763837684795
59.75 0.8190345116097595
59.8 0.8189928371772475
59.85 0.8189514193290981
59.9 0.8189102923614608
59.95 0.8188694409088741
60.0 0.8188289066273167
60.05 0.8187886710445115
60.1 0.818748689968714
60.15 0.8187089908178661
60.2 0.8186696413637007
60.25 0.8186307467191354
60.3 0.8185923918952847
60.35 0.81855462223009
60.4 0.8185173432005007
60.45 0.8184804415650874
60.5 0.8184438666252687
60.55 0.818407486597706
60.6 0.8183711554644367
60.65 0.8183348533759033
60.7 0.81829859294369
60.75 0.8182623034530873
60.8 0.8182259956339086
60.85 0.8181897467995194
60.9 0.8181535954659727
60.95 0.8181176241857594
61.0 0.8180819336348047
61.05 0.818046592648778
61.1 0.8180116369645967
61.15 0.8179771317052473
61.2 0.8179430793580259
61.25 0.817909508945482
61.3 0.8178764974331619
61.35 0.817844073204298
61.4 0.8178122607225913
61.45 0.8177809525359673
61.5 0.8177500574309433
61.55 0.8177196877246179
61.6 0.8176899465505165
61.65 0.8176607627047993
61.7 0.8176320522713486
61.75 0.8176038204568634
61.8 0.8175760442964368
61.85 0.81754876210337
61.9 0.81752198254241
61.95 0.817495652647498
62.0 0.8174698737069115
62.05 0.8174446812797328
62.1 0.8174200295412795
62.15 0.8173959682279139
62.2 0.8173726501013221
62.25 0.8173502170885861
62.3 0.8173287228288741
62.35 0.8173081119360741
62.4 0.8172882991860795
62.45 0.8172692122370449
62.5 0.8172507958540688
62.55 0.8172330461459514
62.6 0.8172159995206714
62.65 0.8171996539513914
62.7 0.8171839978846607
62.75 0.8171691020317755
62.8 0.8171549958269329
62.85 0.8171417324174395
62.9 0.8171293468619836
62.95 0.8171178671471675
63.0 0.8171072503786554
63.05 0.8170973621622502
63.1 0.8170881022360635
63.15 0.8170793474920849
63.2 0.8170709670730129
63.25 0.8170628940822928
63.3 0.8170551231872741
63.35 0.8170476264276368
63.4 0.8170404978990821
63.45 0.8170338319728017
63.5 0.8170275807863867
63.55 0.817021672103464
63.6 0.817016096126504
63.65 0.8170108662200037
63.7 0.817005933065495
63.75 0.8170013705742736
63.8 0.8169973145587771
63.85 0.8169938254742587
63.9 0.8169908386496572
63.95 0.8169882675354
64.0 0.8169860661453542
64.05 0.816984232432919
64.1 0.816982825157126
64.15 0.8169818657571899
64.2 0.8169814083418274
64.25 0.8169815689960097
64.3 0.8169823894696338
64.35 0.8169837465132092
64.4 0.8169855842832784
64.45 0.8169879418263271
64.5 0.8169907992650812
64.55 0.8169941726259602
64.6 0.8169981489301905
64.65 0.8170027435006695
64.7 0.8170078701369745
64.75 0.8170135218248421
64.8 0.8170196861461905
64.85 0.8170263285540923
64.9 0.8170334569235856
64.95 0.8170411152588177
65.0 0.8170493090600337
65.05 0.817058043286807
65.1 0.817067290671383
65.15 0.8170769286471057
65.2 0.817086944346391
65.25 0.8170973129348497
65.3 0.8171079672087269
65.35 0.8171188656410684
65.4 0.8171299875887164
65.45 0.8171413166417296
65.5 0.8171529083060284
65.55 0.8171647788908604
65.6 0.8171768718352443
65.65 0.817189292588311
65.7 0.8172021259061991
65.75 0.817215317406999
65.8 0.8172288328478097
65.85 0.817242677761303
65.9 0.8172568472964497
65.95 0.8172713567791163
66.0 0.8172862334780817
66.05 0.8173015338290577
66.1 0.8173172990712549
66.15 0.8173334729956069
66.2 0.8173499771695163
66.25 0.817366751760663
66.3 0.817383770532119
66.35 0.8174010146921189
66.4 0.8174183796694416
66.45 0.8174358620954681
66.5 0.8174535055373029
66.55 0.8174712414637456
66.6 0.8174890072459323
66.65 0.817506776357143
66.7 0.8175245197229457
66.75 0.8175421413191056
66.8 0.8175596052752444
66.85 0.8175770456049724
66.9 0.8175945634511591
66.95 0.8176121245951378
67.0 0.8176297347050897
67.05 0.817647439858967
67.1 0.817665236926743
67.15 0.8176831378346043
67.2 0.8177011208915004
67.25 0.817719217893655
67.3 0.8177375786549989
67.35 0.8177562256690577
67.4 0.8177751330559375
67.45 0.8177942814552124
67.5 0.8178136065965457
67.55 0.8178330786299962
67.6 0.8178527008808335
67.65 0.8178724676074896
67.7 0.8178922848262202
67.75 0.8179120162170256
67.8 0.8179316304847589
67.85 0.8179510560460176
67.9 0.817970136830231
67.95 0.8179888228535696
68.0 0.8180070783835537
68.05 0.8180248344425189
68.1 0.8180420390989882
68.15 0.8180587222807268
68.2 0.8180749148801083
68.25 0.8180906162069563
68.3 0.8181058199346576
68.35 0.8181205418945936
68.4 0.818134793848087
68.45 0.8181485823927698
68.5 0.8181619537653136
68.55 0.8181749129171003
68.6 0.8181874280123109
68.65 0.8181994099789882
68.7 0.818210804633879
68.75 0.8182216078250043
68.8 0.8182318999926842
68.85 0.8182418334678415
68.9 0.818251401936151
68.95 0.8182604883731857
69.0 0.8182690001772603
69.05 0.818276869843223
69.1 0.818284098961687
69.15 0.8182907181872188
69.2 0.8182967798411324
69.25 0.8183023000312549
69.3 0.8183073057650064
69.35 0.8183118580655504
69.4 0.818316000155449
69.45 0.8183197737081233
69.5 0.8183232577354128
69.55 0.818326497591814
69.6 0.8183294502834235
69.65 0.8183320697352592
69.7 0.818334434812729
69.75 0.8183366826931942
69.8 0.8183389260109541
69.85 0.8183412702379749
69.9 0.8183437301052815
69.95 0.8183461597436987
70.0 0.8183483653344656
70.05 0.8183502593383823
70.1 0.8183518850244667
70.15 0.8183533577302758
70.2 0.8183547282848486
70.25 0.8183559513023887
70.3 0.8183569876232591
70.35 0.8183577985853464
70.4 0.81835839620513
70.45 0.8183589288030164
70.5 0.818359543146099
70.55 0.8183603678796585
70.6 0.8183615349713363
70.65 0.8183631086175357
70.7 0.8183650930770388
70.75 0.8183675295456382
70.8 0.8183703401585789
70.85 0.8183732938518653
70.9 0.818376283050577
70.95 0.8183793297295827
71.0 0.8183823718725758
71.05 0.8183853616904319
71.1 0.8183883952314153
71.15 0.8183915874944467
71.2 0.8183949641166633
71.25 0.818398472661346
71.3 0.8184021270551678
71.35 0.8184059358745386
71.4 0.8184097978354815
71.45 0.8184137380433705
71.5 0.8184178438206932
71.55 0.8184221490657406
71.6 0.8184267289752019
71.65 0.8184315923571838
71.7 0.8184366393143422
71.75 0.8184417523826814
71.8 0.8184468699056937
71.85 0.8184520179256445
71.9 0.8184573067812648
71.95 0.8184627974602194
72.0 0.8184685181137703
72.05 0.8184745499349458
72.1 0.818480928628134
72.15 0.8184876214671826
72.2 0.8184945739496573
72.25 0.8185017135633532
72.3 0.8185089150887719
72.35 0.8185161151700092
72.4 0.8185233314444411
72.45 0.8185305596331132
72.5 0.8185378143341692
72.55 0.8185451236198865
72.6 0.8185525490616784
72.65 0.8185601497846225
72.7 0.8185679122910331
72.75 0.8185757406157265
72.8 0.8185835072184786
72.85 0.8185911655970598
72.9 0.8185987595380518
72.95 0.8186065001486118
73.0 0.8186144947463292
73.05 0.8186227278793852
73.1 0.8186312524001745
73.15 0.8186400360550864
73.2 0.8186490771036624
73.25 0.8186584248108838
73.3 0.8186680972056358
73.35 0.8186780177101265
73.4 0.8186879603067345
73.45 0.8186977733151185
73.5 0.8187074250359931
73.55 0.8187168836291027
73.6 0.8187261291107453
73.65 0.8187351587065639
73.7 0.8187439175318653
73.75 0.8187523849257426
73.8 0.8187605803322494
73.85 0.8187685116802172
73.9 0.8187762391695828
73.95 0.8187837792212094
74.0 0.8187911003798654
74.05 0.8187981858826707
74.1 0.8188050858506706
74.15 0.81881192151898
74.2 0.81881881626458
74.25 0.8188259269386706
74.3 0.8188332874820733
74.35 0.818840723553668
74.4 0.818848089834884
74.45 0.8188553349970387
74.5 0.8188623796736466
74.55 0.8188691316812242
74.6 0.8188755463725181
74.65 0.8188815567245438
74.7 0.8188871509336871
74.75 0.8188922657707475
74.8 0.8188967792966099
74.85 0.818900648116612
74.9 0.8189038091463465
74.95 0.8189061458408915
75.0 0.8189075387658707
75.05 0.8189079608108523
75.1 0.8189075052934659
75.15 0.8189062405801816
75.2 0.8189042312752984
75.25 0.8189015572885335
75.3 0.8188981677799255
75.35 0.8188939472422402
75.4 0.8188886541663064
75.45 0.8188820457889624
75.5 0.8188740487787011
75.55 0.8188646564360024
75.6 0.8188538877243223
75.65 0.8188418294252717
75.7 0.8188286008280237
75.75 0.8188143423478959
75.8 0.8187991868922372
75.85 0.8187831534978904
75.9 0.8187662311681199
75.95 0.8187483690790746
76.0 0.8187295112968026
76.05 0.8187098137536346
76.1 0.8186893540377091
76.15 0.8186679620684292
76.2 0.8186455194396506
76.25 0.8186219731402585
76.3 0.8185972223663278
76.35 0.8185712104585732
76.4 0.8185440144299865
76.45 0.8185157626529624
76.5 0.8184865125216771
76.55 0.8184562633432237
76.6 0.8184250662360237
76.65 0.8183929124916398
76.7 0.8183597364122798
76.75 0.8183255966847491
76.8 0.8182906715826691
76.85 0.8182551459612505
76.9 0.8182191401029465
76.95 0.8181827385147226
77.0 0.8181460805319172
77.05 0.8181091881933998
77.1 0.8180720705072985
77.15 0.8180348666939226
77.2 0.8179976223393625
77.25 0.8179602589878106
77.3 0.8179226249169413
77.35 0.8178847017572185
77.4 0.8178465338905092
77.45 0.8178080986734425
77.5 0.8177693657212078
77.55 0.8177303568255492
77.6 0.8176911186296665
77.65 0.8176517822936238
77.7 0.8176124369299971
77.75 0.8175731051336877
77.8 0.8175337927176025
77.85 0.8174944093980505
77.9 0.817454969229432
77.95 0.8174155189628078
78.0 0.8173760868755972
78.05 0.8173366925504345
78.1 0.8172973060257626
78.15 0.8172579067396611
78.2 0.8172184480018265
78.25 0.8171787995843759
78.3 0.8171389642654212
78.35 0.8170988715736239
78.4 0.8170583920002906
78.45 0.8170175432770053
78.5 0.816976331097208
78.55 0.8169346828794373
78.6 0.816892490916984
78.65 0.8168498313934
78.7 0.816806757076088
78.75 0.816763182338168
78.8 0.8167191284262746
78.85 0.8166745836999173
78.9 0.8166294338421254
78.95 0.8165835402125147
79.0 0.8165367954982746
79.05 0.8164892566812506
79.1 0.8164409978550106
79.15 0.8163920666089305
79.2 0.8163425050611545
79.25 0.8162923188293465
79.3 0.8162415405470211
79.35 0.8161902141280771
79.4 0.8161383816582317
79.45 0.8160860214935384
79.5 0.8160331341282477
79.55 0.8159798433687384
79.6 0.8159262408869037
79.65 0.8158723879462744
79.7 0.8158183514430637
79.75 0.8157642020486316
79.8 0.8157099755432451
79.85 0.8156556767946584
79.9 0.8156012797854211
79.95 0.8155467225266692
80.0 0.8154919827757571
80.05 0.8154369996988932
80.1 0.8153817325859332
80.15 0.8153261502734851
80.2 0.8152701694420824
80.25 0.8152137825168557
80.3 0.8151570008822958
80.35 0.8150998136481625
80.4 0.8150422508698799
80.45 0.8149843344050693
80.5 0.8149260859894959
80.55 0.81486754702348
80.6 0.8148086659417946
80.65 0.8147493919263918
80.7 0.8146896814559065
80.75 0.8146294978090158
80.8 0.8145689316520452
80.85 0.8145080991816879
80.9 0.8144470032337411
80.95 0.8143856175821997
81.0 0.8143238783014745
81.05 0.8142617565676717
81.1 0.8141993681105412
81.15 0.8141367259263491
81.2 0.8140738071938904
81.25 0.8140106233249624
81.3 0.8139471792791384
81.35 0.8138834370858157
81.4 0.8138193605230424
81.45 0.8137549402154157
81.5 0.8136900658941785
81.55 0.8136246027237891
81.6 0.8135584697536344
81.65 0.8134916219126959
81.7 0.8134240153020932
81.75 0.8133557525549571
81.8 0.8132870089398105
81.85 0.8132178711768238
81.9 0.8131483865406638
81.95 0.8130785454876505
82.0 0.8130082856527706
82.05 0.8129375149067438
82.1 0.8128662609282905
82.15 0.8127946696544772
82.2 0.8127228637400239
82.25 0.8126509553265839
82.3 0.8125789862206639
82.35 0.8125069386319705
82.4 0.8124347707505838
82.45 0.8123623197400239
82.5 0.8122894590407173
82.55 0.8122161918407172
82.6 0.8121424929735173
82.65 0.8120682745321305
82.7 0.8119934265184772
82.75 0.8119179526667439
82.8 0.8118418798262106
82.85 0.8117650932406106
82.9 0.8116874298447705
82.95 0.8116089027254105
83.0 0.8115295922187439
83.05 0.8114494527840772
83.1 0.8113684449189038
83.15 0.8112866170618372
83.2 0.8112040641137839
83.25 0.8111208026294104
83.3 0.8110368092034905
83.35 0.8109520213788506
83.4 0.8108664210784771
83.45 0.8107801397191171
83.5 0.8106933136327171
83.55 0.8106060090106372
83.6 0.8105182699360772
83.65 0.8104300693310639
83.7 0.8103413397447171
83.75 0.810252104513997
83.8 0.8101624096403971
83.85 0.8100723358833837
83.9 0.809982013546957
83.95 0.8098914735115436
84.0 0.8098006880028502
84.05 0.8097096166206635
84.1 0.8096182053626371
84.15 0.8095264732273837
84.2 0.809434441978317
84.25 0.809342004914637
84.3 0.809249126517197
84.35 0.8091559475586904
84.4 0.809062511129037
84.45 0.8089687936591703
84.5 0.8088748201961303
84.55 0.8087806218353836
84.6 0.8086862298737836
84.65 0.8085916943473834
84.7 0.8084970263938902
84.75 0.8084021585487703
84.8 0.8083070252999169
84.85 0.8082115748226903
84.9 0.8081157833159169
84.95 0.8080196292619436
85.0 0.807923137130957
85.05 0.8078262264092503
85.1 0.8077287941438637
85.15 0.807630892640717
85.2 0.8075325006483969
85.25 0.8074334798142637
85.3 0.8073338057841837
85.35 0.8072336326496771
85.4 0.8071330819561304
85.45 0.8070321942129837
85.5 0.8069309239000237
85.55 0.8068292928421037
85.6 0.8067274112216238
85.65 0.8066253373519704
85.7 0.8065230860811439
85.75 0.8064206265014104
85.8 0.806317940218317
85.85 0.806215063044557
85.9 0.8061121639401304
85.95 0.8060094371578371
86.0 0.8059069354882904
86.05 0.8058047708171437
86.1 0.8057030028265304
86.15 0.8056016477161303
86.2 0.8055007459783171
86.25 0.8054002474405038
86.3 0.8053000539625305
86.35 0.8052000576421038
86.4 0.8051003272988504
86.45 0.8050009492593837
86.5 0.8049018721666904
86.55 0.8048030262454104
86.6 0.8047044344945837
86.65 0.8046061539510104
86.7 0.8045082112011437
86.75 0.804410600360397
86.8 0.8043133675394905
86.85 0.8042165171416237
86.9 0.8041199891877037
86.95 0.8040238040689835
87.0 0.8039280456169304
87.05 0.8038327961918637
87.1 0.803738160603597
87.15 0.8036441579497303
87.2 0.8035506715522903
87.25 0.8034576941374637
87.3 0.8033653057308503
87.35 0.8032735974582103
87.4 0.803182605593037
87.45 0.8030922842089303
87.5 0.8030026389174104
87.55 0.8029136759819437
87.6 0.8028253897910104
87.65 0.8027378760613036
87.7 0.802651227253197
87.75 0.8025654801248769
87.8 0.8024806373797037
87.85 0.8023966019322369
87.9 0.8023133378639703
87.95 0.8022309229101571
88.0 0.8021494366048769
88.05 0.8020689637489836
88.1 0.8019895184019968
88.15 0.8019109293477036
88.2 0.8018330636231168
88.25 0.8017558960105302
88.3 0.8016793894582102
88.35 0.8016035081022634
88.4 0.8015283069656235
88.45 0.8014538608480768
88.5 0.8013800499859969
88.55 0.8013067917323435
88.6 0.8012341134825302
88.65 0.8011620008561836
88.7 0.8010903619629569
88.75 0.8010191411928236
88.8 0.8009482707672235
88.85 0.8008776793065303
88.9 0.8008074120783703
88.95 0.8007375703768237
89.0 0.8006681780781569
89.05 0.8005991845762904
89.1 0.8005305629093037
89.15 0.8004623103673518
89.2 0.8003944064909144
89.25 0.8003268176125785
89.3 0.8002595271722158
89.35 0.8001925258640559
89.4 0.8001257908795225
89.45 0.8000592776715437
89.5 0.7999928599327917
89.55 0.7999264189905411
89.6 0.7998599612174851
89.65 0.799793558759885
89.7 0.7997273369290583
89.75 0.7996613415015598
89.8 0.7995955515884718
89.85 0.7995300586678105
89.9 0.7994649408936451
89.95 0.7994001570049197
90.0 0.7993355986952024
90.05 0.7992711676089518
90.1 0.7992068443597998
90.15 0.799142651495885
90.2 0.7990786427533145
90.25 0.7990148416161624
90.3 0.7989513048454318
90.35 0.798888093434317
90.4 0.7988251898611545
90.45 0.7987625550354264
90.5 0.7987001308079278
90.55 0.7986379302442158
90.6 0.7985759375565997
90.65 0.7985141064247812
90.7 0.7984525169552558
90.75 0.7983911803857411
90.8 0.798330030599629
90.85 0.7982690223398744
90.9 0.7982081501775704
90.95 0.798147437872589
91.0 0.7980868101960878
91.05 0.7980262268505944
91.1 0.7979658337260718
91.15 0.7979057134989144
91.2 0.7978458667923971
91.25 0.7977863194403331
91.3 0.7977271106004825
91.35 0.7976681467679917
91.4 0.7976092696304131
91.45 0.7975504736072877
91.5 0.7974917725021358
91.55 0.7974332046405463
91.6 0.7973748201971544
91.65 0.7973165776924505
91.7 0.7972585552678744
91.75 0.7972008630976345
91.8 0.7971434970393092
91.85 0.7970865446844932
91.9 0.7970300657371652
91.95 0.7969739712991065
92.0 0.7969181835145731
92.05 0.7968627279961946
92.1 0.7968076836926639
92.15 0.7967530457413465
92.2 0.7966987708717572
92.25 0.7966449354773679
92.3 0.7965916232527706
92.35 0.7965388875514372
92.4 0.7964868287328772
92.45 0.7964355883555332
92.5 0.7963853119144453
92.55 0.7963360246150318
92.6 0.7962875666300079
92.65 0.7962398055326212
92.7 0.7961928032520025
92.75 0.7961466203959812
92.8 0.7961012529562798
92.85 0.7960567452666372
92.9 0.7960131624995331
92.95 0.7959705488467118
93.0 0.7959289393149784
93.05 0.7958883200264024
93.1 0.7958485711767385
93.15 0.7958095409764185
93.2 0.7957712006425092
93.25 0.7957335566671705
93.3 0.7956966045106693
93.35 0.7956602842515972
93.4 0.7956245083058691
93.45 0.7955892673328985
93.5 0.7955545500936024
93.55 0.7955203248187225
93.6 0.7954865329091758
93.65 0.7954531742482264
93.7 0.7954201717337945
93.75 0.7953874974932824
93.8 0.7953552197578584
93.85 0.7953233630806531
93.9 0.7952920132390744
93.95 0.7952611692459864
94.0 0.7952306704555865
94.05 0.7952004443492184
94.1 0.7951704882283012
94.15 0.7951407357304664
94.2 0.7951111705724078
94.25 0.7950817772930905
94.3 0.7950526246404611
94.35 0.7950238156145839
94.4 0.7949954300461571
94.45 0.794967557435512
94.5 0.7949401670274905
94.55 0.7949132452063066
94.6 0.7948867008762374
94.65 0.7948605017539759
94.7 0.7948348056167599
94.75 0.794809635073144
94.8 0.7947849575070213
94.85 0.7947607103287813
94.9 0.7947367521448453
94.95 0.7947130477934427
95.0 0.7946896066264241
95.05 0.7946664296370693
95.1 0.7946435034754906
95.15 0.7946207509522266
95.2 0.7945981247745199
95.25 0.7945755745032027
95.3 0.7945530638542
95.35 0.7945306504739333
95.4 0.794508402054264
95.45 0.7944863286361946
95.5 0.7944643805594801
95.55 0.794442559003768
95.6 0.7944209193637041
95.65 0.7943995522854748
95.7 0.7943785370038107
95.75 0.7943579107455494
95.8 0.7943377649026907
95.85 0.794318170929272
95.9 0.7942991961345202
95.95 0.7942808843155974
96.0 0.7942631857061041
96.05 0.7942460539932508
96.1 0.7942294942663173
96.15 0.7942134827132079
96.2 0.7941980527200774
96.25 0.7941832658501466
96.3 0.7941691061546159
96.35 0.7941555146575706
96.4 0.794142434521208
96.45 0.794129919506552
96.5 0.7941179755900079
96.55 0.7941065444411227
96.6 0.794095605123192
96.65 0.7940851272606213
96.7 0.7940750838931973
96.75 0.7940653764124507
96.8 0.794055937460344
96.85 0.7940467506255706
96.9 0.7940377653983066
96.95 0.7940290261099012
97.0 0.7940206283691866
97.05 0.7940126565670746
97.1 0.7940051875643226
97.15 0.7939982886230191
97.2 0.7939920638886063
97.25 0.7939865380220762
97.3 0.7939816499985243
97.35 0.7939773143987375
97.4 0.7939734619510959
97.45 0.7939701434059951
97.5 0.7939674617324037
97.55 0.7939653913170095
97.6 0.7939638020395524
97.65 0.7939627696375983
97.7 0.79396242640696
97.75 0.7939627532185188
97.8 0.7939637647995322
97.85 0.7939655229244518
97.9 0.7939680948694459
97.95 0.7939715132459451
98.0 0.7939757125640635
98.05 0.7939805910805263
98.1 0.7939860380363878
98.15 0.7939919782952037
98.2 0.7939984502345829
98.25 0.7940056070161168
98.3 0.7940135403642983
98.35 0.7940221821006608
98.4 0.7940315254016101
98.45 0.7940416091238502
98.5 0.7940524658640316
98.55 0.7940641341569808
98.6 0.7940766844378555
98.65 0.7940901877527996
98.7 0.7941046939562768
98.75 0.7941202346325436
98.8 0.7941368784995091
98.85 0.7941546947836691
98.9 0.794173676352181
98.95 0.7941938939129277
99.0 0.7942153855983038
99.05 0.7942381520309012
99.1 0.7942621860034664
99.15 0.7942874959636584
99.2 0.7943140938062611
99.25 0.7943419648587198
99.3 0.7943710964302612
99.35 0.7944013314515732
99.4 0.7944325295694612
99.45 0.7944646346277652
99.5 0.7944975461918825
99.55 0.7945311957159358
99.6 0.7945655924783891
99.65 0.7946006716098666
99.7 0.7946363059299092
99.75 0.7946724356205332
99.8 0.7947090060704532
99.85 0.7947460323369064
99.9 0.7947835923415145
99.95 0.7948216729480638
100.0 0.7948602449988371


==> anc/fig12_midpoint_/Ds_numint_lgc_eq_wm_mid_constA_T0.50_heun.dat <==
# t (fm)  Ds(t) (fm)  
0.1 0.00967246248388408
0.15 0.019233183891884078
0.2 0.02868376966255075
0.25 0.03802572883055075
0.3 0.047260591251884074
0.35 0.05638991033455074
0.4 0.06541517770521742
0.45 0.07433791844121741
0.5 0.08315960539588409
0.55 0.09188169367321741
0.6 0.10050564691055074
0.65 0.10903291372655075
0.7 0.11746481815321738
0.75 0.12580259001455074
0.8 0.1340474116892174
0.85 0.14220056659055072
0.9 0.15026333301188408
0.95 0.15823681755588404
1.0 0.1661220541212174
1.05 0.17392006329455076
1.1 0.18163198000921743
1.15 0.1892589678705507
1.2 0.19680206145988405
1.25 0.20426224859588404
1.3 0.21164059457988407
1.35 0.21893819782255075
1.4 0.22615604887321739
1.45 0.23329504987588404
1.5 0.24035618728388403
1.55 0.2473405055772174
1.6 0.25424898506521737
1.65 0.2610825044081507
1.7 0.2678418163825507
1.75 0.27452771387161745
1.8 0.2811410332444174
1.85 0.2876824843718841
1.9 0.2941528413297507
1.95 0.3005529576220174
2.0 0.3068836584902841
2.05 0.3131457873350841
2.1 0.31934010928921747
2.15 0.32546731323161743
2.2 0.33152817484228414
2.25 0.3375234182598842
2.3 0.34345365921561744
2.35 0.34931963775428415
2.4 0.3551220297500175
2.45 0.36086154503961754
2.5 0.36653902698948415
2.55 0.37215525032388413
2.6 0.37771094682735085
2.65 0.38320671284335084
2.7 0.38864314410095085
2.75 0.3940208690630842
2.8 0.3993405659590842
2.85 0.4046028424646842
2.9 0.4098082569329508
2.95 0.41495752810948416
3.0 0.4200513054492175
3.05 0.4250902141041508
3.1 0.43007493991535084
3.15 0.4350060229745508
3.2 0.43988393804228415
3.25 0.4447091571825508
3.3 0.44948212197828413
3.35 0.4542032924102841
3.4 0.4588731142940174
3.45 0.4634919959665508
3.5 0.46806053240601747
3.55 0.47257952625775085
3.6 0.4770496873585508
3.65 0.48147157252548417
3.7 0.48584573424068417
3.75 0.49017269989828416
3.8 0.4944530057670841
3.85 0.4986872583622841
3.9 0.5028759342193507
3.95 0.5070194491505509
4.0 0.5111183148145508
4.05 0.5151729956294842
4.1 0.5191838249073508
4.15 0.5231512583622842
4.2 0.5270758440390841
4.25 0.5309581005596175
4.3 0.5347985735793508
4.35 0.5385977830172175
4.4 0.5423561627761508
4.45 0.5460740712902842
4.5 0.5497518349084175
4.55 0.5533898037702841
4.6 0.5569882785905508
4.65 0.5605475732934841
4.7 0.5640681911068175
4.75 0.5675505781873508
4.8 0.5709949093660175
4.85 0.5744013706012175
4.9 0.577770342411351
4.95 0.5811022169542843
5.0 0.5843973165510843
5.05 0.5876559945158842
5.1 0.5908785738182842
5.15 0.5940653666417509
5.2 0.5972168086982843
5.25 0.6003333574086843
5.3 0.603415384996951
5.35 0.6064631720390843
5.4 0.609477044849751
5.45 0.6124574287302843
5.5 0.6154048491633509
5.55 0.6183197962012176
5.6 0.6212027601692176
5.65 0.6240542039153509
5.7 0.6268744483612175
5.75 0.6296636758470843
5.8 0.6324220100380176
5.85 0.6351496945436176
5.9 0.637846951435351
5.95 0.640513983294551
6.0 0.6431510599793511
6.05 0.6457584983836178
6.1 0.6483366547910844
6.15 0.6508858545265511
6.2 0.6534063735238844
6.25 0.6558984651548179
6.3 0.6583622494321512
6.35 0.6607978376305512
6.4 0.6632054909724178
6.45 0.6655854796572178
6.5 0.6679379385457511
6.55 0.6702631537436177
6.6 0.6725616159174844
6.65 0.6748336763334843
6.7 0.6770796040646845
6.75 0.6792996961052178
6.8 0.6814942279452179
6.85 0.6836635046684179
6.9 0.6858079084316178
6.95 0.6879277588934845
7.0 0.6900233264241511
7.05 0.692094913035351
7.1 0.6941428293062843
7.15 0.6961673000390844
7.2 0.6981684783900177
7.25 0.7001467104710843
7.3 0.7021023986460178
7.35 0.7040357659078843
7.4 0.7059469902620178
7.45 0.7078362673948178
7.5 0.709703752612951
7.55 0.7115495938844179
7.6 0.7133740583708178
7.65 0.7151775408241511
7.7 0.7169603821340178
7.75 0.718722780785751
7.8 0.7204648776817512
7.85 0.7221868613404178
7.9 0.7238889431836177
7.95 0.7255713295814844
8.0 0.7272342706289511
8.05 0.7288780299718844
8.1 0.7305027791644177
8.150001 0.732108637977485
8.2 0.7336956816151773
8.25 0.7352642641346441
8.3 0.7368145796546441
8.35 0.7383467924589108
8.400001 0.7398610746906163
8.45 0.7413574822146672
8.5 0.742836195012534
8.55 0.7442972941570675
8.6 0.7457408491778673
8.650001 0.7471669606179258
8.7 0.7485756995892494
8.75 0.7499672906719163
8.8 0.7513419111732496
8.85 0.7526997144884495
8.900001 0.7540409935118935
8.95 0.7553659324909838
9.0 0.7566747297944506
9.05 0.7579675429357838
9.1 0.7592445549720506
9.150001 0.7605060338203229
9.2 0.7617522030724395
9.25 0.7629834217945728
9.3 0.7641999721604393
9.35 0.7654022267012394
9.400001 0.7665904240497777
9.45 0.7677647205207119
9.5 0.7689254715905786
9.55 0.770072793685512
9.6 0.771206911061512
9.650001 0.772328089751304
9.7 0.77343646911074
9.75 0.7745322810019399
9.8 0.7756156325198067
9.85 0.7766866814286066
9.900001 0.7777456341827049
9.95 0.7787925886287971
10.0 0.7798277430266638
10.05 0.7808511190351972
10.1 0.7818627825317305
10.15 0.7828629152079971
10.2 0.7838517357562638
10.25 0.7848295153658639
10.3 0.7857964223823971
10.35 0.7867525322746638
10.4 0.7876978096463972
10.45 0.7886321998159973
10.5 0.7895557820069306
10.55 0.7904687291727971
10.6 0.7913713249615971
10.65 0.7922638280015971
10.7 0.7931464388261305
10.75 0.7940192850255972
10.8 0.7948824794106638
10.85 0.7957361164623972
10.9 0.7965802524666639
10.95 0.7974150181541306
11.0 0.7982404864677305
11.05 0.7990566117370639
11.1 0.7998634136229306
11.15 0.800660994457064
11.2 0.8014495878138639
11.25 0.8022294244687971
11.3 0.8030006882298639
11.35 0.8037635273722639
11.4 0.8045180269903973
11.45 0.8052643761487972
11.5 0.8060027241125306
11.55 0.8067330945701306
11.6 0.807455608319464
11.65 0.8081704838821305
11.7 0.8088778515450639
11.75 0.8095775057573306
11.8 0.810269254553064
11.85 0.8109531779066639
11.9 0.8116293100265572
11.95 0.8122976680715704
12.0 0.8129582502155706
12.05 0.8136110529223438
12.1 0.8142561426870372
12.15 0.8148937428679439
12.2 0.8155240549336504
12.25 0.8161471921692772
12.3 0.8167632368873572
12.35 0.8173721889923172
12.4 0.8179740020321039
12.45 0.8185687448092771
12.5 0.8191565380397838
12.55 0.8197373833551971
12.6 0.8203112902753038
12.65 0.8208782652342371
12.7 0.8214383614970637
12.75 0.821991727639357
12.8 0.8225385679695971
12.85 0.8230790852602636
12.9 0.8236134082349836
12.95 0.824141612178237
13.0 0.8246636931373836
13.05 0.8251795710424504
13.1 0.825689293396797
13.15 0.826192993774397
13.2 0.8266907780329569
13.25 0.8271827630962103
13.3 0.827669074055997
13.35 0.8281497660854369
13.4 0.8286247492807436
13.45 0.8290939930277302
13.5 0.8295574520041571
13.55 0.8300150075762103
13.6 0.8304666850981303
13.65 0.8309126851169036
13.7 0.8313531735341836
13.75 0.8317883021852769
13.8 0.8322180607346102
13.85 0.8326423012244235
13.9 0.8330611107595702
13.95 0.8334746302629302
14.0 0.8338828714763703
14.05 0.8342858287371702
14.1 0.8346835699160502
14.15 0.8350761781618102
14.2 0.8354637847410102
14.25 0.8358465614159969
14.3 0.8362245515599969
14.35 0.836597725094717
14.4 0.8369661420811703
14.45 0.8373297957199968
14.5 0.8376885311619169
14.55 0.8380422562981302
14.6 0.8383910324798903
14.65 0.8387349674934369
14.7 0.8390741723813302
14.75 0.8394088464617568
14.8 0.8397391069076237
14.85 0.8400649399119969
14.9 0.840386254584637
14.95 0.840703034872637
15.0 0.8410152819706638
15.05 0.841322970258237
15.1 0.841626247365437
15.15 0.8419252737871971
15.2 0.8422201812201571
15.25 0.8425111445123171
15.3 0.8427982046031971
15.35 0.8430812542356237
15.4 0.8433601270539703
15.45 0.8436347079606371
15.5 0.8439049634878905
15.55 0.8441708656600504
15.6 0.8444325041112505
15.65 0.8446900221741838
15.7 0.8449434835041039
15.75 0.845192975482344
15.8 0.845438623886824
15.85 0.8456804910927973
15.9 0.8459186930614373
15.95 0.8461533634827707
16.0 0.8463845082174906
16.05 0.8466120891625573
16.1 0.8468360523838906
16.15 0.8470564303934907
16.2 0.8472732934787173
16.25 0.847486591651304
16.3 0.8476963362059707
16.35 0.8479025660615441
16.4 0.8481051674243174
16.45 0.8483040484141839
16.5 0.8484992467314108
16.55 0.8486908348069307
16.6 0.8488788505458108
16.65 0.8490633880946108
16.7 0.849244640921064
16.75 0.8494227725613841
16.8 0.8495979949699174
16.85 0.849770527948264
16.9 0.8499404943286373
16.95 0.8501079390919439
17.0 0.8502729212854372
17.05 0.8504354400318905
17.1 0.8505953970546106
17.15 0.8507528015661839
17.2 0.8509077407602105
17.25 0.8510602752950372
17.3 0.8512103499156238
17.35 0.8513578818418105
17.4 0.8515029474469306
17.45 0.851645745622504
17.5 0.8517864974671973
17.55 0.8519253659369572
17.6 0.8520624005455972
17.65 0.8521975378563172
17.7 0.8523307289662906
17.75 0.8524619836239973
17.8 0.8525913383930639
17.85 0.8527189128357305
17.9 0.8528448459668239
17.95 0.8529692043326906
18.0 0.8530920190458641
18.05 0.8532133056609039
18.1 0.8533330567026107
18.15 0.853451209655784
18.2 0.8535677704357306
18.25 0.8536827485963705
18.3 0.8537961408438371
18.35 0.8539078896975972
18.4 0.8540179618127972
18.45 0.8541264339348238
18.5 0.8542332735550906
18.55 0.8543384926100238
18.6 0.8544421824779705
18.65 0.8545444962196239
18.7 0.8546456616988773
18.75 0.8547457857394106
18.8 0.8548448300367971
18.85 0.854942715814717
18.9 0.8550392959482638
18.95 0.8551345508961038
19.0 0.8552285654317838
19.05 0.8553213198808504
19.1 0.8554128387749302
19.15 0.8555031533016502
19.2 0.8555923401483703
19.25 0.8556804821464503
19.3 0.855767572063037
19.35 0.8558535763757835
19.4 0.8559386323245836
19.45 0.8560228836585569
19.5 0.856106222185277
19.55 0.8561886583495436
19.6 0.8562702727162638
19.65 0.8563510158842637
19.7 0.8564308205733302
19.75 0.8565096301494368
19.8 0.8565874403117836
19.85 0.8566642485276771
19.9 0.8567399661221304
19.95 0.8568144480830904
20.0 0.856887642524477
20.05 0.8569595502074635
20.1 0.8570301186281568
20.15 0.8570993424754101
20.2 0.8571673194374582
20.25 0.8572341738176609
20.3 0.8572999720381195
20.35 0.8573647629897141
20.4 0.8574285519996342
20.45 0.8574913223561996
20.5 0.8575531105353142
20.55 0.8576139144405088
20.6 0.8576736661447434
20.65 0.8577323837257141
20.7 0.8577901981325408
20.75 0.8578472572468661
20.8 0.8579036262063541
20.85 0.8579593609002422
20.9 0.8580145906508555
20.95 0.8580694953726048
21.0 0.85812423102581
21.05 0.858178875883666
21.1 0.8582334050537567
21.15 0.858287765818514
21.2 0.8583418449487966
21.25 0.858395428521106
21.3 0.8584484115966046
21.35 0.8585008062673672
21.4 0.8585527412993459
21.45 0.8586043291714311
21.5 0.8586556224998152
21.55 0.858706547051666
21.6 0.858756960575634
21.65 0.8588067884941408
21.7 0.8588559107035916
21.75 0.8589043150743647
21.8 0.8589521067862794
21.85 0.8589993679248822
21.9 0.8590460466716769
21.95 0.8590921391248822
22.0 0.8591377848683277
22.05 0.8591831027812451
22.1 0.859228074602301
22.15 0.8592726804283489
22.2 0.8593169932555703
22.25 0.8593611197861304
22.3 0.859405178871613
22.35 0.8594490820462691
22.4 0.8594925742491064
22.45 0.8595356023751437
22.5 0.8595783485861302
22.55 0.8596209170610956
22.6 0.8596633714628023
22.65 0.8597057283438688
22.7 0.8597478344186635
22.75 0.8597895765795596
22.8 0.8598309956360289
22.85 0.8598722492089782
22.9 0.8599134577358263
22.95 0.8599545934245303
23.0 0.8599957079249676
23.05 0.8600369728315489
23.1 0.8600783915849142
23.15 0.8601197849492235
23.2 0.8601610854780342
23.25 0.8602023896215648
23.3 0.8602436404501941
23.35 0.8602847349382582
23.4 0.8603258190153142
23.45 0.8603670473258422
23.5 0.8604083577778955
23.55 0.8604496603895222
23.6 0.8604909273625355
23.65 0.8605321527362315
23.7 0.8605734688008289
23.75 0.8606149812317624
23.8 0.8606567146743224
23.85 0.8606987100407224
23.9 0.8607409452709304
23.95 0.8607834464919649
24.0 0.8608262157030157
24.05 0.8608691848254904
24.1 0.8609122669460237
24.15 0.860955481056061
24.2 0.860998921206589
24.25 0.8610425076443916
24.3 0.8610861650491489
24.35 0.8611298851803916
24.4 0.8611736551237728
24.45 0.8612175614997942
24.5 0.8612617409619382
24.55 0.8613062139369567
24.6 0.8613509332280074
24.65 0.8613960023338422
24.7 0.8614415340712714
24.75 0.861487440334653
24.8 0.8615336224680716
24.85 0.8615800190987705
24.9 0.8616265856400825
24.95 0.8616733751573945
25.0 0.8617204492197303
25.05 0.8617676738530743
25.1 0.861814931271485
25.15 0.8618622972301411
25.2 0.8619097575975012
25.25 0.8619572192984505
25.3 0.8620045796889358
25.35 0.8620517626936077
25.4 0.862098775785277
25.45 0.8621455860249359
25.5 0.8621922391939171
25.55 0.8622388271852985
25.6 0.8622853214854586
25.65 0.8623316514404451
25.7 0.8623778183073891
25.75 0.8624238872987064
25.8 0.8624698699924238
25.85 0.8625156370092132
25.9 0.8625611181596772
25.95 0.8626064032629519
26.0 0.8626515447164347
26.05 0.8626965149308348
26.1 0.8627413706944612
26.15 0.8627862615898213
26.2 0.8628312697099706
26.25 0.8628763848603067
26.3 0.8629215037185467
26.35 0.8629665565496082
26.4 0.8630115439521895
26.45 0.8630564222165095
26.5 0.8631010855118268
26.55 0.863145519197331
26.6 0.8631896924106854
26.65 0.8632334652598375
26.7 0.8632767240285629
26.75 0.8633194149585682
26.8 0.8633615884808296
26.85 0.8634032958489364
26.9 0.863444470150291
26.95 0.8634849514384829
27.0 0.8635247564460137
27.05 0.8635640497054483
27.1 0.8636029654304189
27.15 0.863641568070803
27.2 0.8636799481188455
27.25 0.8637182985234536
27.3 0.863756707071123
27.35 0.8637951584906002
27.4 0.8638337371946427
27.45 0.8638725303563707
27.5 0.8639115121730322
27.55 0.8639505296020242
27.6 0.8639893385722642
27.65 0.864027847855251
27.7 0.8640660548234003
27.75 0.864103979636883
27.8 0.864141680459923
27.85 0.8641789970354963
27.9 0.8642156402191123
27.95 0.8642515535661842
28.0 0.864286783911059
28.05 0.8643213570639976
28.1 0.8643553269792189
28.15 0.8643887415403282
28.2 0.8644216639086695
28.25 0.8644541104419602
28.3 0.8644859937127869
28.35 0.8645171662491067
28.4 0.8645475570392507
28.45 0.8645771320280506
28.5 0.8646058299171601
28.55 0.8646336027175014
28.6 0.8646604621835707
28.65 0.8646864700308242
28.7 0.8647117213707709
28.75 0.8647362985026323
28.8 0.8647602324781843
28.85 0.8647835202899391
28.9 0.8648061983547497
28.95 0.8648284274412991
29.0 0.8648504222072937
29.05 0.8648722830504723
29.1 0.8648939659214269
29.15 0.8649153852775868
29.2 0.8649364879842749
29.25 0.8649573070511548
29.3 0.8649777784533093
29.35 0.8649978632783973
29.4 0.8650176284847545
29.45 0.8650372044190477
29.5 0.8650568105531492
29.55 0.8650765391733518
29.6 0.8650963479256505
29.65 0.865116262341437
29.7 0.8651362154780771
29.75 0.8651560769950477
29.8 0.8651757995791116
29.85 0.8651953644193889
29.9 0.8652146827855971
29.95 0.8652336677677837
30.0 0.865252409392957
30.05 0.865270969978685
30.1 0.8652893822451808
30.15 0.8653077128514316
30.2 0.8653261287432291
30.25 0.8653447392554425
30.3 0.8653634943038905
30.35 0.8653823026829411
30.4 0.8654010477910797
30.45 0.8654196137176503
30.5 0.8654378826845623
30.55 0.8654557874771384
30.6 0.8654733988875704
30.65 0.8654908519602956
30.7 0.8655081959681462
30.75 0.8655254695466421
30.8 0.8655428295172873
30.85 0.865560460092562
30.9 0.8655784674015327
30.95 0.8655968810719327
31.0 0.8656158347931061
31.05 0.8656354820865461
31.1 0.8656557699418208
31.15 0.865676512964754
31.2 0.8656975586817459
31.25 0.8657189094353673
31.3 0.8657405881362525
31.35 0.8657626112004873
31.4 0.8657849684556551
31.45 0.8658075540611163
31.5 0.8658302653294685
31.55 0.8658530749031859
31.6 0.8658759652213511
31.65 0.8658988062974043
31.7 0.8659215253553243
31.75 0.8659441961534897
31.8 0.8659669517961991
31.85 0.865989938471399
31.9 0.8660132727348656
31.95 0.8660369994241457
32.0 0.866061095282151
32.05 0.8660854759797512
32.1 0.8661100478308446
32.15 0.8661347855914419
32.2 0.8661596834725299
32.25 0.8661848267210844
32.3 0.8662102469397938
32.35 0.8662359489977779
32.4 0.8662619149753777
32.45 0.8662880797991005
32.5 0.8663145372714418
32.55 0.8663414635702366
32.6 0.8663689054939913
32.65 0.8663968221950046
32.7 0.8664251956252765
32.75 0.8664539962990686
32.8 0.8664833227565832
32.85 0.866513378731495
32.9 0.8665442998642097
32.95 0.866576064999911
33.0 0.8666085726206044
33.05 0.8666417823950258
33.1 0.8666756804691379
33.15 0.8667103151535538
33.2 0.8667457984489566
33.25 0.8667821829667592
33.3 0.8668195791344391
33.35 0.8668580720549296
33.4 0.8668976020030896
33.45 0.8669380906982149
33.5 0.866979424423399
33.55 0.8670215018306311
33.6 0.8670642734781192
33.65 0.8671076403624711
33.7 0.8671515028170846
33.75 0.8671958308336393
33.8 0.8672406287286365
33.85 0.8672858945472605
33.9 0.8673316026867804
33.95 0.86737776785013
34.0 0.8674243729081779
34.05 0.8674713558075484
34.1 0.8675186500790365
34.15 0.8675661637599325
34.2 0.8676138446518366
34.25 0.8676617449859164
34.3 0.8677099326291376
34.35 0.8677584759208709
34.4 0.867807396972007
34.45 0.8678567473030576
34.5 0.8679065923578629
34.55 0.8679570624346202
34.6 0.8680083904356444
34.65 0.868060649706983
34.7 0.8681139050613511
34.75 0.8681682099491591
34.8 0.868223536249319
34.85 0.8682798752844552
34.9 0.868337156557287
34.95 0.8683951834420657
35.0 0.8684537742887004
35.05 0.8685128282983857
35.1 0.8685723378614364
35.15 0.8686322777178204
35.2 0.8686925842122843
35.25 0.8687533094217137
35.3 0.8688145850775645
35.35 0.8688764594300339
35.4 0.8689390042454791
35.45 0.8690022940021511
35.5 0.8690663176384605
35.55 0.8691310716004444
35.6 0.8691964688429833
35.65 0.8692623464442631
35.7 0.8693285511831645
35.75 0.8693950148868872
35.8 0.8694617180076125
35.85 0.8695284704390578
35.9 0.869595121554919
35.95 0.8696617866279006
36.0 0.8697285421982472
36.05 0.8697952153502472
36.1 0.8698615365592498
36.15 0.8699274126706098
36.2 0.8699929003357618
36.25 0.8700578853227272
36.3 0.8701222773007111
36.35 0.8701862314801245
36.4 0.8702498772454151
36.45 0.870313242605714
36.5 0.87037632332405
36.55 0.8704391169837834
36.6 0.8705014590042208
36.65 0.8705631549028447
36.7 0.8706241563103327
36.75 0.8706844736776287
36.8 0.8707440751808606
36.85 0.8708029490354954
36.9 0.8708611856866741
36.95 0.8709188477615543
37.0 0.8709759534791435
37.05 0.8710324711695114
37.1 0.8710884166203487
37.15 0.8711438197409888
37.2 0.8711986128279647
37.25 0.8712528120440929
37.3 0.8713065401352289
37.35 0.8713597697428236
37.4 0.8714123158092555
37.45 0.8714640898612661
37.5 0.8715149936832609
37.55 0.8715649769787488
37.6 0.8716141710590047
37.65 0.871662660098194
37.7 0.871710435550354
37.75 0.8717573456423007
37.8 0.8718031975483486
37.85 0.8718478891159646
37.9 0.8718913778071646
37.95 0.8719336995810739
38.0 0.8719749175713888
38.05 0.872015114247314
38.1 0.8720542137208928
38.15 0.8720920590880179
38.2 0.8721286227430153
38.25 0.8721639509921886
38.3 0.872198035246226
38.35 0.8722307982293086
38.4 0.8722621725151326
38.45 0.8722922621632607
38.5 0.8723212146662154
38.55 0.8723491961024605
38.6 0.8723766272366685
38.65 0.8724037795701512
38.7 0.8724307449918899
38.75 0.8724577098313138
38.8 0.8724847983306846
38.85 0.8725120184509193
38.9 0.872539412252818
38.95 0.8725670305479433
39.0 0.8725949234812339
39.05 0.8726230516467807
39.1 0.8726512592767751
39.15 0.8726795411146846
39.2 0.872707916672146
39.25 0.8727363170783327
39.3 0.8727647884251912
39.35 0.8727934066641673
39.4 0.8728220722464181
39.45 0.8728506120801035
39.5 0.8728789227787701
39.55 0.8729069269607861
39.6 0.8729346085302366
39.65 0.8729619773997832
39.7 0.8729890551130207
39.75 0.8730159059785142
39.8 0.8730426283760395
39.85 0.8730692474065676
39.9 0.8730957561362529
39.95 0.8731222037106101
40.0 0.873148753595197
40.05 0.8731755186771382
40.1 0.8732023692555703
40.15 0.8732292868708449
40.2 0.8732563744564662
40.25 0.8732836858860982
40.3 0.8733112275471115
40.35 0.8733388779292771
40.4 0.8733664957226425
40.45 0.8733940811456613
40.5 0.8734215748732345
40.55 0.8734488649343759
40.6 0.8734757639903331
40.65 0.8735020127110584
40.7 0.8735275365049785
40.75 0.8735524665301091
40.8 0.8735769498383117
40.85 0.8736009831387918
40.9 0.8736244725966265
40.95 0.8736473666599011
41.0 0.8736696290145037
41.05 0.8736912242204771
41.1 0.8737121806549091
41.15 0.8737324599481785
41.2 0.8737520188652985
41.25 0.8737708476151225
41.3 0.8737888653013092
41.35 0.8738060709380879
41.4 0.8738223832789093
41.45 0.8738376634325093
41.5 0.8738520038858855
41.55 0.8738656181614693
41.6 0.8738786186756881
41.65 0.8738909789642854
41.7 0.8739026673348026
41.75 0.8739137739333733
41.8 0.8739244014293094
41.85 0.8739345886851174
41.9 0.8739443803751868
41.95 0.8739539105899281
42.0 0.8739633303393042
42.05 0.8739727246245309
42.1 0.8739821055670376
42.15 0.8739914416392297
42.2 0.8740007399988668
42.25 0.8740099640195176
42.3 0.8740190210431763
42.35 0.8740278786134803
42.4 0.8740365922991549
42.45 0.8740452216526269
42.5 0.874053789143187
42.55 0.8740622560434963
42.6 0.8740705401796031
42.65 0.8740786359089258
42.7 0.8740866996426858
42.75 0.874094862626963
42.8 0.8741030777557097
42.85 0.8741112385612564
42.9 0.8741192104459712
42.95 0.8741268638779498
43.0 0.8741342025115073
43.05 0.8741413588102591
43.1 0.8741484481513578
43.15 0.8741555400732779
43.2 0.8741626360550164
43.25 0.8741697588566804
43.3 0.8741769548170004
43.35 0.8741842053230697
43.4 0.8741915684633363
43.45 0.8741991244036883
43.5 0.8742069947874751
43.55 0.8742152535785577
43.6 0.874223886088339
43.65 0.874232968952979
43.7 0.8742426062221417
43.75 0.874252770488467
43.8 0.8742633316595817
43.85 0.874274178774163
43.9 0.8742852819136617
43.95 0.874296756086931
44.0 0.8743086850878911
44.05 0.8743209516586431
44.1 0.8743334041741417
44.15 0.8743458955586324
44.2 0.8743583161860884
44.25 0.8743707185969258
44.3 0.8743830960719977
44.35 0.874395454854291
44.4 0.8744079194130536
44.45 0.8744205114611816
44.5 0.8744331649476028
44.55 0.8744457224500668
44.6 0.8744580125226429
44.65 0.8744699496053522
44.7 0.8744815301783655
44.75 0.8744928400412774
44.8 0.8745039896973413
44.85 0.8745150986296081
44.9 0.8745262764238266
44.95 0.8745375583182267
45.0 0.874549043197416
45.05 0.87456077273956
45.1 0.8745725973898
45.15 0.8745844008753254
45.2 0.8745962417296828
45.25 0.8746081466062265
45.3 0.8746200012535228
45.35 0.8746317008047548
45.4 0.8746431786135654
45.45 0.8746543860846695
45.5 0.87466530428772
45.55 0.874675901962728
45.6 0.8746861529639015
45.65 0.8746960004831336
45.7 0.8747054255190803
45.75 0.8747145097794322
45.8 0.8747232721327549
45.85 0.8747317149618964
45.9 0.8747398962839656
45.95 0.8747477912584297
46.0 0.8747553825520403
46.05 0.8747627531815015
46.1 0.8747699790480828
46.15 0.8747771316283496
46.2 0.8747842801071549
46.25 0.8747914695288936
46.3 0.8747987759419498
46.35 0.8748063753876244
46.4 0.8748144315939606
46.45 0.8748231270527765
46.5 0.8748325299430165
46.55 0.8748425678528617
46.6 0.8748531091290219
46.65 0.8748639917941524
46.7 0.8748751553871977
46.75 0.8748864791184832
46.8 0.8748978346374592
46.85 0.8749093486067818
46.9 0.8749212634499179
46.95 0.8749336922963391
47.0 0.8749465979649471
47.05 0.8749598234328511
47.1 0.8749731771424191
47.15 0.8749865799818004
47.2 0.8750000145767871
47.25 0.8750134336141417
47.3 0.8750267725398804
47.35 0.8750399411194644
47.4 0.8750528865691071
47.45 0.8750655650756032
47.5 0.8750778125603604
47.55 0.8750895251594005
47.6 0.875100799618878
47.65 0.8751117561656087
47.7 0.8751225329505046
47.75 0.8751332739179286
47.8 0.8751439865464938
47.85 0.8751546790367338
47.9 0.8751655547516352
47.95 0.8751767483072619
48.0 0.8751882172103446
48.05 0.8751999404053953
48.1 0.8752119142855446
48.15 0.8752241187667393
48.2 0.8752364412448191
48.25 0.8752488191701099
48.3 0.875261277454142
48.35 0.8752737675818433
48.4 0.8752861985264405
48.45 0.8752983875650325
48.5 0.8753101240492139
48.55 0.8753213485101845
48.6 0.8753321582518379
48.65 0.8753427269592511
48.7 0.8753532071159232
48.75 0.8753637370611819
48.8 0.8753744037223872
48.85 0.8753851713387284
48.9 0.875395950776467
48.95 0.8754067137639872
49.0 0.8754174953507605
49.05 0.8754284061106965
49.1 0.8754394536053525
49.15 0.8754505572786964
49.2 0.8754618057845523
49.25 0.8754732939012884
49.3 0.8754849332983231
49.35 0.8754965684143552
49.4 0.8755081860104298
49.45 0.8755197896022804
49.5 0.8755313590686484
49.55 0.875543033754771
49.6 0.8755549649542591
49.65 0.8755672407324778
49.7 0.8755799090023872
49.75 0.8755930262553364
49.8 0.8756066746994111
49.85 0.8756207949695765
49.9 0.8756353539510378
49.95 0.8756504305535764
50.0 0.875666060432531
50.05 0.8756821981270804
50.1 0.8756988323834644
50.15 0.8757159872694377
50.2 0.8757336365798163
50.25 0.8757517384056935
50.3 0.8757701820106856
50.35 0.8757889841685949
50.4 0.8758083145149201
50.45 0.8758281701848507
50.5 0.8758484318735121
50.55 0.8758690535749735
50.6 0.875890115753448
50.65 0.8759117108737468
50.7 0.875933864114664
50.75 0.8759564467535974
50.8 0.8759793164036881
50.85 0.8760024923349095
50.9 0.8760260234664721
50.95 0.8760498764504507
51.0 0.876074006380008
51.05 0.8760984466935225
51.1 0.8761232626020454
51.15 0.8761484185178214
51.2 0.8761737454839228
51.25 0.8761990648256615
51.3 0.8762243402350696
51.35 0.8762494877997841
51.4 0.8762743911319655
51.45 0.8762990511777895
51.5 0.8763234112025361
51.55 0.8763474306786747
51.6 0.8763710714738108
51.65 0.8763942977609146
51.7 0.8764170731589733
51.75 0.8764394596452452
51.8 0.8764616441809681
51.85 0.876483740814824
51.9 0.8765058047158374
51.95 0.8765278645167547
52.0 0.8765500672605627
52.05 0.8765725850731281
52.1 0.8765953947362748
52.15 0.876618427998696
52.2 0.8766417931596561
52.25 0.8766657318142053
52.3 0.8766903428513894
52.35 0.8767156521695334
52.4 0.8767417162091281
52.45 0.8767684858820028
52.5 0.8767959275077736
52.55 0.8768240782289682
52.6 0.8768528915897789
52.65 0.8768822532326161
52.7 0.8769120816842855
52.75 0.8769423693214481
52.8 0.8769731951750588
52.85 0.8770045215796667
52.9 0.8770362205987601
52.95 0.8770682032603923
53.0 0.8771003591705362
53.05 0.8771326325300669
53.1 0.8771650929139816
53.15 0.8771978173055761
53.2 0.8772308396856083
53.25 0.8772642406705257
53.3 0.8772980559958803
53.35 0.8773323548554004
53.4 0.877367255909523
53.45 0.8774028194793578
53.5 0.8774390423000511
53.55 0.8774758905905259
53.6 0.8775133087783018
53.65 0.8775512322595604
53.7 0.8775896109054058
53.75 0.8776284936015977
53.8 0.8776678780772456
53.85 0.8777075994645951
53.9 0.8777475140343229
53.95 0.877787524255891
54.0 0.8778275506314003
54.05 0.877867548544147
54.1 0.8779075391465575
54.15 0.8779475654609682
54.2 0.8779875719210429
54.25 0.8780274422454376
54.3 0.8780671555312404
54.35 0.8781067349276777
54.4 0.8781462141649683
54.45 0.878185584221331
54.5 0.8782247559678056
54.55 0.8782636611001788
54.6 0.8783022625755922
54.65 0.8783404911818855
54.7 0.8783781916823655
54.75 0.8784153393023761
54.8 0.8784521319196774
54.85 0.8784886013434641
54.9 0.8785247133728188
54.95 0.8785605285957735
55.0 0.8785960914375441
55.05 0.878631523711464
55.1 0.8786668690658747
55.15 0.8787020960714852
55.2 0.8787372183430585
55.25 0.8787722598442425
55.3 0.878807282919912
55.35 0.8788423094614798
55.4 0.8788773750454372
55.45 0.8789125205379171
55.5 0.8789478117626639
55.55 0.8789833236525838
55.6 0.8790190657342906
55.65 0.8790550559649892
55.7 0.8790912634137361
55.75 0.8791275905933413
55.8 0.8791639267196348
55.85 0.8792002358587494
55.9 0.8792365429365521
55.95 0.8792728857809681
56.0 0.8793091598566162
56.05 0.8793451934844347
56.1 0.8793810224597094
56.15 0.8794167759207867
56.2 0.8794525442445414
56.25 0.8794884145109095
56.3 0.8795245362791867
56.35 0.8795609896917095
56.4 0.8795978019339707
56.45 0.8796351100482321
56.5 0.879673005389971
56.55 0.8797115274746642
56.6 0.8797507537870268
56.65 0.8797907642615229
56.7 0.8798315634061414
56.75 0.879873116454035
56.8 0.879915336413331
56.85 0.8799581600260882
56.9 0.8800015732577041
56.95 0.8800455487250535
57.0 0.8800901169805415
57.05 0.8801352443178427
57.1 0.8801808323244136
57.15 0.8802268462357948
57.2 0.8802733021431227
57.25 0.8803201320248081
57.3 0.8803672819286801
57.35 0.8804147943408401
57.4 0.8804626649918907
57.45 0.8805108841708987
57.5 0.8805593883396879
57.55 0.8806081773019919
57.6 0.8806573964484027
57.65 0.880707176087016
57.7 0.8807576341430372
57.75 0.8808089235648612
57.8 0.8808611057003277
57.85 0.8809141233986317
57.9 0.8809679550407437
57.95 0.8810225866367758
58.0 0.8810781027582051
58.05 0.8811346391693411
58.1 0.8811921174754745
58.15 0.8812504551292345
58.2 0.8813096616920505
58.25 0.8813697177253305
58.3 0.8814307086798264
58.35 0.8814926676932024
58.4 0.8815555727166905
58.45 0.8816194776676451
58.5 0.8816844104285626
58.55 0.8817504596143544
58.6 0.8818176466034104
58.65 0.8818858085957731
58.7 0.8819548592368398
58.75 0.8820248448991331
58.8 0.8820958164413197
58.85 0.8821676663911865
58.9 0.8822401561635599
58.95 0.8823131489179065
59.0 0.8823867196724664
59.05 0.8824609198286264
59.1 0.8825356890625464
59.15 0.8826110191583331
59.2 0.8826868793686797
59.25 0.8827632880231863
59.3 0.8828402572699063
59.35 0.8829178475623864
59.4 0.8829961646764132
59.45 0.8830752527463863
59.5 0.8831551030102797
59.55 0.8832357576261729
59.6 0.8833172531849998
59.65 0.883399594533693
59.7 0.8834828381902264
59.75 0.8835669581552397
59.8 0.8836519704201997
59.85 0.8837378726128396
59.9 0.8838246631152397
59.95 0.8839123123849998
60.0 0.8840007427517197
60.05 0.8840899177473465
60.1 0.8841798598964664
60.15 0.8842705751997196
60.2 0.8843620546356664
60.25 0.8844544062909198
60.3 0.8845477325142798
60.35 0.8846420143241999
60.4 0.8847371733232399
60.45 0.8848332248372667
60.5 0.8849301173624933
60.55 0.88502765762916
60.6 0.8851257555013734
60.65 0.8852244385793467
60.7 0.8853236732519868
60.75 0.8854233634203068
60.8 0.8855233476541201
60.85 0.88562355926372
60.9 0.8857240683589735
60.95 0.8858249281127867
61.0 0.8859262081571602
61.05 0.8860279489605735
61.1 0.8861301440581735
61.15 0.8862327441750801
61.2 0.8863356799079868
61.25 0.8864388298207335
61.3 0.8865421634800401
61.35 0.8866457686085734
61.4 0.8867496540298002
61.45 0.8868537136743868
61.5 0.8869578866484669
61.55 0.8870621387231336
61.6 0.8871664540775869
61.65 0.8872708219393469
61.7 0.8873751609277203
61.75 0.8874794540408937
61.8 0.8875837514173203
61.85 0.8876881148656405
61.9 0.8877925801610003
61.95 0.8878971808086804
62.0 0.8880019025784937
62.05 0.888106705961107
62.1 0.8882115670563603
62.15 0.8883165771231336
62.2 0.8884218857541737
62.25 0.8885275659470271
62.3 0.8886336962936936
62.35 0.8887403279839338
62.4 0.8888473725475603
62.45 0.888954624798867
62.5 0.889062018457747
62.55 0.8891696906343869
62.6 0.8892776675022269
62.65 0.8893857367212133
62.7 0.8894938055408401
62.75 0.8896019223143867
62.8 0.8897100906975334
62.85 0.88981835911524
62.9 0.8899267951515067
62.95 0.8900354251367867
63.0 0.8901442519689999
63.05 0.8902532471160931
63.1 0.8903623929072398
63.15 0.8904717018488931
63.2 0.8905812222533733
63.25 0.8906910529059598
63.3 0.8908012141671865
63.35 0.8909116699103332
63.4 0.8910222998461198
63.45 0.891132951169853
63.5 0.891243516197693
63.55 0.8913538752718263
63.6 0.8914640442471864
63.65 0.891574081327933
63.7 0.8916839355359331
63.75 0.8917935147657995
63.8 0.8919027234032394
63.85 0.8920114411282527
63.9 0.8921196055416927
63.95 0.8922271857801995
64.0 0.8923341370608394
64.05 0.8924404184133727
64.1 0.8925459382273461
64.15 0.8926507404391861
64.2 0.8927549473998262
64.25 0.8928586450057996
64.3 0.8929618928163596
64.35 0.8930647088027063
64.4 0.893167093162813
64.45 0.8932690285842528
64.5 0.8933705650860128
64.55 0.8934718300639328
64.6 0.8935728926072928
64.65 0.8936736776637195
64.7 0.8937740988963596
64.75 0.8938740807340129
64.8 0.8939735671843596
64.85 0.894072543750973
64.9 0.8941709917595062
64.95 0.8942689453432929
65.0 0.8943664161315596
65.05 0.8944633501936398
65.1 0.8945597020297997
65.15 0.8946554185558796
65.2 0.8947503216436662
65.25 0.8948442192112396
65.3 0.8949369683150262
65.35 0.8950284895608928
65.4 0.8951187429172661
65.45 0.8952076616705462
65.5 0.8952951847664395
65.55 0.8953812458941196
65.6 0.8954658197710264
65.65 0.8955488969422264
65.7 0.895630476981053
65.75 0.8957106212763064
65.8 0.8957893933944931
65.85 0.8958668296603065
65.9 0.8959429363474533
65.95 0.8960177508797199
66.0 0.8960914963730532
66.05 0.8961643620353464
66.1 0.8962364136347065
66.15 0.89630778465636
66.2 0.8963786213479865
66.25 0.8964489919830799
66.3 0.8965189653710267
66.35 0.8965885361528934
66.4 0.8966575810834534
66.45 0.8967260218949734
66.5 0.8967938121227707
66.55 0.8968608730355813
66.6 0.8969271723326905
66.65 0.8969926319641359
66.7 0.8970571126638692
66.75 0.8971205595062374
66.8 0.8971829616552721
66.85 0.8972443402681789
66.9 0.8973046461216189
66.95 0.8973637338823441
67.0 0.8974216084355174
67.05 0.8974782469944081
67.1 0.8975336199329895
67.15 0.8975878437660776
67.2 0.8976409657055336
67.25 0.8976929694666858
67.3 0.8977438030245309
67.35 0.8977935246477416
67.4 0.8978422774969791
67.45 0.8978900839463018
67.5 0.8979369391999764
67.55 0.897982936861843
67.6 0.8980281794865259
67.65 0.8980726419658858
67.7 0.8981162578904512
67.75 0.8981589197757205
67.8 0.8982005692738325
67.85 0.8982412169074111
67.9 0.8982809158186431
67.95 0.898319728828563
68.0 0.8983575739226218
68.05 0.8983943782275179
68.1 0.8984301073699607
68.15 0.8984648051358487
68.2 0.898498443922238
68.25 0.8985308901193152
68.3 0.8985621011914859
68.35 0.898592071428926
68.4 0.8986208218137365
68.45 0.8986483946169791
68.5 0.8986747769775552
68.55 0.8986999858679231
68.6 0.898724030046355
68.65 0.8987468720610751
68.7 0.8987685741320297
68.75 0.8987892621965416
68.8 0.8988089938542697
68.85 0.8988278040451178
68.9 0.8988456545093737
68.95 0.8988624034247443
69.0 0.8988779408214804
69.05 0.8988921089093738
69.1 0.8989048057499072
69.15 0.8989161368300994
69.2 0.8989262470718914
69.25 0.8989352173156461
69.3 0.8989431367930648
69.35 0.8989500405700375
69.4 0.898955906639405
69.45 0.8989606842848024
69.5 0.898964357079085
69.55 0.8989669437014123
69.6 0.8989684685158166
69.65 0.8989689819952089
69.7 0.8989684466465606
69.75 0.8989668260521115
69.8 0.8989641126631238
69.85 0.8989602773029362
69.9 0.898955267329688
69.95 0.8989490623464945
70.0 0.898941739304805
70.05 0.8989333475551731
70.1 0.8989239363043144
70.15 0.8989135366862665
70.2 0.8989021743075143
70.25 0.898889840755557
70.3 0.8988765535018824
70.35 0.898862393587557
70.4 0.8988474250678771
70.45 0.8988317270581063
70.5 0.898815346046821
70.55 0.8987982591564958
70.6 0.8987803482922824
70.65 0.8987615712240797
70.7 0.8987419555036318
70.75 0.8987213768832157
70.8 0.8986996866872476
70.85 0.8986768767721969
70.9 0.8986529601240903
70.95 0.8986278369787037
71.0 0.898601460125541
71.05 0.8985740144788638
71.1 0.8985456864152052
71.15 0.8985165415470238
71.2 0.8984866527779997
71.25 0.8984560098961224
71.3 0.8984245526147571
71.35 0.8983924162425331
71.4 0.8983596579517596
71.45 0.8983262539948528
71.5 0.8982923470556314
71.55 0.8982580028605593
71.6 0.8982231578485914
71.65 0.8981878040615408
71.7 0.8981519026891247
71.75 0.8981153686232899
71.8 0.89807820994681
71.85 0.8980404669622766
71.9 0.8980021860319727
71.95 0.89796343677049
72.0 0.8979243142200473
72.05 0.8978848519579459
72.1 0.897844891386042
72.15 0.8978042642515779
72.2 0.8977628988455406
72.25 0.8977207557292526
72.3 0.8976778571883672
72.35 0.8976342179230873
72.4 0.8975898254416366
72.45 0.897544765129914
72.5 0.8974992269900953
72.55 0.89745326797945
72.6 0.8974069404827459
72.65 0.897360317259962
72.7 0.8973134731177113
72.75 0.8972664701516954
72.8 0.8972192139303407
72.85 0.8971716631649435
72.9 0.8971239375344794
72.95 0.8970761715420315
73.0 0.8970284039576047
73.05 0.8969806736955889
73.1 0.8969329983568367
73.15 0.8968853656253595
73.2 0.8968377581836101
73.25 0.8967901821510128
73.3 0.8967426734194502
73.35 0.8966952678736368
73.4 0.8966480225476421
73.45 0.8966010215531675
73.5 0.8965543253123569
73.55 0.8965079666177861
73.6 0.8964620065889436
73.65 0.8964164771241115
73.7 0.8963713009160689
73.75 0.8963263844353863
73.8 0.8962816495897756
73.85 0.896237023639397
73.9 0.8961923878244851
73.95 0.896147597819749
74.0 0.8961026613615088
74.05 0.8960576368126449
74.1 0.8960125663831197
74.15 0.8959674564432369
74.2 0.8959222341111622
74.25 0.8958768111696371
74.3 0.895831135678309
74.35 0.8957851997417969
74.4 0.8957389065576262
74.45 0.8956921285790876
74.5 0.8956447229090289
74.55 0.8955966391021383
74.6 0.8955479718152689
74.65 0.8954987542284101
74.7 0.8954488995524421
74.75 0.8953982067433968
74.8 0.8953465480559087
74.85 0.8952939207705753
74.9 0.8952402915858927
74.95 0.8951855744773275
75.0 0.8951297484067995
75.05 0.8950727044446022
75.1 0.8950142902959942
75.15 0.8949544822280688
75.2 0.8948933079519729
75.25 0.8948308518780742
75.3 0.8947671712244208
75.35 0.8947023305972208
75.4 0.8946363039121219
75.45 0.8945689623386606
75.5 0.8945003480929432
75.55 0.8944305756991298
75.6 0.8943596581865966
75.65 0.8942876147963033
75.7 0.8942144967999299
75.75 0.8941403363101166
75.8 0.8940652953065967
75.85 0.8939896291886232
75.9 0.8939134021780633
75.95 0.8938365127419035
76.0 0.8937589337543834
76.05 0.8936807033833968
76.1 0.8936018812632899
76.15 0.89352253087865
76.2 0.8934426028385433
76.25 0.8933620516841966
76.3 0.8932808212867565
76.35 0.8931987842947565
76.4 0.8931159081347566
76.45 0.8930322721496899
76.5 0.8929480153441431
76.55 0.8928631999704898
76.6 0.8927777610593433
76.65 0.8926914931007299
76.7 0.89260436053113
76.75 0.8925165298563565
76.8 0.8924281954384367
76.85 0.8923395166902766
76.9 0.8922505082141167
76.95 0.89216118009977
77.0 0.8920716184349168
77.05 0.89198189103225
77.1 0.8918919544707568
77.15 0.8918016721488367
77.2 0.89171087126649
77.25 0.8916194606843032
77.3 0.8915273642781166
77.35 0.8914344469413699
77.4 0.8913407131387032
77.45 0.8912461911598233
77.5 0.8911507374331034
77.55 0.8910542506166768
77.6 0.8909567698409967
77.65 0.8908583265360367
77.7 0.8907589746222233
77.75 0.8906587740684101
77.8 0.8905577675310233
77.85 0.8904559595634499
77.9 0.8903533899446766
77.95 0.8902501550433431
78.0 0.8901461802098498
78.05 0.89004143656057
78.1 0.8899359689808365
78.15 0.8898298502121965
78.2 0.889723200895503
78.25 0.889616076190223
78.3 0.8895085189883031
78.35 0.8894005027579032
78.4 0.8892918982633965
78.45 0.8891827449492632
78.5 0.8890732037780633
78.55 0.8889633339540631
78.6 0.8888531679005165
78.65 0.8887427237388097
78.7 0.8886320275536365
78.75 0.888521114188303
78.8 0.8884100179263298
78.85 0.8882988003544898
78.9 0.8881875323028631
78.95 0.8880762894587031
79.0 0.8879651218751298
79.05 0.8878540813085164
79.1 0.8877431869520364
79.15 0.8876323324223295
79.2 0.8875214133089429
79.25 0.8874103908637163
79.3 0.8872992861605695
79.35 0.8871881462215828
79.4 0.8870769992238228
79.45 0.8869659199841426
79.5 0.8868550234021694
79.55 0.8867444533089427
79.6 0.8866343476167827
79.65 0.886524790679396
79.7 0.8864157767111827
79.75 0.8863073481842493
79.8 0.8861996283984359
79.85 0.8860926144216893
79.9 0.8859863186614758
79.95 0.8858807613076626
80.0 0.8857758742642493
80.05 0.8856717214424892
80.1 0.8855683565784892
80.15 0.8854657375892624
80.2 0.8853637756974224
80.25 0.8852623606693691
80.3 0.8851614832310759
80.35 0.8850612018631826
80.4 0.8849615313624893
80.45 0.884862359693156
80.5 0.8847635877422226
80.55 0.8846651714572095
80.6 0.8845670209343295
80.65 0.8844690405080894
80.7 0.884371239667556
80.75 0.8842736943218493
80.8 0.8841764298900625
80.85 0.8840794723852092
80.9 0.8839828758574225
80.95 0.8838866962887825
81.0 0.8837910524155025
81.05 0.8836959686395026
81.1 0.8836014611672893
81.15 0.883507551383396
81.2 0.8834141175820094
81.25 0.8833211578789694
81.3 0.883228758669156
81.35 0.883136932011876
81.4 0.8830457010529426
81.45 0.8829551370559294
81.5 0.8828653114789694
81.55 0.882776172193636
81.6 0.8826875780551826
81.65 0.8825994810004626
81.7 0.8825119258192359
81.75 0.8824250665723025
81.8 0.8823391005230224
81.85 0.8822541616105959
81.9 0.8821703057317692
81.95 0.8820875318454761
82.0 0.8820058888784359
82.05 0.8819253367649424
82.1 0.8818457076611559
82.15 0.8817668394166758
82.2 0.8816887001680357
82.25 0.8816113576869691
82.3 0.8815348973102225
82.35 0.8814593211028624
82.4 0.8813844808647822
82.45 0.8813103842964624
82.5 0.8812370830279822
82.55 0.8811645239410489
82.6 0.8810926760664889
82.65 0.8810215737868089
82.7 0.8809512882597689
82.75 0.8808818472733156
82.8 0.8808131824447291
82.85 0.8807452175600783
82.9 0.8806779941128677
82.95 0.880611561358521
83.0 0.8805459799250063
83.05 0.8804813275564516
83.1 0.8804176498478222
83.15 0.880355011698873
83.2 0.8802934534224356
83.25 0.8802328947556834
83.3 0.880173160500409
83.35 0.8801141665571981
83.4 0.8800559593432888
83.45 0.8799985852407609
83.5 0.8799419906998754
83.55 0.8798861390764516
83.6 0.8798310397779768
83.65 0.8797766488857742
83.7 0.8797229502517048
83.75 0.8796700219305101
83.8 0.8796180179235982
83.85 0.8795670010465422
83.9 0.8795169311752676
83.95 0.8794678153159822
84.0 0.8794196179099448
84.05 0.8793722065228942
84.1 0.8793254511966008
84.15 0.8792793702719287
84.2 0.8792339397630434
84.25 0.8791890621445261
84.3 0.8791447399494114
84.35 0.8791010105123981
84.4 0.8790579492333369
84.45 0.8790155762935609
84.5 0.878973866622137
84.55 0.8789328136736567
84.6 0.8788924106453474
84.65 0.8788526824856033
84.7 0.8788137312698165
84.75 0.8787756367402806
84.8 0.8787384312837259
84.85 0.8787020530392886
84.9 0.878666399969806
84.95 0.8786313458310967
85.0 0.8785966996017633
85.05 0.8785623070302006
85.1 0.87852826171035
85.15 0.8784947548475873
85.2 0.878461740413454
85.25 0.8784290625083874
85.3 0.8783966089439714
85.35 0.8783643508393101
85.4 0.8783322712704141
85.45 0.8783003997366755
85.5 0.8782687368815074
85.55 0.8782372803142114
85.6 0.8782060943914809
85.65 0.8781752311523128
85.7 0.8781448030162062
85.75 0.8781149076734436
85.8 0.8780856188598755
85.85 0.8780569835839287
85.9 0.8780290571153206
85.95 0.8780018867130167
86.0 0.8779755686162913
86.05 0.8779502702593847
86.1 0.8779260416192994
86.15 0.8779027979385314
86.2 0.8778803334732942
86.25 0.8778586453884729
86.3 0.8778378204035556
86.35 0.8778177974127077
86.4 0.8777986227693368
86.45 0.8777802787681422
86.5 0.8777626944012088
86.55 0.877745836017849
86.6 0.8777296425238329
86.65 0.8777141567080249
86.7 0.8776994869598009
86.75 0.8776857741638117
86.8 0.8776731177576249
86.85 0.877661446324409
86.9 0.8776506079165585
86.95 0.877640476414137
87.0 0.8776309480746811
87.05 0.877621940899001
87.1 0.877613383467193
87.15 0.877605230347449
87.2 0.8775973623994169
87.25 0.8775897061371023
87.3 0.8775822536774116
87.35 0.8775750008263823
87.4 0.8775679990461583
87.45 0.8775612326302179
87.5 0.8775546913668921
87.55 0.8775484285283812
87.6 0.8775424958340922
87.65 0.877536858092456
87.7 0.8775315206023994
87.75 0.8775265832680934
87.8 0.8775221298699408
87.85 0.8775182527054649
87.9 0.8775149520571535
87.95 0.87751217450593
88.0 0.8775099847169509
88.05 0.8775084943151588
88.1 0.8775077203494577
88.15 0.877507684570976
88.2 0.877508431552854
88.25 0.8775099189658971
88.3 0.8775120906648582
88.35 0.8775148343334918
88.4 0.877518025914949
88.45 0.8775215743545351
88.5 0.8775254418907142
88.55 0.8775295523560114
88.6 0.8775337644158641
88.65 0.8775379298313566
88.7 0.8775419455960413
88.75 0.8775458207423497
88.8 0.8775496047925596
88.85 0.877553221868135
88.9 0.8775565762421427
88.95 0.8775597856370012
89.0 0.877562941446998
89.05 0.8775660494105948
89.1 0.8775690401501532
89.15 0.8775718161245533
89.2 0.8775742160861533
89.25 0.8775760656273416
89.3 0.8775772471825074
89.35 0.8775777276658898
89.4 0.8775775940513627
89.45 0.8775768549583809
89.5 0.8775755545501975
89.55 0.8775737974150423
89.6 0.8775716036602818
89.65 0.8775690557298284
89.7 0.8775663126740928
89.75 0.8775634190234901
89.8 0.8775602830775232
89.85 0.8775568536819306
89.9 0.8775531502732224
89.95 0.877549156965199
90.0 0.8775448331880726
90.05 0.8775401593438827
90.1 0.8775352110827116
90.15 0.8775300421227457
90.2 0.8775246657940075
90.25 0.8775191034351554
90.3 0.8775132951671061
90.35 0.8775070822946411
90.4 0.8775003324669888
90.45 0.8774929409762581
90.5 0.8774848057215594
90.55 0.8774759380580288
90.6 0.8774664084197995
90.65 0.8774562831354474
90.7 0.8774455362776341
90.75 0.8774341332795327
90.8 0.877422105603202
90.85 0.8774094722820713
90.9 0.8773962757087168
90.95 0.8773826079246955
91.0 0.8773685328907542
91.05 0.877354024990509
91.1 0.8773389355872875
91.15 0.8773231283279808
91.2 0.8773065768916928
91.25 0.8772892689569727
91.3 0.8772711418406847
91.35 0.87725216781325
91.4 0.8772324326824554
91.45 0.8772120672704448
91.5 0.8771912188379755
91.55 0.8771700111265727
91.6 0.8771484639342527
91.65 0.8771266087302422
91.7 0.8771045203740608
91.75 0.8770822716239809
91.8 0.8770600015405675
91.85 0.877037825005698
91.9 0.8770157956011967
91.95 0.8769939598347538
92.0 0.8769724228005138
92.05 0.8769511625316284
92.1 0.876930123335127
92.15 0.8769093209324818
92.2 0.876888725017047
92.25 0.876868343054807
92.3 0.8768482051820815
92.35 0.8768283074725137
92.4 0.8768086251927484
92.45 0.8767891936202683
92.5 0.8767701157803964
92.55 0.8767514095566098
92.6 0.8767329006589886
92.65 0.8767144875965032
92.7 0.8766962407875859
92.75 0.8766782819547752
92.8 0.8766607035727805
92.85 0.8766435393045778
92.9 0.8766268206774204
92.95 0.876610574178775
93.0 0.876594857596375
93.05 0.8765797033316284
93.1 0.8765649931275538
93.15 0.8765505863339963
93.2 0.8765364726464445
93.25 0.8765226983278523
93.3 0.8765092548032443
93.35 0.8764960471409937
93.4 0.8764829864879375
93.45 0.8764700288902416
93.5 0.8764571313375161
93.55 0.8764442418330896
93.6 0.876431309157847
93.65 0.8764183157474577
93.7 0.8764053205204924
93.75 0.8763924199462844
93.8 0.8763795965031698
93.85 0.8763668035162044
93.9 0.8763540509850897
93.95 0.8763413739818258
94.0 0.8763288001431484
94.05 0.8763164340010258
94.1 0.8763043557920018
94.15 0.8762925069586364
94.2 0.8762807593992125
94.25 0.8762689879034472
94.3 0.8762572172733032
94.35 0.8762456143439806
94.4 0.8762343507170578
94.45 0.8762235753172927
94.5 0.8762132926823699
94.55 0.8762034823346794
94.6 0.8761941005064127
94.65 0.8761850338445246
94.7 0.8761762147807167
94.75 0.876167564557442
94.8 0.8761590982066794
94.85 0.8761508472840127
94.9 0.876142915009666
94.95 0.8761353023165033
95.0 0.8761279281549247
95.05 0.8761208533314153
95.1 0.8761141311251391
95.15 0.8761077901337194
95.2 0.8761017911348159
95.25 0.8760961101698667
95.3 0.8760907772232639
95.35 0.8760856966335423
95.4 0.8760808447803669
95.45 0.8760762398883435
95.5 0.8760718295564225
95.55 0.8760676127750763
95.6 0.8760636470786325
95.65 0.8760600538425963
95.7 0.8760570013103723
95.75 0.8760546107460204
95.8 0.8760529660700952
95.85 0.8760521444453656
95.9 0.876052165880976
95.95 0.8760530027335549
96.0 0.8760545809004412
96.05 0.876056864521783
96.1 0.876059854974997
96.15 0.8760635480131452
96.2 0.8760679907335036
96.25 0.8760732893419388
96.3 0.8760794302790184
96.35 0.8760864058309501
96.4 0.8760943186103849
96.45 0.8761032117025661
96.5 0.8761130388493181
96.55 0.8761237645540221
96.6 0.876135460232486
96.65 0.876148176052518
96.7 0.8761618864803365
96.75 0.8761765126099152
96.8 0.876192004271739
96.85 0.8762083182922618
96.9 0.8762254177392164
96.95 0.8762432387976058
97.0 0.8762616643317284
97.05 0.8762807263907365
97.1 0.8763004688820432
97.15 0.8763208542139257
97.2 0.8763417806356004
97.25 0.8763631743705976
97.3 0.8763849800454351
97.35 0.8764071072340858
97.4 0.8764295245844005
97.45 0.8764521615144486
97.5 0.8764749093454032
97.55 0.8764977282958886
97.6 0.8765206899472592
97.65 0.8765438765229605
97.7 0.8765673297028644
97.75 0.8765911033196752
97.8 0.8766152674399098
97.85 0.876639833049723
97.9 0.8766648048107044
97.95 0.8766902182805711
98.0 0.8767160161975844
98.05 0.8767421573307257
98.1 0.8767687121216377
98.15 0.8767956757271417
98.2 0.8768229890242083
98.25 0.8768507206290296
98.3 0.8768789451755041
98.35 0.8769077203670561
98.4 0.8769371198627361
98.45 0.8769672182179362
98.5 0.8769981791354401
98.55 0.8770301586738721
98.6 0.8770632132604108
98.65 0.8770973408596855
98.7 0.8771324973082829
98.75 0.877168615489147
98.8 0.877205662249595
98.85 0.8772436515010082
98.9 0.8772826042787362
98.95 0.8773225415874082
99.0 0.8773634564296907
99.05 0.8774052403585227
99.1 0.8774476923336908
99.15 0.8774906289096909
99.2 0.877534003512955
99.25 0.8775777615451682
99.3 0.8776218802250615
99.35 0.8776664378633761
99.4 0.8777115130166134
99.45 0.8777571572278134
99.5 0.8778035582589814
99.55 0.8778508712188108
99.6 0.8778989885159628
99.65 0.8779478776712055
99.7 0.8779976277486456
99.75 0.8780482426742988
99.8 0.8780996884663841
99.85 0.8781520397400268
99.9 0.8782053428401013
99.95 0.8782595888038774
100.0 0.8783147184212855


==> anc/fig1_midpoint_/FK_nr_t0.050.dat <==
0.0 0.0
0.013355592654424039 3.085682467119237e-51
0.026711185308848077 1.5156702314158212e-50
0.04006677796327212 4.654524107411718e-50
0.053422370617696155 1.2188050829320082e-49
0.0667779632721202 2.9567766866987085e-49
0.08013355592654424 6.855677080328627e-49
0.09348914858096828 1.541559103191072e-48
0.10684474123539231 3.388806487384308e-48
0.12020033388981635 7.31952890267572e-48
0.1335559265442404 1.5585789192887155e-47
0.1469115191986644 3.279578140453592e-47
0.16026711185308848 6.831442455130584e-47
0.17362270450751252 1.4105550404691403e-46
0.18697829716193656 2.890014060002347e-46
0.20033388981636058 5.880281968539148e-46
0.21368948247078462 1.1889718996293312e-45
0.22704507512520866 2.3903141835934017e-45
0.2404006677796327 4.7801637676393217e-45
0.25375626043405675 9.512568988760705e-45
0.2671118530884808 1.8843340957187944e-44
0.28046744574290483 3.716555667944099e-44
0.2938230383973288 7.300409295300506e-44
0.30717863105175286 1.4284508114587344e-43
0.32053422370617696 2.7846548013617713e-43
0.333889816360601 5.4091938673449896e-43
0.34724540901502504 1.0471479455757435e-42
0.3606010016694491 2.0204604996761472e-42
0.3739565943238731 3.886031163683949e-42
0.3873121869782971 7.451052742486285e-42
0.40066777963272115 1.4243674180116554e-41
0.4140233722871452 2.7148969564006515e-41
0.42737896494156924 5.15991158788036e-41
0.44073455759599334 9.779498658441418e-41
0.4540901502504173 1.848424356793533e-40
0.4674457429048414 3.4843411368241182e-40
0.4808013355592654 6.550805840327035e-40
0.49415692821368945 1.228409872320086e-39
0.5075125208681135 2.297652056622993e-39
0.5208681135225376 4.286808751849734e-39
0.5342237061769616 7.978257946092896e-39
0.5475792988313857 1.481222374650247e-38
0.5609348914858097 2.7433660930038686e-38
0.5742904841402336 5.068865241949114e-38
0.5876460767946576 9.343563134008185e-38
0.6010016694490817 1.7183026672013565e-37
0.6143572621035057 3.15269551562436e-37
0.6277128547579298 5.771236166587491e-37
0.6410684474123539 1.0540683222004048e-36
0.6544240400667779 1.9208342215192113e-36
0.667779632721202 3.492527491257226e-36
0.681135225375626 6.336154726574749e-36
0.6944908180300501 1.1469763283790664e-35
0.7078464106844741 2.071725628756118e-35
0.7212020033388982 3.7339210500672473e-35
0.7345575959933222 6.715197763669463e-35
0.7479131886477463 1.2050876499811037e-34
0.7612687813021702 2.157991351140014e-34
0.7746243739565942 3.8561757345653175e-34
0.7879799666110183 6.87613761364937e-34
0.8013355592654423 1.2235374508935072e-33
0.8146911519198663 2.1725964457781856e-33
0.8280467445742904 3.849761957918139e-33
0.8414023372287145 6.807465333776494e-33
0.8547579298831385 1.2012608109317778e-32
0.8681135225375625 2.1154018630405925e-32
0.8814691151919867 3.717537828471034e-32
0.8948247078464107 6.519704964289402e-32
0.9081803005008346 1.1410731253776064e-31
0.9215358931552586 1.9930345309522924e-31
0.9348914858096828 3.4740389652514865e-31
0.9482470784641068 6.043320832766833e-31
0.9616026711185308 1.0491563179319152e-30
0.9749582637729548 1.8177355874030715e-30
0.9883138564273789 3.1430367554617416e-30
1.001669449081803 5.423737199778899e-30
1.015025041736227 9.340719838083404e-30
1.028380634390651 1.605449327837841e-29
1.0417362270450752 2.753907495694098e-29
1.0550918196994992 4.7145522047539584e-29
1.0684474123539232 8.055114193118668e-29
1.0818030050083471 1.3735511429660828e-28
1.0951585976627713 2.337553253969923e-28
1.1085141903171953 3.9703001825225063e-28
1.1218697829716193 6.730260461945737e-28
1.1352253756260433 1.1386456471928482e-27
1.1485809682804673 1.922626566490198e-27
1.1619365609348913 3.240054444890916e-27
1.1752921535893153 5.4495675418352006e-27
1.1886477462437395 9.147984720037629e-27
1.2020033388981635 1.5326526278610352e-26
1.2153589315525875 2.5628203410573895e-26
1.2287145242070114 4.2771047537427806e-26
1.2420701168614356 7.124264620020415e-26
1.2554257095158596 1.1843763477061903e-25
1.2687813021702836 1.9651694333856866e-25
1.2821368948247078 3.25440722548389e-25
1.2954924874791318 5.379060245489444e-25
1.3088480801335558 8.873695174932576e-25
1.3222036727879798 1.4610568858026966e-24
1.335559265442404 2.4010166721943157e-24
1.348914858096828 3.938125379865239e-24
1.362270450751252 6.4469020307901584e-24
1.375626043405676 1.053369166131088e-23
1.3889816360601002 1.7178250790439958e-23
1.4023372287145242 2.7960624400465575e-23
1.4156928213689481 4.54239757337293e-23
1.4290484140233721 7.365369030601587e-23
1.4424040066777963 1.1919984464735085e-22
1.4557595993322203 1.9254372806850895e-22
1.4691151919866443 3.10424687567017e-22
1.4824707846410683 4.9952471390427945e-22
1.4958263772954925 8.022915192724758e-22
1.5091819699499165 1.2861231173868297e-21
1.5225375626043405 2.0578258527337045e-21
1.5358931552587647 3.2863288475826988e-21
1.5492487479131885 5.2382994738211255e-21
1.5626043405676127 8.333877180925531e-21
1.5759599332220366 1.3233718296650627e-20
1.5893155258764606 2.0974674431837732e-20
1.6026711185308846 3.3180860617596547e-20
1.6160267111853086 5.239135707604677e-20
1.6293823038397326 8.256799338603136e-20
1.6427378964941568 1.2988062724625543e-19
1.6560934891485808 2.039191732945271e-19
1.669449081803005 3.1956061241731855e-19
1.682804674457429 4.998392732860256e-19
1.696160267111853 7.803508292837151e-19
1.709515859766277 1.21599624348538e-18
1.722871452420701 1.89128860837614e-18
1.736227045075125 2.9360741939503002e-18
1.749582637729549 4.549464608088944e-18
1.7629382303839733 7.036197032865732e-18
1.7762938230383973 1.0861767755970169e-17
1.7896494156928213 1.6735867343499737e-17
1.8030050083472453 2.5738396928308698e-17
1.8163606010016693 3.950942212577432e-17
1.8297161936560933 6.053494113834702e-17
1.8430717863105173 9.257594973215003e-17
1.8564273789649413 1.4131138952354095e-16
1.8697829716193657 2.1529969944019893e-16
1.8831385642737897 3.2741401551904804e-16
1.8964941569282137 4.969801101537221e-16
1.9098497495826376 7.529548855741447e-16
1.9232053422370616 1.1386425503778599e-15
1.9365609348914856 1.7186785727958378e-15
1.9499165275459096 2.5893514680513584e-15
1.9632721202003338 3.893827561944241e-15
1.9766277128547578 5.844563372809646e-15
1.989983305509182 8.756233737139152e-15
2.003338898163606 1.3094014032530633e-14
2.01669449081803 1.954423608202292e-14
2.030050083472454 2.911758117012503e-14
2.043405676126878 4.329949550147276e-14
2.056761268781302 6.42690039570116e-14
2.0701168614357264 9.521639486896485e-14
2.0834724540901504 1.4080353748152855e-13
2.0968280467445743 2.078295494969257e-13
2.1101836393989983 3.0619151482494686e-13
2.1235392320534223 4.502682804215607e-13
2.1368948247078463 6.609096932583036e-13
2.1502504173622703 9.682904950072883e-13
2.1636060100166943 1.4159965834550683e-12
2.1769616026711187 2.0668641764529144e-12
2.1903171953255427 3.0113072426966706e-12
2.2036727879799667 4.379169913684038e-12
2.2170283806343907 6.356562420214419e-12
2.2303839732888147 9.209728328474416e-12
2.2437395659432386 1.3318812182926217e-11
2.2570951585976626 1.9225539102994524e-11
2.2704507512520866 2.7700403606411915e-11
2.2838063439065106 3.983716128313959e-11
2.2971619365609346 5.718545260123624e-11
2.3105175292153586 8.193657490074016e-11
2.3238731218697826 1.17183180729862e-10
2.3372287145242066 1.6728159391789363e-10
2.3505843071786305 2.383562790156953e-10
2.363939899833055 3.390008287684353e-10
2.377295492487479 4.81250068865638e-10
2.390651085141903 6.819254304584929e-10
2.404006677796327 9.644931737115901e-10
2.417362270450751 1.3616257943391226e-09
2.430717863105175 1.918725597744862e-09
2.444073455759599 2.6987620972682072e-09
2.457429048414023 3.7888997159693135e-09
2.4707846410684473 5.309560033717805e-09
2.4841402337228713 7.426787802437632e-09
2.4974958263772953 1.0369091008022493e-08
2.5108514190317193 1.4450327228198051e-08
2.5242070116861433 2.0100744069080808e-08
2.5375626043405672 2.790899336612673e-08
2.5509181969949912 3.867888310129002e-08
2.5642737896494157 5.350588068565074e-08
2.5776293823038396 7.388003150571037e-08
2.5909849749582636 1.018241309612348e-07
2.6043405676126876 1.400788466670701e-07
2.6176961602671116 1.923502368729349e-07
2.6310517529215356 2.636400181085018e-07
2.6444073455759596 3.6068534248515313e-07
2.6577629382303836 4.925431928656929e-07
2.671118530884808 6.713653551472568e-07
2.684474123539232 9.134239996978397e-07
2.697829716193656 1.2404661133651892e-06
2.71118530884808 1.6814985312578038e-06
2.724540901502504 2.2751355954197833e-06
2.737896494156928 3.072680375116904e-06
2.751252086811352 4.142160264144982e-06
2.764607679465776 5.573601569889695e-06
2.7779632721202003 7.485909119401261e-06
2.7913188647746243 1.003582054635102e-05
2.8046744574290483 1.3429536546442502e-05
2.8180300500834723 1.7937795157059064e-05
2.8313856427378963 2.391536890881135e-05
2.8447412353923203 3.1826229493930576e-05
2.8580968280467443 4.2275958943631144e-05
2.8714524207011687 5.6053405862062566e-05
2.8848080133555927 7.418411045843078e-05
2.8981636060100167 9.799867793527234e-05
2.9115191986644406 0.00012922009669372417
2.9248747913188646 0.00017007501284301683
2.9382303839732886 0.0002234352305450785
2.9515859766277126 0.00029299726303929464
2.9649415692821366 0.00038350967713944405
2.978297161936561 0.000501060333076167
2.991652754590985 0.0006534385157573225
3.005008347245409 0.0008505904949915329
3.018363939899833 0.001105191374371517
3.031719532554257 0.0014333613494915214
3.045075125208681 0.0018555608828186283
3.058430717863105 0.0023977070348225864
3.0717863105175294 0.0030925625269465633
3.085141903171953 0.003981460353292134
3.098497495826377 0.005116440255720082
3.111853088480801 0.0065628895388333336
3.1252086811352253 0.008402799997708479
3.1385642737896493 0.010738775703849781
3.1519198664440733 0.013698953664164546
3.1652754590984973 0.017443031641570097
3.1786310517529213 0.022169635507787562
3.1919866444073453 0.02812530329703895
3.2053422370617692 0.03561541566471454
3.2186978297161932 0.04501746386940473
3.232053422370617 0.05679711795975831
3.245409015025041 0.07152764096307464
3.258764607679465 0.08991329108212144
3.2721202003338896 0.11281746489214194
3.2854757929883136 0.1412964621121944
3.2988313856427376 0.17663989865890625
3.3121869782971616 0.22041896145662263
3.325542570951586 0.2745438880662694
3.33889816360601 0.34133226888573653
3.352253756260434 0.4235900118073994
3.365609348914858 0.5247070811563879
3.378964941569282 0.6487704268154536
3.392320534223706 0.800696857924024
3.40567612687813 0.9863889905229356
3.419031719532554 1.2129178118662989
3.432387312186978 1.4887358573663085
3.445742904841402 1.8239254903531927
3.459098497495826 2.230487310518962
3.47245409015025 2.7226742938425934
3.485809682804674 3.3173778838506367
3.499165275459098 4.034572909070768
3.512520868113522 4.897828891050484
3.5258764607679467 5.93489602644082
3.5392320534223707 7.178374868813536
3.5525876460767947 8.666479492622042
3.5659432387312187 10.443904682440536
3.5792988313856426 12.56280844240122
3.5926544240400666 15.083921848113564
3.6060100166944906 18.077798948077497
3.6193656093489146 21.626220042562206
3.6327212020033386 25.823762200939132
3.6460767946577626 30.779551296231592
3.6594323873121866 36.619210107707644
3.6727879799666105 43.48701713512466
3.6861435726210345 51.54829064515452
3.6994991652754585 60.992012092239335
3.7128547579298825 72.03370238085539
3.7262103505843074 84.91856342011909
3.7395659432387314 99.92489601965305
3.7529215358931554 117.36780334179132
3.7662771285475793 137.60318681379454
3.7796327212020033 161.03203857039338
3.7929883138564273 188.10503109954595
3.8063439065108513 219.32740076453064
3.8196994991652753 255.26411724034284
3.8330550918196993 296.5453256056206
3.8464106844741233 343.8720418554401
3.8597662771285473 398.02207593816
3.8731218697829712 459.8561490762736
3.8864774624373952 530.324164126413
3.899833055091819 610.4715791028713
3.913188647746243 701.4458247858286
3.9265442404006676 804.50269763313
3.9398998330550916 921.0126491072888
3.9532554257095156 1052.4668821342182
3.9666110183639396 1200.483154866599
3.979966611018364 1366.8111813969365
3.993322203672788 1553.3375087399768
4.006677796327212 1762.089739491958
4.020033388981636 1995.239960307285
4.03338898163606 2255.107227963923
4.046744574290484 2544.1589575867197
4.060100166944908 2865.0110518466395
4.073455759599332 3220.426605947008
4.086811352253756 3613.3130212435826
4.10016694490818 4046.7173607211826
4.113522537562604 4523.819782555778
4.126878130217029 5047.924893903337
4.140233722871453 5622.45087612856
4.153589315525877 6250.91624514281
4.166944908180301 6936.924126543488
4.180300500834725 7684.143944978344
4.193656093489149 8496.290450677028
4.207011686143573 9377.100033419643
4.220367278797997 10330.304305295473
4.233722871452421 11359.600968314595
4.247078464106845 12468.622021057392
4.260434056761269 13660.899399781267
4.273789649415693 14939.82819335749
4.287145242070117 16308.62761760107
4.300500834724541 17770.299982408083
4.313856427378965 19327.58793396619
4.327212020033389 20982.930303410438
4.340567612687813 22738.416941839383
4.353923205342237 24595.742968706032
4.367278797996661 26556.162905313096
4.380634390651085 28620.44520651288
4.393989983305509 30788.827740739252
4.407345575959933 33060.97480019937
4.420701168614357 35435.93624845342
4.434056761268781 37912.10943078702
4.447412353923205 40487.20448286873
4.460767946577629 43158.21367441121
4.474123539232053 45921.385416255216
4.487479131886477 48772.203540936716
4.500834724540901 51705.372438002574
4.514190317195325 54714.80858589839
4.527545909849749 57793.63897214212
4.540901502504173 60934.2068328948
4.554257095158597 64128.08507233523
4.567612687813021 67366.09764202332
4.580968280467445 70638.34907152627
4.594323873121869 73934.26224498289
4.607679465776293 77242.62441522426
4.621035058430717 80551.64133894796
4.634390651085141 83848.99930482927
4.647746243739565 87121.93471305055
4.661101836393989 90357.31075136221
4.674457429048413 93541.70060135303
4.687813021702837 96661.47650105292
4.701168614357261 99702.90388826889
4.714524207011685 102652.23975508442
4.72787979966611 105495.83425958462
4.741235392320534 108220.23456783514
4.754590984974958 110812.28983902896
4.767946577629382 113259.25622090741
4.781302170283806 115548.9006922393
4.79465776293823 117669.6025752119
4.808013355592654 119610.45154369182
4.821368948247078 121361.34097378846
4.834724540901502 122913.05552102574
4.848080133555926 124257.35186340172
4.86143572621035 125387.03162108362
4.874791318864774 126296.00555051315
4.888146911519198 126979.34821206713
4.901502504173622 127433.3424246231
4.914858096828046 127655.51294566573
4.928213689482471 127644.64894996319
4.941569282136895 127400.81502119491
4.954924874791319 126925.35051692289
4.968280467445743 126220.85731559046
4.981636060100167 125291.17610237339
4.994991652754591 124141.3514962671
5.0083472454090145 122777.5864614014
5.0217028380634385 121207.1865789507
5.0350584307178625 119438.49488002223
5.0484140233722865 117480.81805260971
5.0617696160267105 115344.34493537636
5.0751252086811345 113040.05829620454
5.0884808013355585 110579.6409629378
5.1018363939899825 107975.37742665604
5.115191986644406 105240.05207359501
5.128547579298831 102386.84522019369
5.141903171953255 99429.22812679464
5.155258764607679 96380.85814960691
5.168614357262103 93255.47515835104
5.181969949916527 90066.80029947222
5.195325542570951 86828.43812314827
5.208681135225375 83553.78301793666
5.222036727879799 80255.93081140833
5.235392320534223 76947.59630025024
5.248747913188647 73641.03737094201
5.262103505843071 70347.98626414801
5.275459098497495 67079.58842436415
5.288814691151919 63846.34926306031
5.302170283806343 60658.08905045016
5.315525876460767 57523.906039908405
5.328881469115191 54452.14782162595
5.342237061769616 51450.390799892324
5.35559265442404 48525.42759280044
5.368948247078464 45683.26206536458
5.382303839732888 42929.11162803547
5.395659432387312 40267.41636314706
5.409015025041736 37701.85448252954
5.42237061769616 35235.3635707163
5.435726210350584 32870.16703001766
5.449081803005008 30607.805116183306
5.462437395659432 28449.169936201146
5.475792988313856 26394.543772583096
5.48914858096828 24443.64010072273
5.502504173622704 22595.646676898465
5.515859766277128 20849.270093455656
5.529215358931552 19202.781223763985
5.542570951585977 17654.06101178156
5.555926544240401 16200.646098496416
5.569282136894825 14839.773819169002
5.582637729549249 13568.426150187097
5.595993322203673 12383.372231495196
5.609348914858097 11281.209139056511
5.622704507512521 10258.400630769798
5.636060100166945 9311.313637889118
5.649415692821369 8436.25232154956
5.662771285475793 7629.489559836436
5.6761268781302165 6887.2957743862
5.6894824707846405 6205.9650463037215
5.7028380634390645 5581.838508841303
5.7161936560934885 5011.325038520398
5.7295492487479125 4490.919296983402
5.742904841402337 4017.217202720009
5.756260434056761 3586.9289348762386
5.769616026711185 3196.8895906498906
5.782971619365609 2844.0676333935626
5.796327212020033 2525.5712806257943
5.809682804674457 2238.652989883136
5.823038397328881 1980.7122059553883
5.836393989983305 1749.296535788511
5.849749582637729 1542.1015174907286
5.863105175292153 1356.9691477271613
5.876460767946577 1191.88532763277
5.889816360601001 1044.976381509386
5.903171953255425 914.5047952911162
5.916527545909849 798.8643133444091
5.929883138564273 696.5745228812085
5.943238731218698 606.2750453550116
5.956594323873122 526.7194439092954
5.969949916527546 456.7689454626539
5.98330550918197 395.386065529537
5.996661101836394 341.62821354971305
6.010016694490818 294.6413464710566
6.023372287145242 253.65372871268025
6.036727879799666 217.9698475208276
6.05008347245409 186.96452418939515
6.063439065108514 160.07725370210872
6.076794657762938 136.80679809826637
6.090150250417362 116.70605228670054
6.103505843071786 99.3771951373391
6.11686143572621 84.46713345850009
6.130217028380634 71.66324190265904
6.143572621035059 60.68939790730558
6.156928213689483 51.30230743738356
6.170283806343906 43.288114513329084
6.18363939899833 36.45928524194028
6.196994991652754 30.651755271927296
6.210350584307178 25.722328226619194
6.223706176961602 21.546311677446315
6.237061769616027 18.015376568645795
6.250417362270451 15.035625642853228
6.263772954924875 12.525856307485348
6.277128547579299 10.416003484247888
6.290484140233723 8.645748262556152
6.303839732888147 7.163278599052987
6.317195325542571 5.924188839674574
6.330550918196995 4.890505460962664
6.3439065108514185 4.029827109735404
6.3572621035058425 3.3145677440149597
6.3706176961602665 2.7212924253445405
6.3839732888146905 2.2301360680970235
6.3973288814691145 1.8242962023847242
6.4106844741235385 1.4895915433321256
6.4240400667779625 1.2140788724669445
6.4373956594323865 0.9877214203827899
6.45075125208681 0.8021025888410052
6.464106844741234 0.6501794617590226
6.477462437395658 0.5260711259626816
6.490818030050082 0.42487735309148716
6.504173622704506 0.3425236834420591
6.51752921535893 0.2756294013312912
6.530884808013355 0.2213953008412408
6.544240400667779 0.17750851209791374
6.557595993322203 0.14206199339073192
6.570951585976627 0.11348659554545959
6.584307178631051 0.0904938742576361
6.597662771285475 0.07202806589300134
6.611018363939899 0.05722585490558693
6.624373956594323 0.04538274882907017
6.637729549248748 0.03592504201791764
6.651085141903172 0.02838649411847835
6.664440734557596 0.022388975693612676
6.67779632721202 0.0176264434410259
6.691151919866444 0.013851702835478189
6.704507512520868 0.01086549845149993
6.717863105175292 0.008507543210568
6.731218697829716 0.006649158732973076
6.74457429048414 0.00518725111556263
6.757929883138564 0.004039390931521909
6.771285475792988 0.0031398040673185626
6.784641068447412 0.0024361120733582854
6.797996661101836 0.0018866878040408562
6.81135225375626 0.0014585149603322015
6.824707846410684 0.0011254593379914123
6.838063439065108 0.0008668756635292682
6.851419031719532 0.0006664873340736307
6.864774624373956 0.0005114875702488992
6.87813021702838 0.0003918197910568438
6.891485809682804 0.0002996027256252966
6.904841402337228 0.00022867214451273324
6.918196994991652 0.0001742163412738985
6.931552587646076 0.00013248680865727988
6.9449081803005 0.00010056909015470451
6.958263772954924 7.620167917871843e-05
6.971619365609348 5.763319636712962e-05
6.984974958263772 4.3509993850967676e-05
6.998330550918196 3.2787891860291615e-05
7.01168614357262 2.466301283205789e-05
7.025041736227044 1.8517695246887184e-05
7.038397328881468 1.3878288482542892e-05
7.051752921535893 1.0382287949304801e-05
7.065108514190317 7.752797049413664e-06
7.078464106844741 5.778724011416772e-06
7.091819699499165 4.299457790402363e-06
7.105175292153589 3.1930346406304306e-06
7.118530884808013 2.3670191991921823e-06
7.131886477462437 1.751491954238899e-06
7.145242070116861 1.2936676977131808e-06
7.158597662771285 9.537741524034773e-07
7.171953255425709 7.01902187743962e-07
7.185308848080133 5.156035296783708e-07
7.198664440734557 3.780623342130614e-07
7.212020033388981 2.7670639136043584e-07
7.225375626043405 2.0215441228499978e-07
7.238731218697829 1.4741969882475886e-07
7.252086811352253 1.0730898336608574e-07
7.265442404006677 7.796952935548346e-08
7.278797996661101 5.6548621420712094e-08
7.292153589315525 4.093807462186338e-08
7.305509181969949 2.9582923627141437e-08
7.318864774624373 2.1338459565915546e-08
7.332220367278797 1.5363612131420652e-08
7.345575959933221 1.1041597408591038e-08
7.358931552587645 7.920977698309431e-09
7.372287145242069 5.671970806068858e-09
7.385642737896493 4.054128427741574e-09
7.398998330550917 2.892473188224889e-09
7.412353923205341 2.0599160004640835e-09
7.425709515859765 1.4643268123734305e-09
7.439065108514189 1.0390461981439877e-09
7.452420701168615 7.359359954485974e-10
7.465776293823039 5.202997084263888e-10
7.479131886477463 3.671770044046867e-10
7.492487479131887 2.5864597578748214e-10
7.505843071786311 1.8186299608198575e-10
7.519198664440735 1.2764133174703745e-10
7.532554257095159 8.942247506228207e-11
7.545909849749583 6.25331670979926e-11
7.559265442404007 4.3649829066586505e-11
7.572621035058431 3.041326587593123e-11
7.585976627712855 2.1152025598725908e-11
7.599332220367279 1.4684165358900073e-11
7.612687813021703 1.017548158186836e-11
7.626043405676127 7.038321263819586e-12
7.639398998330551 4.8595002908374155e-12
7.652754590984975 3.3490571270065796e-12
7.666110183639399 2.303890959036192e-12
7.6794657762938225 1.5820117748680054e-12
7.6928213689482465 1.0843411358277008e-12
7.7061769616026705 7.41874751737019e-13
7.7195325542570945 5.066449151418466e-13
7.7328881469115185 3.453704926250087e-13
7.7462437395659425 2.35003981766936e-13
7.7595993322203665 1.5961498626151545e-13
7.7729549248747904 1.0821328146690897e-13
7.786310517529214 7.323116294958421e-14
7.799666110183638 4.946747715458029e-14
7.813021702838062 3.3354317904106046e-14
7.826377295492486 2.2448785022849e-14
7.83973288814691 1.5081415251442296e-14
7.853088480801335 1.0113461812218995e-14
7.866444073455759 6.769647701322458e-15
7.879799666110183 4.523147913081521e-15
7.893155258764607 3.016643634161195e-15
7.906510851419031 2.0082405323793614e-15
7.919866444073455 1.334491933628907e-15
7.933222036727879 8.851659251682811e-16
7.946577629382304 5.860598032729573e-16
7.959933222036728 3.873180176320161e-16
7.973288814691152 2.5550652039478817e-16
7.986644407345576 1.6824602048108803e-16
8.0 1.1058497998916628e-16


==> anc/fig1_midpoint_/FK_nr_t0.300.dat <==
0.0 0.0
0.013355592654424039 3.614230315557157e-07
0.026711185308848077 1.453882855164888e-06
0.04006677796327212 3.3020736700782346e-06
0.053422370617696155 5.947560553603974e-06
0.0667779632721202 9.449396387170561e-06
0.08013355592654424 1.3884995210973284e-05
0.09348914858096828 1.9351271762915846e-05
0.10684474123539231 2.596605988488951e-05
0.12020033388981635 3.386982551285304e-05
0.1335559265442404 4.3227693131482e-05
0.1469115191986644 5.4231807894873745e-05
0.16026711185308848 6.710405911835709e-05
0.17362270450751252 8.209919456026479e-05
0.18697829716193656 9.950835886518309e-05
0.20033388981636058 0.00011966309376159745
0.21368948247078462 0.0001429398421283086
0.22704507512520866 0.00016976500289851048
0.2404006677796327 0.0002006205889926111
0.25375626043405675 0.00023605054609744005
0.2671118530884808 0.00027666779617906444
0.28046744574290483 0.0003231620761699116
0.2938230383973288 0.0003763086493517462
0.30717863105175286 0.00043697797460995737
0.32053422370617696 0.0005061464270104537
0.333889816360601 0.00058490817209974
0.34724540901502504 0.0006744883060060649
0.3606010016694491 0.0007762573838831158
0.3739565943238731 0.0008917474705488868
0.3873121869782971 0.001022669859396313
0.40066777963272115 0.0011709346188581193
0.4140233722871452 0.001338672139969138
0.42737896494156924 0.0015282568739626177
0.44073455759599334 0.0017423334654443924
0.4540901502504173 0.0019838455045971416
0.4674457429048414 0.002256067141167308
0.4808013355592654 0.0025626378237763813
0.49415692821368945 0.0029076004504778115
0.5075125208681135 0.0032954432405579073
0.5208681135225376 0.0037311456634668305
0.5342237061769616 0.004220228788582454
0.5475792988313857 0.00476881044938119
0.5609348914858097 0.005383665647644696
0.5742904841402336 0.006072292657709817
0.5876460767946576 0.006842985327612569
0.6010016694490817 0.007704912113436379
0.6143572621035057 0.0086682024254086
0.6277128547579298 0.009744040909459413
0.6410684474123539 0.010944770336236418
0.6544240400667779 0.01228400382113301
0.667779632721202 0.013776747153925151
0.681135225375626 0.015439532075310307
0.6944908180300501 0.01729056140020382
0.7078464106844741 0.01934986695427752
0.7212020033388982 0.02163948136113597
0.7345575959933222 0.024183624792936266
0.7479131886477463 0.027008907877393174
0.7612687813021702 0.030144552039209363
0.7746243739565942 0.033622628644260064
0.7879799666110183 0.037478318410597025
0.8013355592654423 0.04175019265175777
0.8146911519198663 0.04648051802523529
0.8280467445742904 0.05171558657253106
0.8414023372287145 0.057506072957248744
0.8547579298831385 0.06390742093444733
0.8681135225375625 0.07098026121823087
0.8814691151919867 0.07879086305557433
0.8948247078464107 0.08741162196293648
0.9081803005008346 0.09692158623856917
0.9215358931552586 0.10740702502785095
0.9348914858096828 0.11896204089171887
0.9482470784641068 0.1316892300096136
0.9616026711185308 0.14570039333852863
0.9749582637729548 0.16111730224900167
0.9883138564273789 0.1780725223674757
1.001669449081803 0.19671029957256883
1.015025041736227 0.21718751232065972
1.028380634390651 0.23967469471401703
1.0417362270450752 0.2643571349726357
1.0550918196994992 0.29143605422916224
1.0684474123539232 0.32112987083493805
1.0818030050083471 0.35367555564431763
1.0951585976627713 0.38933008403420405
1.1085141903171953 0.42837199071614146
1.1218697829716193 0.4711030337093691
1.1352253756260433 0.517849974164951
1.1485809682804673 0.5689664790634043
1.1619365609348913 0.6248351541509632
1.1752921535893153 0.6858697148326874
1.1886477462437395 0.752517303103747
1.2020033388981635 0.8252609589732155
1.2153589315525875 0.9046222552170952
1.2287145242070114 0.9911641046889154
1.2420701168614356 1.085493749816369
1.2554257095158596 1.1882659443207741
1.2687813021702836 1.3001863376118754
1.2821368948247078 1.4220150727330005
1.2954924874791318 1.5545706091602038
1.3088480801335558 1.6987337821925046
1.3222036727879798 1.8554521111082407
1.335559265442404 2.0257443687032772
1.348914858096828 2.210705425269451
1.362270450751252 2.4115113805151482
1.375626043405676 2.629424997371928
1.3889816360601002 2.865801452071487
1.4023372287145242 3.122094415313273
1.4156928213689481 3.3998624797730113
1.4290484140233721 3.7007759496254473
1.4424040066777963 4.026624008166668
1.4557595993322203 4.379322280023009
1.4691151919866443 4.7609208048193015
1.4824707846410683 5.1736124395496175
1.4958263772954925 5.619741707243599
1.5091819699499165 6.101814109850169
1.5225375626043405 6.62250592356343
1.5358931552587647 7.184674495090511
1.5492487479131885 7.791369057605273
1.5626043405676127 8.44584208534082
1.5759599332220366 9.151561205943928
1.5893155258764606 9.912221689844854
1.6026711185308846 10.73175953597794
1.6160267111853086 11.614365173222913
1.6293823038397326 12.56449779691674
1.6427378964941568 13.586900359707677
1.6560934891485808 14.68661523588329
1.669449081803005 15.869000578097483
1.682804674457429 17.139747385142993
1.696160267111853 18.504897299062982
1.709515859766277 19.97086114945925
1.722871452420701 21.5444382623359
1.736227045075125 23.23283655020671
1.749582637729549 25.043693399487882
1.7629382303839733 26.985097370394044
1.7762938230383973 29.06561072364201
1.7896494156928213 31.29429278724902
1.8030050083472453 33.680724175572045
1.8163606010016693 36.235031871482946
1.8297161936560933 38.96791518119084
1.8430717863105173 41.890672569713445
1.8564273789649413 45.01522938335604
1.8697829716193657 48.35416646377236
1.8831385642737897 51.92074965625684
1.8964941569282137 55.728960212846516
1.9098497495826376 59.7935260885849
1.9232053422370616 64.12995412692541
1.9365609348914856 68.7545631277163
1.9499165275459096 73.68451778851133
1.9632721202003338 78.93786350709668
1.9766277128547578 84.53356203009483
1.989983305509182 90.49152792932175
2.003338898163606 96.83266588420872
2.01669449081803 103.5789087450769
2.030050083472454 110.75325634835535
2.043405676126878 118.37981505096367
2.056761268781302 126.48383794705418
2.0701168614357264 135.09176572610238
2.0834724540901504 144.23126812697933
2.0968280467445743 153.9312859381108
2.1101836393989983 164.22207348915435
2.1235392320534223 175.13524157479085
2.1368948247078463 186.70380074625686
2.1502504173622703 198.96220490112367
2.1636060100166943 211.94639509658478
2.1769616026711187 225.69384350614453
2.1903171953255427 240.24359743411478
2.2036727879799667 255.63632329673854
2.2170283806343907 271.9143504730833
2.2303839732888147 289.12171492308295
2.2437395659432386 307.3042024642863
2.2570951585976626 326.5093915929913
2.2704507512520866 346.78669572953237
2.2838063439065106 368.1874047615535
2.2971619365609346 390.7647257531807
2.3105175292153586 414.5738226820679
2.3238731218697826 439.6718550604414
2.3372287145242066 466.1180152904373
2.3505843071786305 493.9735645982836
2.363939899833055 523.3018673862666
2.377295492487479 554.168423835893
2.390651085141903 586.6409005903477
2.404006677796327 620.7891593391272
2.417362270450751 656.6852831228144
2.430717863105175 694.4036001712087
2.444073455759599 734.0207050835585
2.457429048414023 775.6154771554883
2.4707846410684473 819.2690956533439
2.4841402337228713 865.0650518331862
2.4974958263772953 913.0891574985678
2.5108514190317193 963.4295498884896
2.5242070116861433 1016.1766926847064
2.5375626043405672 1071.4233729257685
2.5509181969949912 1129.2646936139013
2.5642737896494157 1189.7980618001081
2.5776293823038396 1253.1231719327063
2.5909849749582636 1319.3419842549652
2.6043405676126876 1388.5586980385622
2.6176961602671116 1460.8797194413246
2.6310517529215356 1536.4136237801315
2.6444073455759596 1615.2711120130066
2.6577629382303836 1697.5649612282837
2.671118530884808 1783.409968943426
2.684474123539232 1872.9228910214567
2.697829716193656 1966.2223730193084
2.71118530884808 2063.428874789385
2.724540901502504 2164.664588163686
2.737896494156928 2270.0533475585858
2.751252086811352 2379.720533348104
2.764607679465776 2493.7929678640935
2.7779632721202003 2612.3988038933035
2.7913188647746243 2735.6674055536123
2.8046744574290483 2863.7292214452264
2.8180300500834723 2996.715649986688
2.8313856427378963 3134.7588968608698
2.8447412353923203 3277.99182451211
2.8580968280467443 3426.547793652673
2.8714524207011687 3580.5604967545023
2.8848080133555927 3740.1637835210295
2.8981636060100167 3905.4914783533804
2.9115191986644406 4076.6771898455604
2.9248747913188646 4253.854112364635
2.9382303839732886 4437.154819793619
2.9515859766277126 4626.711051537665
2.9649415692821366 4822.653490917319
2.978297161936561 5025.11153609675
2.991652754590985 5234.213063719344
3.005008347245409 5450.084185448252
3.018363939899833 5672.848997634957
3.031719532554257 5902.629324365101
3.045075125208681 6139.544454157041
3.058430717863105 6383.710870615337
3.0717863105175294 6635.241977368211
3.085141903171953 6894.247817644965
3.098497495826377 7160.834788876564
3.111853088480801 7435.105352729265
3.1252086811352253 7717.157741008594
3.1385642737896493 8007.085657897027
3.1519198664440733 8304.97797901591
3.1652754590984973 8610.918447827293
3.1786310517529213 8924.985369917656
3.1919866444073453 9247.251305729973
3.2053422370617692 9577.782762334942
3.2186978297161932 9916.63988485577
3.232053422370617 10263.876148183328
3.245409015025041 10619.538049640147
3.258764607679465 10983.664803272275
3.2721202003338896 11356.288036467251
3.2854757929883136 11737.43148961442
3.2988313856427376 12127.110719540517
3.3121869782971616 12525.332807468532
3.325542570951586 12932.096072261344
3.33889816360601 13347.389789723304
3.352253756260434 13771.193918743644
3.365609348914858 14203.478835072632
3.378964941569282 14644.205073528849
3.392320534223706 15093.323079439293
3.40567612687813 15550.772970116544
3.419031719532554 16016.484307176923
3.432387312186978 16490.375880501546
3.445742904841402 16972.355504636966
3.459098497495826 17462.319828425836
3.47245409015025 17960.15415864802
3.485809682804674 18465.732298441057
3.499165275459098 18978.91640125438
3.512520868113522 19499.556841075097
3.5258764607679467 20027.492099643594
3.5392320534223707 20562.54867135513
3.5525876460767947 21104.540986520227
3.5659432387312187 21653.27135362799
3.5792988313856426 22208.529921228877
3.5926544240400666 22770.09466002038
3.6060100166944906 23337.731365685104
3.6193656093489146 23911.19368299425
3.6327212020033386 24490.223151649934
3.6460767946577626 25074.54927429893
3.6594323873121866 25663.889607106732
3.6727879799666105 26257.94987323492
3.6861435726210345 26856.424099517742
3.6994991652754585 27458.994776583637
3.7128547579298825 28065.33304261635
3.7262103505843074 28675.09889089739
3.7395659432387314 29287.941401216085
3.7529215358931554 29903.498995179107
3.7662771285475793 30521.399715391715
3.7796327212020033 31141.261528426632
3.7929883138564273 31762.69265143566
3.8063439065108513 32385.29190219946
3.8196994991652753 33008.64907234989
3.8330550918196993 33632.34532343792
3.8464106844741233 34255.95360545887
3.8597662771285473 34879.039097384164
3.8731218697829712 35501.15966918836
3.8864774624373952 36121.86636479806
3.899833055091819 36740.70390532858
3.913188647746243 37357.21121191467
3.9265442404006676 37970.921947381656
3.9398998330550916 38581.36507594572
3.9532554257095156 39188.065440075115
3.9666110183639396 39790.544353588244
3.979966611018364 40388.32021001166
3.993322203672788 40980.90910516846
4.006677796327212 41567.82547291829
4.020033388981636 42148.582732922376
4.03338898163606 42722.693949261964
4.046744574290484 43289.67249869615
4.060100166944908 43849.03274730525
4.073455759599332 44400.290734229115
4.086811352253756 44942.964861175955
4.10016694490818 45476.57658634703
4.113522537562604 46000.65112139509
4.126878130217029 46514.71813001084
4.140233722871453 47018.312426711935
4.153589315525877 47510.974674392404
4.166944908180301 47992.252079177735
4.180300500834725 48461.69908112239
4.193656093489149 48918.8780392816
4.207011686143573 49363.35990968865
4.220367278797997 49794.724914771876
4.233722871452421 50212.56320275327
4.247078464106845 50616.47549558144
4.260434056761269 51006.07372396804
4.273789649415693 51380.9816481149
4.287145242070117 51740.83546274432
4.300500834724541 52085.284385070954
4.313856427378965 52413.99122438646
4.327212020033389 52726.63293196233
4.340567612687813 53022.90113001639
4.353923205342237 53302.502618530474
4.367278797996661 53565.15985875362
4.380634390651085 53810.61143227473
4.393989983305509 54038.612474601796
4.407345575959933 54248.93508224102
4.420701168614357 54441.36869232865
4.434056761268781 54615.72043393009
4.447412353923205 54771.81545018602
4.460767946577629 54909.49719055225
4.474123539232053 55028.627672449504
4.487479131886477 55129.087711711174
4.500834724540901 55210.77712129004
4.514190317195325 55273.61487776044
4.527545909849749 55317.53925522832
4.540901502504173 55342.50792633954
4.554257095158597 55348.49803015509
4.567612687813021 55335.50620674116
4.580968280467445 55303.54859840144
4.594323873121869 55252.66081755873
4.607679465776293 55182.89788137364
4.621035058430717 55094.33411326577
4.634390651085141 54987.06301158365
4.647746243739565 54861.197085746426
4.661101836393989 54716.8676602581
4.674457429048413 54554.22464707082
4.687813021702837 54373.436286847755
4.701168614357261 54174.6888597494
4.714524207011685 53958.186366437425
4.72787979966611 53724.1501800584
4.741235392320534 53472.8186700374
4.754590984974958 53204.446798573066
4.767946577629382 52919.30569078897
4.781302170283806 52617.682179552496
4.79465776293823 52299.87832602829
4.808013355592654 51966.21091708535
4.821368948247078 51617.01094072454
4.834724540901502 51252.623040739374
4.848080133555926 50873.40495186324
4.86143572621035 50479.72691669513
4.874791318864774 50071.97108572881
4.888146911519198 49650.530901841215
4.901502504173622 49215.8104706217
4.914858096828046 48768.22391794614
4.928213689482471 48308.194736217876
4.941569282136895 47836.15512071181
4.954924874791319 47352.54529746818
4.968280467445743 46857.81284418856
4.981636060100167 46352.412005588485
4.994991652754591 45836.80300466012
5.0083472454090145 45311.45135129129
5.0217028380634385 44776.827149678815
5.0350584307178625 44233.40440595994
5.0484140233722865 43681.6603374686
5.0617696160267105 43122.074685002764
5.0751252086811345 42555.12902946472
5.0884808013355585 41981.30611420815
5.1018363939899825 41401.089174395864
5.115191986644406 40814.96127463694
5.128547579298831 40223.40465613582
5.141903171953255 39626.900094545905
5.155258764607679 39025.9262696772
5.168614357262103 38420.959148163594
5.181969949916527 37812.47138014703
5.195325542570951 37200.93171098707
5.208681135225375 36586.80440895252
5.222036727879799 35970.54870979918
5.235392320534223 35352.61827908214
5.248747913188647 34733.460692995955
5.262103505843071 34113.51693847794
5.275459098497495 33493.22093325166
5.288814691151919 32872.99906642891
5.302170283806343 32253.269760228228
5.315525876460767 31634.44305330812
5.328881469115191 31016.920206152823
5.342237061769616 30401.09332888764
5.35559265442404 29787.34503184133
5.368948247078464 29176.048099111827
5.382303839732888 28567.56518533369
5.395659432387312 27962.24853578552
5.409015025041736 27360.439729918246
5.42237061769616 26762.469448328284
5.435726210350584 26168.657263143443
5.449081803005008 25579.311451735095
5.462437395659432 24994.728833617002
5.475792988313856 24415.19463033963
5.48914858096828 23840.982348138827
5.502504173622704 23272.353683049892
5.515859766277128 22709.558448151423
5.529215358931552 22152.834522559806
5.542570951585977 21602.407821752236
5.555926544240401 21058.492288757185
5.569282136894825 20521.28990571225
5.582637729549249 19990.990725255255
5.595993322203673 19467.77292118021
5.609348914858097 18951.802857759387
5.622704507512521 18443.23517710464
5.636060100166945 17942.21290391477
5.649415692821369 17448.86756693237
5.662771285475793 16963.319336412802
5.6761268781302165 16485.67717688894
5.6894824707846405 16016.039014499429
5.7028380634390645 15554.491918134485
5.7161936560934885 15101.112293641596
5.7295492487479125 14655.966090324951
5.742904841402337 14219.109018965277
5.756260434056761 13790.58678058272
5.769616026711185 13370.435305162811
5.782971619365609 12958.680999566024
5.796327212020033 12555.34100384301
5.809682804674457 12160.423455181806
5.823038397328881 11773.927758719565
5.836393989983305 11395.844864458802
5.849749582637729 11026.157549538271
5.863105175292153 10664.840705119585
5.876460767946577 10311.861627163998
5.889816360601001 9967.180310387981
5.903171953255425 9630.749744702396
5.916527545909849 9302.51621345724
5.929883138564273 8982.419592832399
5.943238731218698 8670.39365173453
5.956594323873122 8366.366351581111
5.969949916527546 8070.260145373656
5.98330550918197 7781.9922754855625
5.996661101836394 7501.475069612384
6.010016694490818 7228.61623435668
6.023372287145242 6963.319145943996
6.036727879799666 6705.483137591233
6.05008347245409 6455.0037830742
6.063439065108514 6211.773176066469
6.076794657762938 5975.680204847575
6.090150250417362 5746.610822004421
6.103505843071786 5524.448308775605
6.11686143572621 5309.07353371431
6.130217028380634 5100.365205371041
6.143572621035059 4898.200118723118
6.156928213689483 4702.453395103056
6.170283806343906 4512.998715402758
6.18363939899833 4329.7085463552885
6.196994991652754 4152.45435971985
6.210350584307178 3981.106844219156
6.223706176961602 3815.536110101552
6.237061769616027 3655.6118862226285
6.250417362270451 3501.203709562839
6.263772954924875 3352.18110711855
6.277128547579299 3208.41377012483
6.290484140233723 3069.7717205873073
6.303839732888147 2936.125470119745
6.317195325542571 2807.3461711018276
6.330550918196995 2683.305760188939
6.3439065108514185 2563.8770942221813
6.3572621035058425 2448.934078602335
6.3706176961602665 2338.35178820628
6.3839732888146905 2232.0065809381754
6.3973288814691145 2129.7762040206917
6.4106844741235385 2031.5398931437214
6.4240400667779625 1937.1784645991977
6.4373956594323865 1846.574400541134
6.45075125208681 1759.6119275194503
6.464106844741234 1676.177088444928
6.477462437395658 1596.1578081504992
6.490818030050082 1519.4439527211634
6.504173622704506 1445.927382771095
6.51752921535893 1375.5020008520437
6.530884808013355 1308.0637931818542
6.544240400667779 1243.5108658860158
6.557595993322203 1181.7434759484026
6.570951585976627 1122.6640570700758
6.584307178631051 1066.1772406369707
6.597662771285475 1012.1898719986231
6.611018363939899 960.6110222608809
6.624373956594323 911.3519957957124
6.637729549248748 864.3263336708094
6.651085141903172 819.4498132008865
6.664440734557596 776.6404438210457
6.67779632721202 735.8184594809561
6.691151919866444 696.9063077561004
6.704507512520868 659.8286358698545
6.717863105175292 624.5122738170082
6.731218697829716 590.8862147760229
6.74457429048414 558.8815929935737
6.757929883138564 528.4316593209792
6.771285475792988 499.4717545778365
6.784641068447412 471.93928091372925
6.797996661101836 445.77367133417073
6.81135225375626 420.9163575520764
6.824707846410684 397.31073632104255
6.838063439065108 374.9021344015347
6.851419031719532 353.6377723058104
6.864774624373956 333.4667269620618
6.87813021702838 314.3398934328038
6.891485809682804 296.2099458170677
6.904841402337228 279.0312974604514
6.918196994991652 262.7600605915472
6.931552587646076 247.3540054977567
6.9449081803005 232.7725193480132
6.958263772954924 218.97656476445675
6.971619365609348 205.92863823972243
6.984974958263772 193.59272849113674
6.998330550918196 181.93427483786414
7.01168614357262 170.9201256818564
7.025041736227044 160.51849716837413
7.038397328881468 150.6989320968734
7.051752921535893 141.43225914818385
7.065108514190317 132.69055248916973
7.078464106844741 124.44709181143395
7.091819699499165 116.67632285617617
7.105175292153589 109.35381847294609
7.118530884808013 102.45624025585666
7.131886477462437 95.9613007967641
7.145242070116861 89.8477265910265
7.158597662771285 84.0952216277039
7.171953255425709 78.68443169246753
7.185308848080133 73.59690940804963
7.198664440734557 68.81508003377796
7.212020033388981 64.32220804260781
7.225375626043405 60.102364491090576
7.238731218697829 56.14039519489008
7.252086811352253 52.42188971978679
7.265442404006677 48.93315119558466
7.278797996661101 45.66116695795777
7.292153589315525 42.59358002104006
7.305509181969949 39.718661381468586
7.318864774624373 37.02528315263651
7.332220367278797 34.502892526089745
7.345575959933221 32.141486555313314
7.358931552587645 29.931587755588595
7.372287145242069 27.86422051216359
7.385642737896493 25.93088828765566
7.398998330550917 24.123551618400725
7.412353923205341 22.4346068883634
7.425709515859765 20.856865868234284
7.439065108514189 19.38353600644842
7.452420701168615 18.008201458066704
7.465776293823039 16.724804836763177
7.479131886477463 15.527629674543913
7.492487479131887 14.411283573300926
7.505843071786311 13.37068203184842
7.519198664440735 12.401032931717802
7.532554257095159 11.49782166468185
7.545909849749583 10.656796884740947
7.559265442404007 9.873956867128971
7.572621035058431 9.145536456778693
7.585976627712855 8.467994588624276
7.599332220367279 7.838002362105748
7.612687813021703 7.2524316522755425
7.626043405676127 6.708344239984908
7.639398998330551 6.202981443746183
7.652754590984975 5.733754236021712
7.666110183639399 5.298233826877868
7.6794657762938225 4.894142698161454
7.6928213689482465 4.519346071601302
7.7061769616026705 4.171843794508422
7.7195325542570945 3.8497626270407754
7.7328881469115185 3.5513489153100126
7.7462437395659425 3.274961634937107
7.7595993322203665 3.01906579000705
7.7729549248747904 2.78222615272907
7.786310517529214 2.5631013294759417
7.799666110183638 2.3604381392512965
7.813021702838062 2.17306629101633
7.826377295492486 1.999893346695146
7.83973288814691 1.8398999570692935
7.853088480801335 1.6921353581657341
7.866444073455759 1.555713116137217
7.879799666110183 1.429807109028054
7.893155258764607 1.313647734211704
7.906510851419031 1.2065183306764145
7.919866444073455 1.1077518057226372
7.933222036727879 1.0167274560184778
7.946577629382304 0.9328679733372787
7.959933222036728 0.8556366256733846
7.973288814691152 0.7845346047978476
7.986644407345576 0.719098531674602
8.0 0.6588981115090087


==> anc/fig1_midpoint_/FK_nr_t1.000.dat <==
0.0 0.0
0.013355592654424039 0.14901098213946629
0.026711185308848077 0.5962431404196791
0.04006677796327212 1.342294110268577
0.053422370617696155 2.3881599500740847
0.0667779632721202 3.7352351397284815
0.08013355592654424 5.385312577655675
0.09348914858096828 7.3405835753879245
0.10684474123539231 9.603637848493541
0.12020033388981635 12.177463502392984
0.1335559265442404 15.06544701134024
0.1469115191986644 18.271373188584157
0.16026711185308848 21.799425145468604
0.17362270450751252 25.654184236973684
0.18697829716193656 29.840629990948404
0.20033388981636058 34.364140018035634
0.21368948247078462 39.23048989904358
0.22704507512520866 44.44585304627744
0.2404006677796327 50.01680053510411
0.25375626043405675 55.95030090179156
0.2671118530884808 62.25371990343197
0.28046744574290483 68.93482023553713
0.2938230383973288 76.0017612026703
0.30717863105175286 83.4630983372702
0.32053422370617696 91.32778296160947
0.333889816360601 99.60516168763222
0.34724540901502504 108.30497584921616
0.3606010016694491 117.43736086121682
0.3739565943238731 127.0128454994711
0.3873121869782971 137.04235109575723
0.40066777963272115 147.5371906415464
0.4140233722871452 158.50906779421675
0.42737896494156924 169.97007577925123
0.44073455759599334 181.9326961817961
0.4540901502504173 194.40979762082065
0.4674457429048414 207.41463429899767
0.4808013355592654 220.96084442129614
0.49415692821368945 235.0624484751841
0.5075125208681135 249.73384736522948
0.5208681135225376 264.9898203948029
0.5342237061769616 280.8455230875107
0.5475792988313857 297.31648484091295
0.5609348914858097 314.4186064050276
0.5742904841402336 332.1681571780763
0.5876460767946576 350.58177231188773
0.6010016694490817 369.67644961935184
0.6143572621035057 389.4695462763082
0.6277128547579298 409.9787753102489
0.6410684474123539 431.2222018682208
0.6544240400667779 453.21823925634817
0.667779632721202 475.9856447434199
0.681135225375626 499.54351512103335
0.6944908180300501 523.9112820128595
0.7078464106844741 549.1087069256473
0.7212020033388982 575.1558760346893
0.7345575959933222 602.0731946965526
0.7479131886477463 629.8813816820049
0.7612687813021702 658.6014631221794
0.7746243739565942 688.2547661611696
0.7879799666110183 718.8629123083858
0.8013355592654423 750.4478104841745
0.8146911519198663 783.0316497523937
0.8280467445742904 816.6368917337967
0.8414023372287145 851.2862626943215
0.8547579298831385 887.0027453025642
0.8681135225375625 923.8095700509862
0.8814691151919867 961.730206335608
0.8948247078464107 1000.7883531892365
0.9081803005008346 1041.0079296635395
0.9215358931552586 1082.4130648555456
0.9348914858096828 1125.0280875744713
0.9482470784641068 1168.8775156450833
0.9616026711185308 1213.9860448441268
0.9749582637729548 1260.378537466687
0.9883138564273789 1308.0800105197097
1.001669449081803 1357.1156235402689
1.015025041736227 1407.510666036538
1.028380634390651 1459.290544549826
1.0417362270450752 1512.4807693364216
1.0550918196994992 1567.106940668413
1.0684474123539232 1623.1947347530736
1.0818030050083471 1680.769889270831
1.0951585976627713 1739.8581885322903
1.1085141903171953 1800.4854482552387
1.1218697829716193 1862.6774999630086
1.1352253756260433 1926.4601750060767
1.1485809682804673 1991.859288209244
1.1619365609348913 2058.9006211472342
1.1752921535893153 2127.6099050520656
1.1886477462437395 2198.012803356043
1.2020033388981635 2270.134893874742
1.2153589315525875 2344.001650634885
1.2287145242070114 2419.6384253525407
1.2420701168614356 2497.0704285675934
1.2554257095158596 2576.3227104410007
1.2687813021702836 2657.4201412218968
1.2821368948247078 2740.3873913921248
1.2954924874791318 2825.2489114963605
1.3088480801335558 2912.0289116665635
1.3222036727879798 3000.751340849987
1.335559265442404 3091.4398657506117
1.348914858096828 3184.1178494943824
1.362270450751252 3278.808330029223
1.375626043405676 3375.533998271308
1.3889816360601002 3474.317176009714
1.4023372287145242 3575.179793582059
1.4156928213689481 3678.1433673343204
1.4290484140233721 3783.2289768785777
1.4424040066777963 3890.457242162979
1.4557595993322203 3999.8483003687425
1.4691151919866443 4111.421782649562
1.4824707846410683 4225.196790729343
1.4958263772954925 4341.191873374636
1.5091819699499165 4459.4250027587295
1.5225375626043405 4579.91355073485
1.5358931552587647 4702.674265036371
1.5492487479131885 4827.72324542243
1.5626043405676127 4955.075919787925
1.5759599332220366 5084.747020257081
1.5893155258764606 5216.750559280557
1.6026711185308846 5351.099805756171
1.6160267111853086 5487.807261193933
1.6293823038397326 5626.884635946461
1.6427378964941568 5768.342825526137
1.6560934891485808 5912.191887030836
1.669449081803005 6058.441015700383
1.682804674457429 6207.098521626119
1.696160267111853 6358.171806636482
1.709515859766277 6511.667341381608
1.722871452420701 6667.590642640219
1.736227045075125 6825.94625087253
1.749582637729549 6986.737708042882
1.7629382303839733 7149.967535736116
1.7762938230383973 7315.637213591887
1.7896494156928213 7483.7471580813135
1.8030050083472453 7654.296701650291
1.8163606010016693 7827.284072254131
1.8297161936560933 8002.706373308191
1.8430717863105173 8180.559564079037
1.8564273789649413 8360.838440541
1.8697829716193657 8543.536616722733
1.8831385642737897 8728.646506568397
1.8964941569282137 8916.159306338182
1.9098497495826376 9106.06497757252
1.9232053422370616 9298.352230644448
1.9365609348914856 9493.008508924313
1.9499165275459096 9690.019973580806
1.9632721202003338 9889.371489042194
1.9766277128547578 10091.046609141258
1.989983305509182 10295.027563967278
2.003338898163606 10501.295247447966
2.01669449081803 10709.829205684055
2.030050083472454 10920.607626058723
2.043405676126878 11133.607327143784
2.056761268781302 11348.803749424029
2.0701168614357264 11566.170946860691
2.0834724540901504 11785.6815793144
2.0968280467445743 12007.306905847769
2.1101836393989983 12231.016778926736
2.1235392320534223 12456.779639539593
2.1368948247078463 12684.562513251807
2.1502504173622703 12914.33100721423
2.1636060100166943 13146.049308141344
2.1769616026711187 13379.680181275859
2.1903171953255427 13615.184970354996
2.2036727879799667 13852.523598592985
2.2170283806343907 14091.654570693721
2.2303839732888147 14332.534975906565
2.2437395659432386 14575.120492137392
2.2570951585976626 14819.365391126275
2.2704507512520866 15065.222544702172
2.2838063439065106 15312.643432124023
2.2971619365609346 15561.57814851695
2.3105175292153586 15811.975414411
2.3238731218697826 16063.782586389083
2.3372287145242066 16316.945668849685
2.3505843071786305 16571.40932688893
2.363939899833055 16827.116900305464
2.377295492487479 17084.010418730664
2.390651085141903 17342.030617885546
2.404006677796327 17601.11695696464
2.417362270450751 17861.20763714605
2.430717863105175 18122.23962122574
2.444073455759599 18384.148654373028
2.457429048414023 18646.86928600301
2.4707846410684473 18910.334892760762
2.4841402337228713 19174.477702610475
2.4974958263772953 19439.228820022327
2.5108514190317193 19704.51825224789
2.5242070116861433 19970.27493667427
2.5375626043405672 20236.426769245783
2.5509181969949912 20502.900633940913
2.5642737896494157 20769.622433290897
2.5776293823038396 21036.517119925487
2.5909849749582636 21303.508729129982
2.6043405676126876 21570.520412396516
2.6176961602671116 21837.474471951584
2.6310517529215356 22104.292396240508
2.6444073455759596 22370.894896348425
2.6577629382303836 22637.20194333647
2.671118530884808 22903.13280647028
2.684474123539232 23168.606092317397
2.697829716193656 23433.539784688703
2.71118530884808 23697.851285398057
2.724540901502504 23961.457455813317
2.737896494156928 24224.27465917088
2.751252086811352 24486.218803624986
2.764607679465776 24747.205386001777
2.7779632721202003 25007.14953622754
2.7913188647746243 25265.966062399315
2.8046744574290483 25523.56949646545
2.8180300500834723 25779.874140482545
2.8313856427378963 26034.794113414602
2.8447412353923203 26288.243398439263
2.8580968280467443 26540.13589072551
2.8714524207011687 26790.385445645963
2.8848080133555927 27038.90592738685
2.8981636060100167 27285.611257917553
2.9115191986644406 27530.415466281294
2.9248747913188646 27773.232738167797
2.9382303839732886 28013.977465728323
2.9515859766277126 28252.56429759294
2.9649415692821366 28488.908189049285
2.978297161936561 28722.92445234203
2.991652754590985 28954.528807051338
3.005008347245409 29183.637430508785
3.018363939899833 29410.16700820864
3.031719532554257 29634.034784172236
3.045075125208681 29855.158611222814
3.058430717863105 30073.45700112851
3.0717863105175294 30288.849174570427
3.085141903171953 30501.255110893133
3.098497495826377 30710.595597594864
3.111853088480801 30916.792279514422
3.1252086811352253 31119.76770767232
3.1385642737896493 31319.445387723303
3.1519198664440733 31515.749827978296
3.1652754590984973 31708.606586953094
3.1786310517529213 31897.94232040232
3.1919866444073453 32083.684827796813
3.2053422370617692 32265.763098203373
3.2186978297161932 32444.10735552603
3.232053422370617 32618.64910306852
3.245409015025041 32789.321167378
3.258764607679465 32956.057741331
3.2721202003338896 33118.794426422726
3.2854757929883136 33277.46827422168
3.2988313856427376 33432.017826952324
3.3121869782971616 33582.38315716921
3.325542570951586 33728.505906486644
3.33889816360601 33870.32932332866
3.352253756260434 34007.798299665745
3.365609348914858 34140.859406704265
3.378964941569282 34269.46092949668
3.392320534223706 34393.55290044129
3.40567612687813 34513.087131640576
3.419031719532554 34628.01724608945
3.432387312186978 34738.29870766476
3.445742904841402 34843.88884988909
3.459098497495826 34944.74690344256
3.47245409015025 35040.83402239837
3.485809682804674 35132.113309157816
3.499165275459098 35218.54983806276
3.512520868113522 35300.11067766438
3.5258764607679467 35376.764911628175
3.5392320534223707 35448.48365825673
3.5525876460767947 35515.240088613195
3.5659432387312187 35577.00944322905
3.5792988313856426 35633.76904738227
3.5926544240400666 35685.49832493228
3.6060100166944906 35732.178810700025
3.6193656093489146 35773.79416138268
3.6327212020033386 35810.33016499451
3.6460767946577626 35841.774748825614
3.6594323873121866 35868.117985912984
3.6727879799666105 35889.35210001905
3.6861435726210345 35905.47146911454
3.6994991652754585 35916.472627363655
3.7128547579298825 35922.35426561153
3.7262103505843074 35923.11723037492
3.7395659432387314 35918.76452133853
3.7529215358931554 35909.301287361406
3.7662771285475793 35894.734820998216
3.7796327212020033 35875.07455154261
3.7929883138564273 35850.33203660098
3.8063439065108513 35820.520952205916
3.8196994991652753 35785.657081480655
3.8330550918196993 35745.7583018668
3.8464106844741233 35700.84457092916
3.8597662771285473 35650.93791075256
3.8731218697829712 35596.06239094734
3.8864774624373952 35536.24411028098
3.899833055091819 35471.51117695488
3.913188647746243 35401.893687546566
3.9265442404006676 35327.423704638684
3.9398998330550916 35248.13523315738
3.9532554257095156 35164.06419544388
3.9666110183639396 35075.24840508429
3.979966611018364 34981.72753952337
3.993322203672788 34883.54311148958
4.006677796327212 34780.738439259534
4.020033388981636 34673.358615790865
4.03338898163606 34561.4504767536
4.046744574290484 34445.06256749109
4.060100166944908 34324.24510894257
4.073455759599332 34199.0499625597
4.086811352253756 34069.53059425113
4.10016694490818 33935.742037388954
4.113522537562604 33797.7408549126
4.126878130217029 33655.58510056549
4.140233722871453 33509.33427930114
4.153589315525877 33359.04930689552
4.166944908180301 33204.792468803425
4.180300500834725 33046.62737829673
4.193656093489149 32884.61893392321
4.207011686143573 32718.833276324764
4.220367278797997 32549.337744454555
4.233722871452421 32376.200831232578
4.247078464106845 32199.49213867975
4.260434056761269 32019.28233257053
4.273789649415693 31835.643096644868
4.287145242070117 31648.647086419514
4.300500834724541 31458.36788263986
4.313856427378965 31264.879944412674
4.327212020033389 31068.258562060666
4.340567612687813 30868.57980973962
4.353923205342237 30665.920497858515
4.367278797996661 30460.35812534353
4.380634390651085 30251.970831785948
4.393989983305509 30040.83734951439
4.407345575959933 29827.036955631203
4.420701168614357 29610.649424052644
4.434056761268781 29391.754977592216
4.447412353923205 29170.434240126095
4.460767946577629 28946.76818887925
4.474123539232053 28720.838106870273
4.487479131886477 28492.72553555262
4.500834724540901 28262.512227689374
4.514190317195325 28030.28010049807
4.527545909849749 27796.111189101528
4.540901502504173 27560.087600320127
4.554257095158597 27322.291466840088
4.567612687813021 27082.804901791947
4.580968280467445 26841.70995377234
4.594323873121869 26599.08856234181
4.607679465776293 26355.022514030235
4.621035058430717 26109.593398881087
4.634390651085141 25862.882567564422
4.647746243739565 25614.971089088147
4.661101836393989 25365.939709135724
4.674457429048413 25115.86880905822
4.687813021702837 24864.838365546864
4.701168614357261 24612.92791101223
4.714524207011685 24360.216494694527
4.72787979966611 24106.782644528834
4.741235392320534 23852.704329788143
4.754590984974958 23598.05892452578
4.767946577629382 23342.923171838334
4.781302170283806 23087.37314896853
4.79465776293823 22831.484233266983
4.808013355592654 22575.331069030453
4.821368948247078 22318.987535233275
4.834724540901502 22062.526714167576
4.848080133555926 21806.02086100681
4.86143572621035 21549.54137430617
4.874791318864774 21293.15876745221
4.888146911519198 21036.9426410732
4.901502504173622 20780.961656420415
4.914858096828046 20525.283509729725
4.928213689482471 20269.974907571588
4.941569282136895 20015.101543196837
4.954924874791319 19760.72807388416
4.968280467445743 19506.918099294497
4.981636060100167 19253.734140836495
4.994991652754591 19001.237622046
5.0083472454090145 18749.488849981568
5.0217028380634385 18498.546997637368
5.0350584307178625 18248.47008737323
5.0484140233722865 17999.314975361165
5.0617696160267105 17751.137337046515
5.0751252086811345 17503.991653620968
5.0884808013355585 17257.931199503633
5.1018363939899825 17013.00803082591
5.115191986644406 16769.27297491433
5.128547579298831 16526.775620765362
5.141903171953255 16285.564310504811
5.155258764607679 16045.686131823913
5.168614357262103 15807.186911383307
5.181969949916527 15570.111209175411
5.195325542570951 15334.50231383472
5.208681135225375 15100.402238885039
5.222036727879799 14867.851719911981
5.235392320534223 14636.890212648108
5.248747913188647 14407.555891957658
5.262103505843071 14179.885651707174
5.275459098497495 13953.915105507582
5.288814691151919 13729.678588312767
5.302170283806343 13507.209158859163
5.315525876460767 13286.538602930337
5.328881469115191 13067.6974374299
5.342237061769616 12850.714915245844
5.35559265442404 12635.6190308887
5.368948247078464 12422.43652688562
5.382303839732888 12211.192900912114
5.395659432387312 12001.912413642705
5.409015025041736 11794.618097301378
5.42237061769616 11589.33176489261
5.435726210350584 11386.074020093189
5.449081803005008 11184.864267784933
5.462437395659432 10985.720725208148
5.475792988313856 10788.66043371539
5.48914858096828 10593.69927110503
5.502504173622704 10400.851964513759
5.515859766277128 10210.132103847296
5.529215358931552 10021.552155728128
5.542570951585977 9835.12347793937
5.555926544240401 9650.856334343494
5.569282136894825 9468.759910254666
5.582637729549249 9288.842328243676
5.595993322203673 9111.110664354106
5.609348914858097 8935.57096470856
5.622704507512521 8762.22826248391
5.636060100166945 8591.08659523447
5.649415692821369 8422.149022542077
5.662771285475793 8255.417643972345
5.6761268781302165 8090.89361731629
5.6894824707846405 7928.577177096816
5.7028380634390645 7768.467653319633
5.7161936560934885 7610.5634904484905
5.7295492487479125 7454.862266584611
5.742904841402337 7301.36071283073
5.756260434056761 7150.054732820072
5.769616026711185 7000.939422391066
5.782971619365609 6854.009089388843
5.796327212020033 6709.257273574768
5.809682804674457 6566.676766625597
5.823038397328881 6426.2596322042455
5.836393989983305 6287.99722608431
5.849749582637729 6151.880216311031
5.863105175292153 6017.898603381548
5.876460767946577 5886.041740427757
5.889816360601001 5756.298353385463
5.903171953255425 5628.656561133862
5.916527545909849 5503.103895589715
5.929883138564273 5379.627321741166
5.943238731218698 5258.213257606305
5.956594323873122 5138.8475941022125
5.969949916527546 5021.515714810466
5.98330550918197 4906.202515625649
5.996661101836394 4792.892424273717
6.010016694490818 4681.56941968757
6.023372287145242 4572.217051227609
6.036727879799666 4464.818457735411
6.05008347245409 4359.356386409291
6.063439065108514 4255.813211490651
6.076794657762938 4154.170952750813
6.090150250417362 4054.4112937681502
6.103505843071786 3956.5155999860235
6.11686143572621 3860.464936542273
6.130217028380634 3766.2400858616375
6.143572621035059 3673.8215650027255
6.156928213689483 3583.189642751799
6.170283806343906 3494.3243564558306
6.18363939899833 3407.20552858797
6.196994991652754 3321.812783038801
6.210350584307178 3238.1255611272773
6.223706176961602 3156.1231373256096
6.237061769616027 3075.7846346928122
6.250417362270451 2997.0890400120693
6.263772954924875 2920.015218627311
6.277128547579299 2844.5419289750484
6.290484140233723 2770.6478368077214
6.303839732888147 2698.311529105198
6.317195325542571 2627.5115276715796
6.330550918196995 2558.2263024146996
6.3439065108514185 2490.4342843061386
6.3572621035058425 2424.11387801992
6.3706176961602665 2359.243474248394
6.3839732888146905 2295.801461694176
6.3973288814691145 2233.7662387373216
6.4106844741235385 2173.1162247772495
6.4240400667779625 2113.8298712492547
6.4373956594323865 2055.88567231574
6.45075125208681 1999.262175232626
6.464106844741234 1943.9379903916395
6.477462437395658 1889.8918010395275
6.490818030050082 1837.1023726754634
6.504173622704506 1785.548562128203
6.51752921535893 1735.209326314784
6.530884808013355 1686.06373068285
6.544240400667779 1638.0909573388474
6.557595993322203 1591.270312864639
6.570951585976627 1545.581235825264
6.584307178631051 1501.0033039707637
6.597662771285475 1457.516241135254
6.611018363939899 1415.0999238365334
6.624373956594323 1373.734387579775
6.637729549248748 1333.3998328689622
6.651085141903172 1294.0766309299481
6.664440734557596 1255.7453291490876
6.67779632721202 1218.3866562316587
6.691151919866444 1181.9815270842987
6.704507512520868 1146.5110474259113
6.717863105175292 1111.9565181315459
6.731218697829716 1078.299439313904
6.74457429048414 1045.5215141472318
6.757929883138564 1013.6046524384107
6.771285475792988 982.5309739501942
6.784641068447412 952.282811481593
6.797996661101836 922.8427137104775
6.81135225375626 894.1934478035344
6.824707846410684 866.3180017987888
6.838063439065108 839.1995867659076
6.851419031719532 812.8216387496021
6.864774624373956 787.1678205014139
6.87813021702838 762.2220230052568
6.891485809682804 737.9683668020664
6.904841402337228 714.3912031189506
6.918196994991652 691.4751148082267
6.931552587646076 669.2049171017325
6.9449081803005 647.5656581858144
6.958263772954924 626.5426196023647
6.971619365609348 606.1213164812797
6.984974958263772 586.2874976096798
6.998330550918196 567.0271453432266
7.01168614357262 548.326475364815
7.025041736227044 530.1719362959172
7.038397328881468 512.5502091657875
7.051752921535893 495.44820674370385
7.065108514190317 478.8530727394052
7.078464106844741 462.7521808767602
7.091819699499165 447.13313384573763
7.105175292153589 431.9837621376252
7.118530884808013 417.29212276841247
7.131886477462437 403.0464978951762
7.145242070116861 389.2353933302533
7.158597662771285 375.84753695790306
7.171953255425709 362.8718770580956
7.185308848080133 350.29758054198686
7.198664440734557 338.1140311035635
7.212020033388981 326.3108272918599
7.225375626043405 314.8777805080752
7.238731218697829 303.80491293182513
7.252086811352253 293.08245538068746
7.265442404006677 282.70084510711524
7.278797996661101 272.65072353669575
7.292153589315525 262.92293395165296
7.305509181969949 253.50851912340545
7.318864774624373 244.39871889788705
7.332220367278797 235.58496773726566
7.345575959933221 227.05889222159246
7.358931552587645 218.81230851382267
7.372287145242069 210.8372197915667
7.385642737896493 203.12581364882527
7.398998330550917 195.67045947088218
7.412353923205341 188.46370578542718
7.425709515859765 181.4982775928966
7.439065108514189 174.76707367892234
7.452420701168615 168.26316391169257
7.465776293823039 161.97978652693553
7.479131886477463 155.91034540314317
7.492487479131887 150.04840732957223
7.505843071786311 144.38769926946156
7.519198664440735 138.92210562081766
7.532554257095159 133.6456654770409
7.545909849749583 128.55256988956864
7.559265442404007 123.63715913463228
7.572621035058431 118.89391998614012
7.585976627712855 114.31748299661186
7.599332220367279 109.90261978801401
7.612687813021703 105.64424035425787
7.626043405676127 101.53739037704956
7.639398998330551 97.57724855669781
7.652754590984975 93.75912395941062
7.666110183639399 90.07845338253752
7.6794657762938225 86.53079873913862
7.6928213689482465 83.1118444631901
7.7061769616026705 79.81739493666339
7.7195325542570945 76.64337193964879
7.7328881469115185 73.58581212462356
7.7462437395659425 70.64086451589802
7.7595993322203665 67.80478803521227
7.7729549248747904 65.07394905438711
7.786310517529214 62.444818975876885
7.799666110183638 59.91397184200735
7.813021702838062 57.47808197362632
7.826377295492486 55.133921638837045
7.83973288814691 52.878358752428234
7.853088480801335 50.70835460656276
7.866444073455759 48.62096163323537
7.879799666110183 46.6133211989542
7.893155258764607 44.682661432062844
7.906510851419031 42.82629508305996
7.919866444073455 41.04161741823845
7.933222036727879 39.326104146915
7.946577629382304 37.6773093824828
7.959933222036728 36.09286363747713
7.973288814691152 34.57047185280472
7.986644407345576 33.107911461250495
8.0 31.70303048533765


==> anc/fig1_midpoint_/FK_nr_t10.000.dat <==
0.0 0.0
0.013355592654424039 3.596091846491575
0.026711185308848077 14.382829214422989
0.04006677796327212 32.3555984115592
0.053422370617696155 57.506712691595865
0.0667779632721202 89.82541636337992
0.08013355592654424 129.2978905399847
0.09348914858096828 175.90726052382755
0.10684474123539231 229.63360482290844
0.12020033388981635 290.45396579218226
0.1335559265442404 358.34236189295757
0.1469115191986644 433.2698015622859
0.16026711185308848 515.2042986829333
0.17362270450751252 604.1108896438789
0.18697829716193656 699.9516519798724
0.20033388981636058 802.6857245777154
0.21368948247078462 912.2693294359458
0.22704507512520866 1028.6557949633757
0.2404006677796327 1151.7955808011816
0.25375626043405675 1281.6363041520565
0.2671118530884808 1418.122767599013
0.28046744574290483 1561.1969883955194
0.2938230383973288 1710.7982292075276
0.30717863105175286 1866.8630302872361
0.32053422370617696 2029.325243057315
0.333889816360601 2198.116065083485
0.34724540901502504 2373.1640764125273
0.3606010016694491 2554.3952772517696
0.3739565943238731 2741.7331269653223
0.3873121869782971 2935.0985843616554
0.40066777963272115 3134.410149245951
0.4140233722871452 3339.583905210251
0.42737896494156924 3550.5335636332616
0.44073455759599334 3767.170508861402
0.4540901502504173 3989.403844541489
0.4674457429048414 4217.140441074977
0.4808013355592654 4450.284984163068
0.49415692821368945 4688.74002441111
0.5075125208681135 4932.406027960382
0.5208681135225376 5181.1814281142715
0.5342237061769616 5434.9626779261525
0.5475792988313857 5693.644303714357
0.5609348914858097 5957.118959470674
0.5742904841402336 6225.277482126953
0.5876460767946576 6498.0089476448875
0.6010016694490817 6775.20072789283
0.6143572621035057 7056.738548273898
0.6277128547579298 7342.506546068288
0.6410684474123539 7632.387329453298
0.6544240400667779 7926.262037163426
0.667779632721202 8224.010398753198
0.681135225375626 8525.510795424609
0.6944908180300501 8830.640321381397
0.7078464106844741 9139.274845671413
0.7212020033388982 9451.289074478613
0.7345575959933222 9766.556613826424
0.7479131886477463 10084.950032653007
0.7612687813021702 10406.340926219716
0.7746243739565942 10730.599979813887
0.7879799666110183 11057.597032706692
0.8013355592654423 11387.201142326854
0.8146911519198663 11719.280648611619
0.8280467445742904 12053.703238494983
0.8414023372287145 12390.33601049553
0.8547579298831385 12729.045539363522
0.8681135225375625 13069.69794074969
0.8814691151919867 13412.158935856247
0.8948247078464107 13756.293916032135
0.9081803005008346 14101.96800727416
0.9215358931552586 14449.046134595763
0.9348914858096828 14797.393086226079
0.9482470784641068 15146.873577601496
0.9616026711185308 15497.352315112617
0.9749582637729548 15848.69405956972
0.9883138564273789 16200.763689350564
1.001669449081803 16553.426263194164
1.015025041736227 16906.54708260468
1.028380634390651 17259.99175383081
1.0417362270450752 17613.626249385292
1.0550918196994992 17967.316969070398
1.0684474123539232 18320.9308004759
1.0818030050083471 18674.335178915928
1.0951585976627713 19027.398146771866
1.1085141903171953 19379.988412209703
1.1218697829716193 19731.975407239635
1.1352253756260433 20083.229345087344
1.1485809682804673 20433.621276846534
1.1619365609348913 20783.02314738307
1.1752921535893153 21131.307850461322
1.1886477462437395 21478.3492830653
1.2020033388981635 21824.02239888575
1.2153589315525875 22168.203260947124
1.2287145242070114 22510.769093348325
1.2420701168614356 22851.598332090525
1.2554257095158596 23190.570674969218
1.2687813021702836 23527.56713050497
1.2821368948247078 23862.47006589081
1.2954924874791318 24195.16325393323
1.3088480801335558 24525.531918965273
1.3222036727879798 24853.46278171209
1.335559265442404 25178.844103087173
1.348914858096828 25501.565726901797
1.362270450751252 25821.519121468955
1.375626043405676 26138.597420084123
1.3889816360601002 26452.6954603668
1.4023372287145242 26763.709822446814
1.4156928213689481 27071.538865980932
1.4290484140233721 27376.082765985673
1.4424040066777963 27677.243547473718
1.4557595993322203 27974.925118880772
1.4691151919866443 28269.033304273224
1.4824707846410683 28559.47587432464
1.4958263772954925 28846.162576052393
1.5091819699499165 29129.005161306493
1.5225375626043405 29407.917414001397
1.5358931552587647 29682.81517608499
1.5492487479131885 29953.61637223911
1.5626043405676127 30220.241033305552
1.5759599332220366 30482.611318433985
1.5893155258764606 30740.651535948848
1.6026711185308846 30994.288162931993
1.6160267111853086 31243.44986352019
1.6293823038397326 31488.067505916046
1.6427378964941568 31728.074178113875
1.6560934891485808 31963.405202339556
1.669449081803005 32193.99814820832
1.682804674457429 32419.7928446013
1.696160267111853 32640.73139026571
1.709515859766277 32856.75816314212
1.722871452420701 33067.8198284242
1.736227045075125 33273.86534535697
1.749582637729549 33474.845972780015
1.7629382303839733 33670.71527342348
1.7762938230383973 33861.42911696408
1.7896494156928213 34046.945681851466
1.8030050083472453 34227.225455913554
1.8163606010016693 34402.231235751606
1.8297161936560933 34571.92812493612
1.8430717863105173 34736.2835310152
1.8564273789649413 34895.26716134807
1.8697829716193657 35048.85101777653
1.8831385642737897 35197.00939014872
1.8964941569282137 35339.71884870848
1.9098497495826376 35476.95823536638
1.9232053422370616 35608.708653867725
1.9365609348914856 35734.953458873046
1.9499165275459096 35855.678243968614
1.9632721202003338 35970.87082862365
1.9766277128547578 36080.52124411281
1.989983305509182 36184.62171842088
2.003338898163606 36283.16666014973
2.01669449081803 36376.152641446475
2.030050083472454 36463.578379971565
2.043405676126878 36545.444719928455
2.056761268781302 36621.754612174394
2.0701168614357264 36692.51309343319
2.0834724540901504 36757.7272646319
2.0968280467445743 36817.40626838267
2.1101836393989983 36871.561265631615
2.1235392320534223 36920.20541149686
2.1368948247078463 36963.35383032005
2.1502504173622703 37001.02358995095
2.1636060100166943 37033.23367529153
2.1769616026711187 37060.004961120925
2.1903171953255427 37081.36018422538
2.2036727879799667 37097.32391485746
2.2170283806343907 37107.9225275474
2.2303839732888147 37113.18417129212
2.2437395659432386 37113.13873914465
2.2570951585976626 37107.81783722934
2.2704507512520866 37097.25475320777
2.2838063439065106 37081.48442421782
2.2971619365609346 37060.54340431356
2.3105175292153586 37034.46983142762
2.3238731218697826 37003.3033938833
2.3372287145242066 36967.08529647894
2.3505843071786305 36925.85822617146
2.363939899833055 36879.66631738133
2.377295492487479 36828.55511694579
2.390651085141903 36772.57154874372
2.404006677796327 36711.76387801669
2.417362270450751 36646.18167541083
2.430717863105175 36575.87578076391
2.444073455759599 36500.89826666199
2.457429048414023 36421.302401787936
2.4707846410684473 36337.14261408926
2.4841402337228713 36248.47445378429
2.4974958263772953 36155.354556234684
2.5108514190317193 36057.84060470411
2.5242070116861433 35955.99129302858
2.5375626043405672 35849.866288218815
2.5509181969949912 35739.526193020785
2.5642737896494157 35625.032508452365
2.5776293823038396 35506.44759634237
2.5909849749582636 35383.83464189046
2.6043405676126876 35257.25761627143
2.6176961602671116 35126.78123930456
2.6310517529215356 34992.470942207816
2.6444073455759596 34854.39283045944
2.6577629382303836 34712.6136467853
2.671118530884808 34567.20073429277
2.684474123539232 34418.22199977022
2.697829716193656 34265.745877171496
2.71118530884808 34109.84129130443
2.724540901502504 33950.57762174044
2.737896494156928 33788.024666964746
2.751252086811352 33622.25260878378
2.764607679465776 33453.331977007496
2.7779632721202003 33281.333614422176
2.7913188647746243 33106.32864207222
2.8046744574290483 32928.38842486409
2.8180300500834723 32747.584537510247
2.8313856427378963 32563.98873082643
2.8447412353923203 32377.672898397694
2.8580968280467443 32188.70904362718
2.8714524207011687 31997.169247181202
2.8848080133555927 31803.125634843593
2.8981636060100167 31606.650345792958
2.9115191986644406 31407.815501313653
2.9248747913188646 31206.693173954347
2.9382303839732886 31003.355357143213
2.9515859766277126 30797.87393527305
2.9649415692821366 30590.32065426448
2.978297161936561 30380.767092619186
2.991652754590985 30169.284632971467
3.005008347245409 29955.94443414758
3.018363939899833 29740.81740374166
3.031719532554257 29523.97417121567
3.045075125208681 29305.485061531937
3.058430717863105 29085.42006932482
3.0717863105175294 28863.84883361851
3.085141903171953 28640.840613096923
3.098497495826377 28416.46426193254
3.111853088480801 28190.788206178197
3.1252086811352253 27963.88042072722
3.1385642737896493 27735.808406847213
3.1519198664440733 27506.63917029066
3.1652754590984973 27276.439199985794
3.1786310517529213 27045.2744473118
3.1919866444073453 26813.210305960783
3.2053422370617692 26580.311592387596
3.2186978297161932 26346.642526851792
3.232053422370617 26112.266715051224
3.245409015025041 25877.247130349053
3.258764607679465 25641.64609659506
3.2721202003338896 25405.52527154142
3.2854757929883136 25168.945630852573
3.2988313856427376 24931.967452709217
3.3121869782971616 24694.650303004742
3.325542570951586 24457.05302113425
3.33889816360601 24219.233706373525
3.352253756260434 23981.24970484553
3.365609348914858 23743.15759707403
3.378964941569282 23505.013186119657
3.392320534223706 23266.8714862973
3.40567612687813 23028.78671246982
3.419031719532554 22790.812269915765
3.432387312186978 22553.00074476667
3.445742904841402 22315.40389500998
3.459098497495826 22078.07264205265
3.47245409015025 21841.057062841373
3.485809682804674 21604.406382533565
3.499165275459098 21368.168967714777
3.512520868113522 21132.392320155654
3.5258764607679467 20897.12307110409
3.5392320534223707 20662.40697610554
3.5525876460767947 20428.28891034531
3.5659432387312187 20194.812864506708
3.5792988313856426 19962.021941137984
3.5926544240400666 19729.958351521414
3.6060100166944906 19498.663413036807
3.6193656093489146 19268.17754701306
3.6327212020033386 19038.54027705928
3.6460767946577626 18809.790227868434
3.6594323873121866 18581.96512448569
3.6727879799666105 18355.10179203283
3.6861435726210345 18129.23615588153
3.6994991652754585 17904.40324226645
3.7128547579298825 17680.6371793301
3.7262103505843074 17457.971198591076
3.7395659432387314 17236.437636826657
3.7529215358931554 17016.067938361197
3.7662771285475793 16796.892657751803
3.7796327212020033 16578.941462862018
3.7929883138564273 16362.243138314077
3.8063439065108513 16146.82558931204
3.8196994991652753 15932.71584582523
3.8330550918196993 15719.94006712351
3.8464106844741233 15508.523546654993
3.8597662771285473 15298.490717257033
3.8731218697829712 15089.86515669105
3.8864774624373952 14882.669593491913
3.899833055091819 14676.925913122326
3.913188647746243 14472.655164423319
3.9265442404006676 14269.877566351057
3.9398998330550916 14068.61251499064
3.9532554257095156 13868.878590837665
3.9666110183639396 13670.693566338306
3.979966611018364 13474.07441367816
3.993322203672788 13279.037312811066
4.006677796327212 13085.597659718233
4.020033388981636 12893.770074888791
4.03338898163606 12703.568412012173
4.046744574290484 12515.00576687365
4.060100166944908 12328.094486443668
4.073455759599332 12142.846178151925
4.086811352253756 11959.27171933745
4.10016694490818 11777.381266865725
4.113522537562604 11597.18426690408
4.126878130217029 11418.689464846331
4.140233722871453 11241.904915378638
4.153589315525877 11066.837992677443
4.166944908180301 10893.495400731517
4.180300500834725 10721.883183779313
4.193656093489149 10552.006736853713
4.207011686143573 10383.870816426044
4.220367278797997 10217.479551140894
4.233722871452421 10052.836452634443
4.247078464106845 9889.944426427943
4.260434056761269 9728.805782888932
4.273789649415693 9569.422248252786
4.287145242070117 9411.794975696483
4.300500834724541 9255.92455645827
4.313856427378965 9101.811030995095
4.327212020033389 8949.453900171386
4.340567612687813 8798.852136471918
4.353923205342237 8650.004195232168
4.367278797996661 8502.908025879353
4.380634390651085 8357.561083177752
4.393989983305509 8213.960338472034
4.407345575959933 8072.102290921904
4.420701168614357 7931.982978722779
4.434056761268781 7793.597990305643
4.447412353923205 7656.942475511053
4.460767946577629 7522.011156731249
4.474123539232053 7388.798340014704
4.487479131886477 7257.29792612845
4.500834724540901 7127.503421572145
4.514190317195325 6999.407949539277
4.527545909849749 6873.00426082061
4.540901502504173 6748.284744644943
4.554257095158597 6625.241439452621
4.567612687813021 6503.866043597277
4.580968280467445 6384.149925971805
4.594323873121869 6266.084136553741
4.607679465776293 6149.659416866759
4.621035058430717 6034.866210353919
4.634390651085141 5921.6946726589595
4.647746243739565 5810.1346818124875
4.661101836393989 5700.175848318946
4.674457429048413 5591.807525141587
4.687813021702837 5485.0188175821
4.701168614357261 5379.798593051771
4.714524207011685 5276.135490731623
4.72787979966611 5174.017931118295
4.741235392320534 5073.43412545362
4.754590984974958 4974.372085034803
4.767946577629382 4876.819630403638
4.781302170283806 4780.764400411744
4.79465776293823 4686.193861160283
4.808013355592654 4593.095314812189
4.821368948247078 4501.455908274713
4.834724540901502 4411.262641751016
4.848080133555926 4322.502377159064
4.86143572621035 4235.161846416261
4.874791318864774 4149.227659588806
4.888146911519198 4064.686312904114
4.901502504173622 3981.5241966258163
4.914858096828046 3899.7276027895814
4.928213689482471 3819.28273279973
4.941569282136895 3740.1757048851614
4.954924874791319 3662.392561414342
4.968280467445743 3585.919276068801
4.981636060100167 3510.7417608744404
4.994991652754591 3436.8458730904854
5.0083472454090145 3364.217421955918
5.0217028380634385 3292.842175293018
5.0350584307178625 3222.705865968062
5.0484140233722865 3153.794198209244
5.0617696160267105 3086.092853781879
5.0751252086811345 3019.5874980211124
5.0884808013355585 2954.2637857224513
5.1018363939899825 2890.1073668904032
5.115191986644406 2827.1038923457554
5.128547579298831 2765.2390191920836
5.141903171953255 2704.498416141845
5.155258764607679 2644.8677687029613
5.168614357262103 2586.3327842266267
5.181969949916527 2528.879196816955
5.195325542570951 2472.492772103539
5.208681135225375 2417.1593118778105
5.222036727879799 2362.8646585940655
5.235392320534223 2309.5946997364717
5.248747913188647 2257.335372052882
5.262103505843071 2206.072665656809
5.275459098497495 2155.7926279987864
5.288814691151919 2106.481367708156
5.302170283806343 2058.1250583069186
5.315525876460767 2010.7099417967756
5.328881469115191 1964.2223321207705
5.342237061769616 1918.64861850113
5.35559265442404 1873.9752686546055
5.368948247078464 1830.1888318869446
5.382303839732888 1787.2759420679529
5.395659432387312 1745.2233204888098
5.409015025041736 1704.0177786032323
5.42237061769616 1663.6462206540398
5.435726210350584 1624.0956461869055
5.449081803005008 1585.3531524529553
5.462437395659432 1547.4059367017812
5.475792988313856 1510.2412983669246
5.48914858096828 1473.846641145176
5.502504173622704 1438.2094749718167
5.515859766277128 1403.3174178933775
5.529215358931552 1369.1581978397815
5.542570951585977 1335.7196542976826
5.555926544240401 1302.9897398868327
5.569282136894825 1270.956521841267
5.582637729549249 1239.6081833971923
5.595993322203673 1208.9330250894031
5.609348914858097 1178.9194659580746
5.622704507512521 1149.5560446677828
5.636060100166945 1120.8314205406318
5.649415692821369 1092.7343745053042
5.662771285475793 1065.2538099638994
5.6761268781302165 1038.37875357848
5.6894824707846405 1012.0983559790303
5.7028380634390645 986.4018923948478
5.7161936560934885 961.2787632110518
5.7295492487479125 936.7184944521389
5.742904841402337 912.7107381943854
5.756260434056761 889.2452729088823
5.769616026711185 866.3120037370497
5.782971619365609 843.9009627004051
5.796327212020033 822.0023088463795
5.809682804674457 800.6063283319282
5.823038397328881 779.70343444673
5.836393989983305 759.2841675776795
5.849749582637729 739.3391951164474
5.863105175292153 719.8593113117647
5.876460767946577 700.835437068162
5.889816360601001 682.258619692849
5.903171953255425 664.1200325923703
5.916527545909849 646.4109749206897
5.929883138564273 629.1228711803154
5.943238731218698 612.2472707781125
5.956594323873122 595.7758475373288
5.969949916527546 579.700399167414
5.98330550918197 564.0128466932123
5.996661101836394 548.7052338449872
6.010016694490818 533.7697264108292
6.023372287145242 519.1986115528839
6.036727879799666 504.98429708889404
6.05008347245409 491.1193107404258
6.063439065108514 477.5962993492629
6.076794657762938 464.4080280632872
6.090150250417362 451.54737949324146
6.103505843071786 439.0073528416998
6.11686143572621 426.78106300555663
6.130217028380634 414.8617396533335
6.143572621035059 403.2427262785431
6.156928213689483 391.9174792303853
6.170283806343906 380.8795667229565
6.18363939899833 370.1226678241685
6.196994991652754 359.6405714255825
6.210350584307178 349.4271751942294
6.223706176961602 339.47648450759067
6.237061769616027 329.78261137280447
6.250417362270451 320.33977333117156
6.263772954924875 311.14229234899307
6.277128547579299 302.184593695776
6.290484140233723 293.4612048107829
6.303839732888147 284.9667541589019
6.317195325542571 276.69597007677993
6.330550918196995 268.6436796101411
6.3439065108514185 260.80480734318604
6.3572621035058425 253.17437422093388
6.3706176961602665 245.74749636538644
6.3839732888146905 238.51938388630097
6.3973288814691145 231.48533968740023
6.4106844741235385 224.64075826878639
6.4240400667779625 217.98112452633174
6.4373956594323865 211.50201254874798
6.45075125208681 205.19908441308695
6.464106844741234 199.06808897931853
6.477462437395658 193.10486068469203
6.490818030050082 187.3053183384967
6.504173622704506 181.6654639178644
6.51752921535893 176.1813813652061
6.530884808013355 170.84923538787544
6.544240400667779 165.6652702606035
6.557595993322203 160.62580863127144
6.570951585976627 155.72725033051734
6.584307178631051 150.9660711856941
6.597662771285475 146.33882183966298
6.611018363939899 141.842126574871
6.624373956594323 137.47268214317256
6.637729549248748 133.22725660182067
6.651085141903172 129.10268815602888
6.664440734557596 125.09588400849006
6.67779632721202 121.20381921625199
6.691151919866444 117.42353555527353
6.704507512520868 113.75214039302404
6.717863105175292 110.18680556943899
6.731218697829716 106.72476628654175
6.74457429048414 103.36332000702873
6.757929883138564 100.09982536208253
6.771285475792988 96.93170106868925
6.784641068447412 93.85642485669193
6.797996661101836 90.87153240582718
6.81135225375626 87.97461629295132
6.824707846410684 85.16332494966738
6.838063439065108 82.43536163054543
6.851419031719532 79.7884833921085
6.864774624373956 77.22050008275747
6.87813021702838 74.72927334378244
6.891485809682804 72.31271562160681
6.904841402337228 69.9687891913877
6.918196994991652 67.6955051921013
6.931552587646076 65.49092267320755
6.9449081803005 63.3531476530039
6.958263772954924 61.28033218874159
6.971619365609348 59.27067345859271
6.984974958263772 57.32241285552549
6.998330550918196 55.43383509314989
7.01168614357262 53.603267323574876
7.025041736227044 51.829078267326146
7.038397328881468 50.109677355343216
7.051752921535893 48.44351388308595
7.065108514190317 46.8290761767591
7.078464106844741 45.264890771662664
7.091819699499165 43.7495216026691
7.105175292153589 42.28156920681109
7.118530884808013 40.85966993797338
7.131886477462437 39.482495193659226
7.145242070116861 38.14875065380476
7.158597662771285 36.85717553160833
7.171953255425709 35.606541836328866
7.185308848080133 34.395653648011816
7.198664440734557 33.22334640408666
7.212020033388981 32.08848619778021
7.225375626043405 30.989969088282482
7.238731218697829 29.926720422599047
7.252086811352253 28.897694169017175
7.265442404006677 27.90187226210942
7.278797996661101 26.938263959195453
7.292153589315525 26.00590520817703
7.305509181969949 25.103858026659225
7.318864774624373 24.23120989226609
7.332220367278797 23.38707314405463
7.345575959933221 22.570584394933128
7.358931552587645 21.780903954978196
7.372287145242069 21.017215265551105
7.385642737896493 20.278724344104585
7.398998330550917 19.564659239572634
7.412353923205341 18.874269498233136
7.425709515859765 18.206825639928123
7.439065108514189 17.561618644529155
7.452420701168615 16.937959448530588
7.465776293823039 16.33517845165042
7.479131886477463 15.752625033321713
7.492487479131887 15.189667078951047
7.505843071786311 14.645690515823292
7.519198664440735 14.12009885852734
7.532554257095159 13.612312763779943
7.545909849749583 13.121769594520721
7.559265442404007 12.6479229931531
7.572621035058431 12.190242463804253
7.585976627712855 11.748212963475943
7.599332220367279 11.321334501959724
7.612687813021703 10.909121750387323
7.626043405676127 10.511103658288317
7.639398998330551 10.126823079026913
7.652754590984975 9.75583640348925
7.666110183639399 9.397713201892364
7.6794657762938225 9.052035873587489
7.6928213689482465 8.71839930472852
7.7061769616026705 8.396410533679132
7.7195325542570945 8.085688424030034
7.7328881469115185 7.785863345100468
7.7462437395659425 7.4965768597967
7.7595993322203665 7.217481419702357
7.7729549248747904 6.948240067274611
7.786310517529214 6.688526145023118
7.799666110183638 6.4380230115459804
7.813021702838062 6.196423764301785
7.826377295492486 5.963430968994322
7.83973288814691 5.7387563954492435
7.853088480801335 5.522120759862675
7.866444073455759 5.313253473302156
7.879799666110183 5.111892396341836
7.893155258764607 4.917783599714946
7.906510851419031 4.730681130867479
7.919866444073455 4.550346786297925
7.933222036727879 4.3765498895698745
7.946577629382304 4.209067074884445
7.959933222036728 4.0476820761015535
7.973288814691152 3.89218552110005
7.986644407345576 3.7423747313677316
8.0 3.5980535267139184


==> anc/fig1_midpoint_/FK_nr_t2.000.dat <==
0.0 0.0
0.013355592654424039 1.4254316196795798
0.026711185308848077 5.701606595413695
0.04006677796327212 12.828165144124986
0.053422370617696155 22.804507183645725
0.0667779632721202 35.629791667763065
0.08013355592654424 51.302935656493084
0.09348914858096828 69.822613122786
0.10684474123539231 91.18725349721704
0.12020033388981635 115.39503995254996
0.1335559265442404 142.44390743040748
0.1469115191986644 172.33154041261417
0.16026711185308848 205.0553704401166
0.17362270450751252 240.61257338271147
0.18697829716193656 279.0000664631552
0.20033388981636058 320.2145050395337
0.21368948247078462 364.252279150111
0.22704507512520866 411.109509825181
0.2404006677796327 460.782045170774
0.25375626043405675 513.2654562293545
0.2671118530884808 568.5550326229788
0.28046744574290483 626.6457779846631
0.2938230383973288 687.5324051839996
0.30717863105175286 751.2093313533661
0.32053422370617696 817.6706727213367
0.333889816360601 886.9102392601823
0.34724540901502504 958.9215291546193
0.3606010016694491 1033.6977230992316
0.3739565943238731 1111.2316784322102
0.3873121869782971 1191.5159231133732
0.40066777963272115 1274.5426495545764
0.4140233722871452 1360.3037083109268
0.42737896494156924 1448.790601641408
0.44073455759599334 1539.9944769477268
0.4540901502504173 1633.9061201004183
0.4674457429048414 1730.5159486614493
0.4808013355592654 1829.814005012694
0.49415692821368945 1931.7899493999132
0.5075125208681135 2036.433052901979
0.5208681135225376 2143.732190335263
0.5342237061769616 2253.6758331032593
0.5475792988313857 2366.252042001662
0.5609348914858097 2481.448459989219
0.5742904841402336 2599.252304934826
0.5876460767946576 2719.6503623514404
0.6010016694490817 2842.6289781274627
0.6143572621035057 2968.174051266355
0.6277128547579298 3096.271026645316
0.6410684474123539 3226.9048878039184
0.6544240400667779 3360.0601497736675
0.667779632721202 3495.720851959469
0.681135225375626 3633.8705510840455
0.6944908180300501 3774.4923142063667
0.7078464106844741 3917.5687118251426
0.7212020033388982 4063.0818110784626
0.7345575959933222 4211.01316905064
0.7479131886477463 4361.343826197296
0.7612687813021702 4514.054299899677
0.7746243739565942 4669.124578159185
0.7879799666110183 4826.534113443016
0.8013355592654423 4986.261816691742
0.8146911519198663 5148.286051499614
0.8280467445742904 5312.584628478238
0.8414023372287145 5479.134799814225
0.8547579298831385 5647.913254031241
0.8681135225375625 5818.896110966874
0.8814691151919867 5992.058916974426
0.8948247078464107 6167.376640359788
0.9081803005008346 6344.823667063295
0.9215358931552586 6524.373796596271
0.9348914858096828 6706.0002382419125
0.9482470784641068 6889.675607529836
0.9616026711185308 7075.371922993584
0.9749582637729548 7263.06060321999
0.9883138564273789 7452.712464199263
1.001669449081803 7644.297716984313
1.015025041736227 7837.785965667697
1.028380634390651 8033.146205684236
1.0417362270450752 8230.34682244715
1.0550918196994992 8429.355590325322
1.0684474123539232 8630.139671969002
1.0818030050083471 8832.66561799097
1.0951585976627713 9036.899367009913
1.1085141903171953 9242.806246062593
1.1218697829716193 9450.350971390768
1.1352253756260433 9659.497649608958
1.1485809682804673 9870.209779258448
1.1619365609348913 10082.450252752857
1.1752921535893153 10296.18135872011
1.1886477462437395 10511.36478474547
1.2020033388981635 10727.961620519782
1.2153589315525875 10945.932361396915
1.2287145242070114 11165.236912363893
1.2420701168614356 11385.834592426929
1.2554257095158596 11607.684139416195
1.2687813021702836 11830.743715211847
1.2821368948247078 12054.97091139336
1.2954924874791318 12280.322755313944
1.3088480801335558 12506.75571660144
1.3222036727879798 12734.225714086637
1.335559265442404 12962.688123159696
1.348914858096828 13192.097783554844
1.362270450751252 13422.4090075633
1.375626043405676 13653.575588673777
1.3889816360601002 13885.550810639787
1.4023372287145242 14118.287456972364
1.4156928213689481 14351.737820856564
1.4290484140233721 14585.853715489662
1.4424040066777963 14820.586484838634
1.4557595993322203 15055.887014814003
1.4691151919866443 15291.70574485701
1.4824707846410683 15527.99267993626
1.4958263772954925 15764.697402950089
1.5091819699499165 16001.76908753022
1.5225375626043405 16239.156511241896
1.5358931552587647 16476.80806917554
1.5492487479131885 16714.67178792429
1.5626043405676127 16952.695339941823
1.5759599332220366 17190.826058273888
1.5893155258764606 17429.010951657445
1.6026711185308846 17667.196719980122
1.6160267111853086 17905.32977009288
1.6293823038397326 18143.35623196834
1.6427378964941568 18381.22197519675
1.6560934891485808 18618.872625811255
1.669449081803005 18856.25358343412
1.682804674457429 19093.310038734628
1.696160267111853 19329.98699118977
1.709515859766277 19566.22926713802
1.722871452420701 19801.981538116317
1.736227045075125 20037.18833947026
1.749582637729549 20271.7940892271
1.7629382303839733 20505.7431072207
1.7762938230383973 20738.979634457748
1.7896494156928213 20971.447852713904
1.8030050083472453 21203.091904348363
1.8163606010016693 21433.855912325314
1.8297161936560933 21663.684000430334
1.8430717863105173 21892.520313669473
1.8564273789649413 22120.309038838917
1.8697829716193657 22346.994425252436
1.8831385642737897 22572.520805614127
1.8964941569282137 22796.832617023385
1.9098497495826376 23019.87442209922
1.9232053422370616 23241.59093021036
1.9365609348914856 23461.92701879828
1.9499165275459096 23680.827754779144
1.9632721202003338 23898.23841601138
1.9766277128547578 24114.104512815018
1.989983305509182 24328.371809529
2.003338898163606 24540.986346092533
2.01669449081803 24751.89445963645
2.030050083472454 24961.04280607063
2.043405676126878 25168.37838165319
2.056761268781302 25373.848544527522
2.0701168614357264 25577.40103621284
2.0834724540901504 25778.98400303399
2.0968280467445743 25978.546017476612
2.1101836393989983 26176.036099453086
2.1235392320534223 26371.403737465407
2.1368948247078463 26564.598909650616
2.1502504173622703 26755.572104694937
2.1636060100166943 26944.274342602326
2.1769616026711187 27130.657195303644
2.1903171953255427 27314.672807092527
2.2036727879799667 27496.273914874142
2.2170283806343907 27675.41386821308
2.2303839732888147 27852.046649166914
2.2437395659432386 28026.12689189197
2.2570951585976626 28197.609902007825
2.2704507512520866 28366.451675707678
2.2838063439065106 28532.60891860123
2.2971619365609346 28696.039064277622
2.3105175292153586 28856.700292575366
2.3238731218697826 29014.551547547297
2.3372287145242066 29169.552555107803
2.3505843071786305 29321.66384035074
2.363939899833055 29470.846744525832
2.377295492487479 29617.063441662296
2.390651085141903 29760.27695482815
2.404006677796327 29900.45117201422
2.417362270450751 30037.55086163201
2.430717863105175 30171.541687614827
2.444073455759599 30302.39022411199
2.457429048414023 30430.06396976612
2.4707846410684473 30554.53136156372
2.4841402337228713 30675.761788249787
2.4974958263772953 30793.725603297382
2.5108514190317193 30908.394137423344
2.5242070116861433 31019.739710641752
2.5375626043405672 31127.73564384706
2.5509181969949912 31232.35626991917
2.5642737896494157 31333.57694434297
2.5776293823038396 31431.37405533535
2.5909849749582636 31525.725033473
2.6043405676126876 31616.6083608146
2.6176961602671116 31704.003579511475
2.6310517529215356 31787.891299901148
2.6444073455759596 31868.253208078426
2.6577629382303836 31945.07207293938
2.671118530884808 32018.331752693655
2.684474123539232 32088.017200840906
2.697829716193656 32154.114471607958
2.71118530884808 32216.61072484316
2.724540901502504 32275.49423036507
2.737896494156928 32330.754371763003
2.751252086811352 32382.381649647374
2.764607679465776 32430.36768434793
2.7779632721202003 32474.705218058793
2.7913188647746243 32515.388116429178
2.8046744574290483 32552.4113695993
2.8180300500834723 32585.771092681513
2.8313856427378963 32615.464525686646
2.8447412353923203 32641.49003289641
2.8580968280467443 32663.847101682884
2.8714524207011687 32682.53634077644
2.8848080133555927 32697.559477984003
2.8981636060100167 32708.919357359773
2.9115191986644406 32716.619935831273
2.9248747913188646 32720.666279283203
2.9382303839732886 32721.06455810295
2.9515859766277126 32717.822042191227
2.9649415692821366 32710.947095441898
2.978297161936561 32700.44916969558
2.991652754590985 32686.338798171804
3.005008347245409 32668.627588384807
3.018363939899833 32647.32821454852
3.031719532554257 32622.454409476737
3.045075125208681 32594.0209559844
3.058430717863105 32562.043677796813
3.0717863105175294 32526.539429973345
3.085141903171953 32487.52608885306
3.098497495826377 32445.022541529597
3.111853088480801 32399.04867486299
3.1252086811352253 32349.625364036805
3.1385642737896493 32296.77446066859
3.1519198664440733 32240.518780482602
3.1652754590984973 32180.88209055341
3.1786310517529213 32117.889096129875
3.1919866444073453 32051.565427048732
3.2053422370617692 31981.93762374734
3.2186978297161932 31909.033122885914
3.232053422370617 31832.880242588984
3.245409015025041 31753.508167316573
3.258764607679465 31670.94693237572
3.2721202003338896 31585.227408083116
3.2854757929883136 31496.38128358972
3.2988313856427376 31404.441050378453
3.3121869782971616 31309.4399854466
3.325542570951586 31211.412134183945
3.33889816360601 31110.392292958604
3.352253756260434 31006.41599142216
3.365609348914858 30899.519474546003
3.378964941569282 30789.739684401
3.392320534223706 30677.11424169245
3.40567612687813 30561.681427062704
3.419031719532554 30443.48016217363
3.432387312186978 30322.549990581523
3.445742904841402 30198.931058416652
3.459098497495826 30072.66409488015
3.47245409015025 29943.790392570874
3.485809682804674 29812.35178765463
3.499165275459098 29678.390639888585
3.512520868113522 29541.949812513463
3.5258764607679467 29403.0726520263
3.5392320534223707 29261.802967846044
3.5525876460767947 29118.18501188532
3.5659432387312187 28972.263458040306
3.5792988313856426 28824.08338161171
3.5926544240400666 28673.690238669482
3.6060100166944906 28521.129845373358
3.6193656093489146 28366.448357262143
3.6327212020033386 28209.692248523887
3.6460767946577626 28050.90829125919
3.6594323873121866 27890.143534750125
3.6727879799666105 27727.445284746533
3.6861435726210345 27562.861082782165
3.6994991652754585 27396.438685532055
3.7128547579298825 27228.226044223324
3.7262103505843074 27058.271284110902
3.7395659432387314 26886.622684029655
3.7529215358931554 26713.328656034337
3.7662771285475793 26538.437725138563
3.7796327212020033 26361.9985091639
3.7929883138564273 26184.05969870992
3.8063439065108513 26004.670037255855
3.8196994991652753 25823.878301404628
3.8330550918196993 25641.733281279256
3.8464106844741233 25458.283761082097
3.8597662771285473 25273.5784998267
3.8731218697829712 25087.66621225198
3.8864774624373952 24900.595549928425
3.899833055091819 24712.415082565432
3.913188647746243 24523.173279529023
3.9265442404006676 24332.918491578643
3.9398998330550916 24141.69893283192
3.9532554257095156 23949.56266296537
3.9666110183639396 23756.55756965968
3.979966611018364 23562.73135129708
3.993322203672788 23368.131499918614
4.006677796327212 23172.805284448783
4.020033388981636 22976.79973419456
4.03338898163606 22780.161622625743
4.046744574290484 22582.937451443286
4.060100166944908 22385.173434941928
4.073455759599332 22186.915484673213
4.086811352253756 21988.209194414823
4.10016694490818 21789.099825451685
4.113522537562604 21589.63229217413
4.126878130217029 21389.85114799825
4.140233722871453 21189.8005716131
4.153589315525877 20989.524353559165
4.166944908180301 20789.06588314247
4.180300500834725 20588.468135688105
4.193656093489149 20387.77366013683
4.207011686143573 20187.024566988293
4.220367278797997 19986.262516593688
4.233722871452421 19785.528707801004
4.247078464106845 19584.86386695515
4.260434056761269 19384.30823725547
4.273789649415693 19183.901568472502
4.287145242070117 18983.683107025856
4.300500834724541 18783.691586424626
4.313856427378965 18583.965218071633
4.327212020033389 18384.541682432366
4.340567612687813 18185.458120569536
4.353923205342237 17986.751126043375
4.367278797996661 17788.456737178225
4.380634390651085 17590.610429695113
4.393989983305509 17393.247109710228
4.407345575959933 17196.401107098485
4.420701168614357 17000.10616922178
4.434056761268781 16804.395455020494
4.447412353923205 16609.301529467433
4.460767946577629 16414.85635838233
4.474123539232053 16221.091303605544
4.487479131886477 16028.037118528833
4.500834724540901 15835.723943981095
4.514190317195325 15644.181304466914
4.527545909849749 15453.438104755047
4.540901502504173 15263.522626814452
4.554257095158597 15074.4625270946
4.567612687813021 14886.284834147154
4.580968280467445 14699.015946585601
4.594323873121869 14512.68163137933
4.607679465776293 14327.30702247851
4.621035058430717 14142.91661976587
4.634390651085141 13959.534288331426
4.647746243739565 13777.183258065932
4.661101836393989 13595.886123568696
4.674457429048413 13415.664844365438
4.687813021702837 13236.540745431297
4.701168614357261 13058.534518014558
4.714524207011685 12881.666220755877
4.72787979966611 12705.955281098248
4.741235392320534 12531.42049698247
4.754590984974958 12358.080038822764
4.767946577629382 12185.951451757415
4.781302170283806 12015.051658168722
4.79465776293823 11845.396960466886
4.808013355592654 11677.003044132089
4.821368948247078 11509.884981008998
4.834724540901502 11344.057232847992
4.848080133555926 11179.53365508709
4.86143572621035 11016.327500868709
4.874791318864774 10854.451425285159
4.888146911519198 10693.917489846875
4.901502504173622 10534.737167167134
4.914858096828046 10376.92134585722
4.928213689482471 10220.480335625654
4.941569282136895 10065.423872575408
4.954924874791319 9911.761124692635
4.968280467445743 9759.500697520745
4.981636060100167 9608.65064001342
4.994991652754591 9459.218450560269
5.0083472454090145 9311.21108317867
5.0217028380634385 9164.634953865612
5.0350584307178625 9019.49594710296
5.0484140233722865 8875.799422509996
5.0617696160267105 8733.55022163673
5.0751252086811345 8592.752674891764
5.0884808013355585 8453.410608598324
5.1018363939899825 8315.527352172203
5.115191986644406 8179.105745415386
5.128547579298831 8044.14814591904
5.141903171953255 7910.656436569829
5.155258764607679 7778.632033153233
5.168614357262103 7648.075892047871
5.181969949916527 7518.988518004797
5.195325542570951 7391.369972005664
5.208681135225375 7265.219879193905
5.222036727879799 7140.53743687297
5.235392320534223 7017.32142256585
5.248747913188647 6895.5702021301
5.262103505843071 6775.281737922647
5.275459098497495 6656.453597008858
5.288814691151919 6539.082959410185
5.302170283806343 6423.166626385028
5.315525876460767 6308.701028737428
5.328881469115191 6195.682235148203
5.342237061769616 6084.105960523417
5.35559265442404 5973.967574354978
5.368948247078464 5865.262109088371
5.382303839732888 5757.984268492525
5.395659432387312 5652.1284360270765
5.409015025041736 5547.688683202125
5.42237061769616 5444.658777925913
5.435726210350584 5343.032192835912
5.449081803005008 5242.8021136087045
5.462437395659432 5143.961447244499
5.475792988313856 5046.5028303218605
5.48914858096828 4950.418637218612
5.502504173622704 4855.700988294835
5.515859766277128 4762.341758034015
5.529215358931552 4670.332583138542
5.542570951585977 4579.664870575818
5.555926544240401 4490.329805571368
5.569282136894825 4402.318359545462
5.582637729549249 4315.62129798985
5.595993322203673 4230.2291882813315
5.609348914858097 4146.132407428987
5.622704507512521 4063.3211497520065
5.636060100166945 3981.785434485184
5.649415692821369 3901.5151133091954
5.662771285475793 3822.4998778029853
5.6761268781302165 3744.729266815598
5.6894824707846405 3668.1926737549566
5.7028380634390645 3592.879353791202
5.7161936560934885 3518.7784309722724
5.7295492487479125 3445.878905249548
5.742904841402337 3374.1696594114883
5.756260434056761 3303.639465923318
5.769616026711185 3234.276993670777
5.782971619365609 3166.0708146063394
5.796327212020033 3099.0094102961343
5.809682804674457 3033.081178366017
5.823038397328881 2968.274438845391
5.836393989983305 2904.5774404073613
5.849749582637729 2841.9783665040163
5.863105175292153 2780.4653413956594
5.876460767946577 2720.026436072917
5.889816360601001 2660.649674070777
5.903171953255425 2602.3230371736868
5.916527545909849 2545.034471010916
5.929883138564273 2488.7718905415
5.943238731218698 2433.523185428172
5.956594323873122 2379.276225299765
5.969949916527546 2326.018864901653
5.98330550918197 2273.7389491339
5.996661101836394 2222.4243179768496
6.010016694490818 2172.0628113039706
6.023372287145242 2122.6422735818696
6.036727879799666 2074.150558457443
6.05008347245409 2026.57553323222
6.063439065108514 1979.9050832240175
6.076794657762938 1934.1271160161118
6.090150250417362 1889.2295655941964
6.103505843071786 1845.2003963714515
6.11686143572621 1802.0276071021287
6.130217028380634 1759.6992346841284
6.143572621035059 1718.2033578510702
6.156928213689483 1677.5281007544927
6.170283806343906 1637.6616364367612
6.18363939899833 1598.5921901954334
6.196994991652754 1560.3080428398582
6.210350584307178 1522.7975338407502
6.223706176961602 1486.0490643736593
6.237061769616027 1450.0511002572107
6.250417362270451 1414.7921747871146
6.263772954924875 1380.260891466865
6.277128547579299 1346.4459266362733
6.290484140233723 1313.336031998845
6.303839732888147 1280.9200370491653
6.317195325542571 1249.186851401423
6.330550918196995 1218.1254670203089
6.3439065108514185 1187.7249603554915
6.3572621035058425 1157.9744943809396
6.3706176961602665 1128.8633205403958
6.3839732888146905 1100.380780600313
6.3973288814691145 1072.5163084116036
6.4106844741235385 1045.2594315815834
6.4240400667779625 1018.5997730575009
6.4373956594323865 992.5270526230676
6.45075125208681 967.0310883094486
6.464106844741234 942.1017977221364
6.477462437395658 917.7291992852237
6.490818030050082 893.9034134045268
6.504173622704506 870.6146635510927
6.51752921535893 847.85327726659
6.530884808013355 825.6096870921119
6.544240400667779 803.8744314219349
6.557595993322203 782.6381552837706
6.570951585976627 761.8916110470569
6.584307178631051 741.6256590608625
6.597662771285475 721.831268222942
6.611018363939899 702.499516481521
6.624373956594323 683.6215912713668
6.637729549248748 665.1887898857053
6.651085141903172 647.1925197855708
6.664440734557596 629.6242988481027
6.67779632721202 612.4757555554045
6.691151919866444 595.7386291254672
6.704507512520868 579.404769586744
6.717863105175292 563.4661377978913
6.731218697829716 547.9148054142219
6.74457429048414 532.7429548023961
6.757929883138564 517.942878904869
6.771285475792988 503.5069810555903
6.784641068447412 489.42777474846577
6.797996661101836 475.6978833600565
6.81135225375626 462.3100398279883
6.824707846410684 449.257086286531
6.838063439065108 436.5319736607914
6.851419031719532 424.12776122095056
6.864774624373956 412.0376160979555
6.87813021702838 400.25481276206864
6.891485809682804 388.77273246565653
6.904841402337228 377.58486265157825
6.918196994991652 366.6847963285256
6.931552587646076 356.0662314146443
6.9449081803005 345.7229700507427
6.958263772954924 335.64891788438365
6.971619365609348 325.8380833261311
6.984974958263772 316.284576779206
6.998330550918196 306.98260984378015
7.01168614357262 297.9264944971232
7.025041736227044 289.11064225079616
7.038397328881468 280.52956328605643
7.051752921535893 272.17786556863103
7.065108514190317 264.05025394398433
7.078464106844741 256.14152921417815
7.091819699499165 248.4465871974242
7.105175292153589 240.96041777138066
7.118530884808013 233.67810390123694
7.131886477462437 226.59482065360743
7.145242070116861 219.7058341972272
7.158597662771285 213.00650079142767
7.171953255425709 206.49226576334223
7.185308848080133 200.1586624747706
7.198664440734557 194.0013112796137
7.212020033388981 188.01591847275947
7.225375626043405 182.1982752312841
7.238731218697829 176.5442565488117
7.252086811352253 171.0498201638482
7.265442404006677 165.71100548288732
7.278797996661101 160.52393249906277
7.292153589315525 155.48480070710187
7.305509181969949 150.58988801530782
7.318864774624373 145.83554965528455
7.332220367278797 141.21821709008972
7.345575959933221 136.73439692148463
7.358931552587645 132.38066979692596
7.372287145242069 128.15368931692814
7.385642737896493 124.05018094339461
7.398998330550917 120.06694090951146
7.412353923205341 116.20083513176002
7.425709515859765 112.44879812459634
7.439065108514189 108.80783191832371
7.452420701168615 105.27500498066041
7.465776293823039 101.84745114249317
7.479131886477463 98.52236852827733
7.492487479131887 95.29701849154124
7.505843071786311 92.16872455591924
7.519198664440735 89.13487136212714
7.532554257095159 86.19290362127695
7.545909849749583 83.34032507490652
7.559265442404007 80.57469746208561
7.572621035058431 77.89363949394138
7.585976627712855 75.29482583593062
7.599332220367279 72.77598609817029
7.612687813021703 70.33490383412048
7.626043405676127 67.96941554790084
7.639398998330551 65.67740971050235
7.652754590984975 63.45682578514772
7.666110183639399 61.3056532620318
7.6794657762938225 59.22193070266479
7.6928213689482465 57.203744794024395
7.7061769616026705 55.24922941271048
7.7195325542570945 53.35656469928202
7.7328881469115185 51.523976142943546
7.7462437395659425 49.7497336767355
7.7595993322203665 48.03215078337071
7.7729549248747904 46.369583611847624
7.786310517529214 44.760430104958445
7.799666110183638 43.20312913779973
7.813021702838062 41.69615966738208
7.826377295492486 40.23803989342414
7.83973288814691 38.82732643040689
7.853088480801335 37.462613490952805
7.866444073455759 36.14253208058665
7.879799666110183 34.86574920392179
7.893155258764607 33.630967082312324
7.906510851419031 32.4369223829965
7.919866444073455 31.282385459752486
7.933222036727879 30.16615960507756
7.946577629382304 29.087080313894525
7.959933222036728 28.044014558780635
7.973288814691152 27.035860076708584
7.986644407345576 26.06154466728
8.0 25.12002550242631


==> anc/fig1_midpoint_/fig1_wmNRinRel_mid_t0.05.dat <==
  0.1000000      0.0000000E+00
  0.3000000      0.0000000E+00
  0.5000000      0.0000000E+00
  0.7000000      0.0000000E+00
  0.9000000      0.0000000E+00
   1.100000      0.0000000E+00
   1.300000      0.0000000E+00
   1.500000      0.0000000E+00
   1.700000      0.0000000E+00
   1.900000      0.0000000E+00
   2.100000      0.0000000E+00
   2.300000      0.0000000E+00
   2.500000      0.0000000E+00
   2.700000      0.0000000E+00
   2.900000      0.0000000E+00
   3.100000      0.0000000E+00
   3.300000      0.3000000    
   3.500000      0.0000000E+00
   3.700000       83.50000    
   3.900000       820.1000    
   4.100000       4990.600    
   4.300000       19977.90    
   4.500000       53104.80    
   4.700000       97646.60    
   4.900000       121848.5    
   5.100000       104723.3    
   5.300000       62624.40    
   5.500000       25640.80    
   5.700000       7038.000    
   5.900000       1359.300    
   6.100000       140.7000    
   6.300000      0.0000000E+00
   6.500000      0.0000000E+00
   6.700000      0.0000000E+00
   6.900000      0.0000000E+00
   7.100000      0.0000000E+00
   7.300000      0.0000000E+00
   7.500000      0.0000000E+00
   7.700000      0.0000000E+00
   7.900000      0.0000000E+00
   8.099999      0.0000000E+00
   8.300000      0.0000000E+00
   8.500000      0.0000000E+00
   8.700000      0.0000000E+00
   8.900000      0.0000000E+00
   9.099999      0.0000000E+00
   9.300000      0.0000000E+00
   9.500000      0.0000000E+00
   9.700000      0.0000000E+00
   9.900000       1.200000    
   10.10000      0.0000000E+00
   10.30000      0.0000000E+00
   10.50000      0.0000000E+00
   10.70000      0.0000000E+00
   10.90000      0.0000000E+00
   11.10000      0.0000000E+00
   11.30000      0.0000000E+00
   11.50000      0.0000000E+00
   11.70000      0.0000000E+00
   11.90000      0.0000000E+00
   12.10000      0.0000000E+00
   12.30000      0.0000000E+00
   12.50000      0.0000000E+00
   12.70000      0.0000000E+00
   12.90000      0.0000000E+00
   13.10000      0.0000000E+00
   13.30000      0.0000000E+00
   13.50000      0.0000000E+00
   13.70000      0.0000000E+00
   13.90000      0.0000000E+00
   14.10000      0.0000000E+00
   14.30000      0.0000000E+00
   14.50000      0.0000000E+00
   14.70000      0.0000000E+00
   14.90000      0.0000000E+00
   15.10000      0.0000000E+00
   15.30000      0.0000000E+00
   15.50000      0.0000000E+00
   15.70000      0.0000000E+00
   15.90000      0.0000000E+00
   16.10000      0.0000000E+00
   16.30000      0.0000000E+00
   16.50000      0.0000000E+00
   16.70000      0.0000000E+00
   16.90000      0.0000000E+00
   17.10000      0.0000000E+00
   17.30000      0.0000000E+00
   17.50000      0.0000000E+00
   17.70000      0.0000000E+00
   17.90000      0.0000000E+00
   18.10000      0.0000000E+00
   18.30000      0.0000000E+00
   18.50000      0.0000000E+00
   18.70000      0.0000000E+00
   18.90000      0.0000000E+00
   19.10000      0.0000000E+00
   19.30000      0.0000000E+00
   19.50000      0.0000000E+00
   19.70000      0.0000000E+00
   19.90000      0.0000000E+00


==> anc/fig1_midpoint_/fig1_wmNRinRel_mid_t0.3.dat <==
  0.1000000      0.0000000E+00
  0.3000000      0.2000000    
  0.5000000      0.0000000E+00
  0.7000000      0.0000000E+00
  0.9000000      0.0000000E+00
   1.100000       1.400000    
   1.300000       1.900000    
   1.500000       7.200000    
   1.700000       23.70000    
   1.900000       59.50000    
   2.100000       161.4000    
   2.300000       421.6000    
   2.500000       1014.200    
   2.700000       2124.200    
   2.900000       4143.900    
   3.100000       7445.900    
   3.300000       12535.90    
   3.500000       19228.90    
   3.700000       27783.00    
   3.900000       36694.90    
   4.100000       45163.70    
   4.300000       51287.40    
   4.500000       54373.40    
   4.700000       53406.20    
   4.900000       48420.20    
   5.100000       41199.50    
   5.300000       32510.30    
   5.500000       23767.20    
   5.700000       16103.90    
   5.900000       10074.00    
   6.100000       5867.900    
   6.300000       3233.800    
   6.500000       1619.600    
   6.700000       765.4000    
   6.900000       340.7000    
   7.100000       143.9000    
   7.300000       51.20000    
   7.500000       16.00000    
   7.700000       5.500000    
   7.900000       1.400000    
   8.099999      0.8000000    
   8.300000      0.2000000    
   8.500000      0.0000000E+00
   8.700000      0.0000000E+00
   8.900000      0.0000000E+00
   9.099999      0.0000000E+00
   9.300000      0.0000000E+00
   9.500000      0.0000000E+00
   9.700000      0.0000000E+00
   9.900000      0.0000000E+00
   10.10000      0.0000000E+00
   10.30000      0.0000000E+00
   10.50000      0.0000000E+00
   10.70000      0.0000000E+00
   10.90000      0.0000000E+00
   11.10000      0.0000000E+00
   11.30000      0.0000000E+00
   11.50000      0.0000000E+00
   11.70000      0.0000000E+00
   11.90000      0.0000000E+00
   12.10000      0.0000000E+00
   12.30000      0.0000000E+00
   12.50000      0.0000000E+00
   12.70000      0.0000000E+00
   12.90000      0.0000000E+00
   13.10000      0.0000000E+00
   13.30000      0.0000000E+00
   13.50000      0.0000000E+00
   13.70000      0.0000000E+00
   13.90000      0.0000000E+00
   14.10000      0.0000000E+00
   14.30000      0.0000000E+00
   14.50000      0.0000000E+00
   14.70000      0.0000000E+00
   14.90000      0.0000000E+00
   15.10000      0.0000000E+00
   15.30000      0.0000000E+00
   15.50000      0.0000000E+00
   15.70000      0.0000000E+00
   15.90000      0.0000000E+00
   16.10000      0.0000000E+00
   16.30000      0.0000000E+00
   16.50000      0.0000000E+00
   16.70000      0.0000000E+00
   16.90000      0.0000000E+00
   17.10000      0.0000000E+00
   17.30000      0.0000000E+00
   17.50000      0.0000000E+00
   17.70000      0.0000000E+00
   17.90000      0.0000000E+00
   18.10000      0.0000000E+00
   18.30000      0.0000000E+00
   18.50000      0.0000000E+00
   18.70000      0.0000000E+00
   18.90000      0.0000000E+00
   19.10000      0.0000000E+00
   19.30000      0.0000000E+00
   19.50000      0.0000000E+00
   19.70000      0.0000000E+00
   19.90000      0.0000000E+00


==> anc/fig1_midpoint_/fig1_wmNRinRel_mid_t1.dat <==
  0.1000000       12.20000    
  0.3000000       83.70000    
  0.5000000       250.5000    
  0.7000000       549.9000    
  0.9000000       1060.200    
   1.100000       1800.900    
   1.300000       2914.300    
   1.500000       4450.800    
   1.700000       6485.100    
   1.900000       9000.700    
   2.100000       12120.10    
   2.300000       15646.80    
   2.500000       19521.00    
   2.700000       23477.10    
   2.900000       27148.80    
   3.100000       30598.00    
   3.300000       33202.80    
   3.500000       34882.30    
   3.700000       35673.00    
   3.900000       35156.20    
   4.100000       33622.80    
   4.300000       31314.60    
   4.500000       28130.30    
   4.700000       24499.00    
   4.900000       20850.90    
   5.100000       17144.90    
   5.300000       13730.50    
   5.500000       10626.40    
   5.700000       7978.000    
   5.900000       5867.000    
   6.100000       4167.100    
   6.300000       2861.900    
   6.500000       1938.800    
   6.700000       1268.600    
   6.900000       802.1000    
   7.100000       494.4000    
   7.300000       282.2000    
   7.500000       175.0000    
   7.700000       98.00000    
   7.900000       51.90000    
   8.099999       30.70000    
   8.300000       15.60000    
   8.500000       6.300000    
   8.700000       3.800000    
   8.900000       2.600000    
   9.099999       1.100000    
   9.300000      0.4000000    
   9.500000      0.6000000    
   9.700000      0.1000000    
   9.900000      0.0000000E+00
   10.10000      0.0000000E+00
   10.30000      0.0000000E+00
   10.50000      0.0000000E+00
   10.70000      0.0000000E+00
   10.90000      0.0000000E+00
   11.10000      0.0000000E+00
   11.30000      0.0000000E+00
   11.50000      0.0000000E+00
   11.70000      0.0000000E+00
   11.90000      0.0000000E+00
   12.10000      0.0000000E+00
   12.30000      0.0000000E+00
   12.50000      0.0000000E+00
   12.70000      0.0000000E+00
   12.90000      0.0000000E+00
   13.10000      0.0000000E+00
   13.30000      0.0000000E+00
   13.50000      0.0000000E+00
   13.70000      0.0000000E+00
   13.90000      0.0000000E+00
   14.10000      0.0000000E+00
   14.30000      0.0000000E+00
   14.50000      0.0000000E+00
   14.70000      0.0000000E+00
   14.90000      0.0000000E+00
   15.10000      0.0000000E+00
   15.30000      0.0000000E+00
   15.50000      0.0000000E+00
   15.70000      0.0000000E+00
   15.90000      0.0000000E+00
   16.10000      0.0000000E+00
   16.30000      0.0000000E+00
   16.50000      0.0000000E+00
   16.70000      0.0000000E+00
   16.90000      0.0000000E+00
   17.10000      0.0000000E+00
   17.30000      0.0000000E+00
   17.50000      0.0000000E+00
   17.70000      0.0000000E+00
   17.90000      0.0000000E+00
   18.10000      0.0000000E+00
   18.30000      0.0000000E+00
   18.50000      0.0000000E+00
   18.70000      0.0000000E+00
   18.90000      0.0000000E+00
   19.10000      0.0000000E+00
   19.30000      0.0000000E+00
   19.50000      0.0000000E+00
   19.70000      0.0000000E+00
   19.90000      0.0000000E+00


==> anc/fig1_midpoint_/fig1_wmNRinRel_mid_t10.dat <==
  0.1000000       268.1000    
  0.3000000       1869.300    
  0.5000000       4851.500    
  0.7000000       9017.700    
  0.9000000       13922.00    
   1.100000       19200.80    
   1.300000       24214.80    
   1.500000       28844.00    
   1.700000       32593.60    
   1.900000       35337.70    
   2.100000       36720.00    
   2.300000       36875.80    
   2.500000       35972.80    
   2.700000       34223.00    
   2.900000       31348.90    
   3.100000       28334.00    
   3.300000       24870.60    
   3.500000       21352.70    
   3.700000       17946.20    
   3.900000       14706.40    
   4.100000       11828.00    
   4.300000       9304.800    
   4.500000       7245.800    
   4.700000       5467.500    
   4.900000       4043.100    
   5.100000       2974.000    
   5.300000       2120.700    
   5.500000       1496.300    
   5.700000       1039.300    
   5.900000       698.8000    
   6.100000       474.1000    
   6.300000       305.7000    
   6.500000       199.9000    
   6.700000       125.9000    
   6.900000       80.80000    
   7.100000       51.30000    
   7.300000       30.10000    
   7.500000       19.20000    
   7.700000       10.30000    
   7.900000       5.600000    
   8.099999       4.700000    
   8.300000       2.000000    
   8.500000      0.9000000    
   8.700000      0.6000000    
   8.900000      0.3000000    
   9.099999      0.1000000    
   9.300000      0.1000000    
   9.500000      0.0000000E+00
   9.700000      0.2000000    
   9.900000      0.0000000E+00
   10.10000      0.0000000E+00
   10.30000      0.0000000E+00
   10.50000      0.0000000E+00
   10.70000      0.0000000E+00
   10.90000      0.0000000E+00
   11.10000      0.0000000E+00
   11.30000      0.0000000E+00
   11.50000      0.0000000E+00
   11.70000      0.0000000E+00
   11.90000      0.0000000E+00
   12.10000      0.0000000E+00
   12.30000      0.0000000E+00
   12.50000      0.0000000E+00
   12.70000      0.0000000E+00
   12.90000      0.0000000E+00
   13.10000      0.0000000E+00
   13.30000      0.0000000E+00
   13.50000      0.0000000E+00
   13.70000      0.0000000E+00
   13.90000      0.0000000E+00
   14.10000      0.0000000E+00
   14.30000      0.0000000E+00
   14.50000      0.0000000E+00
   14.70000      0.0000000E+00
   14.90000      0.0000000E+00
   15.10000      0.0000000E+00
   15.30000      0.0000000E+00
   15.50000      0.0000000E+00
   15.70000      0.0000000E+00
   15.90000      0.0000000E+00
   16.10000      0.0000000E+00
   16.30000      0.0000000E+00
   16.50000      0.0000000E+00
   16.70000      0.0000000E+00
   16.90000      0.0000000E+00
   17.10000      0.0000000E+00
   17.30000      0.0000000E+00
   17.50000      0.0000000E+00
   17.70000      0.0000000E+00
   17.90000      0.0000000E+00
   18.10000      0.0000000E+00
   18.30000      0.0000000E+00
   18.50000      0.0000000E+00
   18.70000      0.0000000E+00
   18.90000      0.0000000E+00
   19.10000      0.0000000E+00
   19.30000      0.0000000E+00
   19.50000      0.0000000E+00
   19.70000      0.0000000E+00
   19.90000      0.0000000E+00


==> anc/fig1_midpoint_/fig1_wmNRinRel_mid_t2.dat <==
  0.1000000       109.1000    
  0.3000000       737.6000    
  0.5000000       1996.200    
  0.7000000       3883.000    
  0.9000000       6280.700    
   1.100000       9162.200    
   1.300000       12422.30    
   1.500000       15823.40    
   1.700000       19354.20    
   1.900000       22785.70    
   2.100000       25941.00    
   2.300000       28608.10    
   2.500000       30601.70    
   2.700000       31985.10    
   2.900000       32560.10    
   3.100000       32273.50    
   3.300000       31131.90    
   3.500000       29536.60    
   3.700000       27244.20    
   3.900000       24736.60    
   4.100000       21799.90    
   4.300000       18824.90    
   4.500000       15876.90    
   4.700000       13101.90    
   4.900000       10622.60    
   5.100000       8428.300    
   5.300000       6634.300    
   5.500000       5004.600    
   5.700000       3721.200    
   5.900000       2734.100    
   6.100000       1947.200    
   6.300000       1376.600    
   6.500000       961.7000    
   6.700000       631.7000    
   6.900000       430.0000    
   7.100000       280.1000    
   7.300000       179.4000    
   7.500000       108.9000    
   7.700000       65.10000    
   7.900000       39.00000    
   8.099999       25.50000    
   8.300000       15.00000    
   8.500000       8.000000    
   8.700000       5.500000    
   8.900000       2.200000    
   9.099999      0.9000000    
   9.300000      0.7000000    
   9.500000      0.4000000    
   9.700000      0.0000000E+00
   9.900000      0.2000000    
   10.10000      0.0000000E+00
   10.30000      0.0000000E+00
   10.50000      0.0000000E+00
   10.70000      0.0000000E+00
   10.90000      0.0000000E+00
   11.10000      0.0000000E+00
   11.30000      0.0000000E+00
   11.50000      0.0000000E+00
   11.70000      0.0000000E+00
   11.90000      0.0000000E+00
   12.10000      0.0000000E+00
   12.30000      0.0000000E+00
   12.50000      0.0000000E+00
   12.70000      0.0000000E+00
   12.90000      0.0000000E+00
   13.10000      0.0000000E+00
   13.30000      0.0000000E+00
   13.50000      0.0000000E+00
   13.70000      0.0000000E+00
   13.90000      0.0000000E+00
   14.10000      0.0000000E+00
   14.30000      0.0000000E+00
   14.50000      0.0000000E+00
   14.70000      0.0000000E+00
   14.90000      0.0000000E+00
   15.10000      0.0000000E+00
   15.30000      0.0000000E+00
   15.50000      0.0000000E+00
   15.70000      0.0000000E+00
   15.90000      0.0000000E+00
   16.10000      0.0000000E+00
   16.30000      0.0000000E+00
   16.50000      0.0000000E+00
   16.70000      0.0000000E+00
   16.90000      0.0000000E+00
   17.10000      0.0000000E+00
   17.30000      0.0000000E+00
   17.50000      0.0000000E+00
   17.70000      0.0000000E+00
   17.90000      0.0000000E+00
   18.10000      0.0000000E+00
   18.30000      0.0000000E+00
   18.50000      0.0000000E+00
   18.70000      0.0000000E+00
   18.90000      0.0000000E+00
   19.10000      0.0000000E+00
   19.30000      0.0000000E+00
   19.50000      0.0000000E+00
   19.70000      0.0000000E+00
   19.90000      0.0000000E+00


==> anc/fig2_midpoint_/Juttner_T04_m127.dat <==
0.0 0.0
0.045112781954887216 268.90703841567034
0.09022556390977443 1069.1938286012419
0.13533834586466165 2381.809260576511
0.18045112781954886 4175.825235638458
0.22556390977443608 6409.6184948242535
0.2706766917293233 9032.422776538157
0.3157894736842105 11986.160312956627
0.3609022556390977 15207.450287911524
0.40601503759398494 18629.68881675332
0.45112781954887216 22185.099771188106
0.49624060150375937 25806.667101323565
0.5413533834586466 29429.87544026721
0.5864661654135338 32994.204730508434
0.631578947368421 36444.344448215976
0.6766917293233082 39731.112038028165
0.7218045112781954 42812.077110791135
0.7669172932330827 45651.906946479074
0.8120300751879699 48222.4594619645
0.8571428571428571 50502.65699841501
0.9022556390977443 52478.17829224845
0.9473684210526315 54141.007245295434
0.9924812030075187 55488.87613635448
1.037593984962406 56524.638279913794
1.0827067669172932 57255.60137547526
1.1278195488721803 57692.84837812459
1.1729323308270676 57850.568052041
1.218045112781955 57745.41275017459
1.263157894736842 57395.89661746557
1.3082706766917291 56821.84348837161
1.3533834586466165 56043.89032548552
1.3984962406015038 55083.04915797657
1.443609022556391 53960.32812239117
1.488721804511278 52696.410353821564
1.5338345864661653 51311.38807581728
1.5789473684210527 49824.54823682603
1.6240601503759398 48254.20538023174
1.6691729323308269 46617.57705579305
1.7142857142857142 44930.69692758714
1.7593984962406015 43208.360757733026
1.8045112781954886 41464.10060258334
1.8496240601503757 39710.18281140615
1.894736842105263 37957.62573570578
1.9398496240601504 36216.23341485546
1.9849624060150375 34494.64188045247
2.0300751879699246 32800.375102098864
2.075187969924812 31139.907969413147
2.1203007518796992 29518.734060487037
2.1654135338345863 27941.436279904927
2.2105263157894735 26411.758756181523
2.2556390977443606 24932.678667082106
2.300751879699248 23506.476911121714
2.345864661654135 22134.80676492286
2.3909774436090223 20818.759860084647
2.43609022556391 19558.928981322624
2.481203007518797 18355.467331715186
2.526315789473684 17208.144032982087
2.571428571428571 16116.395730923723
2.6165413533834583 15079.374260569475
2.661654135338346 14095.990394261511
2.706766917293233 13164.953750781358
2.75187969924812 12284.808986517937
2.7969924812030076 11453.968422256812
2.8421052631578947 10670.741282957983
2.887218045112782 9933.359744255742
2.932330827067669 9240.001989584367
2.977443609022556 8588.812486884746
3.0225563909774436 7977.919694731941
3.0676691729323307 7405.451405264467
3.1127819548872178 6869.547926205749
3.1578947368421053 6368.3732971560785
3.2030075187969924 5900.124726716996
3.2481203007518795 5463.0404273257
3.2932330827067666 5055.406014287009
3.3383458646616537 4675.559624696723
3.3834586466165413 4321.895900995281
3.4285714285714284 3992.8689729736716
3.4736842105263155 3686.9945613290315
3.518796992481203 3402.8513154572397
3.56390977443609 3139.0814881646315
3.6090225563909772 2894.3910404474454
3.6541353383458643 2667.549260471755
3.6992481203007515 2457.3879724155595
3.744360902255639 2262.800402924412
3.789473684210526 2082.739765584185
3.834586466165413 1916.2176170239572
3.8796992481203008 1762.3020320155097
3.924812030075188 1620.1156392149298
3.969924812030075 1488.8335539740194
4.015037593984962 1367.6812399096943
4.060150375939849 1255.932326630642
4.105263157894736 1152.9064071548312
4.150375939849624 1057.966835079936
4.195488721804511 970.5185384630627
4.2406015037593985 890.0058645985856
4.285714285714286 815.9104674259647
4.330827067669173 747.7492471271429
4.37593984962406 685.0723495606169
4.421052631578947 627.4612315029033
4.466165413533834 574.5267962055593
4.511278195488721 525.907602506613
4.556390977443609 481.26814963954394
4.601503759398496 440.2972389432162
4.646616541353383 402.70641287550495
4.69172932330827 368.2284710568773
4.7368421052631575 336.61606250365895
4.781954887218045 307.6403527416402
4.827067669172932 281.0897641073283
4.87218045112782 256.7687872361286
4.917293233082707 234.49686149450636
4.962406015037594 214.10732192823053
5.007518796992481 195.44641016345474
5.052631578947368 178.37234660473732
5.097744360902255 162.75446121806328
5.142857142857142 148.47238016201413
5.1879699248120295 135.41526553157667
5.233082706766917 123.48110550243746
5.2781954887218046 112.5760522051745
5.323308270676692 102.61380471520985
5.368421052631579 93.51503461283639
5.413533834586466 85.20685164554168
5.458646616541353 77.62230711000372
5.50375939849624 70.69993266166699
5.548872180451127 64.38331235404571
5.593984962406015 58.62068580648527
5.639097744360902 53.364580496835174
5.684210526315789 48.57147127335153
5.7293233082706765 44.20146527733395
5.774436090225564 40.218010563791545
5.819548872180451 36.58762680129368
5.864661654135338 33.27965652360781
5.909774436090225 30.26603549442447
5.954887218045112 27.52108083212912
6.0 25.021295624001283
6.045112781954887 22.745188838262674
6.090225563909774 20.673109417966216
6.135338345864661 18.787093512769435
6.180451127819548 17.07072387316403
6.2255639097744355 15.509000496756084
6.270676691729323 14.088221677761616
6.315789473684211 12.795874669067112
6.360902255639098 11.620535221088682
6.406015037593985 10.55177531335003
6.451127819548872 9.580078443295593
6.496240601503759 8.696761882478924
6.541353383458646 7.893905353038675
6.586466165413533 7.164285617425717
6.63157894736842 6.501316511795535
6.6766917293233075 5.898993988464793
6.7218045112781954 5.351845765472115
6.7669172932330826 4.854885211707296
6.81203007518797 4.4035691244039485
6.857142857142857 3.993759082146257
6.902255639097744 3.6216860810361586
6.947368421052631 3.28391818441718
6.992481203007518 2.977330937660189
7.037593984962406 2.6990803190888384
7.082706766917293 2.4465780162567294
7.12781954887218 2.2174688335778097
7.172932330827067 2.00961005284557
7.2180451127819545 1.8210525825394268
7.263157894736842 1.6500237450887398
7.308270676691729 1.494911563520869
7.353383458646616 1.3542504202316328
7.398496240601503 1.2267079710504947
7.443609022556391 1.1110732073922953
7.488721804511278 1.006245568151196
7.533834586466165 0.9112250111556331
7.578947368421052 0.8251029615179134
7.624060150375939 0.7470540611258847
7.669172932330826 0.6763286498832268
7.7142857142857135 0.6122459151500688
7.7593984962406015 0.554187651207139
7.804511278195489 0.5015925755000464
7.849624060150376 0.45395115294998756
7.894736842105263 0.4108008837743873
7.93984962406015 0.3717220140749255
7.984962406015037 0.3363336319481149
8.030075187969924 0.3042901150803359
8.075187969924812 0.2752778987278307
8.120300751879698 0.24901253567456583
8.165413533834586 0.2252360222265348
8.210526315789473 0.2037143665586181
8.25563909774436 0.18423537779628016
8.300751879699249 0.16660665610503406
8.345864661654135 0.1506537657898791
8.390977443609023 0.13621857498841106
8.436090225563909 0.12315774698701304
8.481203007518797 0.11134136951088021
8.526315789473683 0.10065170954600186
8.571428571428571 0.09098208235404268
8.616541353383457 0.08223582434829965
8.661654135338345 0.074325360418448
8.706766917293233 0.06717135713120706
8.75187969924812 0.060701954000052655
8.796992481203008 0.0548520657159765
8.842105263157894 0.04956274886880902
8.887218045112782 0.044780627269963284
8.932330827067668 0.04045737051755508
8.977443609022556 0.036549220928028515
9.022556390977442 0.033016564398810754
9.06766917293233 0.029823541167777714
9.112781954887218 0.026937692800881062
9.157894736842104 0.024329642072249646
9.203007518796992 0.02197280270430726
9.248120300751879 0.019843116211525003
9.293233082706767 0.01791881334275245
9.338345864661653 0.01618019784582018
9.38345864661654 0.014609450486263434
9.428571428571429 0.013190451441412189
9.473684210526315 0.01190861936338068
9.518796992481203 0.010750765561195225
9.56390977443609 0.009704961894803854
9.609022556390977 0.008760421103283032
9.654135338345863 0.00790738840735368
9.699248120300751 0.007137043333387072
9.74436090225564 0.006441410803391651
9.789473684210526 0.005813280623895021
9.834586466165414 0.005246134586971484
9.8796992481203 0.004734080469648527
9.924812030075188 0.0042717922842114625
9.969924812030074 0.0038544561921278844
10.015037593984962 0.0034777215489780796
10.060150375939848 0.003137656597409782
10.105263157894736 0.002830708370191242
10.150375939849624 0.0025536664063343234
10.19548872180451 0.002303629920374637
10.240601503759398 0.002077978098578984
10.285714285714285 0.001874343226410414
10.330827067669173 0.0016905863793074375
10.375939849624059 0.0015247754339851659
10.421052631578947 0.0013751651802779152
10.466165413533833 0.001240179334232168
10.511278195488721 0.0011183942719192055
10.556390977443609 0.0010085243204475624
10.601503759398495 0.0009094084580770745
10.646616541353383 0.0008199982893165112
10.69172932330827 0.000739347173558434
10.736842105263158 0.0006666003972892786
10.781954887218044 0.0006009862903203884
10.827067669172932 0.0005418081959159038
10.87218045112782 0.0004884372132380739
10.917293233082706 0.00044030563827099513
10.962406015037594 0.0003969010363958842
11.00751879699248 0.0003577608861421529
11.052631578947368 0.00032246773939059286
11.097744360902254 0.00029064484851426076
11.142857142857142 0.00026195221565935016
11.18796992481203 0.0002360830236393329
11.233082706766917 0.00021276041178206598
11.278195488721805 0.00019173456356985101
11.32330827067669 0.00017278007608086498
11.368421052631579 0.00015569358410796644
11.413533834586465 0.00014029161442637264
11.458646616541353 0.00012640864803025725
11.50375939849624 0.00011389537028367027
11.548872180451127 0.00010261709085402446
11.593984962406015 9.245231703620582e-05
11.639097744360901 8.329146564914911e-05
11.68421052631579 7.503570011044418e-05
11.729323308270676 6.759588058226367e-05
11.774436090225564 6.089161624656722e-05
11.81954887218045 5.4850409820876736e-05
11.864661654135338 4.940688537839503e-05
11.909774436090224 4.450209139756196e-05
11.954887218045112 4.008287174487782e-05
12.0 3.6101297998923015e-05
12.045112781954886 3.251415715999911e-05
12.090225563909774 2.928248936522597e-05
12.13533834586466 2.637117074902698e-05
12.180451127819548 2.3748537059035404e-05
12.225563909774435 2.1386044062324066e-05
12.270676691729323 1.9257961160823463e-05
12.31578947368421 1.7341094981773035e-05
12.360902255639097 1.5614540022578036e-05
12.406015037593985 1.4059453712735687e-05
12.451127819548871 1.265885351144269e-05
12.496240601503759 1.1397433890728247e-05
12.541353383458645 1.026140126284795e-05
12.586466165413533 9.238325099365385e-06
12.631578947368421 8.317003659790432e-06
12.676691729323307 7.48734290158415e-06
12.721804511278195 6.740247282375494e-06
12.766917293233082 6.06752129079522e-06
12.81203007518797 5.461780655720187e-06
12.857142857142856 4.916372286109977e-06
12.902255639097744 4.425302086067092e-06
12.94736842105263 3.9831698732260245e-06
12.992481203007518 3.5851107039371837e-06
13.037593984962406 3.226741976748534e-06
13.082706766917292 2.904115747106929e-06
13.12781954887218 2.6136757416417444e-06
13.172932330827066 2.352218610439085e-06
13.218045112781954 2.1168590008831317e-06
13.26315789473684 1.9049980774089514e-06
13.308270676691729 1.7142951483034534e-06
13.353383458646615 1.5426420938943035e-06
13.398496240601503 1.3881403204291516e-06
13.443609022556391 1.2490799909848766e-06
13.488721804511277 1.123921309142001e-06
13.533834586466165 1.0112776531710821e-06
13.578947368421051 9.099003783373529e-07
13.62406015037594 8.186651228459041e-07
13.669172932330826 7.365594691135824e-07
13.714285714285714 6.626718266337542e-07
13.759398496240602 5.961814158529246e-07
13.804511278195488 5.363492443415848e-07
13.849624060150376 4.82509977242184e-07
13.894736842105262 4.3406461362818506e-07
13.93984962406015 3.904738891121186e-07
13.984962406015036 3.512523328903684e-07
14.030075187969924 3.159629144910933e-07
14.075187969924812 2.8421222187522743e-07
14.120300751879698 2.5564611829646306e-07
14.165413533834586 2.2994583051624827e-07
14.210526315789473 2.0682442564946697e-07
14.25563909774436 1.8602363813564095e-07
14.300751879699247 1.6731101213428683e-07
14.345864661654135 1.504773280724213e-07
14.390977443609021 1.3533428516358608e-07
14.436090225563909 1.217124145046062e-07
14.481203007518797 1.0945919986837477e-07
14.526315789473683 9.843738557523192e-08
14.571428571428571 8.852345286650568e-08
14.616541353383457 7.96062480432421e-08
14.661654135338345 7.158574729108515e-08
14.706766917293232 6.437194460641125e-08
14.75187969924812 5.788385058536706e-08
14.796992481203006 5.204859105092727e-08
14.842105263157894 4.6800595586563126e-08
14.887218045112782 4.2080867030473544e-08
14.932330827067668 3.783632387216909e-08
14.977443609022556 3.401920829320222e-08
15.022556390977442 3.0586553314624453e-08
15.06766917293233 2.7499703163151972e-08
15.112781954887216 2.472388155310465e-08
15.157894736842104 2.2227803108267674e-08
15.203007518796992 1.9983323622678872e-08
15.248120300751879 1.7965125287089353e-08
15.293233082706767 1.615043339318257e-08
15.338345864661653 1.4518761374722643e-08
15.38345864661654 1.3051681357448158e-08
15.428571428571427 1.1732617671127544e-08
15.473684210526315 1.0546661030826045e-08
15.518796992481203 9.48040132287049e-09
15.56390977443609 8.521777136732949e-09
15.609022556390977 7.659940369338644e-09
15.654135338345863 6.8851343951628644e-09
15.699248120300751 6.188584445745916e-09
15.744360902255638 5.562398977567746e-09
15.789473684210526 4.999480929071499e-09
15.834586466165412 4.493447877340982e-09
15.8796992481203 4.038560203729321e-09
15.924812030075188 3.6296564666868023e-09
15.969924812030074 3.2620952601248895e-09
16.01503759398496 2.9317029077592364e-09
16.06015037593985 2.6347264087942895e-09
16.105263157894736 2.3677911087565303e-09
16.150375939849624 2.12786262189858e-09
16.19548872180451 1.912212578963617e-09
16.240601503759397 1.7183878167375346e-09
16.285714285714285 1.5441826642003735e-09
16.330827067669173 1.3876140146374229e-09
16.37593984962406 1.2468989041713529e-09
16.421052631578945 1.1204343451687666e-09
16.466165413533833 1.0067791881702143e-09
16.51127819548872 9.046378086702745e-10
16.55639097744361 8.128454354838831e-10
16.601503759398497 7.303549558044864e-10
16.64661654135338 6.562250485911087e-10
16.69172932330827 5.896095127990038e-10
16.736842105263158 5.297476703574094e-10
16.781954887218046 4.759557358464219e-10
16.82706766917293 4.2761905566724565e-10
16.872180451127818 3.841851292564757e-10
16.917293233082706 3.4515733367417976e-10
16.962406015037594 3.1008928079496395e-10
17.007518796992482 2.7857974343909745e-10
17.052631578947366 2.502680931760186e-10
17.097744360902254 2.2483019828672837e-10
17.142857142857142 2.0197473554854139e-10
17.18796992481203 1.8143987416343627e-10
17.233082706766915 1.6299029434166607e-10
17.278195488721803 1.4641450682219514e-10
17.32330827067669 1.3152244300298162e-10
17.36842105263158 1.181432884051237e-10
17.413533834586467 1.0612353493950786e-10
17.45864661654135 9.532522991351223e-11
17.50375939849624 8.562440193621027e-11
17.548872180451127 7.690964587826604e-11
17.593984962406015 6.9080850839625e-11
17.6390977443609 6.20480566944408e-11
17.684210526315788 5.573042623644254e-11
17.729323308270676 5.005532125552117e-11
17.774436090225564 4.495747205238689e-11
17.81954887218045 4.037823095585044e-11
17.864661654135336 3.626490135858693e-11
17.909774436090224 3.257013464276922e-11
17.954887218045112 2.9251388136377154e-11
18.0 2.6270437932914106e-11


==> anc/fig2_midpoint_/lgc_wmrel_drag_t0.05_mid.dat <==
  0.1000000      0.0000000E+00
  0.3000000       1.000000    
  0.5000000      0.0000000E+00
  0.7000000      0.0000000E+00
  0.9000000      0.0000000E+00
   1.100000      0.0000000E+00
   1.300000      0.0000000E+00
   1.500000      0.0000000E+00
   1.700000      0.4000000    
   1.900000      0.0000000E+00
   2.100000      0.0000000E+00
   2.300000      0.0000000E+00
   2.500000      0.0000000E+00
   2.700000      0.0000000E+00
   2.900000      0.0000000E+00
   3.100000      0.0000000E+00
   3.300000      0.0000000E+00
   3.500000      0.0000000E+00
   3.700000      0.0000000E+00
   3.900000      0.0000000E+00
   4.100000      0.0000000E+00
   4.300000      0.0000000E+00
   4.500000      0.0000000E+00
   4.700000      0.0000000E+00
   4.900000      0.0000000E+00
   5.100000      0.0000000E+00
   5.300000      0.0000000E+00
   5.500000      0.0000000E+00
   5.700000      0.0000000E+00
   5.900000      0.0000000E+00
   6.100000      0.0000000E+00
   6.300000      0.0000000E+00
   6.500000      0.0000000E+00
   6.700000      0.0000000E+00
   6.900000      0.0000000E+00
   7.100000      0.0000000E+00
   7.300000      0.0000000E+00
   7.500000      0.0000000E+00
   7.700000      0.0000000E+00
   7.900000      0.0000000E+00
   8.099999      0.0000000E+00
   8.300000      0.0000000E+00
   8.500000      0.0000000E+00
   8.700000      0.0000000E+00
   8.900000      0.0000000E+00
   9.099999      0.0000000E+00
   9.300000      0.0000000E+00
   9.500000      0.0000000E+00
   9.700000      0.0000000E+00
   9.900000      0.0000000E+00
   10.10000      0.0000000E+00
   10.30000      0.0000000E+00
   10.50000      0.0000000E+00
   10.70000      0.0000000E+00
   10.90000      0.0000000E+00
   11.10000       1.000000    
   11.30000      0.9000000    
   11.50000      0.0000000E+00
   11.70000      0.0000000E+00
   11.90000      0.0000000E+00
   12.10000      0.0000000E+00
   12.30000      0.0000000E+00
   12.50000      0.0000000E+00
   12.70000      0.0000000E+00
   12.90000      0.0000000E+00
   13.10000      0.0000000E+00
   13.30000      0.0000000E+00
   13.50000       32.50000    
   13.70000       450.5000    
   13.90000       2820.300    
   14.10000       11674.90    
   14.30000       33012.70    
   14.50000       68174.60    
   14.70000       101779.8    
   14.90000       110532.0    
   15.10000       88176.40    
   15.30000       51505.60    
   15.50000       22472.40    
   15.70000       7355.100    
   15.90000       1725.800    
   16.10000       264.7000    
   16.30000       18.40000    
   16.50000      0.0000000E+00
   16.70000      0.0000000E+00
   16.90000      0.0000000E+00
   17.10000      0.0000000E+00
   17.30000       1.000000    
   17.50000      0.0000000E+00
   17.70000      0.0000000E+00
   17.90000      0.0000000E+00
   18.10000      0.0000000E+00
   18.30000      0.0000000E+00
   18.50000      0.0000000E+00
   18.70000      0.0000000E+00
   18.90000      0.0000000E+00
   19.10000      0.0000000E+00
   19.30000      0.0000000E+00
   19.50000      0.0000000E+00
   19.70000      0.0000000E+00
   19.90000      0.0000000E+00


==> anc/fig2_midpoint_/lgc_wmrel_drag_t16_mid.dat <==
  0.1000000       1237.900    
  0.3000000       8130.700    
  0.5000000       19183.90    
  0.7000000       31230.00    
  0.9000000       41168.60    
   1.100000       47227.60    
   1.300000       49422.00    
   1.500000       48253.10    
   1.700000       44484.70    
   1.900000       39673.90    
   2.100000       34235.00    
   2.300000       28770.80    
   2.500000       23643.90    
   2.700000       19127.50    
   2.900000       15062.90    
   3.100000       11928.40    
   3.300000       9229.100    
   3.500000       7052.900    
   3.700000       5393.500    
   3.900000       4056.300    
   4.100000       3046.300    
   4.300000       2263.500    
   4.500000       1689.300    
   4.700000       1235.700    
   4.900000       890.6000    
   5.100000       671.1000    
   5.300000       480.8000    
   5.500000       352.7000    
   5.700000       253.1000    
   5.900000       177.3000    
   6.100000       123.2000    
   6.300000       89.50000    
   6.500000       64.40000    
   6.700000       45.50000    
   6.900000       29.00000    
   7.100000       22.40000    
   7.300000       15.00000    
   7.500000       10.30000    
   7.700000       9.000000    
   7.900000       4.300000    
   8.099999       3.600000    
   8.300000       2.600000    
   8.500000       1.800000    
   8.700000       2.200000    
   8.900000       1.300000    
   9.099999      0.5000000    
   9.300000      0.6000000    
   9.500000      0.4000000    
   9.700000      0.4000000    
   9.900000      0.2000000    
   10.10000      0.1000000    
   10.30000      0.2000000    
   10.50000      0.1000000    
   10.70000      0.1000000    
   10.90000      0.0000000E+00
   11.10000      0.0000000E+00
   11.30000      0.1000000    
   11.50000      0.1000000    
   11.70000      0.0000000E+00
   11.90000      0.0000000E+00
   12.10000      0.0000000E+00
   12.30000      0.0000000E+00
   12.50000      0.0000000E+00
   12.70000      0.0000000E+00
   12.90000      0.0000000E+00
   13.10000      0.0000000E+00
   13.30000      0.0000000E+00
   13.50000      0.0000000E+00
   13.70000      0.0000000E+00
   13.90000      0.0000000E+00
   14.10000      0.0000000E+00
   14.30000      0.0000000E+00
   14.50000      0.0000000E+00
   14.70000      0.0000000E+00
   14.90000      0.0000000E+00
   15.10000      0.0000000E+00
   15.30000      0.0000000E+00
   15.50000      0.0000000E+00
   15.70000      0.0000000E+00
   15.90000      0.0000000E+00
   16.10000      0.0000000E+00
   16.30000      0.0000000E+00
   16.50000      0.0000000E+00
   16.70000      0.0000000E+00
   16.90000      0.0000000E+00
   17.10000      0.0000000E+00
   17.30000      0.0000000E+00
   17.50000      0.0000000E+00
   17.70000      0.0000000E+00
   17.90000      0.0000000E+00
   18.10000      0.0000000E+00
   18.30000      0.0000000E+00
   18.50000      0.0000000E+00
   18.70000      0.0000000E+00
   18.90000      0.0000000E+00
   19.10000      0.0000000E+00
   19.30000      0.0000000E+00
   19.50000      0.0000000E+00
   19.70000      0.0000000E+00
   19.90000      0.0000000E+00


==> anc/fig2_midpoint_/lgc_wmrel_drag_t20_mid.dat <==
  0.1000000       1587.600    
  0.3000000       10202.10    
  0.5000000       23982.20    
  0.7000000       37993.80    
  0.9000000       48938.40    
   1.100000       54311.90    
   1.300000       54734.50    
   1.500000       51228.60    
   1.700000       45528.20    
   1.900000       38532.90    
   2.100000       31664.90    
   2.300000       25096.40    
   2.500000       19683.10    
   2.700000       15097.00    
   2.900000       11346.70    
   3.100000       8443.000    
   3.300000       6183.800    
   3.500000       4477.700    
   3.700000       3235.800    
   3.900000       2308.900    
   4.100000       1648.400    
   4.300000       1140.800    
   4.500000       810.4000    
   4.700000       572.2000    
   4.900000       393.2000    
   5.100000       271.8000    
   5.300000       182.2000    
   5.500000       129.2000    
   5.700000       90.60000    
   5.900000       60.40000    
   6.100000       42.70000    
   6.300000       28.40000    
   6.500000       17.40000    
   6.700000       11.10000    
   6.900000       7.600000    
   7.100000       4.800000    
   7.300000       3.700000    
   7.500000       2.200000    
   7.700000       1.900000    
   7.900000      0.9000000    
   8.099999      0.4000000    
   8.300000       1.100000    
   8.500000      0.3000000    
   8.700000      0.3000000    
   8.900000      0.2000000    
   9.099999      0.3000000    
   9.300000      0.0000000E+00
   9.500000      0.0000000E+00
   9.700000      0.0000000E+00
   9.900000      0.0000000E+00
   10.10000      0.0000000E+00
   10.30000      0.0000000E+00
   10.50000      0.0000000E+00
   10.70000      0.0000000E+00
   10.90000      0.0000000E+00
   11.10000      0.0000000E+00
   11.30000      0.0000000E+00
   11.50000      0.0000000E+00
   11.70000      0.0000000E+00
   11.90000      0.0000000E+00
   12.10000      0.0000000E+00
   12.30000      0.0000000E+00
   12.50000      0.0000000E+00
   12.70000      0.0000000E+00
   12.90000      0.0000000E+00
   13.10000      0.0000000E+00
   13.30000      0.0000000E+00
   13.50000      0.0000000E+00
   13.70000      0.0000000E+00
   13.90000      0.0000000E+00
   14.10000      0.0000000E+00
   14.30000      0.0000000E+00
   14.50000      0.0000000E+00
   14.70000      0.0000000E+00
   14.90000      0.0000000E+00
   15.10000      0.0000000E+00
   15.30000      0.0000000E+00
   15.50000      0.0000000E+00
   15.70000      0.0000000E+00
   15.90000      0.0000000E+00
   16.10000      0.0000000E+00
   16.30000      0.0000000E+00
   16.50000      0.0000000E+00
   16.70000      0.0000000E+00
   16.90000      0.0000000E+00
   17.10000      0.0000000E+00
   17.30000      0.0000000E+00
   17.50000      0.0000000E+00
   17.70000      0.0000000E+00
   17.90000      0.0000000E+00
   18.10000      0.0000000E+00
   18.30000      0.0000000E+00
   18.50000      0.0000000E+00
   18.70000      0.0000000E+00
   18.90000      0.0000000E+00
   19.10000      0.0000000E+00
   19.30000      0.0000000E+00
   19.50000      0.0000000E+00
   19.70000      0.0000000E+00
   19.90000      0.0000000E+00


==> anc/fig2_midpoint_/lgc_wmrel_drag_t24_mid.dat <==
  0.1000000       1706.200    
  0.3000000       10988.00    
  0.5000000       25646.50    
  0.7000000       40395.00    
  0.9000000       51399.60    
   1.100000       56632.10    
   1.300000       56318.50    
   1.500000       52019.30    
   1.700000       45373.90    
   1.900000       37963.90    
   2.100000       30467.50    
   2.300000       23987.90    
   2.500000       18273.40    
   2.700000       13792.30    
   2.900000       10133.80    
   3.100000       7394.300    
   3.300000       5253.300    
   3.500000       3758.900    
   3.700000       2635.000    
   3.900000       1855.100    
   4.100000       1263.300    
   4.300000       884.8000    
   4.500000       607.1000    
   4.700000       414.1000    
   4.900000       278.2000    
   5.100000       185.8000    
   5.300000       125.2000    
   5.500000       82.20000    
   5.700000       57.10000    
   5.900000       37.10000    
   6.100000       23.40000    
   6.300000       16.30000    
   6.500000       9.099999    
   6.700000       8.000000    
   6.900000       4.400000    
   7.100000       3.100000    
   7.300000       2.000000    
   7.500000       1.000000    
   7.700000      0.7000000    
   7.900000      0.9000000    
   8.099999      0.6000000    
   8.300000      0.4000000    
   8.500000      0.3000000    
   8.700000      0.0000000E+00
   8.900000      0.0000000E+00
   9.099999      0.1000000    
   9.300000      0.2000000    
   9.500000      0.0000000E+00
   9.700000      0.0000000E+00
   9.900000      0.0000000E+00
   10.10000      0.0000000E+00
   10.30000      0.0000000E+00
   10.50000      0.1000000    
   10.70000      0.0000000E+00
   10.90000      0.0000000E+00
   11.10000      0.0000000E+00
   11.30000      0.0000000E+00
   11.50000      0.0000000E+00
   11.70000      0.0000000E+00
   11.90000      0.0000000E+00
   12.10000      0.0000000E+00
   12.30000      0.0000000E+00
   12.50000      0.0000000E+00
   12.70000      0.0000000E+00
   12.90000      0.0000000E+00
   13.10000      0.0000000E+00
   13.30000      0.0000000E+00
   13.50000      0.0000000E+00
   13.70000      0.0000000E+00
   13.90000      0.0000000E+00
   14.10000      0.0000000E+00
   14.30000      0.0000000E+00
   14.50000      0.0000000E+00
   14.70000      0.0000000E+00
   14.90000      0.0000000E+00
   15.10000      0.0000000E+00
   15.30000      0.0000000E+00
   15.50000      0.0000000E+00
   15.70000      0.0000000E+00
   15.90000      0.0000000E+00
   16.10000      0.0000000E+00
   16.30000      0.0000000E+00
   16.50000      0.0000000E+00
   16.70000      0.0000000E+00
   16.90000      0.0000000E+00
   17.10000      0.0000000E+00
   17.30000      0.0000000E+00
   17.50000      0.0000000E+00
   17.70000      0.0000000E+00
   17.90000      0.0000000E+00
   18.10000      0.0000000E+00
   18.30000      0.0000000E+00
   18.50000      0.0000000E+00
   18.70000      0.0000000E+00
   18.90000      0.0000000E+00
   19.10000      0.0000000E+00
   19.30000      0.0000000E+00
   19.50000      0.0000000E+00
   19.70000      0.0000000E+00
   19.90000      0.0000000E+00


==> anc/fig2_midpoint_/lgc_wmrel_drag_t2_mid.dat <==
  0.1000000      0.0000000E+00
  0.3000000      0.0000000E+00
  0.5000000      0.1000000    
  0.7000000      0.0000000E+00
  0.9000000      0.2000000    
   1.100000      0.1000000    
   1.300000      0.0000000E+00
   1.500000      0.1000000    
   1.700000      0.0000000E+00
   1.900000      0.0000000E+00
   2.100000      0.0000000E+00
   2.300000      0.1000000    
   2.500000      0.1000000    
   2.700000      0.0000000E+00
   2.900000      0.0000000E+00
   3.100000      0.0000000E+00
   3.300000      0.3000000    
   3.500000      0.3000000    
   3.700000      0.3000000    
   3.900000       1.100000    
   4.100000       2.900000    
   4.300000       6.300000    
   4.500000       11.40000    
   4.700000       18.70000    
   4.900000       37.10000    
   5.100000       65.70000    
   5.300000       118.3000    
   5.500000       201.9000    
   5.700000       314.3000    
   5.900000       493.7000    
   6.100000       730.7000    
   6.300000       1089.700    
   6.500000       1567.300    
   6.700000       2174.200    
   6.900000       2912.600    
   7.100000       3907.300    
   7.300000       5017.400    
   7.500000       6385.800    
   7.700000       7895.000    
   7.900000       9600.100    
   8.099999       11401.80    
   8.300000       13284.90    
   8.500000       15131.50    
   8.700000       16996.30    
   8.900000       18764.30    
   9.099999       20322.10    
   9.300000       21600.90    
   9.500000       22713.10    
   9.700000       23403.80    
   9.900000       23836.70    
   10.10000       23904.50    
   10.30000       23576.10    
   10.50000       23115.40    
   10.70000       22122.30    
   10.90000       21034.40    
   11.10000       19624.10    
   11.30000       18212.60    
   11.50000       16678.80    
   11.70000       15153.20    
   11.90000       13438.10    
   12.10000       11881.10    
   12.30000       10367.10    
   12.50000       8990.600    
   12.70000       7691.300    
   12.90000       6512.000    
   13.10000       5431.800    
   13.30000       4490.300    
   13.50000       3691.100    
   13.70000       3037.500    
   13.90000       2436.000    
   14.10000       1953.600    
   14.30000       1548.300    
   14.50000       1212.400    
   14.70000       947.7000    
   14.90000       722.2000    
   15.10000       559.6000    
   15.30000       433.6000    
   15.50000       331.9000    
   15.70000       246.4000    
   15.90000       176.0000    
   16.10000       131.1000    
   16.30000       98.80000    
   16.50000       68.50000    
   16.70000       48.30000    
   16.90000       40.40000    
   17.10000       25.60000    
   17.30000       17.40000    
   17.50000       13.40000    
   17.70000       7.900000    
   17.90000       7.000000    
   18.10000       4.300000    
   18.30000       2.900000    
   18.50000       1.600000    
   18.70000       1.400000    
   18.90000       1.200000    
   19.10000      0.4000000    
   19.30000      0.8000000    
   19.50000      0.3000000    
   19.70000      0.0000000E+00
   19.90000      0.1000000    


==> anc/fig2_midpoint_/lgc_wmrel_drag_t4_mid.dat <==
  0.1000000      0.0000000E+00
  0.3000000      0.0000000E+00
  0.5000000      0.1000000    
  0.7000000      0.1000000    
  0.9000000      0.5000000    
   1.100000       2.000000    
   1.300000       3.900000    
   1.500000       8.900000    
   1.700000       21.80000    
   1.900000       41.20000    
   2.100000       79.00000    
   2.300000       153.8000    
   2.500000       261.8000    
   2.700000       419.4000    
   2.900000       692.3000    
   3.100000       1038.300    
   3.300000       1522.200    
   3.500000       2189.300    
   3.700000       2969.700    
   3.900000       3986.600    
   4.100000       5148.300    
   4.300000       6497.600    
   4.500000       8061.300    
   4.700000       9732.000    
   4.900000       11411.50    
   5.100000       13193.30    
   5.300000       14942.00    
   5.500000       16623.50    
   5.700000       18205.90    
   5.900000       19557.50    
   6.100000       20739.50    
   6.300000       21566.10    
   6.500000       22251.60    
   6.700000       22550.50    
   6.900000       22566.90    
   7.100000       22355.30    
   7.300000       21874.00    
   7.500000       20999.40    
   7.700000       20080.90    
   7.900000       18898.50    
   8.099999       17668.60    
   8.300000       16305.70    
   8.500000       15042.60    
   8.700000       13610.70    
   8.900000       12221.70    
   9.099999       10963.90    
   9.300000       9670.800    
   9.500000       8496.000    
   9.700000       7396.100    
   9.900000       6318.100    
   10.10000       5462.700    
   10.30000       4621.500    
   10.50000       3891.700    
   10.70000       3306.900    
   10.90000       2726.800    
   11.10000       2253.100    
   11.30000       1868.600    
   11.50000       1527.700    
   11.70000       1237.400    
   11.90000       1013.600    
   12.10000       818.2000    
   12.30000       640.5000    
   12.50000       504.4000    
   12.70000       400.1000    
   12.90000       313.8000    
   13.10000       246.3000    
   13.30000       193.1000    
   13.50000       155.6000    
   13.70000       110.3000    
   13.90000       91.30000    
   14.10000       67.80000    
   14.30000       52.30000    
   14.50000       37.00000    
   14.70000       27.20000    
   14.90000       23.90000    
   15.10000       17.40000    
   15.30000       10.80000    
   15.50000       10.20000    
   15.70000       7.900000    
   15.90000       5.600000    
   16.10000       4.400000    
   16.30000       3.200000    
   16.50000       1.900000    
   16.70000       1.700000    
   16.90000      0.9000000    
   17.10000      0.9000000    
   17.30000       1.000000    
   17.50000      0.7000000    
   17.70000      0.0000000E+00
   17.90000      0.3000000    
   18.10000      0.1000000    
   18.30000      0.0000000E+00
   18.50000      0.1000000    
   18.70000      0.1000000    
   18.90000      0.2000000    
   19.10000      0.0000000E+00
   19.30000      0.0000000E+00
   19.50000      0.1000000    
   19.70000      0.0000000E+00
   19.90000      0.0000000E+00


==> anc/fig2_midpoint_/lgc_wmrel_drag_t8_mid.dat <==
  0.1000000       39.70000    
  0.3000000       288.7000    
  0.5000000       839.2000    
  0.7000000       1766.700    
  0.9000000       3097.100    
   1.100000       4911.600    
   1.300000       7165.400    
   1.500000       9709.000    
   1.700000       12585.80    
   1.900000       15543.70    
   2.100000       18431.50    
   2.300000       20969.70    
   2.500000       23320.60    
   2.700000       25147.90    
   2.900000       26372.20    
   3.100000       27127.80    
   3.300000       27282.30    
   3.500000       26999.30    
   3.700000       26249.80    
   3.900000       25082.60    
   4.100000       23719.20    
   4.300000       22093.00    
   4.500000       20301.10    
   4.700000       18405.30    
   4.900000       16476.90    
   5.100000       14616.60    
   5.300000       12878.80    
   5.500000       11232.80    
   5.700000       9688.100    
   5.900000       8301.000    
   6.100000       7056.100    
   6.300000       5929.600    
   6.500000       4957.400    
   6.700000       4127.100    
   6.900000       3394.000    
   7.100000       2772.500    
   7.300000       2274.900    
   7.500000       1834.300    
   7.700000       1477.600    
   7.900000       1188.600    
   8.099999       944.1000    
   8.300000       759.8000    
   8.500000       589.7000    
   8.700000       464.1000    
   8.900000       365.5000    
   9.099999       278.6000    
   9.300000       225.1000    
   9.500000       172.6000    
   9.700000       125.3000    
   9.900000       100.1000    
   10.10000       80.10000    
   10.30000       60.10000    
   10.50000       48.70000    
   10.70000       34.20000    
   10.90000       26.60000    
   11.10000       18.70000    
   11.30000       12.90000    
   11.50000       9.800000    
   11.70000       9.400000    
   11.90000       5.600000    
   12.10000       3.500000    
   12.30000       2.900000    
   12.50000       1.600000    
   12.70000       1.800000    
   12.90000       1.300000    
   13.10000       1.100000    
   13.30000      0.7000000    
   13.50000      0.3000000    
   13.70000      0.2000000    
   13.90000      0.0000000E+00
   14.10000      0.0000000E+00
   14.30000      0.0000000E+00
   14.50000      0.0000000E+00
   14.70000      0.0000000E+00
   14.90000      0.1000000    
   15.10000      0.0000000E+00
   15.30000      0.0000000E+00
   15.50000      0.0000000E+00
   15.70000      0.0000000E+00
   15.90000      0.0000000E+00
   16.10000      0.0000000E+00
   16.30000      0.0000000E+00
   16.50000      0.0000000E+00
   16.70000      0.0000000E+00
   16.90000      0.0000000E+00
   17.10000      0.0000000E+00
   17.30000      0.0000000E+00
   17.50000      0.0000000E+00
   17.70000      0.0000000E+00
   17.90000      0.0000000E+00
   18.10000      0.0000000E+00
   18.30000      0.0000000E+00
   18.50000      0.0000000E+00
   18.70000      0.0000000E+00
   18.90000      0.0000000E+00
   19.10000      0.0000000E+00
   19.30000      0.0000000E+00
   19.50000      0.0000000E+00
   19.70000      0.0000000E+00
   19.90000      0.0000000E+00


==> anc/fig3_midpoint_/GFK_nr_t0.500.dat <==
0.0 0.0
0.013355592654424039 2.9949737614363848e-108
0.026711185308848077 2.5087858990918098e-107
0.04006677796327212 1.4817783450322009e-106
0.053422370617696155 7.722993918765437e-106
0.0667779632721202 3.758795841626011e-105
0.08013355592654424 1.749705199576952e-104
0.09348914858096828 7.88922497463699e-104
0.10684474123539231 3.4716593439348125e-103
0.12020033388981635 1.4982649244162521e-102
0.1335559265442404 6.362580086401764e-102
0.1469115191986644 2.6650249446755874e-101
0.16026711185308848 1.1029436968094527e-100
0.17362270450751252 4.5161371828975324e-100
0.18697829716193656 1.8314356249601987e-99
0.20033388981636058 7.361781146191807e-99
0.21368948247078462 2.9351332331926156e-98
0.22704507512520866 1.1613446529511198e-97
0.2404006677796327 4.562230747200577e-97
0.25375626043405675 1.7800780875659898e-96
0.2671118530884808 6.900559938064881e-96
0.28046744574290483 2.658463412781904e-95
0.2938230383973288 1.0180738968447294e-94
0.30717863105175286 3.8763042616386243e-94
0.32053422370617696 1.4676511456680713e-93
0.333889816360601 5.526642226324006e-93
0.34724540901502504 2.0701061173809492e-92
0.3606010016694491 7.713813169488487e-92
0.3739565943238731 2.859813069622074e-91
0.3873121869782971 1.0549698524457317e-90
0.40066777963272115 3.8727005247150374e-90
0.4140233722871452 1.4147937558234067e-89
0.42737896494156924 5.144087796369229e-89
0.44073455759599334 1.8616046698017924e-88
0.4540901502504173 6.70587934592132e-88
0.4674457429048414 2.4045639589289887e-87
0.4808013355592654 8.583223731922178e-87
0.49415692821368945 3.0501238357198352e-86
0.5075125208681135 1.0790841983801052e-85
0.5208681135225376 3.800848018193363e-85
0.5342237061769616 1.3329326978019916e-84
0.5475792988313857 4.654280921504618e-84
0.5609348914858097 1.6181795358086831e-83
0.5742904841402336 5.60199504609388e-83
0.5876460767946576 1.931132018026849e-82
0.6010016694490817 6.628953878419762e-82
0.6143572621035057 2.265957100065809e-81
0.6277128547579298 7.713318242376085e-81
0.6410684474123539 2.614702864661842e-80
0.6544240400667779 8.826795620946912e-80
0.667779632721202 2.967502224590749e-79
0.681135225375626 9.935585281469256e-79
0.6944908180300501 3.3129663591340607e-78
0.7078464106844741 1.1001910998858802e-77
0.7212020033388982 3.638754583510049e-77
0.7345575959933222 1.1986064642391516e-76
0.7479131886477463 3.932285537170106e-76
0.7612687813021702 1.2848816890309695e-75
0.7746243739565942 4.181534802409943e-75
0.7879799666110183 1.355399571831828e-74
0.8013355592654423 4.375849388104049e-74
0.8146911519198663 1.4070998137279803e-73
0.8280467445742904 4.506702476740109e-73
0.8414023372287145 1.4376992559239491e-72
0.8547579298831385 4.568313979031202e-72
0.8681135225375625 1.4458591011419846e-71
0.8814691151919867 4.5580739788079344e-71
0.8948247078464107 1.4312820572117963e-70
0.9081803005008346 4.476725850982555e-70
0.9215358931552586 1.3947295831800132e-69
0.9348914858096828 4.3282911788336784e-69
0.9482470784641068 1.3379579311545476e-68
0.9616026711185308 4.119746169009822e-68
0.9749582637729548 1.2635803026148163e-67
0.9883138564273789 3.860485311449209e-67
1.001669449081803 1.1748700098941306e-66
1.015025041736227 3.561629086135563e-66
1.028380634390651 1.075525067822357e-65
1.0417362270450752 3.2352459491356487e-65
1.0550918196994992 9.694174893072076e-65
1.0684474123539232 2.8935632411177907e-64
1.0818030050083471 8.603504999014379e-64
1.0951585976627713 2.548237052264734e-63
1.1085141903171953 7.518441346323796e-63
1.1218697829716193 2.2097387522253282e-62
1.1352253756260433 6.469648210524174e-62
1.1485809682804673 1.8868981520888484e-61
1.1619365609348913 5.482084182506561e-61
1.1752921535893153 1.5866229501837126e-60
1.1886477462437395 4.5743969784569523e-60
1.2020033388981635 1.3137941117788044e-59
1.2153589315525875 3.758852842571191e-59
1.2287145242070114 1.0713196253034326e-58
1.2420701168614356 3.0417229638327075e-58
1.2554257095158596 8.603164135246486e-58
1.2687813021702836 2.424017662041397e-57
1.2821368948247078 6.803829151533996e-57
1.2954924874791318 1.9024448041867934e-56
1.3088480801335558 5.299229687669392e-56
1.3222036727879798 1.470470689227824e-55
1.335559265442404 4.064843780577684e-55
1.348914858096828 1.1193762488376874e-54
1.362270450751252 3.07081683314876e-54
1.375626043405676 8.39224521088797e-54
1.3889816360601002 2.284807687640487e-53
1.4023372287145242 6.196823911770823e-53
1.4156928213689481 1.6743160425400634e-52
1.4290484140233721 4.506664625457797e-52
1.4424040066777963 1.208434956764354e-51
1.4557595993322203 3.228064891503054e-51
1.4691151919866443 8.590389393444404e-51
1.4824707846410683 2.2773811582750114e-50
1.4958263772954925 6.0146660446978975e-50
1.5091819699499165 1.582489597167521e-49
1.5225375626043405 4.1478626623615195e-49
1.5358931552587647 1.0830852125117658e-48
1.5492487479131885 2.8174499955399747e-48
1.5626043405676127 7.301392635992015e-48
1.5759599332220366 1.8850012198284868e-47
1.5893155258764606 4.84813325985322e-47
1.6026711185308846 1.2422098392644302e-46
1.6160267111853086 3.170833173241677e-46
1.6293823038397326 8.063253800693089e-46
1.6427378964941568 2.0427078584902378e-45
1.6560934891485808 5.155391543500557e-45
1.669449081803005 1.2962148021348568e-44
1.682804674457429 3.2467786019692706e-44
1.696160267111853 8.101943117995307e-44
1.709515859766277 2.0141274565890556e-43
1.722871452420701 4.988228901066698e-43
1.736227045075125 1.2307444119365075e-42
1.749582637729549 3.0251843478203897e-42
1.7629382303839733 7.407960901476799e-42
1.7762938230383973 1.8072105990967358e-41
1.7896494156928213 4.3922036510867064e-41
1.8030050083472453 1.0634575465172876e-40
1.8163606010016693 2.5652056540593665e-40
1.8297161936560933 6.164373019338262e-40
1.8430717863105173 1.475776757785656e-39
1.8564273789649413 3.5197983936900624e-39
1.8697829716193657 8.363356416542222e-39
1.8831385642737897 1.9797458251578257e-38
1.8964941569282137 4.6687927259732217e-38
1.9098497495826376 1.0968983550067051e-37
1.9232053422370616 2.5674093046358626e-37
1.9365609348914856 5.986749194387717e-37
1.9499165275459096 1.3907675018272496e-36
1.9632721202003338 3.218739290115445e-36
1.9766277128547578 7.421388089268077e-36
1.989983305509182 1.7047191086678735e-35
2.003338898163606 3.901118349301475e-35
2.01669449081803 8.893941988737926e-35
2.030050083472454 2.0200800697887763e-34
2.043405676126878 4.571010828067507e-34
2.056761268781302 1.0304467074113939e-33
2.0701168614357264 2.3142415223579645e-33
2.0834724540901504 5.177998525204344e-33
2.0968280467445743 1.1542117460677963e-32
2.1101836393989983 2.5631829759077866e-32
2.1235392320534223 5.670802282239936e-32
2.1368948247078463 1.2499147538878695e-31
2.1502504173622703 2.744653287850111e-31
2.1636060100166943 6.004350073328747e-31
2.1769616026711187 1.3086278030412284e-30
2.1903171953255427 2.84143749667436e-30
2.2036727879799667 6.14655959132306e-30
2.2170283806343907 1.3246413438743878e-29
2.2303839732888147 2.844048033429505e-29
2.2437395659432386 6.083424857736577e-29
2.2570951585976626 1.296379497272242e-28
2.2704507512520866 2.7522578943618837e-28
2.2838063439065106 5.821290105879718e-28
2.2971619365609346 1.2266556963231564e-27
2.3105175292153586 2.5751326722817234e-27
2.3238731218697826 5.38579972192702e-27
2.3372287145242066 1.1222112491652164e-26
2.3505843071786305 2.3295553153899575e-26
2.363939899833055 4.8177647375615815e-26
2.377295492487479 9.926415725508259e-26
2.390651085141903 2.0375759046347173e-25
2.404006677796327 4.166868073854973e-25
2.417362270450751 8.489467949446416e-25
2.430717863105175 1.723162010235739e-24
2.444073455759599 3.484550883896363e-24
2.457429048414023 7.020090553343238e-24
2.4707846410684473 1.4090096328507432e-23
2.4841402337228713 2.817479035103457e-23
2.4974958263772953 5.61284491981579e-23
2.5108514190317193 1.1139896242719987e-22
2.5242070116861433 2.202698891681475e-22
2.5375626043405672 4.339154711527696e-22
2.5509181969949912 8.515914233360417e-22
2.5642737896494157 1.6650745785557423e-21
2.5776293823038396 3.243489475378176e-21
2.5909849749582636 6.2945952386523896e-21
2.6043405676126876 1.2170257235371923e-20
2.6176961602671116 2.34427446824457e-20
2.6310517529215356 4.498772428230421e-20
2.6444073455759596 8.601151032350596e-20
2.6577629382303836 1.6383105096078287e-19
2.671118530884808 3.108945194889642e-19
2.684474123539232 5.8776974903969695e-19
2.697829716193656 1.1070795208448144e-18
2.71118530884808 2.077437337219648e-18
2.724540901502504 3.88378054629688e-18
2.737896494156928 7.233677920083321e-18
2.751252086811352 1.3422749702424033e-17
2.764607679465776 2.4814284324011333e-17
2.7779632721202003 4.5702510093539564e-17
2.7913188647746243 8.386031444217587e-17
2.8046744574290483 1.5330317509423902e-16
2.8180300500834723 2.7920560816655695e-16
2.8313856427378963 5.066120815562017e-16
2.8447412353923203 9.158101595277137e-16
2.8580968280467443 1.649354354801084e-15
2.8714524207011687 2.959383002211418e-15
2.8848080133555927 5.29013988088654e-15
2.8981636060100167 9.421325320897674e-15
2.9115191986644406 1.6716132100629138e-14
2.9248747913188646 2.9548716593728955e-14
2.9382303839732886 5.203799655528209e-14
2.9515859766277126 9.130229889439064e-14
2.9649415692821366 1.595960498078416e-13
2.978297161936561 2.7793415708599514e-13
2.991652754590985 4.82215479906598e-13
3.005008347245409 8.335274166967049e-13
3.018363939899833 1.4354174603316225e-12
3.031719532554257 2.462726759863566e-12
3.045075125208681 4.209533581479758e-12
3.058430717863105 7.168553742234817e-12
3.0717863105175294 1.2162112135225266e-11
3.085141903171953 2.0557316571186007e-11
3.098497495826377 3.4618151798160064e-11
3.111853088480801 5.807930832933309e-11
3.1252086811352253 9.707763021860012e-11
3.1385642737896493 1.6165797620144485e-10
3.1519198664440733 2.6819792736014024e-10
3.1652754590984973 4.432962646779313e-10
3.1786310517529213 7.299837069425221e-10
3.1919866444073453 1.1976027021775469e-09
3.2053422370617692 1.957460183848948e-09
3.2186978297161932 3.187526024514588e-09
3.232053422370617 5.171246459460624e-09
3.245409015025041 8.358291061836493e-09
3.258764607679465 1.3459240768569764e-08
3.2721202003338896 2.159257871784624e-08
3.2854757929883136 3.45119420160403e-08
3.2988313856427376 5.495602096667802e-08
3.3121869782971616 8.718508933605794e-08
3.325542570951586 1.378003321622568e-07
3.33889816360601 2.1698988004578414e-07
3.352253756260434 3.4041596429872533e-07
3.365609348914858 5.320612577484269e-07
3.378964941569282 8.285041503109324e-07
3.392320534223706 1.2853136726351689e-06
3.40567612687813 1.9865751900649426e-06
3.419031719532554 3.0590204536799284e-06
3.432387312186978 4.6928999991516054e-06
3.445742904841402 7.172685951763772e-06
3.459098497495826 1.0922045471777732e-05
3.47245409015025 1.6569440456548408e-05
3.485809682804674 2.5043409390610415e-05
3.499165275459098 3.771037581611992e-05
3.512520868113522 5.657311778384245e-05
3.5258764607679467 8.455538289044237e-05
3.5392320534223707 0.00012590829660653798
3.5525876460767947 0.00018678819464516743
3.5659432387312187 0.0002760746531221984
3.5792988313856426 0.0004065235656729133
3.5926544240400666 0.0005963854548650494
3.6060100166944906 0.0008716668512450572
3.6193656093489146 0.0012692764811853517
3.6327212020033386 0.0018413832757255865
3.6460767946577626 0.002661426385167221
3.6594323873121866 0.0038323667817731027
3.6727879799666105 0.0054979661778227955
3.6861435726210345 0.007858135084826735
3.6994991652754585 0.011189724343644398
3.7128547579298825 0.01587456370076161
3.7262103505843074 0.022437101928036177
3.7395659432387314 0.03159470589705466
3.7529215358931554 0.044324567453003706
3.7662771285475793 0.06195229048536741
3.7796327212020033 0.08626863777743993
3.7929883138564273 0.11968266823832412
3.8063439065108513 0.1654216595119306
3.8196994991652753 0.22779086797905718
3.8330550918196993 0.31250941686260403
3.8464106844741233 0.42714252189061563
3.8597662771285473 0.5816549693751859
3.8731218697829712 0.7891163665005031
3.8864774624373952 1.0665953041794065
3.899833055091819 1.4362873240114626
3.913188647746243 1.9269305706115398
3.9265442404006676 2.5755733321211793
3.9398998330550916 3.4297693939071263
3.9532554257095156 4.5502902858609335
3.9666110183639396 6.014458074478943
3.979966611018364 7.920218252309423
3.993322203672788 10.391089339239949
4.006677796327212 13.58214375645091
4.020033388981636 17.687192961075183
4.03338898163606 22.947368184219297
4.046744574290484 29.661305671953283
4.060100166944908 38.19716117162969
4.073455759599332 49.006691410156364
4.086811352253756 62.641649133851125
4.10016694490818 79.77274135711016
4.113522537562604 101.21139602130641
4.126878130217029 127.9345683245947
4.140233722871453 161.11279241871569
4.153589315525877 202.14164474823812
4.166944908180301 252.6767297695164
4.180300500834725 314.67222493669647
4.193656093489149 390.4229276708284
4.207011686143573 482.6096308515993
4.220367278797997 594.3475139904785
4.233722871452421 729.2370741222653
4.247078464106845 891.4169339016606
4.260434056761269 1085.6176557659633
4.273789649415693 1317.2154629045272
4.287145242070117 1592.2845241362033
4.300500834724541 1917.6462061485988
4.313856427378965 2300.913440039354
4.327212020033389 2750.5280985279314
4.340567612687813 3275.7890460151634
4.353923205342237 3886.8683178008773
4.367278797996661 4594.812720450632
4.380634390651085 5411.528036707785
4.393989983305509 6349.742980153842
4.407345575959933 7422.950091660875
4.420701168614357 8645.320915477338
4.434056761268781 10031.593050013513
4.447412353923205 11596.927047251726
4.460767946577629 13356.731642295594
4.474123539232053 15326.456434036738
4.487479131886477 17521.351907653887
4.500834724540901 19956.197582620905
4.514190317195325 22645.000073045172
4.527545909849749 25600.66394110113
4.540901502504173 28834.63938323506
4.554257095158597 32356.55198061913
4.567612687813021 36173.8209321936
4.580968280467445 40291.27332786822
4.594323873121869 44710.76306466034
4.607679465776293 49430.80391120398
4.621035058430717 54446.22693731431
4.634390651085141 59747.87299802038
4.647746243739565 65322.33115252937
4.661101836393989 71151.73377105856
4.674457429048413 77213.61860796083
4.687813021702837 83480.86728025983
4.701168614357261 89921.72838118528
4.714524207011685 96499.93188692907
4.72787979966611 103174.89960472021
4.741235392320534 109902.05419950855
4.754590984974958 116633.22687778427
4.767946577629382 123317.1611665786
4.781302170283806 129900.10748159476
4.79465776293823 136326.5004180499
4.808013355592654 142539.70801488837
4.821368948247078 148482.83973398845
4.834724540901502 154099.59765618943
4.848080133555926 159335.1535156139
4.86143572621035 164137.03275391
4.874791318864774 168455.98584475933
4.888146911519198 172246.8267680378
4.901502504173622 175469.2187349566
4.914858096828046 178088.38809177588
4.928213689482471 180075.7487493746
4.941569282136895 181409.42146568513
4.954924874791319 182074.63479269636
4.968280467445743 182063.9974144801
4.981636060100167 181377.63485547333
4.994991652754591 180023.18702344422
5.0083472454090145 178015.6666541795
5.0217028380634385 175377.18232520437
5.0350584307178625 172136.5331841091
5.0484140233722865 168328.6857786199
5.0617696160267105 163994.1462752641
5.0751252086811345 159178.2438199546
5.0884808013355585 153930.34275288478
5.1018363939899825 148303.0027875702
5.115191986644406 142351.10706719256
5.128547579298831 136130.97821059285
5.141903171953255 129699.50206760921
5.155258764607679 123113.2779523278
5.168614357262103 116427.81266565366
5.181969949916527 109696.7737240035
5.195325542570951 102971.31496035497
5.208681135225375 96299.48514777681
5.222036727879799 89725.72760933373
5.235392320534223 83290.47601826886
5.248747913188647 77029.84885206015
5.262103505843071 70975.44233035375
5.275459098497495 65154.219217479236
5.288814691151919 59588.48867098203
5.302170283806343 54295.970420491074
5.315525876460767 49289.93500375099
5.328881469115191 44579.410591284126
5.342237061769616 40169.446105734816
5.35559265442404 36061.419880578425
5.368948247078464 32253.38298731117
5.382303839732888 28740.42656176048
5.395659432387312 25515.062941604177
5.409015025041736 22567.611145292445
5.42237061769616 19886.57813014475
5.435726210350584 17459.028315630643
5.449081803005008 15270.934998309755
5.462437395659432 13307.508471385834
5.475792988313856 11553.496851828599
5.48914858096828 9993.456773956952
5.502504173622704 8611.992198433069
5.515859766277128 7393.960584221105
5.529215358931552 6324.646559084209
5.542570951585977 5389.903988821561
5.555926544240401 4576.267979844682
5.569282136894825 3871.0388524319264
5.582637729549249 3262.3404963726975
5.595993322203673 2739.1557739162436
5.609348914858097 2291.3417772583894
5.622704507512521 1909.6277917393113
5.636060100166945 1585.598775422506
5.649415692821369 1311.6670553948604
5.662771285475793 1081.0347756160124
5.6761268781302165 887.649424575811
5.6894824707846405 726.1545365563844
5.7028380634390645 591.8374098165153
5.7161936560934885 480.5754288901409
5.7295492487479125 388.7823251583318
5.742904841402337 313.3554669922577
5.756260434056761 251.62504352619467
5.769616026711185 201.30579842894022
5.782971619365609 160.45178443630036
5.796327212020033 127.41444720428889
5.809682804674457 100.80420852825758
5.823038397328881 79.45560359047555
5.836393989983305 62.39593343634566
5.849749582637729 48.817320646530824
5.863105175292153 38.05200115764013
5.876460767946577 29.550646195515945
5.889816360601001 22.86348306642158
5.903171953255425 17.623969877661388
5.916527545909849 13.534775010134451
5.929883138564273 10.355815378928124
5.943238731218698 7.8941164257984076
5.956594323873122 5.995269834363417
5.969949916527546 4.536280810916012
5.98330550918197 3.4196143144807585
5.996661101836394 2.5682679394267143
6.010016694490818 1.9217175334397303
6.023372287145242 1.4325995243753693
6.036727879799666 1.064010931812336
6.05008347245409 0.78732388007294
6.063439065108514 0.5804259412312144
6.076794657762938 0.42631073612389114
6.090150250417362 0.3119548918513801
6.103505843071786 0.22742772891471133
6.11686143572621 0.1651889991060908
6.130217028380634 0.11953770981363668
6.143572621035059 0.086181659285639
6.156928213689483 0.061902885284247165
6.170283806343906 0.04429891213957205
6.18363939899833 0.031583580920339846
6.196994991652754 0.02243447041604858
6.210350584307178 0.015876560807865665
6.223706176961602 0.011193945909558653
6.237061769616027 0.007863142558671436
6.250417362270451 0.005502946316079885
6.263772954924875 0.00383690098790736
6.277128547579299 0.0026653368671503952
6.290484140233723 0.001844632377562712
6.303839732888147 0.0012719023295068182
6.317195325542571 0.000873743426318217
6.330550918196995 0.0005979987982216707
6.3439065108514185 0.0004077584226489527
6.3572621035058425 0.00027700768484710504
6.3706176961602665 0.00018748518268548272
6.3839732888146905 0.00012642365639319207
6.3973288814691145 8.493291207138805e-05
6.4106844741235385 5.684731573997859e-05
6.4240400667779625 3.790794116950189e-05
6.4373956594323865 2.518469690867049e-05
6.45075125208681 1.666976825942004e-05
6.464106844741234 1.0992809628583093e-05
6.477462437395658 7.222277482767169e-06
6.490818030050082 4.727439281395648e-06
6.504173622704506 3.0829329727087734e-06
6.51752921535893 2.003035041968327e-06
6.530884808013355 1.296580125709694e-06
6.544240400667779 8.361737504600427e-07
6.557595993322203 5.372545015463154e-07
6.570951585976627 3.439140885947591e-07
6.584307178631051 2.1933414690108733e-07
6.597662771285475 1.3936345931958355e-07
6.611018363939899 8.822221937893544e-08
6.624373956594323 5.564080953248441e-08
6.637729549248748 3.49619226976662e-08
6.651085141903172 2.18868665892507e-08
6.664440734557596 1.3650805993735745e-08
6.67779632721202 8.482413245930359e-09
6.691151919866444 5.251301986751323e-09
6.704507512520868 3.238925834851723e-09
6.717863105175292 1.9903133789715747e-09
6.731218697829716 1.2185079781451425e-09
6.74457429048414 7.432274726234662e-10
6.757929883138564 4.516495704351395e-10
6.771285475792988 2.7344370178913736e-10
6.784641068447412 1.6493800259004075e-10
6.797996661101836 9.911971090146492e-11
6.81135225375626 5.934523017479411e-11
6.824707846410684 3.539958032371295e-11
6.838063439065108 2.1037635068248583e-11
6.851419031719532 1.2456104327396251e-11
6.864774624373956 7.347745052819517e-12
6.87813021702838 4.3182964144252744e-12
6.891485809682804 2.5284673809539028e-12
6.904841402337228 1.4749890706321806e-12
6.918196994991652 8.572486245301532e-13
6.931552587646076 4.963766521026419e-13
6.9449081803005 2.8635347269512925e-13
6.958263772954924 1.6458116394965561e-13
6.971619365609348 9.424197459363194e-14
6.984974958263772 5.3764449492084286e-14
6.998330550918196 3.0558540933252304e-14
7.01168614357262 1.7304402813366007e-14
7.025041736227044 9.762638646768662e-15
7.038397328881468 5.487372166354193e-15
7.051752921535893 3.0728985759580544e-15
7.065108514190317 1.7144256313282325e-15
7.078464106844741 9.529622481155373e-16
7.091819699499165 5.277392165294375e-16
7.105175292153589 2.911720418117974e-16
7.118530884808013 1.6005403004304464e-16
7.131886477462437 8.765368918957569e-17
7.145242070116861 4.7825600818743544e-17
7.158597662771285 2.5997843491198967e-17
7.171953255425709 1.407994233229983e-17
7.185308848080133 7.597156862527413e-18
7.198664440734557 4.084021156375022e-18
7.212020033388981 2.1873161036367176e-18
7.225375626043405 1.1671369021810601e-18
7.238731218697829 6.204670734694822e-19
7.252086811352253 3.2862634199530225e-19
7.265442404006677 1.7340942779815758e-19
7.278797996661101 9.116533720734128e-20
7.292153589315525 4.775001260265699e-20
7.305509181969949 2.4917470574279184e-20
7.318864774624373 1.2954514414514071e-20
7.332220367278797 6.7100390775807305e-21
7.345575959933221 3.462706576426995e-21
7.358931552587645 1.780299504364426e-21
7.372287145242069 9.119209479319426e-22
7.385642737896493 4.653803698677831e-22
7.398998330550917 2.3661685689329814e-22
7.412353923205341 1.1985883695233203e-22
7.425709515859765 6.048966786087136e-23
7.439065108514189 3.041438983148363e-23
7.452420701168615 1.5235748289941e-23
7.465776293823039 7.603879880594342e-24
7.479131886477463 3.780885181824627e-24
7.492487479131887 1.8730031929227334e-24
7.505843071786311 9.244221416562527e-25
7.519198664440735 4.545576361779489e-25
7.532554257095159 2.2268675106932536e-25
7.545909849749583 1.0868925387499214e-25
7.559265442404007 5.285251374022836e-26
7.572621035058431 2.5605396481288155e-26
7.585976627712855 1.2359024231315196e-26
7.599332220367279 5.943245754887421e-27
7.612687813021703 2.8474101250662213e-27
7.626043405676127 1.3591368793817665e-27
7.639398998330551 6.463432376350527e-28
7.652754590984975 3.062316447088971e-28
7.666110183639399 1.4455188990739967e-28
7.6794657762938225 6.798049705506859e-29
7.6928213689482465 3.185163689741798e-29
7.7061769616026705 1.4868461758667887e-29
7.7195325542570945 6.914920511812751e-30
7.7328881469115185 3.2040199877841494e-30
7.7462437395659425 1.4790747334578044e-30
7.7595993322203665 6.802552484313992e-31
7.7729549248747904 3.1170270425021155e-31
7.786310517529214 1.422971262285606e-31
7.799666110183638 6.472001113185433e-32
7.813021702838062 2.932702006746114e-32
7.826377295492486 1.3239884388890687e-32
7.83973288814691 5.9550766677254586e-33
7.853088480801335 2.6685628358171263e-33
7.866444073455759 1.1913913048657799e-33
7.879799666110183 5.299297966225185e-34
7.893155258764607 2.3483843509254377e-34
7.906510851419031 1.0368285442089934e-34
7.919866444073455 4.5607014695811465e-35
7.933222036727879 1.9986800774593742e-35
7.946577629382304 8.726535567548644e-36
7.959933222036728 3.796010355197408e-36
7.973288814691152 1.645128642414788e-36
7.986644407345576 7.103285865914448e-37
8.0 3.0556645798098484e-37


==> anc/fig3_midpoint_/GFK_nr_t12.000.dat <==
0.0 -0.0
0.013355592654424039 2.4971535580568354
0.026711185308848077 9.987838133644209
0.04006677796327212 22.469725700103616
0.053422370617696155 39.93893710988552
0.0667779632721202 62.39004343955819
0.08013355592654424 89.81606787219265
0.09348914858096828 122.20848811650038
0.10684474123539231 159.55723936191592
0.12020033388981635 201.8507177686401
0.1335559265442404 249.07578449148775
0.1469115191986644 301.21777023618756
0.16026711185308848 358.2604803466267
0.17362270450751252 420.18620042133136
0.18697829716193656 486.97570245731544
0.20033388981636058 558.6082515192385
0.21368948247078462 635.0616129316392
0.22704507512520866 716.3120599918411
0.2404006677796327 802.3343822009332
0.25375626043405675 893.101894010072
0.2671118530884808 988.5864440791506
0.28046744574290483 1088.7584250447283
0.2938230383973288 1193.5867837939138
0.30717863105175286 1303.0390322407434
0.32053422370617696 1417.081258601397
0.333889816360601 1535.6781391644279
0.34724540901502504 1658.7929505520294
0.3606010016694491 1786.3875824681343
0.3739565943238731 1918.4225509290345
0.3873121869782971 2054.8570119719698
0.40066777963272115 2195.648775837031
0.4140233722871452 2340.7543216174654
0.42737896494156924 2490.1288123734075
0.44073455759599334 2643.7261107037743
0.4540901502504173 2801.4987947709774
0.4674457429048414 2963.398174772907
0.4808013355592654 3129.37430985646
0.49415692821368945 3299.3760254667395
0.5075125208681135 3473.3509311258736
0.5208681135225376 3651.2454386352492
0.5342237061769616 3833.004780694761
0.5475792988313857 4018.573029932564
0.5609348914858097 4207.893118338609
0.5742904841402336 4400.9068570950785
0.5876460767946576 4597.554956796753
0.6010016694490817 4797.77704805406
0.6143572621035057 5001.511702471525
0.6277128547579298 5208.696453994101
0.6410684474123539 5419.267820613724
0.6544240400667779 5633.161326428336
0.667779632721202 5850.311524045379
0.681135225375626 6070.65201732169
0.6944908180300501 6294.115484431582
0.7078464106844741 6520.633701254655
0.7212020033388982 6750.137565074892
0.7345575959933222 6982.557118582311
0.7479131886477463 7217.821574168419
0.7612687813021702 7455.859338506488
0.7746243739565942 7696.598037407598
0.7879799666110183 7939.964540943289
0.8013355592654423 8185.884988825393
0.8146911519198663 8434.28481603374
0.8280467445742904 8685.088778682024
0.8414023372287145 8938.220980112237
0.8547579298831385 9193.604897207795
0.8681135225375625 9451.163406915544
0.8814691151919867 9710.81881296649
0.8948247078464107 9972.492872785167
0.9081803005008346 10236.10682457751
0.9215358931552586 10501.581414586748
0.9348914858096828 10768.836924506975
0.9482470784641068 11037.793199043865
0.9616026711185308 11308.36967361193
0.9749582637729548 11580.485402157658
0.9883138564273789 11854.059085097693
1.001669449081803 12129.009097361262
1.015025041736227 12405.253516525963
1.028380634390651 12682.71015103591
1.0417362270450752 12961.296568491129
1.0550918196994992 13240.93012399723
1.0684474123539232 13521.527988564103
1.0818030050083471 13803.007177542495
1.0951585976627713 14085.284579087156
1.1085141903171953 14368.276982635409
1.1218697829716193 14651.901107389627
1.1352253756260433 14936.073630792465
1.1485809682804673 15220.71121698334
1.1619365609348913 15505.730545224873
1.1752921535893153 15791.048338287801
1.1886477462437395 16076.581390783034
1.2020033388981635 16362.246597429361
1.2153589315525875 16647.960981245476
1.2287145242070114 16933.64172165488
1.2420701168614356 17219.206182492268
1.2554257095158596 17504.571939900045
1.2687813021702836 17789.656810103625
1.2821368948247078 18074.378877054238
1.2954924874791318 18358.656519927852
1.3088480801335558 18642.408440469135
1.3222036727879798 18925.553690169178
1.335559265442404 19208.011697265778
1.348914858096828 19489.702293555398
1.362270450751252 19770.54574100564
1.375626043405676 20050.46275815728
1.3889816360601002 20329.374546305182
1.4023372287145242 20607.20281544706
1.4156928213689481 20883.869809989646
1.4290484140233721 21159.298334201485
1.4424040066777963 21433.411777401976
1.4557595993322203 21706.134138876154
1.4691151919866443 21977.390052505132
1.4824707846410683 22247.10481110184
1.4958263772954925 22515.204390442104
1.5091819699499165 22781.615472981237
1.5225375626043405 23046.265471246257
1.5358931552587647 23309.08255089417
1.5492487479131885 23569.99565342682
1.5626043405676127 23828.934518552964
1.5759599332220366 24085.829706188466
1.5893155258764606 24340.612618085463
1.6026711185308846 24593.215519081896
1.6160267111853086 24843.57155796241
1.6293823038397326 25091.614787922474
1.6427378964941568 25337.280186627293
1.6560934891485808 25580.50367585719
1.669449081803005 25821.222140731974
1.682804674457429 26059.373448506154
1.696160267111853 26294.896466927756
1.709515859766277 26527.731082153343
1.722871452420701 26757.818216212123
1.736227045075125 26985.099844012337
1.749582637729549 27209.51900988328
1.7629382303839733 27431.019843646336
1.7762938230383973 27649.547576209265
1.7896494156928213 27865.048554677312
1.8030050083472453 28077.470256975677
1.8163606010016693 28286.76130597785
1.8297161936560933 28492.871483134542
1.8430717863105173 28695.751741598237
1.8564273789649413 28895.354218838624
1.8697829716193657 29091.632248744485
1.8831385642737897 29284.540373207787
1.8964941569282137 29474.034353186016
1.9098497495826376 29660.071179239112
1.9232053422370616 29842.609081537543
1.9365609348914856 30021.60753933837
1.9499165275459096 30197.02728992647
1.9632721202003338 30368.830337018204
1.9766277128547578 30536.979958625347
1.989983305509182 30701.440714377055
2.003338898163606 30862.17845229824
2.01669449081803 31019.160315042776
2.030050083472454 31172.354745580273
2.043405676126878 31321.731492335617
2.056761268781302 31467.261613780433
2.0701168614357264 31608.91748247632
2.0834724540901504 31746.672788569515
2.0968280467445743 31880.50254273737
2.1101836393989983 32010.383078587034
2.1235392320534223 32136.292054507077
2.1368948247078463 32258.2084549731
2.1502504173622703 32376.112591308723
2.1636060100166943 32489.9861019034
2.1769616026711187 32599.811951889005
2.1903171953255427 32705.57443227744
2.2036727879799667 32807.259158561516
2.2170283806343907 32904.85306878184
2.2303839732888147 32998.34442106289
2.2437395659432386 33087.722790621134
2.2570951585976626 33172.97906624909
2.2704507512520866 33254.105446278954
2.2838063439065106 33331.09543402961
2.2971619365609346 33403.943832741774
2.3105175292153586 33472.64674000547
2.3238731218697826 33537.2015416847
2.3372287145242066 33597.6069053446
2.3505843071786305 33653.86277318607
2.363939899833055 33705.97035449366
2.377295492487479 33753.9321176024
2.390651085141903 33797.75178138966
2.404006677796327 33837.434306298244
2.417362270450751 33872.985884897214
2.430717863105175 33904.41393198725
2.444073455759599 33931.72707425726
2.457429048414023 33954.9351394997
2.4707846410684473 33974.049145391575
2.4841402337228713 33989.08128784901
2.4974958263772953 34000.0449289629
2.5108514190317193 34006.95458452389
2.5242070116861433 34009.82591114423
2.5375626043405672 34008.67569298562
2.5509181969949912 34003.521828100864
2.5642737896494157 33994.38331439831
2.5776293823038396 33981.28023523779
2.5909849749582636 33964.233744667246
2.6043405676126876 33943.26605230878
2.6176961602671116 33918.40040790389
2.6310517529215356 33889.661085526845
2.6444073455759596 33857.073367476136
2.6577629382303836 33820.663527853525
2.671118530884808 33780.458815840415
2.684474123539232 33736.48743868154
2.697829716193656 33688.778544386114
2.71118530884808 33637.362204156285
2.724540901502504 33582.26939455337
2.737896494156928 33523.5319794121
2.751252086811352 33461.182691513066
2.764607679465776 33395.25511402422
2.7779632721202003 33325.78366172152
2.7913188647746243 33252.80356199965
2.8046744574290483 33176.350835683195
2.8180300500834723 33096.46227764912
2.8313856427378963 33013.17543727124
2.8447412353923203 32926.52859869727
2.8580968280467443 32836.56076096955
2.8714524207011687 32743.31161799992
2.8848080133555927 32646.821538409637
2.8981636060100167 32547.131545245433
2.9115191986644406 32444.283295581925
2.9248747913188646 32338.31906002175
2.9382303839732886 32229.28170210393
2.9515859766277126 32117.214657631233
2.9649415692821366 32002.161913927306
2.978297161936561 31884.167989034133
2.991652754590985 31763.277910860856
3.005008347245409 31639.53719629394
3.018363939899833 31512.99183027983
3.031719532554257 31383.68824489016
3.045075125208681 31251.67329838016
3.058430717863105 31116.994254250392
3.0717863105175294 30979.698760322415
3.085141903171953 30839.83482783804
3.098497495826377 30697.45081059274
3.111853088480801 30552.59538411288
3.1252086811352253 30405.317524886843
3.1385642737896493 30255.666489659605
3.1519198664440733 30103.691794800605
3.1652754590984973 29949.443195754273
3.1786310517529213 29792.97066658283
3.1919866444073453 29634.324379610418
3.2053422370617692 29473.554685177696
3.2186978297161932 29310.712091516223
3.232053422370617 29145.84724475106
3.245409015025041 28979.010909040473
3.258764607679465 28810.253946861452
3.2721202003338896 28639.627299449112
3.2854757929883136 28467.18196739842
3.2988313856427376 28292.96899143631
3.3121869782971616 28117.039433371996
3.325542570951586 27939.444357233213
3.33889816360601 27760.23481059599
3.352253756260434 27579.46180611528
3.365609348914858 27397.176303263564
3.378964941569282 27213.4291902846
3.392320534223706 27028.27126636891
3.40567612687813 26841.75322405771
3.419031719532554 26653.925631881775
3.432387312186978 26464.838917241315
3.445742904841402 26274.543349532993
3.459098497495826 26083.08902352981
3.47245409015025 25890.525843019626
3.485809682804674 25696.90350470755
3.499165275459098 25502.271482387463
3.512520868113522 25306.67901138783
3.5258764607679467 25110.175073296345
3.5392320534223707 24912.808380968112
3.5525876460767947 24714.627363821757
3.5659432387312187 24515.68015342762
3.5792988313856426 24316.014569391857
3.5926544240400666 24115.67810554041
3.6060100166944906 23914.7179164061
3.6193656093489146 23713.1808040224
3.6327212020033386 23511.113205026817
3.6460767946577626 23308.56117807686
3.6594323873121866 23105.570391581157
3.6727879799666105 22902.186111748397
3.6861435726210345 22698.453190956057
3.6994991652754585 22494.41605644123
3.7128547579298825 22290.11869931518
3.7262103505843074 22085.604663903396
3.7395659432387314 21880.917037412488
3.7529215358931554 21676.09843992513
3.7662771285475793 21471.19101472407
3.7796327212020033 21266.236418946126
3.7929883138564273 21061.275814566572
3.8063439065108513 20856.349859714468
3.8196994991652753 20651.49870031918
3.8330550918196993 20446.761962087956
3.8464106844741233 20242.178742814507
3.8597662771285473 20037.787605018228
3.8731218697829712 19833.62656891349
3.8864774624373952 19629.733105708263
3.899833055091819 19426.144131231147
3.913188647746243 19222.895999885775
3.9265442404006676 19020.024498931267
3.9398998330550916 18817.56484308742
3.9532554257095156 18615.55166946278
3.9666110183639396 18414.01903280406
3.979966611018364 18213.000401064877
3.993322203672788 18012.52865129177
4.006677796327212 17812.636065825074
4.020033388981636 17613.35432881252
4.03338898163606 17414.7145230327
4.046744574290484 17216.747127026054
4.060100166944908 17019.48201253014
4.073455759599332 16822.948442216577
4.086811352253756 16627.175067726293
4.10016694490818 16432.189928000014
4.113522537562604 16238.020447900442
4.126878130217029 16044.693437122825
4.140233722871453 15852.235089390204
4.153589315525877 15660.670981929585
4.166944908180301 15470.026075225276
4.180300500834725 15280.324713045504
4.193656093489149 15091.590622738013
4.207011686143573 14903.846915790878
4.220367278797997 14717.116088653964
4.233722871452421 14531.420023816907
4.247078464106845 14346.779991139158
4.260434056761269 14163.21664942755
4.273789649415693 13980.750048256927
4.287145242070117 13799.39963002905
4.300500834724541 13619.184232265212
4.313856427378965 13440.122090127712
4.327212020033389 13262.230839165331
4.340567612687813 13085.527518278024
4.353923205342237 12910.028572895742
4.367278797996661 12735.749858366486
4.380634390651085 12562.706643548545
4.393989983305509 12390.913614601828
4.407345575959933 12220.384878973127
4.420701168614357 12051.133969570283
4.434056761268781 11883.173849119914
4.447412353923205 11716.516914703709
4.460767946577629 11551.175002467831
4.474123539232053 11387.159392500416
4.487479131886477 11224.480813871744
4.500834724540901 11063.14944983191
4.514190317195325 10903.174943160731
4.527545909849749 10744.56640166454
4.540901502504173 10587.332403814702
4.554257095158597 10431.48100452248
4.567612687813021 10277.019741045084
4.580968280467445 10123.955639017655
4.594323873121869 9972.2952186058
4.607679465776293 9822.044500773729
4.621035058430717 9673.209013662552
4.634390651085141 9525.793799073692
4.647746243739565 9379.80341905227
4.661101836393989 9235.24196256534
4.674457429048413 9092.11305226982
4.687813021702837 8950.419851365217
4.701168614357261 8810.16507052601
4.714524207011685 8671.350974908808
4.72787979966611 8533.979391229328
4.741235392320534 8398.05171490434
4.754590984974958 8263.56891725368
4.767946577629382 8130.531552757717
4.781302170283806 7998.93976636535
4.79465776293823 7868.793300848037
4.808013355592654 7740.091504195159
4.821368948247078 7612.833337046152
4.834724540901502 7487.017380155039
4.848080133555926 7362.641841882763
4.86143572621035 7239.704565713121
4.874791318864774 7118.203037787899
4.888146911519198 6998.134394457047
4.901502504173622 6879.495429839692
4.914858096828046 6762.282603391959
4.928213689482471 6646.492047477499
4.941569282136895 6532.1195749369535
4.954924874791319 6419.160686652266
4.968280467445743 6307.610579102255
4.981636060100167 6197.4641519056495
4.994991652754591 6088.716015347982
5.0083472454090145 5981.360497888757
5.0217028380634385 5875.39165364546
5.0350584307178625 5770.80326985104
5.0484140233722865 5667.588874281489
5.0617696160267105 5565.741742650354
5.0751252086811345 5465.254905967046
5.0884808013355585 5366.1211578558095
5.1018363939899825 5268.333061832485
5.115191986644406 5171.882958536125
5.128547579298831 5076.762972912611
5.141903171953255 4982.96502134766
5.155258764607679 4890.480818746447
5.168614357262103 4799.301885557467
5.181969949916527 4709.419554737961
5.195325542570951 4620.8249786587285
5.208681135225375 4533.50913594586
5.222036727879799 4447.462838257305
5.235392320534223 4362.67673699205
5.248747913188647 4279.141329929934
5.262103505843071 4196.846967800072
5.275459098497495 4115.783860776084
5.288814691151919 4035.94208489626
5.302170283806343 3957.311588406984
5.315525876460767 3879.8821980277903
5.328881469115191 3803.643625136479
5.342237061769616 3728.5854718728
5.35559265442404 3654.6972371594084
5.368948247078464 3581.9683226386123
5.382303839732888 3510.388038523846
5.395659432387312 3439.945609364603
5.409015025041736 3370.6301797237743
5.42237061769616 3302.430819766393
5.435726210350584 3235.3365307588388
5.449081803005008 3169.3362504776505
5.462437395659432 3104.418858527147
5.475792988313856 3040.5731815651425
5.48914858096828 2977.787998436137
5.502504173622704 2916.05204521133
5.515859766277128 2855.3540201350434
5.529215358931552 2795.6825884770324
5.542570951585977 2737.026387290339
5.555926544240401 2679.374030074383
5.569282136894825 2622.7141113429925
5.582637729549249 2567.035211097265
5.595993322203673 2512.325899203022
5.609348914858097 2458.574739672917
5.622704507512521 2405.7702948530527
5.636060100166945 2353.9011295142473
5.649415692821369 2302.9558148480164
5.662771285475793 2252.9229323674194
5.6761268781302165 2203.7910777129723
5.6894824707846405 2155.548864363923
5.7028380634390645 2108.184927255139
5.7161936560934885 2061.6879263000114
5.7295492487479125 2016.0465498197618
5.742904841402337 1971.2495178795846
5.756260434056761 1927.285585532149
5.769616026711185 1884.1435459689717
5.782971619365609 1841.8122335802582
5.796327212020033 1800.2805269238042
5.809682804674457 1759.537351603652
5.823038397328881 1719.571683059156
5.836393989983305 1680.3725492652197
5.849749582637729 1641.9290333444558
5.863105175292153 1604.2302760920645
5.876460767946577 1567.2654784142717
5.889816360601001 1531.023903681185
5.903171953255425 1495.4948799949493
5.916527545909849 1460.6678023741465
5.929883138564273 1426.5321348553468
5.943238731218698 1393.0774125128232
5.956594323873122 1360.293243397405
5.969949916527546 1328.1693103954772
5.98330550918197 1296.6953730091993
5.996661101836394 1265.861269058976
6.010016694490818 1235.6569163092677
6.023372287145242 1206.0723140188506
6.036727879799666 1177.0975444166256
6.05008347245409 1148.7227741041202
6.063439065108514 1120.938255385814
6.076794657762938 1093.7343275284616
6.090150250417362 1067.101417950582
6.103505843071786 1041.0300433432833
6.11686143572621 1015.510810723632
6.130217028380634 990.5344184217583
6.143572621035059 966.091657002914
6.156928213689483 942.17341012569
6.170283806343906 918.7706553376286
6.18363939899833 895.87446480944
6.196994991652754 873.4760060090845
6.210350584307178 851.566542316918
6.223706176961602 830.1374335831734
6.237061769616027 809.1801366289858
6.250417362270451 788.6862056922294
6.263772954924875 768.6472928193745
6.277128547579299 749.0551482046322
6.290484140233723 729.9016204776019
6.303839732888147 711.1786569406569
6.317195325542571 692.8783037573152
6.330550918196995 674.992706092788
6.3439065108514185 657.5141082079635
6.3572621035058425 640.4348535080062
6.3706176961602665 623.7473845468129
6.3839732888146905 607.4442429884951
6.3973288814691145 591.5180695271089
6.4106844741235385 575.9616037657993
6.4240400667779625 560.7676840565501
6.4373956594323865 545.9292473016939
6.45075125208681 531.439328718356
6.464106844741234 517.2910615669655
6.477462437395658 503.47767684498336
6.490818030050082 489.99250294696213
6.504173622704506 476.8289652920659
6.51752921535893 463.980585920137
6.530884808013355 451.4409830574128
6.544240400667779 439.20387065296393
6.557595993322203 427.26305788692
6.570951585976627 415.61244865152895
6.584307178631051 404.24604100609656
6.597662771285475 393.15792660681507
6.611018363939899 382.34229011250477
6.624373956594323 371.7934085672493
6.637729549248748 361.5056507609078
6.651085141903172 351.4734765684751
6.664440734557596 341.69143626921914
6.67779632721202 332.15416984655116
6.691151919866444 322.8564062695296
6.704507512520868 313.792962756905
6.717863105175292 304.95874402458963
6.731218697829716 296.34874151742235
6.74457429048414 287.958032626078
6.757929883138564 279.7817798899643
6.771285475792988 271.8152301869167
6.784641068447412 264.0537139105043
6.797996661101836 256.49264413572956
6.81135225375626 249.12751577388855
6.824707846410684 241.95390471735664
6.838063439065108 234.96746697502243
6.851419031719532 228.16393779910496
6.864774624373956 221.53913080404746
6.87813021702838 215.08893707818166
6.891485809682804 208.80932428883216
6.904841402337228 202.6963357815144
6.918196994991652 196.74608967386666
6.931552587646076 190.95477794493732
6.9449081803005 185.31866552043255
6.958263772954924 179.83408935451476
6.971619365609348 174.49745750872708
6.984974958263772 169.305248228598
6.998330550918196 164.2540090184724
7.01168614357262 159.34035571509173
7.025041736227044 154.56097156043631
7.038397328881468 149.91260627432422
7.051752921535893 145.3920751272464
7.065108514190317 140.99625801390627
7.078464106844741 136.72209852790604
7.091819699499165 132.56660303802568
7.105175292153589 128.52683976650619
7.118530884808013 124.59993786974896
7.131886477462437 120.78308652181973
7.145242070116861 117.07353400113745
7.158597662771285 113.46858678071187
7.171953255425709 109.96560862227872
7.185308848080133 106.5620196746711
7.198664440734557 103.25529557675056
7.212020033388981 100.04296656520772
7.225375626043405 96.92261658753145
7.238731218697829 93.89188242043129
7.252086811352253 90.9484527939858
7.265442404006677 88.0900675217776
7.278797996661101 85.31451663726453
7.292153589315525 82.6196395366226
7.305509181969949 80.00332412828732
7.318864774624373 77.46350598940724
7.332220367278797 74.99816752941196
7.345575959933221 72.60533716088894
7.358931552587645 70.28308847794801
7.372287145242069 68.02953944224717
7.385642737896493 65.84285157683965
7.398998330550917 63.72122916799369
7.412353923205341 61.66291847512624
7.425709515859765 59.66620694898358
7.439065108514189 57.72942245819014
7.452420701168615 55.85093252428041
7.465776293823039 54.02914356531945
7.479131886477463 52.262500148205426
7.492487479131887 50.54948424974707
7.505843071786311 48.88861452659108
7.519198664440735 47.278445594075336
7.532554257095159 45.717567314070024
7.545909849749583 44.20460409186427
7.559265442404007 42.73821418214841
7.572621035058431 41.31708900413413
7.585976627712855 39.93995246584774
7.599332220367279 38.60556029762695
7.612687813021703 37.31269939484355
7.626043405676127 36.0601871698675
7.639398998330551 34.84687091328492
7.652754590984975 33.67162716437353
7.666110183639399 32.5333610908349
7.6794657762938225 31.431005877777718
7.6928213689482465 30.3635221259403
7.7061769616026705 29.329897259136434
7.7195325542570945 28.3291449409028
7.7328881469115185 27.360304500321643
7.7462437395659425 26.422440366990006
7.7595993322203665 25.51464151509866
7.7729549248747904 24.636020916583785
7.786310517529214 23.785715003307246
7.799666110183638 22.962883138220068
7.813021702838062 22.16670709545795
7.826377295492486 21.396390549316163
7.83973288814691 20.651158572045972
7.853088480801335 19.930257140413516
7.866444073455759 19.232952650957362
7.879799666110183 18.55853144387885
7.893155258764607 17.90629933549755
7.906510851419031 17.27558115919954
7.919866444073455 16.66572031480582
7.933222036727879 16.07607832628458
7.946577629382304 15.5060344077296
7.959933222036728 14.954985037524786
7.973288814691152 14.422343540612758
7.986644407345576 13.907539678784275
8.0 13.41001924890294


==> anc/fig3_midpoint_/GFK_nr_t3.000.dat <==
0.0 0.0
0.013355592654424039 0.05075219206474968
0.026711185308848077 0.2031243546286675
0.04006677796327212 0.4574633218089029
0.053422370617696155 0.8143474003892316
0.0667779632721202 1.2745867443344765
0.08013355592654424 1.8392238783737902
0.09348914858096828 2.5095343699156647
0.10684474123539231 3.2870276483465495
0.12020033388981635 4.1734479705535845
0.1335559265442404 5.170775531300784
0.1469115191986644 6.281227716875281
0.16026711185308848 7.507260500208777
0.17362270450751252 8.851569975465717
0.18697829716193656 10.317094029876893
0.20033388981636058 11.907014150382878
0.21368948247078462 13.624757362437476
0.22704507512520866 15.47399829810632
0.2404006677796327 17.458661390379785
0.25375626043405675 19.582923190403488
0.2671118530884808 21.851214804112622
0.28046744574290483 24.26822444453871
0.2938230383973288 26.838900095839577
0.30717863105175286 29.56845228488471
0.32053422370617696 32.46235695600872
0.333889816360601 35.52635844432631
0.34724540901502504 38.766472542782694
0.3606010016694491 42.18898965789156
0.3739565943238731 45.800478048893886
0.3873121869782971 49.6077871448488
0.40066777963272115 53.61805093394791
0.4140233722871452 57.838691419123045
0.42737896494156924 62.277422133797
0.44073455759599334 66.94225171140667
0.4540901502504173 71.84148750210912
0.4674457429048414 76.98373922986018
0.4808013355592654 82.37792268283815
0.49415692821368945 88.0332634299691
0.5075125208681135 93.95930055609013
0.5208681135225376 100.16589040807962
0.5342237061769616 106.66321034406236
0.5475792988313857 113.46176247759155
0.5609348914858097 120.5723774085019
0.5742904841402336 128.00621793191763
0.5876460767946576 135.7747827166988
0.6010016694490817 143.88990994440803
0.6143572621035057 152.36378089968312
0.6277128547579298 161.20892350270626
0.6410684474123539 170.43821577427371
0.6544240400667779 180.06488922378176
0.667779632721202 190.1025321502677
0.681135225375626 200.5650928464661
0.6944908180300501 211.46688269567585
0.7078464106844741 222.8225791510634
0.7212020033388982 234.64722858687458
0.7345575959933222 246.95624901087714
0.7479131886477463 259.7654326272091
0.7612687813021702 273.0909482386726
0.7746243739565942 286.94934347738996
0.7879799666110183 301.3575468526108
0.8013355592654423 316.3328696043525
0.8146911519198663 331.8930073514583
0.8280467445742904 348.05604152255796
0.8414023372287145 364.8404405583387
0.8547579298831385 382.2650608734649
0.8681135225375625 400.3491475664225
0.8814691151919867 419.1123348655175
0.8948247078464107 438.57464629921515
0.9081803005008346 458.7564945790073
0.9215358931552586 479.67868118294274
0.9348914858096828 501.3623956280045
0.9482470784641068 523.8292144195008
0.9616026711185308 547.1010996656926
0.9749582637729548 571.2003973459015
0.9883138564273789 596.149835220436
1.001669449081803 621.9725203707142
1.015025041736227 648.6919363580926
1.028380634390651 676.3319399899913
1.0417362270450752 704.9167576820477
1.0550918196994992 734.4709814051754
1.0684474123539232 765.0195642065586
1.0818030050083471 796.5878152938067
1.0951585976627713 829.2013946716753
1.1085141903171953 862.8863073210002
1.1218697829716193 897.6688969096995
1.1352253756260433 933.5758390259818
1.1485809682804673 970.6341339241577
1.1619365609348913 1008.8710987737571
1.1752921535893153 1048.314359402959
1.1886477462437395 1088.9918415276902
1.2020033388981635 1130.9317614580948
1.2153589315525875 1174.1626162744603
1.2287145242070114 1218.7131734650832
1.2420701168614356 1264.6124600189623
1.2554257095158596 1311.8897509666774
1.2687813021702836 1360.5745573632287
1.2821368948247078 1410.6966137071415
1.2954924874791318 1462.2858647905905
1.3088480801335558 1515.3724519758707
1.3222036727879798 1569.9866988940485
1.335559265442404 1626.1590965621972
1.348914858096828 1683.9202879162174
1.362270450751252 1743.3010517568507
1.375626043405676 1804.33228610707
1.3889816360601002 1867.0449909797385
1.4023372287145242 1931.4702505550467
1.4156928213689481 1997.639214767935
1.4290484140233721 2065.5830803063877
1.4424040066777963 2135.333071022237
1.4557595993322203 2206.920417756804
1.4691151919866443 2280.376337584484
1.4824707846410683 2355.7320124781445
1.4958263772954925 2433.0185674009685
1.5091819699499165 2512.267047830189
1.5225375626043405 2593.5083967189726
1.5358931552587647 2676.773430903509
1.5492487479131885 2762.09281696321
1.5626043405676127 2849.4970465428178
1.5759599332220366 2939.0164111459353
1.5893155258764606 3030.6809764105874
1.6026711185308846 3124.520555878039
1.6160267111853086 3220.56468426719
1.6293823038397326 3318.8425902676295
1.6427378964941568 3419.3831688654063
1.6560934891485808 3522.214953216369
1.669449081803005 3627.366086082993
1.682804674457429 3734.864290851315
1.696160267111853 3844.7368421457086
1.709515859766277 3957.0105360599564
1.722871452420701 4071.7116600241
1.736227045075125 4188.8659623274
1.749582637729549 4308.498621318636
1.7629382303839733 4430.634214305866
1.7762938230383973 4555.296686178662
1.7896494156928213 4682.509317776703
1.8030050083472453 4812.294694029439
1.8163606010016693 4944.674671892454
1.8297161936560933 5079.670348106943
1.8430717863105173 5217.302026809537
1.8564273789649413 5357.589187020608
1.8697829716193657 5500.550450039799
1.8831385642737897 5646.203546778493
1.8964941569282137 5794.565285059558
1.9098497495826376 5945.651516915455
1.9232053422370616 6099.47710591653
1.9365609348914856 6256.05589456196
1.9499165275459096 6415.400671766499
1.9632721202003338 6577.523140476766
1.9766277128547578 6742.433885451403
1.989983305509182 6910.142341240093
2.003338898163606 7080.656760396758
2.01669449081803 7253.984181962979
2.030050083472454 7430.130400257958
2.043405676126878 7609.099934011872
2.056761268781302 7790.895995879817
2.0701168614357264 7975.520462373876
2.0834724540901504 8162.973844251113
2.0968280467445743 8353.255257395725
2.1101836393989983 8546.362394233494
2.1235392320534223 8742.291495717205
2.1368948247078463 8941.037323921508
2.1502504173622703 9142.593135286043
2.1636060100166943 9346.950654545468
2.1769616026711187 9554.100049385137
2.1903171953255427 9764.029905861118
2.2036727879799667 9976.727204622975
2.2170283806343907 10192.177297977809
2.2303839732888147 10410.363887833526
2.2437395659432386 10631.2690045594
2.2570951585976626 10854.872986801276
2.2704507512520866 11081.154462288709
2.2838063439065106 11310.090329670627
2.2971619365609346 11541.655741415942
2.3105175292153586 11775.824087814522
2.3238731218697826 12012.566982113909
2.3372287145242066 12251.854246825937
2.3505843071786305 12493.653901237203
2.363939899833055 12737.932150156148
2.377295492487479 12984.653373929037
2.390651085141903 13233.780119756007
2.404006677796327 13485.273094337526
2.417362270450751 13739.091157880684
2.430717863105175 13995.191319493479
2.444073455759599 14253.52873399449
2.457429048414023 14514.056700163885
2.4707846410684473 14776.726660460754
2.4841402337228713 15041.488202230285
2.4974958263772953 15308.289060423342
2.5108514190317193 15577.075121849217
2.5242070116861433 15847.790430981391
2.5375626043405672 16120.377197334357
2.5509181969949912 16394.775804428326
2.5642737896494157 16670.92482035692
2.5776293823038396 16948.761009971582
2.5909849749582636 17228.219348694663
2.6043405676126876 17509.233037971633
2.6176961602671116 17791.733522371076
2.6310517529215356 18075.650508339564
2.6444073455759596 18360.91198461659
2.6577629382303836 18647.444244313097
2.671118530884808 18935.171908655324
2.684474123539232 19224.017952393704
2.697829716193656 19513.903730875052
2.71118530884808 19804.749008773935
2.724540901502504 20096.471990477625
2.737896494156928 20388.98935211691
2.751252086811352 20682.216275233255
2.764607679465776 20976.066482070626
2.7779632721202003 21270.45227247872
2.7913188647746243 21565.28456241197
2.8046744574290483 21860.472924007143
2.8180300500834723 22155.925627220076
2.8313856427378963 22451.549683000296
2.8447412353923203 22747.250887980314
2.8580968280467443 23042.93387065441
2.8714524207011687 23338.50213901974
2.8848080133555927 23633.858129650827
2.8981636060100167 23928.903258176462
2.9115191986644406 24223.537971126196
2.9248747913188646 24517.661799111676
2.9382303839732886 24811.173411306427
2.9515859766277126 25103.970671185685
2.9649415692821366 25395.95069348613
2.978297161936561 25687.00990234363
2.991652754590985 25977.04409056561
3.005008347245409 26265.9484799925
3.018363939899833 26553.61778290158
3.031719532554257 26839.946264404665
3.045075125208681 27124.827805789617
3.058430717863105 27408.15596875412
3.0717863105175294 27689.824060478837
3.085141903171953 27969.725199485478
3.098497495826377 28247.752382224273
3.111853088480801 28523.79855033357
3.1252086811352253 28797.756658513797
3.1385642737896493 29069.519742955992
3.1519198664440733 29338.980990265023
3.1652754590984973 29606.033806815518
3.1786310517529213 29870.571888478487
3.1919866444073453 30132.489290655343
3.2053422370617692 30391.680498555026
3.2186978297161932 30648.040497649818
3.232053422370617 30901.464844244016
3.245409015025041 31151.849736089705
3.258764607679465 31399.09208298303
3.2721202003338896 31643.08957727408
3.2854757929883136 31883.740764222966
3.2988313856427376 32120.94511213478
3.3121869782971616 32354.603082205587
3.325542570951586 32584.616198011794
3.33889816360601 32810.88711457493
3.352253756260434 33033.31968693441
3.365609348914858 33251.81903816048
3.378964941569282 33466.291626740225
3.392320534223706 33676.64531326971
3.40567612687813 33882.7894263856
3.419031719532554 34084.63482787038
3.432387312186978 34282.09397686584
3.445742904841402 34475.08099312977
3.459098497495826 34663.51171927229
3.47245409015025 34847.30378190837
3.485809682804674 35026.37665166464
3.499165275459098 35200.65170197893
3.512520868113522 35370.05226663285
3.5258764607679467 35534.50369595816
3.5392320534223707 35693.93341165937
3.5525876460767947 35848.27096019632
3.5659432387312187 35997.4480646715
3.5792988313856426 36141.398675168915
3.5926544240400666 36280.05901749228
3.6060100166944906 36413.36764025241
3.6193656093489146 36541.26546025497
3.6327212020033386 36663.69580614178
3.6460767946577626 36780.60446024048
3.6594323873121866 36891.93969857927
3.6727879799666105 36997.65232902538
3.6861435726210345 37097.69572750818
3.6994991652754585 37192.02587228894
3.7128547579298825 37280.60137624278
3.7262103505843074 37363.38351711906
3.7395659432387314 37440.3362657494
3.7529215358931554 37511.42631217495
3.7662771285475793 37576.62308966563
3.7796327212020033 37635.898796607886
3.7929883138564273 37689.2284162385
3.8063439065108513 37736.589734205154
3.8196994991652753 37777.96335393639
3.8330550918196993 37813.33270980623
3.8464106844741233 37842.68407808092
3.8597662771285473 37866.00658563797
3.8731218697829712 37883.29221644959
3.8864774624373952 37894.53581582589
3.899833055091819 37899.73509241457
3.913188647746243 37898.89061795743
3.9265442404006676 37892.00582480531
3.9398998330550916 37879.08700119673
3.9532554257095156 37860.14328430677
3.9666110183639396 37835.18665107593
3.979966611018364 37804.23190683089
3.993322203672788 37767.296671711265
4.006677796327212 37724.40136491911
4.020033388981636 37675.569186810266
4.03338898163606 37620.82609884844
4.046744574290484 37560.20080144603
4.060100166944908 37493.72470971711
4.073455759599332 37421.43192717085
4.086811352253756 37343.35921737527
4.10016694490818 37259.54597362385
4.113522537562604 37170.03418663926
4.126878130217029 37074.86841035031
4.140233722871453 36974.09572578097
4.153589315525877 36867.76570309124
4.166944908180301 36755.93036181234
4.180300500834725 36638.6441293198
4.193656093489149 36515.96379759046
4.207011686143573 36387.94847829032
4.220367278797997 36254.65955624253
4.233722871452421 36116.16064132587
4.247078464106845 35972.51751885541
4.260434056761269 35823.79809849927
4.273789649415693 35670.07236178555
4.287145242070117 35511.41230825571
4.300500834724541 35347.89190032155
4.313856427378965 35179.587006883616
4.327212020033389 35006.575345770856
4.340567612687813 34828.936425061154
4.353923205342237 34646.751483344
4.367278797996661 34460.103428987306
4.380634390651085 34269.076778470524
4.393989983305509 34073.757593847535
4.407345575959933 33874.2334194028
4.420701168614357 33670.59321756511
4.434056761268781 33462.92730414314
4.447412353923205 33251.32728294801
4.460767946577629 33035.88597986758
4.474123539232053 32816.69737645781
4.487479131886477 32593.85654311625
4.500834724540901 32367.459571902902
4.514190317195325 32137.603509073597
4.527545909849749 31904.38628739053
4.540901502504173 31667.906658274776
4.554257095158597 31428.264123864858
4.567612687813021 31185.558869045242
4.580968280467445 30939.89169350826
4.594323873121869 30691.36394391182
4.607679465776293 30440.077446195388
4.621035058430717 30186.1344381154
4.634390651085141 29929.637502060832
4.647746243739565 29670.68949820857
4.661101836393989 29409.393498077447
4.674457429048413 29145.85271853893
4.687813021702837 28880.17045634094
4.701168614357261 28612.450023200905
4.714524207011685 28342.794681522228
4.72787979966611 28071.30758078774
4.741235392320534 27798.091694682116
4.754590984974958 27523.2497589938
4.767946577629382 27246.884210346205
4.781302170283806 26969.097125805692
4.79465776293823 26689.990163413175
4.808013355592654 26409.664503684064
4.821368948247078 26128.22079212012
4.834724540901502 25845.759082775236
4.848080133555926 25562.378782915
4.86143572621035 25278.178598809187
4.874791318864774 24993.256482693643
4.888146911519198 24707.70958093717
4.901502504173622 24421.634183446844
4.914858096828046 24135.12567434346
4.928213689482471 23848.278483937327
4.941569282136895 23561.186042032696
4.954924874791319 23273.940732587038
4.968280467445743 22986.633849750317
4.981636060100167 22699.355555306833
4.994991652754591 22412.194837540817
5.0083472454090145 22125.23947154517
5.0217028380634385 21838.575980990725
5.0350584307178625 21552.289601371755
5.0484140233722865 21266.464244741637
5.0617696160267105 20981.18246595072
5.0751252086811345 20696.52543039682
5.0884808013355585 20412.57288329667
5.1018363939899825 20129.403120485425
5.115191986644406 19847.092960748963
5.128547579298831 19565.717719692617
5.141903171953255 19285.35118514777
5.155258764607679 19006.065594116284
5.168614357262103 18727.9316112513
5.181969949916527 18451.018308870818
5.195325542570951 18175.393148499363
5.208681135225375 17901.12196393125
5.222036727879799 17628.26894580734
5.235392320534223 17356.896627695944
5.248747913188647 17087.065873666863
5.262103505843071 16818.835867346148
5.275459098497495 16552.26410243795
5.288814691151919 16287.406374698223
5.302170283806343 16024.316775343894
5.315525876460767 15763.047685879907
5.328881469115191 15503.649774325086
5.342237061769616 15246.171992816904
5.35559265442404 14990.661576573822
5.368948247078464 14737.164044192898
5.382303839732888 14485.723199259406
5.395659432387312 14236.381133244022
5.409015025041736 13989.178229662379
5.42237061769616 13744.15316947064
5.435726210350584 13501.342937670244
5.449081803005008 13260.782831093835
5.462437395659432 13022.506467343752
5.475792988313856 12786.54579485388
5.48914858096828 12552.931104044732
5.502504173622704 12321.691039541336
5.515859766277128 12092.852613422607
5.529215358931552 11866.441219470713
5.542570951585977 11642.480648388171
5.555926544240401 11420.993103950235
5.569282136894825 11201.99922005954
5.582637729549249 10985.51807866993
5.595993322203673 10771.567228545824
5.609348914858097 10560.162704823471
5.622704507512521 10351.319049340116
5.636060100166945 10145.049331697075
5.649415692821369 9941.365171022526
5.662771285475793 9740.276758399836
5.6761268781302165 9541.792879927216
5.6894824707846405 9345.920940374526
5.7028380634390645 9152.666987403161
5.7161936560934885 8962.035736314943
5.7295492487479125 8774.030595296343
5.742904841402337 8588.653691124235
5.756260434056761 8405.905895299917
5.769616026711185 8225.78685057812
5.782971619365609 8048.294997858254
5.796327212020033 7873.427603405384
5.809682804674457 7701.180786368701
5.823038397328881 7531.549546565819
5.836393989983305 7364.527792501542
5.849749582637729 7200.108369590204
5.863105175292153 7038.28308855122
5.876460767946577 6879.042753947977
5.889816360601001 6722.3771928406295
5.903171953255425 6568.275283524117
5.916527545909849 6416.724984323073
5.929883138564273 6267.713362416079
5.943238731218698 6121.226622662192
5.956594323873122 5977.250136403476
5.969949916527546 5835.7684702176475
5.98330550918197 5696.765414595977
5.996661101836394 5560.224012521942
6.010016694490818 5426.12658792702
6.023372287145242 5294.4547740006465
6.036727879799666 5165.189541332064
6.05008347245409 5038.311225862571
6.063439065108514 4913.799556627384
6.076794657762938 4791.6336832670595
6.090150250417362 4671.792203289146
6.103505843071786 4554.253189061622
6.11686143572621 4438.994214520189
6.130217028380634 4325.99238157254
6.143572621035059 4215.224346183183
6.156928213689483 4106.666344123463
6.170283806343906 4000.2942163718667
6.18363939899833 3896.083434150723
6.196994991652754 3794.009123586063
6.210350584307178 3694.0460899780387
6.223706176961602 3596.1688416702505
6.237061769616027 3500.3516135069326
6.250417362270451 3406.5683898677294
6.263772954924875 3314.7929272704678
6.277128547579299 3224.998776533159
6.290484140233723 3137.159304487052
6.303839732888147 3051.247715233322
6.317195325542571 2967.237070936651
6.330550918196995 2885.1003121496406
6.3439065108514185 2804.810277662656
6.3572621035058425 2726.339723874359
6.3706176961602665 2649.6613436788266
6.3839732888146905 2574.747784865787
6.3973288814691145 2501.57166803108
6.4106844741235385 2430.105603995153
6.4240400667779625 2360.322210727823
6.4373956594323865 2292.1941297782832
6.45075125208681 2225.6940422097605
6.464106844741234 2160.7946840388236
6.477462437395658 2097.468861179874
6.490818030050082 2035.6894638958145
6.504173622704506 1975.4294807564554
6.51752921535893 1916.6620121065853
6.530884808013355 1859.3602830462307
6.544240400667779 1803.4976559259376
6.557595993322203 1749.0476423604205
6.570951585976627 1695.9839147643017
6.584307178631051 1644.2803174140586
6.597662771285475 1593.9108770406579
6.611018363939899 1544.8498129577413
6.624373956594323 1497.0715467305508
6.637729549248748 1450.5507113910915
6.651085141903172 1405.2621602053882
6.664440734557596 1361.1809749988834
6.67779632721202 1318.2824740464373
6.691151919866444 1276.5422195335211
6.704507512520868 1235.936024595501
6.717863105175292 1196.439959942127
6.731218697829716 1158.0303600745362
6.74457429048414 1120.6838291022982
6.757929883138564 1084.3772461681715
6.771285475792988 1049.087770488446
6.784641068447412 1014.792846016869
6.797996661101836 981.4702057402856
6.81135225375626 949.0978756142617
6.824707846410684 917.6541781470503
6.838063439065108 887.1177356403535
6.851419031719532 857.4674730954238
6.864774624373956 828.6826207931031
6.87813021702838 800.742716556455
6.891485809682804 773.6276077046894
6.904841402337228 747.3174527071108
6.918196994991652 721.7927225458284
6.931552587646076 697.0342017959891
6.9449081803005 673.0229894322741
6.958263772954924 649.740499370402
6.971619365609348 627.1684607523482
6.984974958263772 605.2889179839482
6.998330550918196 584.0842305335381
7.01168614357262 563.5370725001882
7.025041736227044 543.6304319600838
7.038397328881468 524.3476100994791
7.051752921535893 505.6722201426117
7.065108514190317 487.58818608288743
7.078464106844741 470.07974122550166
7.091819699499165 453.13142654964554
7.105175292153589 436.72808889827496
7.118530884808013 420.8548790033435
7.131886477462437 405.49724935427525
7.145242070116861 390.6409519173482
7.158597662771285 376.27203571350594
7.171953255425709 362.3768442620238
7.185308848080133 348.9420128972842
7.198664440734557 335.9544659658111
7.212020033388981 323.4014139105507
7.225375626043405 311.27035024925505
7.238731218697829 299.54904845367366
7.252086811352253 288.225558736109
7.265442404006677 277.2882047497437
7.278797996661101 266.72558020899305
7.292153589315525 256.5265454359742
7.305509181969949 246.68022383904741
7.318864774624373 237.17599832920178
7.332220367278797 228.00350767991986
7.345575959933221 219.15264283598788
7.358931552587645 210.61354317655773
7.372287145242069 202.37659273761798
7.385642737896493 194.43241639885647
7.398998330550917 186.7718760397541
7.412353923205341 179.3860666695777
7.425709515859765 172.2663125357921
7.439065108514189 165.40416321524836
7.452420701168615 158.79138969235228
7.465776293823039 152.41998042826364
7.479131886477463 146.28213742501498
7.492487479131887 140.37027228830405
7.505843071786311 134.6770022925453
7.519198664440735 129.19514645162891
7.532554257095159 123.91772159868715
7.545909849749583 118.8379384780198
7.559265442404007 113.94919785219442
7.572621035058431 109.24508662719319
7.585976627712855 104.71937399833855
7.599332220367279 100.36600761960146
7.612687813021703 96.17910979875744
7.626043405676127 92.15297372072686
7.639398998330551 88.28205970131025
7.652754590984975 84.56099147340386
7.666110183639399 80.9845525076578
7.6794657762938225 77.54768236942053
7.6928213689482465 74.24547311369845
7.7061769616026705 71.0731657197438
7.7195325542570945 68.02614656677584
7.7328881469115185 65.09994395223032
7.7462437395659425 62.290224653830165
7.7595993322203665 59.59279053666751
7.7729549248747904 57.00357520638722
7.786310517529214 54.51864070947003
7.799666110183638 52.13417428151713
7.813021702838062 49.846485144349955
7.826377295492486 47.65200135265239
7.83973288814691 45.54726669079909
7.853088480801335 43.52893762043016
7.866444073455759 41.59378027926046
7.879799666110183 39.73866753152713
7.893155258764607 37.96057607041861
7.906510851419031 36.256583572748895
7.919866444073455 34.62386590607963
7.933222036727879 33.05969438842755
7.946577629382304 31.561433100633295
7.959933222036728 30.12653625140972
7.973288814691152 28.75254559503199
7.986644407345576 27.43708790157776
8.0 26.177872479577058


==> anc/fig3_midpoint_/GFK_nr_t40.000.dat <==
0.0 -0.0
0.013355592654424039 3.5979583062602436
0.026711185308848077 14.39029372204145
0.04006677796327212 32.37238856172591
0.053422370617696155 57.53654942669977
0.0667779632721202 89.87201131955347
0.08013355592654424 129.3649434001261
0.09348914858096828 175.99845637956628
0.10684474123539231 229.75261154750584
0.12020033388981635 290.6044314263027
0.1335559265442404 358.52791204531337
0.1469115191986644 433.49403682700495
0.16026711185308848 515.4707920756933
0.17362270450751252 604.4231840586265
0.18697829716193656 700.3132576680289
0.20033388981636058 803.1001166518446
0.21368948247078462 912.7399453995484
0.22704507512520866 1029.186032268805
0.2404006677796327 1152.3887944374467
0.25375626043405675 1282.2958042642456
0.2671118530884808 1418.8518171411167
0.28046744574290483 1561.99880081839
0.2938230383973288 1711.6759661836572
0.30717863105175286 1867.8197994740663
0.32053422370617696 2030.3640959005759
0.333889816360601 2199.2399946623614
0.34724540901502504 2374.3760153280095
0.3606010016694491 2555.6980955598306
0.3739565943238731 2743.1296301564466
0.3873121869782971 2936.5915113880656
0.40066777963272115 3136.0021705979198
0.4140233722871452 3341.277621043037
0.42737896494156924 3552.3315019458414
0.44073455759599334 3769.0751237283253
0.4540901502504173 3991.417514399086
0.4674457429048414 4219.265467063064
0.4808013355592654 4452.5235885234615
0.49415692821368945 4691.0943489438505
0.5075125208681135 4934.878132538754
0.5208681135225376 5183.773289259806
0.5342237061769616 5437.676187444283
0.5475792988313857 5696.4812673917895
0.5609348914858097 5960.081095835361
0.5742904841402336 6228.366421271352
0.5876460767946576 6501.226230113255
0.6010016694490817 6778.547803633389
0.6143572621035057 7060.216775656315
0.6277128547579298 7346.117190967174
0.6410684474123539 7636.131564398337
0.6544240400667779 7930.140940556279
0.667779632721202 8228.02495415214
0.681135225375626 8529.66189089668
0.6944908180300501 8834.928748922754
0.7078464106844741 9143.701300696133
0.7212020033388982 9455.854155375984
0.7345575959933222 9771.26082158696
0.7479131886477463 10089.793770563272
0.7612687813021702 10411.324499625922
0.7746243739565942 10735.72359595459
0.7879799666110183 11062.860800613855
0.8013355592654423 11392.60507279588
0.8146911519198663 11724.824654239594
0.8280467445742904 12059.38713378743
0.8414023372287145 12396.15951204078
0.8547579298831385 12735.00826607487
0.8681135225375625 13075.799414174717
0.8814691151919867 13418.398580552957
0.8948247078464107 13762.67106001115
0.9081803005008346 14108.48188250697
0.9215358931552586 14455.695877587894
0.9348914858096828 14804.177738654795
0.9482470784641068 15153.792087017227
0.9616026711185308 15504.403535703519
0.9749582637729548 15855.876752988524
0.9883138564273789 16208.076525602855
1.001669449081803 16560.867821587133
1.015025041736227 16914.11585275552
1.028380634390651 17267.68613673385
1.0417362270450752 17621.444558536874
1.0550918196994992 17975.257431650076
1.0684474123539232 18328.991558583482
1.0818030050083471 18682.514290862793
1.0951585976627713 19035.693588425343
1.1085141903171953 19388.398078389884
1.1218697829716193 19740.497113166417
1.1352253756260433 20091.86082787775
1.1485809682804673 20442.36019705938
1.1619365609348913 20791.867090611126
1.1752921535893153 21140.25432896899
1.1886477462437395 21487.395737469997
1.2020033388981635 21833.166199882427
1.2153589315525875 22177.441711073727
1.2287145242070114 22520.099428791116
1.2420701168614356 22861.017724527872
1.2554257095158596 23200.076233451833
1.2687813021702836 23537.155903371775
1.2821368948247078 23872.139042717805
1.2954924874791318 24204.90936751512
1.3088480801335558 24535.35204732741
1.3222036727879798 24863.353750151
1.335559265442404 25188.80268623844
1.348914858096828 25511.588650833837
1.362270450751252 25831.60306580069
1.375626043405676 26148.7390201244
1.3889816360601002 26462.891309275372
1.4023372287145242 26773.956473413633
1.4156928213689481 27081.8328344231
1.4290484140233721 27386.420531759682
1.4424040066777963 27687.621557102066
1.4557595993322203 27985.339787790574
1.4691151919866443 28279.481019045405
1.4824707846410683 28569.95299495214
1.4958263772954925 28856.665438205757
1.5091819699499165 29139.53007860466
1.5225375626043405 29418.460680286607
1.5358931552587647 29693.373067700228
1.5492487479131885 29964.185150305442
1.5626043405676127 30230.816945999064
1.5759599332220366 30493.190603259885
1.5893155258764606 30751.2304220114
1.6026711185308846 31004.862873198334
1.6160267111853086 31254.0166170766
1.6293823038397326 31498.62252021596
1.6427378964941568 31738.613671214705
1.6560934891485808 31973.925395127462
1.669449081803005 32204.49526660946
1.682804674457429 32430.2631217784
1.696160267111853 32651.171068797343
1.709515859766277 32867.16349718459
1.722871452420701 33078.18708585416
1.736227045075125 33284.190809892374
1.749582637729549 33485.1259460804
1.7629382303839733 33680.94607716494
1.7762938230383973 33871.60709489092
1.7896494156928213 34057.06720180128
1.8030050083472453 34237.28691181479
1.8163606010016693 34412.22904959287
1.8297161936560933 34581.85874870572
1.8430717863105173 34746.14344860946
1.8564273789649413 34905.052890448256
1.8697829716193657 35058.5591116922
1.8831385642737897 35206.63643962694
1.8964941569282137 35349.26148370828
1.9098497495826376 35486.413126796746
1.9232053422370616 35618.072515288404
1.9365609348914856 35744.22304815746
1.9499165275459096 35864.85036492789
1.9632721202003338 35979.942332591214
1.9766277128547578 36089.48903148786
1.989983305509182 36193.48274017111
2.003338898163606 36291.91791927172
2.01669449081803 36384.79119438332
2.030050083472454 36472.101337987646
2.043405676126878 36553.8492504399
2.056761268781302 36630.03794003463
2.0701168614357264 36700.6725021744
2.0834724540901504 36765.76009766008
2.0968280467445743 36825.30993012703
2.1101836393989983 36879.333222647416
2.1235392320534223 36927.84319352211
2.1368948247078463 36970.855031283805
2.1502504173622703 37008.3858689355
2.1636060100166943 37040.45475744612
2.1769616026711187 37067.08263852789
2.1903171953255427 37088.292316717954
2.2036727879799667 37104.108430789885
2.2170283806343907 37114.55742451621
2.2303839732888147 37119.66751680901
2.2437395659432386 37119.46867126146
2.2570951585976626 37113.99256511409
2.2704507512520866 37103.2725576727
2.2838063439065106 37087.343658198886
2.2971619365609346 37066.24249330168
2.3105175292153586 37040.007273852716
2.3238731218697826 37008.67776144917
2.3372287145242066 36972.29523445194
2.3505843071786305 36930.902453620496
2.363939899833055 36884.54362737196
2.377295492487479 36833.26437668689
2.390651085141903 36777.11169968789
2.404006677796327 36716.133935914724
2.417362270450751 36650.380730320554
2.430717863105175 36579.90299701413
2.444073455759599 36504.752882771085
2.457429048414023 36424.983730338994
2.4707846410684473 36340.65004156142
2.4841402337228713 36251.80744034042
2.4974958263772953 36158.51263546759
2.5108514190317193 36060.823383339724
2.5242070116861433 35958.79845058851
2.5375626043405672 35852.49757664266
2.5509181969949912 35741.98143624728
2.5642737896494157 35627.31160196283
2.5776293823038396 35508.55050666431
2.5909849749582636 35385.76140606438
2.6043405676126876 35259.008341280256
2.6176961602671116 35128.35610146634
2.6310517529215356 34993.87018653424
2.6444073455759596 34855.61676997872
2.6577629382303836 34713.66266183166
2.671118530884808 34568.07527176287
2.684474123539232 34418.92257234768
2.697829716193656 34266.273062520486
2.71118530884808 34110.19573123255
2.724540901502504 33950.76002133232
2.737896494156928 33788.03579368716
2.751252086811352 33622.09329156372
2.764607679465776 33453.0031052828
2.7779632721202003 33280.83613716714
2.7913188647746243 33105.66356679814
2.8046744574290483 32927.55681659644
2.8180300500834723 32746.587517742275
2.8313856427378963 32562.827476451872
2.8447412353923203 32376.34864062189
2.8580968280467443 32187.22306685867
2.8714524207011687 31995.522887904146
2.8848080133555927 31801.32028047256
2.8981636060100167 31604.687433510342
2.9115191986644406 31405.696516891505
2.9248747913188646 31204.41965056072
2.9382303839732886 31000.928874135207
2.9515859766277126 30795.29611697563
2.9649415692821366 30587.593168738345
2.978297161936561 30377.891650416896
2.991652754590985 30166.26298588344
3.005008347245409 29952.778373939014
3.018363939899833 29737.50876088096
3.031719532554257 29520.52481359569
3.045075125208681 29301.896893184912
3.058430717863105 29081.695029131475
3.0717863105175294 28859.98889401292
3.085141903171953 28636.84777876805
3.098497495826377 28412.340568522057
3.111853088480801 28186.53571897702
3.1252086811352253 27959.50123337132
3.1385642737896493 27731.30464001314
3.1519198664440733 27502.01297039105
3.1652754590984973 27271.692737867714
3.1786310517529213 27040.409916956683
3.1919866444073453 26808.22992318748
3.2053422370617692 26575.217593559977
3.2186978297161932 26341.437167590986
3.232053422370617 26106.952268952922
3.245409015025041 25871.82588770798
3.258764607679465 25636.120363135935
3.2721202003338896 25399.897367157562
3.2854757929883136 25163.217888353967
3.2988313856427376 24926.14221657825
3.3121869782971616 24688.729928163262
3.325542570951586 24451.039871720397
3.33889816360601 24213.13015452966
3.352253756260434 23975.05812951819
3.365609348914858 23736.88038282645
3.378964941569282 23498.65272195675
3.392320534223706 23260.430164504603
3.40567612687813 23022.266927466135
3.419031719532554 22784.216417120835
3.432387312186978 22546.33121948375
3.445742904841402 22308.663091324135
3.459098497495826 22071.262951744862
3.47245409015025 21834.180874319565
3.485809682804674 21597.46607978037
3.499165275459098 21361.166929252773
3.512520868113522 21125.330918030355
3.5258764607679467 20890.00466988528
3.5392320534223707 20655.23393190686
3.5525876460767947 20421.063569862843
3.5659432387312187 20187.53756407689
3.5792988313856426 19954.699005814826
3.5926544240400666 19722.590094173567
3.6060100166944906 19491.252133464513
3.6193656093489146 19260.725531085784
3.6327212020033386 19031.04979587343
3.6460767946577626 18802.263536925995
3.6594323873121866 18574.404462893704
3.6727879799666105 18347.50938172419
3.6861435726210345 18121.614200856584
3.6994991652754585 17896.753927856316
3.7128547579298825 17672.96267148141
3.7262103505843074 17450.27364317227
3.7395659432387314 17228.719158955697
3.7529215358931554 17008.330641755805
3.7662771285475793 16789.138624100462
3.7796327212020033 16571.172751217524
3.7929883138564273 16354.461784508829
3.8063439065108513 16139.033605395012
3.8196994991652753 15924.91521952083
3.8330550918196993 15712.132761312158
3.8464106844741233 15500.71149887588
3.8597662771285473 15290.675839232055
3.8731218697829712 15082.049333870607
3.8864774624373952 14874.854684622409
3.899833055091819 14669.113749834913
3.913188647746243 14464.84755084407
3.9265442404006676 14262.076278732202
3.9398998330550916 14060.819301363146
3.9532554257095156 13861.095170684563
3.9666110183639396 13662.921630288638
3.979966611018364 13466.315623221943
3.993322203672788 13271.293300034065
4.006677796327212 13077.870027057557
4.020033388981636 12886.060394907876
4.03338898163606 12695.878227196026
4.046744574290484 12507.336589443395
4.060100166944908 12320.447798190291
4.073455759599332 12135.22343028942
4.086811352253756 11951.67433237454
4.10016694490818 11769.810630496131
4.113522537562604 11589.641739915078
4.126878130217029 11411.17637504524
4.140233722871453 11234.422559537199
4.153589315525877 11059.387636493526
4.166944908180301 10886.078278807725
4.180300500834725 10714.500499618684
4.193656093489149 10544.659662871853
4.207011686143573 10376.560493979197
4.220367278797997 10210.207090570184
4.233722871452421 10045.60293332545
4.247078464106845 9882.750896885498
4.260434056761269 9721.65326082686
4.273789649415693 9562.31172069793
4.287145242070117 9404.727399107202
4.300500834724541 9248.9008568566
4.313856427378965 9094.832104112364
4.327212020033389 8942.520611607019
4.340567612687813 8791.965321865024
4.353923205342237 8643.164660445487
4.367278797996661 8496.11654719532
4.380634390651085 8350.818407506229
4.393989983305509 8207.26718356935
4.407345575959933 8065.459345621071
4.420701168614357 7925.390903174061
4.434056761268781 7787.05741622754
4.447412353923205 7650.454006451358
4.460767946577629 7515.575368337173
4.474123539232053 7382.415780312824
4.487479131886477 7250.9691158130345
4.500834724540901 7121.228854302031
4.514190317195325 6993.188092243107
4.527545909849749 6866.839554009611
4.540901502504173 6742.175602733182
4.554257095158597 6619.18825108438
4.567612687813021 6497.869171981225
4.580968280467445 6378.209709221476
4.594323873121869 6260.200888034
4.607679465776293 6143.833425546235
4.621035058430717 6029.097741162474
4.634390651085141 5915.983966850579
4.647746243739565 5804.481957332609
4.661101836393989 5694.581300176416
4.674457429048413 5586.271325784499
4.687813021702837 5479.541117277667
4.701168614357261 5374.379520269375
4.714524207011685 5270.775152529351
4.72787979966611 5168.716413532003
4.741235392320534 5068.191493888797
4.754590984974958 4969.188384660705
4.767946577629382 4871.6948865493305
4.781302170283806 4775.698618963822
4.79465776293823 4681.187028962164
4.808013355592654 4588.147400064488
4.821368948247078 4496.566860936503
4.834724540901502 4406.432393941789
4.848080133555926 4317.730843560998
4.86143572621035 4230.448924676736
4.874791318864774 4144.57323072268
4.888146911519198 4060.0902416957983
4.901502504173622 3976.986332030623
4.914858096828046 3895.247778334452
4.928213689482471 3814.860766982748
4.941569282136895 3735.811401574002
4.954924874791319 3658.0857102431673
4.968280467445743 3581.669652833524
4.981636060100167 3506.5491279262064
4.994991652754591 3432.7099797270243
5.0083472454090145 3360.138004810785
5.0217028380634385 3288.81895872234
5.0350584307178625 3218.7385624347453
5.0484140233722865 3149.8825086644565
5.0617696160267105 3082.2364680436513
5.0751252086811345 3015.786095149783
5.0884808013355585 2950.5170343930204
5.1018363939899825 2886.414925761469
5.115191986644406 2823.4654104249844
5.128547579298831 2761.654136197983
5.141903171953255 2700.9667628619277
5.155258764607679 2641.388967347933
5.168614357262103 2582.906448780593
5.181969949916527 2525.504933383539
5.195325542570951 2469.170179247831
5.208681135225375 2413.887980963941
5.222036727879799 2359.6441741184653
5.235392320534223 2306.4246396565636
5.248747913188647 2254.2153081112815
5.262103505843071 2203.002163700791
5.275459098497495 2152.7712482950656
5.288814691151919 2103.5086652529467
5.302170283806343 2055.2005831309993
5.315525876460767 2007.8332392657542
5.328881469115191 1961.3929432303241
5.342237061769616 1915.866080167265
5.35559265442404 1871.2391139988183
5.368948247078464 1827.498590516294
5.382303839732888 1784.631140350015
5.395659432387312 1742.6234818214346
5.409015025041736 1701.4624236791267
5.42237061769616 1661.1348677201127
5.435726210350584 1621.6278112984073
5.449081803005008 1582.9283497222823
5.462437395659432 1545.0236785421678
5.475792988313856 1507.9010957306803
5.48914858096828 1471.5480037568043
5.502504173622704 1435.9519115557675
5.515859766277128 1401.1004363965612
5.529215358931552 1366.9813056488163
5.542570951585977 1333.5823584508898
5.555926544240401 1300.8915472809879
5.569282136894825 1268.8969394331327
5.582637729549249 1237.586718399837
5.595993322203673 1206.9491851633572
5.609348914858097 1176.9727593973196
5.622704507512521 1147.6459805806107
5.636060100166945 1118.9575090254107
5.649415692821369 1090.8961268212026
5.662771285475793 1063.4507386965406
5.6761268781302165 1036.6103728006476
5.6894824707846405 1010.364181406409
5.7028380634390645 984.7014415368535
5.7161936560934885 959.6115555168138
5.7295492487479125 935.0840514516548
5.742904841402337 911.1085836349259
5.756260434056761 887.6749328866699
5.769616026711185 864.773006824272
5.782971619365609 842.3928400676353
5.796327212020033 820.5245943804252
5.809682804674457 799.1585587491942
5.823038397328881 778.2851494021393
5.836393989983305 757.8949097692177
5.849749582637729 737.9785103853824
5.863105175292153 718.5267487386133
5.876460767946577 699.5305490644756
5.889816360601001 680.9809620888504
5.903171953255425 662.8691647205269
5.916527545909849 645.1864596953011
5.929883138564273 627.9242751731674
5.943238731218698 611.0741642902526
5.956594323873122 594.627804667051
5.969949916527546 578.5769978745155
5.98330550918197 562.9136688595876
5.996661101836394 547.6298653316364
6.010016694490818 532.7177571113294
6.023372287145242 518.1696354434324
6.036727879799666 503.97791227494076
6.05008347245409 490.1351195000209
6.063439065108514 476.63390817314377
6.076794657762938 463.4670476918088
6.090150250417362 450.62742495019427
6.103505843071786 438.10804346510207
6.11686143572621 425.9020224754961
6.130217028380634 414.002596016906
6.143572621035059 402.40311197198434
6.156928213689483 391.0970310984391
6.170283806343906 380.0779260355718
6.18363939899833 369.33948029059866
6.196994991652754 358.87548720591155
6.210350584307178 348.6798489084561
6.223706176961602 338.7465752422846
6.237061769616027 329.06978268544
6.250417362270451 319.6436932521772
6.263772954924875 310.46263338161464
6.277128547579299 301.5210328137813
6.290484140233723 292.8134234541067
6.303839732888147 284.3344382272768
6.317195325542571 276.07880992142543
6.330550918196995 268.04137002357055
6.3439065108514185 260.2170475471927
6.3572621035058425 252.6008678528286
6.3706176961602665 245.1879514625252
6.3839732888146905 237.97351286899453
6.3973288814691145 230.95285934023156
6.4106844741235385 224.1213897204286
6.4240400667779625 217.47459322788959
6.4373956594323865 211.00804825070605
6.45075125208681 204.71742114091384
6.464106844741234 198.5984650077737
6.477462437395658 192.64701851090103
6.490818030050082 186.8590046538461
6.504173622704506 181.23042957875643
6.51752921535893 175.75738136274583
6.530884808013355 170.43602881652095
6.544240400667779 165.26262028584657
6.557595993322203 160.23348245637993
6.570951585976627 155.34501916240055
6.584307178631051 150.5937101999381
6.597662771285475 145.97611014476414
6.611018363939899 141.4888471757382
6.624373956594323 137.12862190392858
6.637729549248748 132.89220620793674
6.651085141903172 128.77644207585584
6.664440734557596 124.77824045421106
6.67779632721202 120.89458010430207
6.691151919866444 117.12250646626717
6.704507512520868 113.45913053122273
6.717863105175292 109.90162772180472
6.731218697829716 106.44723678140932
6.74457429048414 103.09325867242464
6.757929883138564 99.83705548373948
6.771285475792988 96.67604934777437
6.784641068447412 93.60772136729695
6.797996661101836 90.62961055223805
6.81135225375626 87.73931276673567
6.824707846410684 84.93447968661182
6.838063439065108 82.21281776746437
6.851419031719532 79.57208722355685
6.864774624373956 77.01010101767524
6.87813021702838 74.52472386209635
6.891485809682804 72.11387123081445
6.904841402337228 69.77550838314818
6.918196994991652 67.50764939885806
6.931552587646076 65.30835622486401
6.9449081803005 63.1757377336778
6.958263772954924 61.10794879361535
6.971619365609348 59.103189350881394
6.984974958263772 57.159703523586174
6.998330550918196 55.2757787077437
7.01168614357262 53.44974469531108
7.025041736227044 51.67997280429265
7.038397328881468 49.96487502095309
7.051752921535893 48.30290315414622
7.065108514190317 46.692548001782754
7.078464106844741 45.132338529438535
7.091819699499165 43.620841061099405
7.105175292153589 42.156658482036704
7.118530884808013 40.738429453793366
7.131886477462437 39.36482764125952
7.145242070116861 38.03456095180946
7.158597662771285 36.74637078646036
7.171953255425709 35.49903130301397
7.185308848080133 34.29134869113357
7.198664440734557 33.122160459302286
7.212020033388981 31.99033473360621
7.225375626043405 30.894769568277933
7.238731218697829 29.834392267933982
7.252086811352253 28.808158721432957
7.265442404006677 27.8150527472786
7.278797996661101 26.85408545048571
7.292153589315525 25.924294590826786
7.305509181969949 25.024743962368326
7.318864774624373 24.154522784206335
7.332220367278797 23.31274510230666
7.345575959933221 22.49854920235008
7.358931552587645 21.71109703348248
7.372287145242069 20.949573642865996
7.385642737896493 20.21318662092318
7.398998330550917 19.501165557167237
7.412353923205341 18.81276150650613
7.425709515859765 18.14724646590688
7.439065108514189 17.503912861305874
7.452420701168615 16.882073044646425
7.465776293823039 16.281058800927646
7.479131886477463 15.700220865141247
7.492487479131887 15.138928448977332
7.505843071786311 14.596568777174816
7.519198664440735 14.072546633393667
7.532554257095159 13.566283915483087
7.545909849749583 13.077219200020346
7.559265442404007 12.604807315995457
7.572621035058431 12.148518927510707
7.585976627712855 11.707840125371838
7.599332220367279 11.28227202744038
7.612687813021703 10.871330387619091
7.626043405676127 10.47454521334279
7.639398998330551 10.091460391445455
7.652754590984975 9.721633322274911
7.666110183639399 9.36463456192686
7.6794657762938225 9.020047472469429
7.6928213689482465 8.687467880031031
7.7061769616026705 8.366503740621578
7.7195325542570945 8.05677481356258
7.7328881469115185 7.757912342396118
7.7462437395659425 7.469558743147882
7.7595993322203665 7.191367299818311
7.7729549248747904 6.923001866975451
7.786310517529214 6.664136579326547
7.799666110183638 6.414455568142489
7.813021702838062 6.17365268441436
7.826377295492486 5.941431228618143
7.83973288814691 5.717503686967232
7.853088480801335 5.501591474032193
7.866444073455759 5.2934246816087285
7.879799666110183 5.092741833714942
7.893155258764607 4.899289647601819
7.906510851419031 4.712822800659688
7.919866444073455 4.533103703106581
7.933222036727879 4.359902276344383
7.946577629382304 4.192995736870293
7.959933222036728 4.032168385632244
7.973288814691152 3.877211402718535
7.986644407345576 3.7279226472723144
8.0 3.58410646252403


==> anc/fig3_midpoint_/GFK_nr_t8.000.dat <==
0.0 -0.0
0.013355592654424039 3.5029415711394605
0.026711185308848077 14.010294451319526
0.04006677796327212 31.517643913611966
0.053422370617696155 56.017634655254994
0.0667779632721202 87.49997465906286
0.08013355592654424 125.95144059587032
0.09348914858096828 171.3558847644828
0.10684474123539231 223.69424356459683
0.12020033388981635 282.94454749716914
0.1335559265442404 349.08193268570085
0.1469115191986644 422.07865391092054
0.16026711185308848 501.90409915037145
0.17362270450751252 588.5248056134259
0.18697829716193656 681.9044772612586
0.20033388981636058 782.0040038004091
0.21368948247078462 888.7814811375207
0.22704507512520866 1002.1922332819946
0.2404006677796327 1122.1888356822942
0.25375626043405675 1248.721139980739
0.2671118530884808 1381.7363001707317
0.28046744574290483 1521.1788001394427
0.2938230383973288 1666.990482578093
0.30717863105175286 1819.1105792411304
0.32053422370617696 1977.4757425347052
0.333889816360601 2142.0200784140334
0.34724540901502504 2312.6751805684216
0.3606010016694491 2489.3701658718637
0.3739565943238731 2672.031711076422
0.3873121869782971 2860.584090724728
0.40066777963272115 3054.9492162572924
0.4140233722871452 3255.0466762894443
0.42737896494156924 3460.7937780321645
0.44073455759599334 3672.105589830238
0.4540901502504173 3888.894984790532
0.4674457429048414 4111.072685472626
0.4808013355592654 4338.547309613203
0.49415692821368945 4571.225416855192
0.5075125208681135 4809.011556451964
0.5208681135225376 5051.808315916288
0.5342237061769616 5299.516370583324
0.5475792988313857 5552.034534056282
0.5609348914858097 5809.259809502979
0.5742904841402336 6071.087441770976
0.5876460767946576 6337.410970288594
0.6010016694490817 6608.122282718666
0.6143572621035057 6883.111669331409
0.6277128547579298 7162.2678780626
0.6410684474123539 7445.478170222677
0.6544240400667779 7732.628376822238
0.667779632721202 8023.602955479051
0.681135225375626 8318.285047871375
0.6944908180300501 8616.556537702223
0.7078464106844741 8918.29810913894
0.7212020033388982 9223.38930569229
0.7345575959933222 9531.708589499058
0.7479131886477463 9843.133400972074
0.7612687813021702 10157.540218781438
0.7746243739565942 10474.804620130562
0.7879799666110183 10794.80134129083
0.8013355592654423 11117.404338358207
0.8146911519198663 11442.486848195662
0.8280467445742904 11769.92144952486
0.8414023372287145 12099.580124130722
0.8547579298831385 12431.334318142794
0.8681135225375625 12765.055003356998
0.8814691151919867 13100.612738561897
0.8948247078464107 13437.877730833452
0.9081803005008346 13776.71989676264
0.9215358931552586 14117.008923580239
0.9348914858096828 14458.614330143717
0.9482470784641068 14801.40552775079
0.9616026711185308 15145.25188074532
0.9749582637729548 15490.022766880611
0.9883138564273789 15835.587637406217
1.001669449081803 16181.816076844254
1.015025041736227 16528.57786242186
1.028380634390651 16875.743023126608
1.0417362270450752 17223.18189835224
1.0550918196994992 17570.76519610248
1.0684474123539232 17918.364050721077
1.0818030050083471 18265.850080116794
1.0951585976627713 18613.095442452413
1.1085141903171953 18959.97289226759
1.1218697829716193 19306.355836005514
1.1352253756260433 19652.11838691433
1.1485809682804673 19997.135419294602
1.1619365609348913 20341.28262206449
1.1752921535893153 20684.436551615443
1.1886477462437395 21026.474683931345
1.2020033388981635 21367.275465944822
1.2153589315525875 21706.718366105244
1.2287145242070114 22044.683924133285
1.2420701168614356 22381.053799937945
1.2554257095158596 22715.710821672266
1.2687813021702836 23048.539032905086
1.2821368948247078 23379.423738886402
1.2954924874791318 23708.251551885056
1.3088480801335558 24034.910435578004
1.3222036727879798 24359.28974847121
1.335559265442404 24681.280286332825
1.348914858096828 25000.774323620517
1.362270450751252 25317.665653884866
1.375626043405676 25631.849629132244
1.3889816360601002 25943.223198131
1.4023372287145242 26251.68494364551
1.4156928213689481 26557.135118583745
1.4290484140233721 26859.47568104458
1.4424040066777963 27158.610328251874
1.4557595993322203 27454.444529363336
1.4691151919866443 27746.88555714287
1.4824707846410683 28035.842518485817
1.4958263772954925 28321.226383787736
1.5091819699499165 28602.95001514753
1.5225375626043405 28880.9281933972
1.5358931552587647 29155.077643950903
1.5492487479131885 29425.317061467053
1.5626043405676127 29691.567133317712
1.5759599332220366 29953.750561860776
1.5893155258764606 30211.79208551087
1.6026711185308846 30465.618498605956
1.6160267111853086 30715.15867006703
1.6293823038397326 30960.343560849957
1.6427378964941568 31201.1062401881
1.6560934891485808 31437.38190062629
1.669449081803005 31669.107871846678
1.682804674457429 31896.22363328818
1.696160267111853 32118.670825562058
1.709515859766277 32336.39326066649
1.722871452420701 32549.336931004334
1.736227045075125 32757.450017208364
1.749582637729549 32960.68289477981
1.7629382303839733 33158.988139545814
1.7762938230383973 33352.32053194296
1.7896494156928213 33540.63706013421
1.8030050083472453 33723.896921967455
1.8163606010016693 33902.061525784506
1.8297161936560933 34075.094490090334
1.8430717863105173 34242.961642092145
1.8564273789649413 34405.63101511988
1.8697829716193657 34563.07284493891
1.8831385642737897 34715.259564967324
1.8964941569282137 34862.165800410476
1.9098497495826376 35003.76836132582
1.9232053422370616 35140.04623463205
1.9365609348914856 35270.980575076785
1.9499165275459096 35396.5546951776
1.9632721202003338 35516.754054152036
1.9766277128547578 35631.56624585243
1.989983305509182 35740.980985721704
2.003338898163606 35844.99009678744
2.01669449081803 35943.58749471122
2.030050083472454 36036.76917191105
2.043405676126878 36124.533180775354
2.056761268781302 36206.87961598663
2.0701168614357264 36283.81059597419
2.0834724540901504 36355.33024351514
2.0968280467445743 36421.44466550334
2.1101836393989983 36482.161931906216
2.1235392320534223 36537.49205393026
2.1368948247078463 36587.44696141517
2.1502504173622703 36632.04047947822
2.1636060100166943 36671.28830442963
2.1769616026711187 36705.20797898059
2.1903171953255427 36733.818866765454
2.2036727879799667 36757.14212620022
2.2170283806343907 36775.200683699055
2.2303839732888147 36788.01920627141
2.2437395659432386 36795.624073521845
2.2570951585976626 36798.04334907538
2.2704507512520866 36795.30675145088
2.2838063439065106 36787.44562440513
2.2971619365609346 36774.4929067708
2.3105175292153586 36756.48310181071
2.3238731218697826 36733.45224611197
2.3372287145242066 36705.43787804246
2.3505843071786305 36672.47900579301
2.363939899833055 36634.6160750281
2.377295492487479 36591.89093616836
2.390651085141903 36544.34681132745
2.404006677796327 36492.02826092676
2.417362270450751 36434.98115001021
2.430717863105175 36373.2526142826
2.444073455759599 36306.89102589358
2.457429048414023 36235.94595899032
2.4707846410684473 36160.46815506103
2.4841402337228713 36080.509488091906
2.4974958263772953 35996.122929559446
2.5108514190317193 35907.36251328039
2.5242070116861433 35814.283300140836
2.5375626043405672 35716.941342726546
2.5509181969949912 35615.393649875514
2.5642737896494157 35509.69815117424
2.5776293823038396 35399.913661418694
2.5909849749582636 35286.0998450605
2.6043405676126876 35168.31718065925
2.6176961602671116 35046.62692536069
2.6310517529215356 34921.091079421196
2.6444073455759596 34791.77235079773
2.6577629382303836 34658.73411982319
2.671118530884808 34522.04040398575
2.684474123539232 34381.755822831205
2.697829716193656 34237.945563006564
2.71118530884808 34090.67534346326
2.724540901502504 33940.01138083746
2.737896494156928 33786.02035502496
2.751252086811352 33628.769374967735
2.764607679465776 33468.32594466878
2.7779632721202003 33304.7579294517
2.7913188647746243 33138.13352248055
2.8046744574290483 32968.52121155627
2.8180300500834723 32795.989746203835
2.8313856427378963 32620.60810506571
2.8447412353923203 32442.44546361566
2.8580968280467443 32261.571162206874
2.8714524207011687 32078.0546744678
2.8848080133555927 31891.965576059294
2.8981636060100167 31703.373513805192
2.9115191986644406 31512.3481752091
2.9248747913188646 31318.95925836901
2.9382303839732886 31123.276442301285
2.9515859766277126 30925.369357685053
2.9649415692821366 30725.30755803757
2.978297161936561 30523.160491330782
2.991652754590985 30318.997472058785
3.005008347245409 30112.88765376539
3.018363939899833 29904.900002040988
3.031719532554257 29695.103267996918
3.045075125208681 29483.56596222529
3.058430717863105 29270.356329252118
3.0717863105175294 29055.542322490863
3.085141903171953 28839.191579702827
3.098497495826377 28621.37139897121
3.111853088480801 28402.14871519439
3.1252086811352253 28181.59007710388
3.1385642737896493 27959.761624812265
3.1519198664440733 27736.729067895598
3.1652754590984973 27512.557664014425
3.1786310517529213 27287.312198077456
3.1919866444073453 27061.056961951217
3.2053422370617692 26833.85573471847
3.2186978297161932 26605.771763488563
3.232053422370617 26376.86774476146
3.245409015025041 26147.20580634728
3.258764607679465 25916.84748984343
3.2721202003338896 25685.853733669566
3.2854757929883136 25454.284856661758
3.2988313856427376 25222.20054222581
3.3121869782971616 24989.659823050108
3.325542570951586 24756.72106637708
3.33889816360601 24523.44195983327
3.352253756260434 24289.87949781624
3.365609348914858 24056.089968437434
3.378964941569282 23822.128941019157
3.392320534223706 23588.051254143516
3.40567612687813 23353.91100425093
3.419031719532554 23119.761534785863
3.432387312186978 22885.655425886518
3.445742904841402 22651.644484615237
3.459098497495826 22417.779735726246
3.47245409015025 22184.111412966824
3.485809682804674 21950.688950907715
3.499165275459098 21717.560977298555
3.512520868113522 21484.775305943676
3.5258764607679467 21252.378930093324
3.5392320534223707 21020.41801634522
3.5525876460767947 20788.937899051318
3.5659432387312187 20557.98307522379
3.5792988313856426 20327.59719993488
3.5926544240400666 20097.82308220434
3.6060100166944906 19868.702681368355
3.6193656093489146 19640.27710392364
3.6327212020033386 19412.58660083996
3.6460767946577626 19185.670565334513
3.6594323873121866 18959.567531101035
3.6727879799666105 18734.315170986793
3.6861435726210345 18509.950296110037
3.6994991652754585 18286.508855410506
3.7128547579298825 18064.025935625737
3.7262103505843074 17842.535761685023
3.7395659432387314 17622.071697514013
3.7529215358931554 17402.666247240944
3.7662771285475793 17184.351056797786
3.7796327212020033 16967.15691590709
3.7929883138564273 16751.11376044718
3.8063439065108513 16536.250675186726
3.8196994991652753 16322.595896880961
3.8330550918196993 16110.17681772058
3.8464106844741233 15899.01998912523
3.8597662771285473 15689.15112587287
3.8731218697829712 15480.595110556296
3.8864774624373952 15273.375998358555
3.899833055091819 15067.517022138138
3.913188647746243 14863.040597815609
3.9265442404006676 14659.96833005277
3.9398998330550916 14458.321018215573
3.9532554257095156 14258.118662612309
3.9666110183639396 14059.380470998005
3.979966611018364 13862.124865336476
3.993322203672788 13666.369488811226
4.006677796327212 13472.131213076562
4.020033388981636 13279.42614574011
4.03338898163606 13088.269638068166
4.046744574290484 12898.676292905138
4.060100166944908 12710.659972798667
4.073455759599332 12524.233808321605
4.086811352253756 12339.41020658263
4.10016694490818 12156.200859916735
4.113522537562604 11974.616754747567
4.126878130217029 11794.668180612885
4.140233722871453 11616.364739345257
4.153589315525877 11439.715354399357
4.166944908180301 11264.728280318244
4.180300500834725 11091.411112330217
4.193656093489149 10919.770796068406
4.207011686143573 10749.81363740527
4.220367278797997 10581.545312394166
4.233722871452421 10414.970877310334
4.247078464106845 10250.09477878373
4.260434056761269 10086.920864016198
4.273789649415693 9925.452391075605
4.287145242070117 9765.692039259702
4.300500834724541 9607.641919522453
4.313856427378965 9451.303584955976
4.327212020033389 9296.67804132095
4.340567612687813 9143.765757618756
4.353923205342237 8992.566676698774
4.367278797996661 8843.080225894028
4.380634390651085 8695.305327678961
4.393989983305509 8549.240410342822
4.407345575959933 8404.88341867263
4.420701168614357 8262.231824639537
4.434056761268781 8121.282638082687
4.447412353923205 7982.032417384778
4.460767946577629 7844.47728013364
4.474123539232053 7708.61291376428
4.487479131886477 7574.434586175971
4.500834724540901 7441.937156319175
4.514190317195325 7311.115084747127
4.527545909849749 7181.962444126988
4.540901502504173 7054.472929705988
4.554257095158597 6928.639869727365
4.567612687813021 6804.456235792015
4.580968280467445 6681.914653161062
4.594323873121869 6561.0074109951665
4.607679465776293 6441.726472526351
4.621035058430717 6324.063485158325
4.634390651085141 6208.00979049142
4.647746243739565 6093.556434268289
4.661101836393989 5980.694176236847
4.674457429048413 5869.413499926873
4.687813021702837 5759.704622336925
4.701168614357261 5651.557503528349
4.714524207011685 5544.961856123301
4.72787979966611 5439.907154703778
4.741235392320534 5336.382645108792
4.754590984974958 5234.377353627108
4.767946577629382 5133.880096082846
4.781302170283806 5034.879486811471
4.79465776293823 4937.363947523995
4.808013355592654 4841.321716057058
4.821368948247078 4746.740855006814
4.834724540901502 4653.609260244751
4.848080133555926 4561.914669313518
4.86143572621035 4471.64466970107
4.874791318864774 4382.786706991546
4.888146911519198 4295.328092891341
4.901502504173622 4209.256013129061
4.914858096828046 4124.557535228016
4.928213689482471 4041.2196161501743
4.941569282136895 3959.2291098105
4.954924874791319 3878.5727744606315
4.968280467445743 3799.237279941286
4.981636060100167 3721.2092148023994
4.994991652754591 3644.475093290554
5.0083472454090145 3569.0213622030537
5.0217028380634385 3494.8344076081903
5.0350584307178625 3421.9005614314506
5.0484140233722865 3350.206107907277
5.0617696160267105 3279.7372898962913
5.0751252086811345 3210.4803150678827
5.0884808013355585 3142.4213619481257
5.1018363939899825 3075.5465858331518
5.115191986644406 3009.842124568113
5.128547579298831 2945.29410419201
5.141903171953255 2881.8886444486257
5.155258764607679 2819.6118641640987
5.168614357262103 2758.449886491411
5.181969949916527 2698.388844022518
5.195325542570951 2639.41488376857
5.208681135225375 2581.5141720089773
5.222036727879799 2524.6728990100323
5.235392320534223 2468.8772836138446
5.248747913188647 2414.113577698505
5.262103505843071 2360.3680705103206
5.275459098497495 2307.627092869128
5.288814691151919 2255.8770212476647
5.302170283806343 2205.1042817261177
5.315525876460767 2155.2953538228926
5.328881469115191 2106.436774202814
5.342237061769616 2058.515140263962
5.35559265442404 2011.5171136043762
5.368948247078464 1965.4294233698788
5.382303839732888 1920.2388694844462
5.395659432387312 1875.9323257643905
5.409015025041736 1832.4967429177937
5.42237061769616 1789.9191514306278
5.435726210350584 1748.1866643410053
5.449081803005008 1707.2864799030758
5.462437395659432 1667.205884142049
5.475792988313856 1627.932253301926
5.48914858096828 1589.4530561874897
5.502504173622704 1551.7558564021294
5.515859766277128 1514.8283144831466
5.529215358931552 1478.6581899361233
5.542570951585977 1443.233343170043
5.555926544240401 1408.5417373347916
5.569282136894825 1374.5714400627328
5.582637729549249 1341.310625116031
5.595993322203673 1308.7475739414397
5.609348914858097 1276.8706771342363
5.622704507512521 1245.6684358130387
5.636060100166945 1215.1294629072254
5.649415692821369 1185.2424843586598
5.662771285475793 1155.9963402395047
5.6761268781302165 1127.3799857877893
5.6894824707846405 1099.382492362521
5.7028380634390645 1071.9930483200592
5.7161936560934885 1045.2009598134698
5.7295492487479125 1018.9956515166157
5.742904841402337 993.3666672746916
5.756260434056761 968.3036706829588
5.769616026711185 943.79644559534
5.782971619365609 919.834896564659
5.796327212020033 896.4090492161752
5.809682804674457 873.5090505561362
5.823038397328881 851.1251692170204
5.836393989983305 829.2477956411609
5.849749582637729 807.8674422044095
5.863105175292153 786.9747432814866
5.876460767946577 766.5604552546763
5.889816360601001 746.61545646748
5.903171953255425 727.1307471248485
5.916527545909849 708.097449141591
5.929883138564273 689.5068059405403
5.943238731218698 671.3501822020544
5.956594323873122 653.6190635663899
5.969949916527546 636.3050562904901
5.98330550918197 619.3998868607018
5.996661101836394 602.8954015629206
6.010016694490818 586.783566011642
6.023372287145242 571.0564646393731
6.036727879799666 555.7063001478599
6.05008347245409 540.7253929225333
6.063439065108514 526.1061804115869
6.076794657762938 511.8412164710614
6.090150250417362 497.9231706772904
6.103505843071786 484.34482760805355
6.11686143572621 471.09908609374605
6.130217028380634 458.17895843985923
6.143572621035059 445.5775696220471
6.156928213689483 433.2881564550336
6.170283806343906 421.3040667365669
6.18363939899833 409.6187583676517
6.196994991652754 398.22579845023733
6.210350584307178 387.11886236350153
6.223706176961602 376.29173281988955
6.237061769616027 365.738298902013
6.250417362270451 355.45255508150456
6.263772954924875 345.42860022088377
6.277128547579299 335.66063655950046
6.290484140233723 326.1429686845634
6.303839732888147 316.8700024882564
6.317195325542571 307.83624411192227
6.330550918196995 299.03629887826463
6.3439065108514185 290.4648702125071
6.3572621035058425 282.11675855340445
6.3706176961602665 273.98686025500683
6.3839732888146905 266.0701664800312
6.3973288814691145 258.36176208568685
6.4106844741235385 250.8568245027709
6.4240400667779625 243.5506226088336
6.4373956594323865 236.43851559618795
6.45075125208681 229.51595183551916
6.464106844741234 222.77846773582408
6.477462437395658 216.2216866013935
6.490818030050082 209.84131748652797
6.504173622704506 203.63315404865622
6.51752921535893 197.5930734005038
6.530884808013355 191.71703496194192
6.544240400667779 186.00107931212403
6.557595993322203 180.4413270424995
6.570951585976627 175.03397761127107
6.584307178631051 169.77530819984887
6.597662771285475 164.66167257182664
6.611018363939899 159.68949993499595
6.624373956594323 154.85529380689076
6.637729549248748 150.1556308843314
6.651085141903172 145.58715991743514
6.664440734557596 141.14660058851905
6.67779632721202 136.83074239632845
6.691151919866444 132.63644354598867
6.704507512520868 128.56062984507014
6.717863105175292 124.6002936061337
6.731218697829716 120.75249255611985
6.74457429048414 117.01434875290914
6.757929883138564 113.3830475093876
6.771285475792988 109.85583632531707
6.784641068447412 106.43002382730893
6.797996661101836 103.10297871717651
6.81135225375626 99.8721287289309
6.824707846410684 96.73495959467124
6.838063439065108 93.68901401960208
6.851419031719532 90.73189066640582
6.864774624373956 87.86124314917402
6.87813021702838 85.07477903709949
6.891485809682804 82.37025886810996
6.904841402337228 79.74549517261555
6.918196994991652 77.1983515075327
6.931552587646076 74.72674150073024
6.9449081803005 72.32862790603687
6.958263772954924 70.00202166893382
6.971619365609348 67.74498100305188
6.984974958263772 65.5556104775738
6.998330550918196 63.43206011564092
7.01168614357262 61.37252450384539
7.025041736227044 59.37524191288714
7.038397328881468 57.438493429460266
7.051752921535893 55.560602099424464
7.065108514190317 53.73993208231653
7.078464106844741 51.974887817231846
7.091819699499165 50.26391320011919
7.105175292153589 48.60549077250513
7.118530884808013 46.99814092166834
7.131886477462437 45.44042109227144
7.145242070116861 43.930925009454356
7.158597662771285 42.46828191338177
7.171953255425709 41.05115580523645
7.185308848080133 39.67824470463806
7.198664440734557 38.34827991846538
7.212020033388981 37.06002532105147
7.225375626043405 35.812276645716345
7.238731218697829 34.6038607875973
7.252086811352253 33.43363511772914
7.265442404006677 32.300486808325104
7.278797996661101 31.203332169202167
7.292153589315525 30.14111599528895
7.305509181969949 29.112810925154296
7.318864774624373 28.11741681048508
7.332220367278797 27.15396009644197
7.345575959933221 26.2214932128159
7.358931552587645 25.31909397590557
7.372287145242069 24.4458650010318
7.385642737896493 23.60093312560262
7.398998330550917 22.783448842638943
7.412353923205341 21.992585744668222
7.425709515859765 21.227539977890864
7.439065108514189 20.487529706521336
7.452420701168615 19.771794587203743
7.465776293823039 19.07959525339988
7.479131886477463 18.410212809643944
7.492487479131887 17.762948335559077
7.505843071786311 17.137122399526103
7.519198664440735 16.53207458189572
7.532554257095159 15.947163007631561
7.545909849749583 15.381763888272328
7.559265442404007 14.835271073098534
7.572621035058431 14.307095609388702
7.585976627712855 13.796665311649209
7.599332220367279 13.303424339699825
7.612687813021703 12.826832785498517
7.626043405676127 12.366366268585653
7.639398998330551 11.921515540029336
7.652754590984975 11.49178609475217
7.666110183639399 11.076697792119196
7.6794657762938225 10.675784484667409
7.6928213689482465 10.288593654855907
7.7061769616026705 9.914686059716441
7.7195325542570945 9.553635383284044
7.7328881469115185 9.20502789668687
7.7462437395659425 8.8684621257754
7.7595993322203665 8.543548526170445
7.7729549248747904 8.22990916561083
7.786310517529214 7.927177413480522
7.799666110183638 7.634997637396878
7.813021702838062 7.3530249067409805
7.826377295492486 7.080924703012392
7.83973288814691 6.818372636890694
7.853088480801335 6.565054171887292
7.866444073455759 6.3206643544712255
7.879799666110183 6.084907550553748
7.893155258764607 5.8574971882174225
7.906510851419031 5.638155506575654
7.919866444073455 5.426613310650354
7.933222036727879 5.222609732155539
7.946577629382304 5.025891996076198
7.959933222036728 4.8362151929325305
7.973288814691152 4.653342056620572
7.986644407345576 4.477042747721629
8.0 4.307094642173699


==> anc/fig3_midpoint_/fig3_memNRinRel_mid_t0.5.dat <==
  5.000000074505806E-002  0.000000000000000E+000
  0.150000002235174       0.000000000000000E+000
  0.250000003725290       0.000000000000000E+000
  0.350000005215406       0.199999997019768     
  0.450000006705523       0.199999997019768     
  0.550000008195639       0.199999997019768     
  0.650000009685755       0.000000000000000E+000
  0.750000011175871       0.000000000000000E+000
  0.850000012665987       0.000000000000000E+000
  0.950000014156103       0.000000000000000E+000
   1.05000001564622       0.199999997019768     
   1.15000001713634       0.199999997019768     
   1.25000001862645       0.199999997019768     
   1.35000002011657       0.000000000000000E+000
   1.45000002160668       0.000000000000000E+000
   1.55000002309680       0.399999994039536     
   1.65000002458692       0.199999997019768     
   1.75000002607703       0.199999997019768     
   1.85000002756715       0.000000000000000E+000
   1.95000002905726       0.000000000000000E+000
   2.05000003054738       0.799999988079071     
   2.15000003203750       0.000000000000000E+000
   2.25000003352761       0.000000000000000E+000
   2.35000003501773       0.000000000000000E+000
   2.45000003650784       0.199999997019768     
   2.55000003799796       0.000000000000000E+000
   2.65000003948808       0.000000000000000E+000
   2.75000004097819       0.199999997019768     
   2.85000004246831       0.599999991059303     
   2.95000004395843       0.000000000000000E+000
   3.05000004544854       0.199999997019768     
   3.15000004693866       0.999999985098839     
   3.25000004842877       0.199999997019768     
   3.35000004991889       0.399999994039536     
   3.45000005140901       0.199999997019768     
   3.55000005289912       0.199999997019768     
   3.65000005438924       0.000000000000000E+000
   3.75000005587935       0.199999997019768     
   3.85000005736947        1.59999997615814     
   3.95000005885959        4.59999993145466     
   4.05000006034970        40.5999993950129     
   4.15000006183982        235.599996489286     
   4.25000006332994        1116.19998336732     
   4.35000006482005        4124.19993854463     
   4.45000006631017        12919.9998074770     
   4.55000006780028        32765.9995117486     
   4.65000006929040        67641.3989920646     
   4.75000007078052        114656.198291490     
   4.85000007227063        158055.997644782     
   4.95000007376075        179418.797326452     
   5.05000007525086        165207.597538215     
   5.15000007674098        124495.798144868     
   5.25000007823110        76764.1988561243     
   5.35000007972121        38889.3994205028     
   5.45000008121133        16189.3997587591     
   5.55000008270144        5532.39991756082     
   5.65000008419156        1494.79997772574     
   5.75000008568168        361.799994608760     
   5.85000008717179        64.3999990403652     
   5.95000008866191        8.59999987185001     
   6.05000009015203       0.599999991059303     
   6.15000009164214       0.399999994039536     
   6.25000009313226       0.000000000000000E+000
   6.35000009462237       0.000000000000000E+000
   6.45000009611249       0.000000000000000E+000
   6.55000009760261       0.000000000000000E+000
   6.65000009909272       0.000000000000000E+000
   6.75000010058284       0.000000000000000E+000
   6.85000010207295       0.000000000000000E+000
   6.95000010356307       0.399999994039536     
   7.05000010505319       0.000000000000000E+000
   7.15000010654330       0.000000000000000E+000
   7.25000010803342       0.000000000000000E+000
   7.35000010952353       0.000000000000000E+000
   7.45000011101365       0.199999997019768     
   7.55000011250377       0.199999997019768     
   7.65000011399388       0.399999994039536     
   7.75000011548400       0.000000000000000E+000
   7.85000011697412       0.000000000000000E+000
   7.95000011846423       0.000000000000000E+000
   8.05000011995435       0.199999997019768     
   8.15000012144446       0.000000000000000E+000
   8.25000012293458       0.000000000000000E+000
   8.35000012442470       0.199999997019768     
   8.45000012591481       0.199999997019768     
   8.55000012740493       0.000000000000000E+000
   8.65000012889504       0.000000000000000E+000
   8.75000013038516       0.000000000000000E+000
   8.85000013187528       0.000000000000000E+000
   8.95000013336539       0.199999997019768     
   9.05000013485551       0.000000000000000E+000
   9.15000013634562       0.199999997019768     
   9.25000013783574       0.000000000000000E+000
   9.35000013932586       0.599999991059303     
   9.45000014081597       0.000000000000000E+000
   9.55000014230609       0.199999997019768     
   9.65000014379621       0.000000000000000E+000
   9.75000014528632       0.199999997019768     
   9.85000014677644       0.000000000000000E+000
   9.95000014826655       0.000000000000000E+000


==> anc/fig3_midpoint_/fig3_memNRinRel_mid_t12.dat <==
  5.000000074505806E-002   46.3999993085861     
  0.150000002235174        318.999995246530     
  0.250000003725290        883.199986839295     
  0.350000005215406        1700.59997465909     
  0.450000006705523        2787.39995846450     
  0.550000008195639        4137.79993834198     
  0.650000009685755        5611.59991638065     
  0.750000011175871        7332.39989073873     
  0.850000012665987        9097.19986444116     
  0.950000014156103        11072.7998350024     
   1.05000001564622        13239.9998027086     
   1.15000001713634        15347.3997713059     
   1.25000001862645        17450.3997399688     
   1.35000002011657        19715.3997062176     
   1.45000002160668        21629.9996776879     
   1.55000002309680        23655.9996474981     
   1.65000002458692        25542.9996193796     
   1.75000002607703        27296.5995932490     
   1.85000002756715        28783.3995710939     
   1.95000002905726        30232.9995494932     
   2.05000003054738        31487.3995308012     
   2.15000003203750        32406.9995170981     
   2.25000003352761        33006.3995081663     
   2.35000003501773        33556.7994999647     
   2.45000003650784        33720.7994975209     
   2.55000003799796        33893.7994949430     
   2.65000003948808        33804.7994962692     
   2.75000004097819        33323.3995034426     
   2.85000004246831        32828.3995108187     
   2.95000004395843        31986.3995233655     
   3.05000004544854        31092.7995366812     
   3.15000004693866        30150.3995507240     
   3.25000004842877        28871.3995697826     
   3.35000004991889        27476.3995905697     
   3.45000005140901        26091.5996112049     
   3.55000005289912        24672.1996323556     
   3.65000005438924        23118.5996555060     
   3.75000005587935        21542.9996789843     
   3.85000005736947        20207.1996988893     
   3.95000005885959        18575.9997231960     
   4.05000006034970        17109.1997450531     
   4.15000006183982        15705.5997659683     
   4.25000006332994        14289.1997870743     
   4.35000006482005        12949.5998070359     
   4.45000006631017        11578.7998274624     
   4.55000006780028        10448.5998443037     
   4.65000006929040        9305.39986133874     
   4.75000007078052        8358.99987544120     
   4.85000007227063        7340.79989061356     
   4.95000007376075        6544.59990247786     
   5.05000007525086        5706.19991497100     
   5.15000007674098        4946.39992629290     
   5.25000007823110        4299.39993593395     
   5.35000007972121        3725.99994447827     
   5.45000008121133        3182.79995257258     
   5.55000008270144        2726.99995936453     
   5.65000008419156        2381.79996450841     
   5.75000008568168        2009.19997006059     
   5.85000008717179        1679.99997496605     
   5.95000008866191        1448.79997841120     
   6.05000009015203        1205.99998202920     
   6.15000009164214        979.599985402823     
   6.25000009313226        819.199987792969     
   6.35000009462237        670.999990001321     
   6.45000009611249        564.399991589785     
   6.55000009760261        454.399993228912     
   6.65000009909272        366.999994531274     
   6.75000010058284        294.199995616078     
   6.85000010207295        249.599996280670     
   6.95000010356307        204.999996945262     
   7.05000010505319        168.199997493625     
   7.15000010654330        132.199998030067     
   7.25000010803342        103.599998456240     
   7.35000010952353        75.9999988675118     
   7.45000011101365        60.1999991029501     
   7.55000011250377        45.1999993264675     
   7.65000011399388        40.5999993950129     
   7.75000011548400        28.5999995738268     
   7.85000011697412        22.7999996602535     
   7.95000011846423        19.1999997138977     
   8.05000011995435        15.9999997615814     
   8.15000012144446        10.1999998480082     
   8.25000012293458        5.99999991059303     
   8.35000012442470        5.19999992251396     
   8.45000012591481        4.19999993741512     
   8.55000012740493        5.39999991953373     
   8.65000012889504        2.19999996721745     
   8.75000013038516       0.199999997019768     
   8.85000013187528        2.19999996721745     
   8.95000013336539       0.999999985098839     
   9.05000013485551       0.999999985098839     
   9.15000013634562       0.999999985098839     
   9.25000013783574       0.399999994039536     
   9.35000013932586       0.599999991059303     
   9.45000014081597       0.199999997019768     
   9.55000014230609       0.000000000000000E+000
   9.65000014379621       0.000000000000000E+000
   9.75000014528632       0.000000000000000E+000
   9.85000014677644       0.199999997019768     
   9.95000014826655       0.199999997019768     


==> anc/fig3_midpoint_/fig3_memNRinRel_mid_t3.dat <==
  5.000000074505806E-002   1.79999997317791     
  0.150000002235174        6.39999990463257     
  0.250000003725290        21.5999996781349     
  0.350000005215406        41.7999993771315     
  0.450000006705523        64.5999990373850     
  0.550000008195639        130.799998050928     
  0.650000009685755        165.999997526407     
  0.750000011175871        269.199995988607     
  0.850000012665987        380.199994334579     
  0.950000014156103        550.599991795421     
   1.05000001564622        730.399989116192     
   1.15000001713634        1001.19998508096     
   1.25000001862645        1318.79998034835     
   1.35000002011657        1740.99997405708     
   1.45000002160668        2208.39996709228     
   1.55000002309680        2833.59995777607     
   1.65000002458692        3520.59994753897     
   1.75000002607703        4365.19993495345     
   1.85000002756715        5363.99992007017     
   1.95000002905726        6475.39990350902     
   2.05000003054738        7757.79988439977     
   2.15000003203750        9202.99986286462     
   2.25000003352761        10894.1998376638     
   2.35000003501773        12607.7998121291     
   2.45000003650784        14529.3997834951     
   2.55000003799796        16517.5997538686     
   2.65000003948808        18647.1997221351     
   2.75000004097819        20771.1996904850     
   2.85000004246831        22846.9996595532     
   2.95000004395843        25138.5996254057     
   3.05000004544854        27314.9995929748     
   3.15000004693866        29273.3995637924     
   3.25000004842877        31051.7995372921     
   3.35000004991889        33040.7995076537     
   3.45000005140901        34493.9994859994     
   3.55000005289912        35770.1994669825     
   3.65000005438924        36518.7994558275     
   3.75000005587935        37240.9994450659     
   3.85000005736947        37637.3994391590     
   3.95000005885959        37431.3994422287     
   4.05000006034970        37436.3994421542     
   4.15000006183982        36646.3994539261     
   4.25000006332994        35679.3994683355     
   4.35000006482005        34554.7994850934     
   4.45000006631017        32958.3995088816     
   4.55000006780028        31289.1995337546     
   4.65000006929040        29431.1995614409     
   4.75000007078052        27406.3995916128     
   4.85000007227063        25399.7996215135     
   4.95000007376075        23384.9996515363     
   5.05000007525086        21083.7996858269     
   5.15000007674098        19152.7997146010     
   5.25000007823110        17128.5997447640     
   5.35000007972121        15162.7997740567     
   5.45000008121133        13228.3998028815     
   5.55000008270144        11508.9998285025     
   5.65000008419156        10007.9998508692     
   5.75000008568168        8513.59987313747     
   5.85000008717179        7214.19989250004     
   5.95000008866191        6215.59990738034     
   6.05000009015203        5178.39992283583     
   6.15000009164214        4339.79993533194     
   6.25000009313226        3487.19994803667     
   6.35000009462237        2865.79995729625     
   6.45000009611249        2335.79996519387     
   6.55000009760261        1908.59997155964     
   6.65000009909272        1504.59997757971     
   6.75000010058284        1194.59998219907     
   6.85000010207295        917.599986326695     
   6.95000010356307        729.799989125133     
   7.05000010505319        562.799991613627     
   7.15000010654330        442.599993404746     
   7.25000010803342        326.599995133281     
   7.35000010952353        232.399996536970     
   7.45000011101365        189.399997177720     
   7.55000011250377        136.999997958541     
   7.65000011399388        101.199998492003     
   7.75000011548400        78.1999988347292     
   7.85000011697412        55.3999991744757     
   7.95000011846423        38.9999994188547     
   8.05000011995435        28.9999995678663     
   8.15000012144446        15.9999997615814     
   8.25000012293458        14.9999997764826     
   8.35000012442470        9.39999985992909     
   8.45000012591481        7.79999988377094     
   8.55000012740493        4.59999993145466     
   8.65000012889504        2.79999995827675     
   8.75000013038516       0.999999985098839     
   8.85000013187528        1.59999997615814     
   8.95000013336539        1.19999998211861     
   9.05000013485551       0.599999991059303     
   9.15000013634562       0.199999997019768     
   9.25000013783574       0.399999994039536     
   9.35000013932586       0.199999997019768     
   9.45000014081597       0.199999997019768     
   9.55000014230609       0.000000000000000E+000
   9.65000014379621       0.000000000000000E+000
   9.75000014528632       0.000000000000000E+000
   9.85000014677644       0.199999997019768     
   9.95000014826655       0.000000000000000E+000


==> anc/fig3_midpoint_/fig3_memNRinRel_mid_t40.dat <==
  5.000000074505806E-002   67.5999989926815     
  0.150000002235174        460.399993139505     
  0.250000003725290        1237.59998155832     
  0.350000005215406        2422.59996390045     
  0.450000006705523        3948.39994116426     
  0.550000008195639        5776.79991391897     
  0.650000009685755        7809.99988362193     
  0.750000011175871        10145.5998488188     
  0.850000012665987        12620.7998119354     
  0.950000014156103        15171.3997739285     
   1.05000001564622        17772.9997351617     
   1.15000001713634        20546.3996938348     
   1.25000001862645        23092.5996558934     
   1.35000002011657        25692.5996171504     
   1.45000002160668        27961.1995833457     
   1.55000002309680        30071.5995518982     
   1.65000002458692        31848.9995254129     
   1.75000002607703        33505.3995007306     
   1.85000002756715        34878.1994802743     
   1.95000002905726        35839.5994659483     
   2.05000003054738        36459.5994567096     
   2.15000003203750        36864.5994506747     
   2.25000003352761        36917.9994498789     
   2.35000003501773        36856.7994507909     
   2.45000003650784        36335.3994585604     
   2.55000003799796        35605.1994694412     
   2.65000003948808        34577.7994847506     
   2.75000004097819        33439.5995017111     
   2.85000004246831        32332.9995182008     
   2.95000004395843        30760.5995416313     
   3.05000004544854        29267.7995638758     
   3.15000004693866        27322.5995928615     
   3.25000004842877        25696.5996170908     
   3.35000004991889        23976.9996427149     
   3.45000005140901        22332.1996672243     
   3.55000005289912        20523.7996941716     
   3.65000005438924        18867.1997188568     
   3.75000005587935        17061.3997457653     
   3.85000005736947        15393.1997706234     
   3.95000005885959        13907.9997927547     
   4.05000006034970        12429.3998147875     
   4.15000006183982        11204.7998330355     
   4.25000006332994        9859.79985307753     
   4.35000006482005        8690.39987050295     
   4.45000006631017        7667.19988574982     
   4.55000006780028        6788.79989883900     
   4.65000006929040        5791.99991369248     
   4.75000007078052        5097.19992404580     
   4.85000007227063        4311.39993575513     
   4.95000007376075        3741.39994424880     
   5.05000007525086        3213.39995211661     
   5.15000007674098        2674.19996015132     
   5.25000007823110        2281.99996599555     
   5.35000007972121        1958.39997081757     
   5.45000008121133        1603.79997610152     
   5.55000008270144        1320.59998032153     
   5.65000008419156        1117.39998334944     
   5.75000008568168        919.599986296892     
   5.85000008717179        768.399988549948     
   5.95000008866191        604.999990984798     
   6.05000009015203        509.599992406368     
   6.15000009164214        403.199993991852     
   6.25000009313226        347.399994823337     
   6.35000009462237        281.599995803833     
   6.45000009611249        219.399996730685     
   6.55000009760261        186.199997225404     
   6.65000009909272        144.799997842312     
   6.75000010058284        116.999998256564     
   6.85000010207295        91.1999986410141     
   6.95000010356307        65.1999990284443     
   7.05000010505319        50.3999992489815     
   7.15000010654330        37.5999994397163     
   7.25000010803342        29.9999995529652     
   7.35000010952353        18.9999997168779     
   7.45000011101365        18.1999997287989     
   7.55000011250377        15.1999997735024     
   7.65000011399388        12.3999998152256     
   7.75000011548400        7.79999988377094     
   7.85000011697412        7.79999988377094     
   7.95000011846423        4.99999992549419     
   8.05000011995435        3.99999994039536     
   8.15000012144446        2.59999996125698     
   8.25000012293458        1.99999997019768     
   8.35000012442470        1.19999998211861     
   8.45000012591481        1.79999997317791     
   8.55000012740493       0.399999994039536     
   8.65000012889504        1.79999997317791     
   8.75000013038516       0.599999991059303     
   8.85000013187528       0.000000000000000E+000
   8.95000013336539       0.000000000000000E+000
   9.05000013485551       0.199999997019768     
   9.15000013634562       0.000000000000000E+000
   9.25000013783574       0.000000000000000E+000
   9.35000013932586       0.000000000000000E+000
   9.45000014081597       0.000000000000000E+000
   9.55000014230609       0.000000000000000E+000
   9.65000014379621       0.000000000000000E+000
   9.75000014528632       0.000000000000000E+000
   9.85000014677644       0.000000000000000E+000
   9.95000014826655       0.000000000000000E+000


==> anc/fig3_midpoint_/fig3_memNRinRel_mid_t8.dat <==
  5.000000074505806E-002   68.7999989748001     
  0.150000002235174        451.999993264675     
  0.250000003725290        1242.79998148084     
  0.350000005215406        2376.19996459186     
  0.450000006705523        3857.19994252324     
  0.550000008195639        5655.59991572499     
  0.650000009685755        7678.39988558292     
  0.750000011175871        9921.79985215366     
  0.850000012665987        12331.5998162448     
  0.950000014156103        14830.7997790039     
   1.05000001564622        17418.3997404456     
   1.15000001713634        20189.1996991575     
   1.25000001862645        22600.7996632218     
   1.35000002011657        25131.1996255159     
   1.45000002160668        27371.7995921284     
   1.55000002309680        29603.1995588780     
   1.65000002458692        31587.7995293051     
   1.75000002607703        33024.1995079011     
   1.85000002756715        34326.5994884938     
   1.95000002905726        35340.7994733810     
   2.05000003054738        36203.9994605184     
   2.15000003203750        36534.7994555891     
   2.25000003352761        36596.5994546682     
   2.35000003501773        36539.3994555205     
   2.45000003650784        36165.3994610935     
   2.55000003799796        35445.3994718224     
   2.65000003948808        34560.9994850010     
   2.75000004097819        33575.7994996816     
   2.85000004246831        32165.9995206893     
   2.95000004395843        30716.1995422930     
   3.05000004544854        29230.9995644242     
   3.15000004693866        27592.7995888352     
   3.25000004842877        26071.3996115059     
   3.35000004991889        24175.5996397555     
   3.45000005140901        22427.1996658087     
   3.55000005289912        20695.7996916086     
   3.65000005438924        19074.9997157604     
   3.75000005587935        17376.9997410625     
   3.85000005736947        15768.3997650325     
   3.95000005885959        14312.5997867256     
   4.05000006034970        12868.3998082459     
   4.15000006183982        11552.7998278499     
   4.25000006332994        10167.7998484880     
   4.35000006482005        9106.79986429811     
   4.45000006631017        8013.79988058508     
   4.55000006780028        6997.79989572466     
   4.65000006929040        6142.99990846217     
   4.75000007078052        5331.59992055297     
   4.85000007227063        4712.19992978275     
   4.95000007376075        3989.39994055331     
   5.05000007525086        3415.39994910657     
   5.15000007674098        2889.39995694459     
   5.25000007823110        2485.59996296167     
   5.35000007972121        2068.39996917844     
   5.45000008121133        1787.19997336865     
   5.55000008270144        1457.59997828007     
   5.65000008419156        1221.39998179972     
   5.75000008568168        1035.99998456240     
   5.85000008717179        851.199987316132     
   5.95000008866191        703.999989509583     
   6.05000009015203        595.599991124868     
   6.15000009164214        456.599993196130     
   6.25000009313226        389.599994194508     
   6.35000009462237        313.199995332956     
   6.45000009611249        258.599996146560     
   6.55000009760261        202.999996975064     
   6.65000009909272        168.199997493625     
   6.75000010058284        126.999998107553     
   6.85000010207295        96.7999985575676     
   6.95000010356307        82.9999987632036     
   7.05000010505319        64.1999990433455     
   7.15000010654330        48.3999992787838     
   7.25000010803342        38.3999994277954     
   7.35000010952353        25.3999996215105     
   7.45000011101365        19.7999997049570     
   7.55000011250377        14.1999997884035     
   7.65000011399388        12.1999998182058     
   7.75000011548400        13.5999997973442     
   7.85000011697412        7.19999989271164     
   7.95000011846423        5.99999991059303     
   8.05000011995435        3.99999994039536     
   8.15000012144446        3.39999994933605     
   8.25000012293458        2.99999995529652     
   8.35000012442470        1.79999997317791     
   8.45000012591481        2.19999996721745     
   8.55000012740493        1.59999997615814     
   8.65000012889504       0.799999988079071     
   8.75000013038516       0.599999991059303     
   8.85000013187528       0.799999988079071     
   8.95000013336539       0.199999997019768     
   9.05000013485551       0.199999997019768     
   9.15000013634562       0.000000000000000E+000
   9.25000013783574       0.000000000000000E+000
   9.35000013932586       0.000000000000000E+000
   9.45000014081597       0.000000000000000E+000
   9.55000014230609       0.000000000000000E+000
   9.65000014379621       0.000000000000000E+000
   9.75000014528632       0.000000000000000E+000
   9.85000014677644       0.000000000000000E+000
   9.95000014826655       0.000000000000000E+000


==> anc/fig4_midpoint_/fig4_memrel_mid_taum5_t0.5.dat <==
  5.000000074505806E-002  0.000000000000000E+000
  0.150000002235174       0.199999997019768     
  0.250000003725290       0.199999997019768     
  0.350000005215406       0.000000000000000E+000
  0.450000006705523       0.000000000000000E+000
  0.550000008195639       0.399999994039536     
  0.650000009685755       0.199999997019768     
  0.750000011175871       0.199999997019768     
  0.850000012665987       0.399999994039536     
  0.950000014156103       0.199999997019768     
   1.05000001564622       0.000000000000000E+000
   1.15000001713634       0.000000000000000E+000
   1.25000001862645       0.000000000000000E+000
   1.35000002011657       0.399999994039536     
   1.45000002160668       0.599999991059303     
   1.55000002309680       0.199999997019768     
   1.65000002458692       0.000000000000000E+000
   1.75000002607703       0.199999997019768     
   1.85000002756715       0.199999997019768     
   1.95000002905726       0.000000000000000E+000
   2.05000003054738       0.199999997019768     
   2.15000003203750       0.000000000000000E+000
   2.25000003352761       0.199999997019768     
   2.35000003501773       0.199999997019768     
   2.45000003650784       0.000000000000000E+000
   2.55000003799796       0.199999997019768     
   2.65000003948808       0.199999997019768     
   2.75000004097819       0.000000000000000E+000
   2.85000004246831       0.000000000000000E+000
   2.95000004395843       0.000000000000000E+000
   3.05000004544854       0.000000000000000E+000
   3.15000004693866       0.000000000000000E+000
   3.25000004842877       0.000000000000000E+000
   3.35000004991889       0.000000000000000E+000
   3.45000005140901       0.000000000000000E+000
   3.55000005289912       0.199999997019768     
   3.65000005438924       0.199999997019768     
   3.75000005587935       0.000000000000000E+000
   3.85000005736947       0.000000000000000E+000
   3.95000005885959       0.000000000000000E+000
   4.05000006034970       0.000000000000000E+000
   4.15000006183982       0.000000000000000E+000
   4.25000006332994       0.000000000000000E+000
   4.35000006482005       0.000000000000000E+000
   4.45000006631017       0.000000000000000E+000
   4.55000006780028       0.399999994039536     
   4.65000006929040       0.399999994039536     
   4.75000007078052       0.000000000000000E+000
   4.85000007227063       0.000000000000000E+000
   4.95000007376075       0.000000000000000E+000
   5.05000007525086       0.000000000000000E+000
   5.15000007674098       0.000000000000000E+000
   5.25000007823110       0.000000000000000E+000
   5.35000007972121       0.199999997019768     
   5.45000008121133       0.199999997019768     
   5.55000008270144       0.399999994039536     
   5.65000008419156       0.199999997019768     
   5.75000008568168       0.199999997019768     
   5.85000008717179       0.199999997019768     
   5.95000008866191       0.000000000000000E+000
   6.05000009015203       0.199999997019768     
   6.15000009164214       0.000000000000000E+000
   6.25000009313226       0.000000000000000E+000
   6.35000009462237       0.000000000000000E+000
   6.45000009611249       0.000000000000000E+000
   6.55000009760261       0.000000000000000E+000
   6.65000009909272       0.000000000000000E+000
   6.75000010058284       0.199999997019768     
   6.85000010207295       0.000000000000000E+000
   6.95000010356307       0.000000000000000E+000
   7.05000010505319       0.000000000000000E+000
   7.15000010654330       0.199999997019768     
   7.25000010803342       0.000000000000000E+000
   7.35000010952353       0.399999994039536     
   7.45000011101365       0.199999997019768     
   7.55000011250377       0.000000000000000E+000
   7.65000011399388       0.000000000000000E+000
   7.75000011548400       0.000000000000000E+000
   7.85000011697412       0.000000000000000E+000
   7.95000011846423       0.199999997019768     
   8.05000011995435       0.199999997019768     
   8.15000012144446       0.399999994039536     
   8.25000012293458       0.199999997019768     
   8.35000012442470       0.000000000000000E+000
   8.45000012591481       0.000000000000000E+000
   8.55000012740493       0.000000000000000E+000
   8.65000012889504       0.000000000000000E+000
   8.75000013038516       0.199999997019768     
   8.85000013187528       0.000000000000000E+000
   8.95000013336539       0.399999994039536     
   9.05000013485551       0.000000000000000E+000
   9.15000013634562       0.000000000000000E+000
   9.25000013783574       0.199999997019768     
   9.35000013932586       0.199999997019768     
   9.45000014081597       0.399999994039536     
   9.55000014230609       0.399999994039536     
   9.65000014379621       0.199999997019768     
   9.75000014528632       0.000000000000000E+000
   9.85000014677644       0.000000000000000E+000
   9.95000014826655       0.000000000000000E+000
   10.0500001497567       0.000000000000000E+000
   10.1500001512468       0.000000000000000E+000
   10.2500001527369       0.000000000000000E+000
   10.3500001542270       0.000000000000000E+000
   10.4500001557171       0.399999994039536     
   10.5500001572073       0.000000000000000E+000
   10.6500001586974       0.599999991059303     
   10.7500001601875       0.000000000000000E+000
   10.8500001616776       0.199999997019768     
   10.9500001631677       0.000000000000000E+000
   11.0500001646578       0.399999994039536     
   11.1500001661479       0.000000000000000E+000
   11.2500001676381       0.000000000000000E+000
   11.3500001691282       0.199999997019768     
   11.4500001706183       0.199999997019768     
   11.5500001721084       0.000000000000000E+000
   11.6500001735985       0.199999997019768     
   11.7500001750886       0.399999994039536     
   11.8500001765788       0.199999997019768     
   11.9500001780689       0.199999997019768     
   12.0500001795590       0.199999997019768     
   12.1500001810491       0.199999997019768     
   12.2500001825392       0.399999994039536     
   12.3500001840293       0.000000000000000E+000
   12.4500001855195       0.000000000000000E+000
   12.5500001870096       0.000000000000000E+000
   12.6500001884997       0.000000000000000E+000
   12.7500001899898       0.799999988079071     
   12.8500001914799       0.399999994039536     
   12.9500001929700       0.199999997019768     
   13.0500001944602       0.199999997019768     
   13.1500001959503       0.000000000000000E+000
   13.2500001974404       0.399999994039536     
   13.3500001989305       0.000000000000000E+000
   13.4500002004206       0.199999997019768     
   13.5500002019107       0.599999991059303     
   13.6500002034009       0.399999994039536     
   13.7500002048910       0.799999988079071     
   13.8500002063811        6.19999990761280     
   13.9500002078712        44.1999993413687     
   14.0500002093613        223.599996668100     
   14.1500002108514        936.799986040592     
   14.2500002123415        3315.19995059967     
   14.3500002138317        9652.79985616207     
   14.4500002153218        23709.7996466965     
   14.5500002168119        48995.5992699087     
   14.6500002183020        85163.3987309665     
   14.7500002197921        125089.998136014     
   14.8500002212822        154702.997694746     
   14.9500002227724        162272.197581956     
   15.0500002242625        144008.997854099     
   15.1500002257526        107936.598391619     
   15.2500002272427        68963.3989723653     
   15.3500002287328        37517.7994409412     
   15.4500002302229        17404.3997406542     
   15.5500002317131        6852.79989788532     
   15.6500002332032        2300.39996572137     
   15.7500002346933        673.799989959598     
   15.8500002361834        160.399997609854     
   15.9500002376735        33.9999994933605     
   16.0500002391636        5.19999992251396     
   16.1500002406538       0.199999997019768     
   16.2500002421439       0.199999997019768     
   16.3500002436340       0.000000000000000E+000
   16.4500002451241       0.199999997019768     
   16.5500002466142       0.399999994039536     
   16.6500002481043       0.199999997019768     
   16.7500002495944       0.000000000000000E+000
   16.8500002510846       0.399999994039536     
   16.9500002525747       0.399999994039536     
   17.0500002540648       0.199999997019768     
   17.1500002555549       0.599999991059303     
   17.2500002570450       0.399999994039536     
   17.3500002585351       0.399999994039536     
   17.4500002600253       0.000000000000000E+000
   17.5500002615154       0.000000000000000E+000
   17.6500002630055       0.399999994039536     
   17.7500002644956       0.000000000000000E+000
   17.8500002659857       0.399999994039536     
   17.9500002674758       0.000000000000000E+000
   18.0500002689660       0.199999997019768     
   18.1500002704561       0.599999991059303     
   18.2500002719462       0.199999997019768     
   18.3500002734363       0.000000000000000E+000
   18.4500002749264       0.399999994039536     
   18.5500002764165       0.599999991059303     
   18.6500002779067       0.199999997019768     
   18.7500002793968       0.199999997019768     
   18.8500002808869       0.599999991059303     
   18.9500002823770       0.199999997019768     
   19.0500002838671       0.399999994039536     
   19.1500002853572       0.000000000000000E+000
   19.2500002868474       0.000000000000000E+000
   19.3500002883375       0.399999994039536     
   19.4500002898276       0.399999994039536     
   19.5500002913177       0.399999994039536     
   19.6500002928078       0.199999997019768     
   19.7500002942979       0.199999997019768     
   19.8500002957880       0.599999991059303     
   19.9500002972782       0.000000000000000E+000


==> anc/fig4_midpoint_/fig4_memrel_mid_taum5_t12.dat <==
  5.000000074505806E-002   104.999998435378     
  0.150000002235174        679.999989867211     
  0.250000003725290        1815.39997294843     
  0.350000005215406        3420.99994902313     
  0.450000006705523        5504.99991796911     
  0.550000008195639        7963.19988133907     
  0.650000009685755        10723.7998402029     
  0.750000011175871        13741.3997952372     
  0.850000012665987        16907.3997480601     
  0.950000014156103        20031.1997015119     
   1.05000001564622        22973.9996576607     
   1.15000001713634        25987.5996127546     
   1.25000001862645        28256.7995789409     
   1.35000002011657        30558.3995446444     
   1.45000002160668        32620.7995139122     
   1.55000002309680        34178.7994906962     
   1.65000002458692        35517.7994707435     
   1.75000002607703        36134.5994615525     
   1.85000002756715        36560.3994552076     
   1.95000002905726        36426.9994571954     
   2.05000003054738        36286.9994592816     
   2.15000003203750        35617.7994692534     
   2.25000003352761        34806.3994813442     
   2.35000003501773        33727.5994974196     
   2.45000003650784        32703.5995126784     
   2.55000003799796        31275.9995339513     
   2.65000003948808        29724.7995570660     
   2.75000004097819        28376.7995771527     
   2.85000004246831        26763.9996011853     
   2.95000004395843        25138.3996254087     
   3.05000004544854        23636.3996477902     
   3.15000004693866        22254.5996683806     
   3.25000004842877        20617.7996927708     
   3.35000004991889        19293.7997125000     
   3.45000005140901        17706.9997361451     
   3.55000005289912        16425.3997552425     
   3.65000005438924        15167.3997739881     
   3.75000005587935        13882.3997931361     
   3.85000005736947        12815.3998090357     
   3.95000005885959        11722.5998253197     
   4.05000006034970        10733.9998400509     
   4.15000006183982        9788.99985413253     
   4.25000006332994        8945.19986670613     
   4.35000006482005        8162.59987836778     
   4.45000006631017        7391.59988985658     
   4.55000006780028        6652.79990086556     
   4.65000006929040        6141.59990848303     
   4.75000007078052        5582.79991680980     
   4.85000007227063        4996.19992555082     
   4.95000007376075        4465.79993345439     
   5.05000007525086        4101.79993887842     
   5.15000007674098        3666.19994536936     
   5.25000007823110        3358.19994995892     
   5.35000007972121        2954.39995597601     
   5.45000008121133        2666.99996025860     
   5.55000008270144        2424.79996386766     
   5.65000008419156        2156.79996786118     
   5.75000008568168        1940.39997108579     
   5.85000008717179        1741.19997405410     
   5.95000008866191        1542.79997701049     
   6.05000009015203        1390.19997928441     
   6.15000009164214        1188.79998228550     
   6.25000009313226        1116.99998335540     
   6.35000009462237        997.599985134602     
   6.45000009611249        881.399986866117     
   6.55000009760261        773.199988478422     
   6.65000009909272        718.399989295006     
   6.75000010058284        626.399990665913     
   6.85000010207295        576.199991413951     
   6.95000010356307        500.799992537499     
   7.05000010505319        448.799993312359     
   7.15000010654330        379.199994349480     
   7.25000010803342        347.199994826317     
   7.35000010952353        325.599995148182     
   7.45000011101365        277.599995863438     
   7.55000011250377        253.599996221066     
   7.65000011399388        211.799996843934     
   7.75000011548400        189.799997171760     
   7.85000011697412        167.599997502565     
   7.95000011846423        142.599997875094     
   8.05000011995435        133.799998006225     
   8.15000012144446        112.199998328090     
   8.25000012293458        94.1999985963106     
   8.35000012442470        90.5999986499548     
   8.45000012591481        78.9999988228083     
   8.55000012740493        69.7999989598990     
   8.65000012889504        56.1999991625548     
   8.75000013038516        46.3999993085861     
   8.85000013187528        43.1999993562698     
   8.95000013336539        32.1999995201826     
   9.05000013485551        36.7999994516373     
   9.15000013634562        32.1999995201826     
   9.25000013783574        20.3999996960163     
   9.35000013932586        19.3999997109175     
   9.45000014081597        17.3999997407198     
   9.55000014230609        19.1999997138977     
   9.65000014379621        12.7999998092651     
   9.75000014528632        12.5999998122454     
   9.85000014677644        9.59999985694885     
   9.95000014826655        9.79999985396862     
   10.0500001497567        7.59999988675118     
   10.1500001512468        7.99999988079071     
   10.2500001527369        5.39999991953373     
   10.3500001542270        5.99999991059303     
   10.4500001557171        7.79999988377094     
   10.5500001572073        4.59999993145466     
   10.6500001586974        3.99999994039536     
   10.7500001601875        4.19999993741512     
   10.8500001616776        3.39999994933605     
   10.9500001631677        3.39999994933605     
   11.0500001646578        2.19999996721745     
   11.1500001661479        1.59999997615814     
   11.2500001676381        1.39999997913837     
   11.3500001691282        1.99999997019768     
   11.4500001706183        1.59999997615814     
   11.5500001721084       0.999999985098839     
   11.6500001735985       0.199999997019768     
   11.7500001750886       0.599999991059303     
   11.8500001765788       0.599999991059303     
   11.9500001780689       0.399999994039536     
   12.0500001795590       0.599999991059303     
   12.1500001810491       0.599999991059303     
   12.2500001825392       0.199999997019768     
   12.3500001840293       0.199999997019768     
   12.4500001855195       0.199999997019768     
   12.5500001870096       0.399999994039536     
   12.6500001884997       0.000000000000000E+000
   12.7500001899898       0.000000000000000E+000
   12.8500001914799       0.000000000000000E+000
   12.9500001929700       0.000000000000000E+000
   13.0500001944602       0.000000000000000E+000
   13.1500001959503       0.199999997019768     
   13.2500001974404       0.000000000000000E+000
   13.3500001989305       0.000000000000000E+000
   13.4500002004206       0.000000000000000E+000
   13.5500002019107       0.000000000000000E+000
   13.6500002034009       0.000000000000000E+000
   13.7500002048910       0.000000000000000E+000
   13.8500002063811       0.000000000000000E+000
   13.9500002078712       0.000000000000000E+000
   14.0500002093613       0.000000000000000E+000
   14.1500002108514       0.000000000000000E+000
   14.2500002123415       0.000000000000000E+000
   14.3500002138317       0.000000000000000E+000
   14.4500002153218       0.000000000000000E+000
   14.5500002168119       0.000000000000000E+000
   14.6500002183020       0.000000000000000E+000
   14.7500002197921       0.000000000000000E+000
   14.8500002212822       0.000000000000000E+000
   14.9500002227724       0.000000000000000E+000
   15.0500002242625       0.000000000000000E+000
   15.1500002257526       0.000000000000000E+000
   15.2500002272427       0.000000000000000E+000
   15.3500002287328       0.000000000000000E+000
   15.4500002302229       0.000000000000000E+000
   15.5500002317131       0.000000000000000E+000
   15.6500002332032       0.000000000000000E+000
   15.7500002346933       0.000000000000000E+000
   15.8500002361834       0.000000000000000E+000
   15.9500002376735       0.000000000000000E+000
   16.0500002391636       0.000000000000000E+000
   16.1500002406538       0.000000000000000E+000
   16.2500002421439       0.000000000000000E+000
   16.3500002436340       0.000000000000000E+000
   16.4500002451241       0.000000000000000E+000
   16.5500002466142       0.000000000000000E+000
   16.6500002481043       0.000000000000000E+000
   16.7500002495944       0.000000000000000E+000
   16.8500002510846       0.000000000000000E+000
   16.9500002525747       0.000000000000000E+000
   17.0500002540648       0.000000000000000E+000
   17.1500002555549       0.000000000000000E+000
   17.2500002570450       0.000000000000000E+000
   17.3500002585351       0.000000000000000E+000
   17.4500002600253       0.000000000000000E+000
   17.5500002615154       0.000000000000000E+000
   17.6500002630055       0.000000000000000E+000
   17.7500002644956       0.000000000000000E+000
   17.8500002659857       0.000000000000000E+000
   17.9500002674758       0.000000000000000E+000
   18.0500002689660       0.000000000000000E+000
   18.1500002704561       0.000000000000000E+000
   18.2500002719462       0.000000000000000E+000
   18.3500002734363       0.000000000000000E+000
   18.4500002749264       0.000000000000000E+000
   18.5500002764165       0.000000000000000E+000
   18.6500002779067       0.000000000000000E+000
   18.7500002793968       0.000000000000000E+000
   18.8500002808869       0.000000000000000E+000
   18.9500002823770       0.000000000000000E+000
   19.0500002838671       0.000000000000000E+000
   19.1500002853572       0.000000000000000E+000
   19.2500002868474       0.000000000000000E+000
   19.3500002883375       0.000000000000000E+000
   19.4500002898276       0.000000000000000E+000
   19.5500002913177       0.000000000000000E+000
   19.6500002928078       0.000000000000000E+000
   19.7500002942979       0.000000000000000E+000
   19.8500002957880       0.000000000000000E+000
   19.9500002972782       0.000000000000000E+000


==> anc/fig4_midpoint_/fig4_memrel_mid_taum5_t16.dat <==
  5.000000074505806E-002   20.7999996900559     
  0.150000002235174        130.399998056889     
  0.250000003725290        352.599994745851     
  0.350000005215406        730.599989113212     
  0.450000006705523        1211.19998195171     
  0.550000008195639        1915.79997145236     
  0.650000009685755        2740.19995916784     
  0.750000011175871        3756.59994402230     
  0.850000012665987        4996.79992554188     
  0.950000014156103        6482.39990340471     
   1.05000001564622        8206.39987771511     
   1.15000001713634        10058.1998501211     
   1.25000001862645        12286.9998169094     
   1.35000002011657        14598.5997824639     
   1.45000002160668        17107.7997450739     
   1.55000002309680        19634.3997074246     
   1.65000002458692        22210.5996690363     
   1.75000002607703        24710.7996317804     
   1.85000002756715        27440.7995911002     
   1.95000002905726        29567.5995594084     
   2.05000003054738        31715.9995273948     
   2.15000003203750        33643.9994986653     
   2.25000003352761        35091.1994771004     
   2.35000003501773        36380.1994578928     
   2.45000003650784        37133.5994466662     
   2.55000003799796        37643.9994390607     
   2.65000003948808        37818.1994364649     
   2.75000004097819        37276.9994445294     
   2.85000004246831        36780.1994519323     
   2.95000004395843        36002.9994635135     
   3.05000004544854        34677.5994832635     
   3.15000004693866        33465.5995013237     
   3.25000004842877        31954.5995238394     
   3.35000004991889        30205.3995499045     
   3.45000005140901        28442.7995761693     
   3.55000005289912        26732.1996016592     
   3.65000005438924        24847.3996297449     
   3.75000005587935        22985.3996574909     
   3.85000005736947        21170.5996845335     
   3.95000005885959        19376.3997112691     
   4.05000006034970        17683.1997364998     
   4.15000006183982        16069.5997605443     
   4.25000006332994        14599.9997824430     
   4.35000006482005        13121.1998044789     
   4.45000006631017        11803.7998241097     
   4.55000006780028        10541.7998429149     
   4.65000006929040        9311.99986124039     
   4.75000007078052        8336.59987577498     
   4.85000007227063        7440.99988912046     
   4.95000007376075        6550.19990239442     
   5.05000007525086        5757.19991421104     
   5.15000007674098        4977.39992583096     
   5.25000007823110        4389.59993458986     
   5.35000007972121        3776.19994373024     
   5.45000008121133        3343.19995018244     
   5.55000008270144        2954.99995596707     
   5.65000008419156        2561.39996183217     
   5.75000008568168        2166.79996771216     
   5.85000008717179        1893.59997178316     
   5.95000008866191        1610.99997599423     
   6.05000009015203        1433.39997864068     
   6.15000009164214        1219.79998182356     
   6.25000009313226        1046.39998440743     
   6.35000009462237        890.799986726046     
   6.45000009611249        742.599988934398     
   6.55000009760261        641.599990439415     
   6.65000009909272        568.799991524220     
   6.75000010058284        487.599992734194     
   6.85000010207295        416.199993798137     
   6.95000010356307        339.199994945526     
   7.05000010505319        286.799995726347     
   7.15000010654330        260.999996110797     
   7.25000010803342        210.799996858835     
   7.35000010952353        167.599997502565     
   7.45000011101365        143.199997866154     
   7.55000011250377        125.199998134375     
   7.65000011399388        92.5999986201525     
   7.75000011548400        90.5999986499548     
   7.85000011697412        72.7999989151955     
   7.95000011846423        58.7999991238117     
   8.05000011995435        50.7999992430210     
   8.15000012144446        41.9999993741512     
   8.25000012293458        34.5999994844198     
   8.35000012442470        27.1999995946884     
   8.45000012591481        22.9999996572733     
   8.55000012740493        21.3999996811152     
   8.65000012889504        17.3999997407198     
   8.75000013038516        13.1999998033047     
   8.85000013187528        13.5999997973442     
   8.95000013336539        12.1999998182058     
   9.05000013485551        8.39999987483025     
   9.15000013634562        8.99999986588955     
   9.25000013783574        7.59999988675118     
   9.35000013932586        4.39999993443489     
   9.45000014081597        4.19999993741512     
   9.55000014230609        3.39999994933605     
   9.65000014379621        4.39999993443489     
   9.75000014528632        1.19999998211861     
   9.85000014677644        2.39999996423721     
   9.95000014826655        1.79999997317791     
   10.0500001497567       0.799999988079071     
   10.1500001512468        1.19999998211861     
   10.2500001527369       0.799999988079071     
   10.3500001542270       0.599999991059303     
   10.4500001557171       0.799999988079071     
   10.5500001572073       0.599999991059303     
   10.6500001586974       0.599999991059303     
   10.7500001601875       0.199999997019768     
   10.8500001616776       0.199999997019768     
   10.9500001631677       0.000000000000000E+000
   11.0500001646578       0.000000000000000E+000
   11.1500001661479       0.000000000000000E+000
   11.2500001676381       0.000000000000000E+000
   11.3500001691282       0.199999997019768     
   11.4500001706183       0.199999997019768     
   11.5500001721084       0.000000000000000E+000
   11.6500001735985       0.000000000000000E+000
   11.7500001750886       0.000000000000000E+000
   11.8500001765788       0.000000000000000E+000
   11.9500001780689       0.000000000000000E+000
   12.0500001795590       0.000000000000000E+000
   12.1500001810491       0.000000000000000E+000
   12.2500001825392       0.000000000000000E+000
   12.3500001840293       0.000000000000000E+000
   12.4500001855195       0.000000000000000E+000
   12.5500001870096       0.000000000000000E+000
   12.6500001884997       0.000000000000000E+000
   12.7500001899898       0.000000000000000E+000
   12.8500001914799       0.000000000000000E+000
   12.9500001929700       0.000000000000000E+000
   13.0500001944602       0.000000000000000E+000
   13.1500001959503       0.000000000000000E+000
   13.2500001974404       0.000000000000000E+000
   13.3500001989305       0.000000000000000E+000
   13.4500002004206       0.000000000000000E+000
   13.5500002019107       0.000000000000000E+000
   13.6500002034009       0.000000000000000E+000
   13.7500002048910       0.000000000000000E+000
   13.8500002063811       0.000000000000000E+000
   13.9500002078712       0.000000000000000E+000
   14.0500002093613       0.000000000000000E+000
   14.1500002108514       0.000000000000000E+000
   14.2500002123415       0.000000000000000E+000
   14.3500002138317       0.000000000000000E+000
   14.4500002153218       0.000000000000000E+000
   14.5500002168119       0.000000000000000E+000
   14.6500002183020       0.000000000000000E+000
   14.7500002197921       0.000000000000000E+000
   14.8500002212822       0.000000000000000E+000
   14.9500002227724       0.000000000000000E+000
   15.0500002242625       0.000000000000000E+000
   15.1500002257526       0.000000000000000E+000
   15.2500002272427       0.000000000000000E+000
   15.3500002287328       0.000000000000000E+000
   15.4500002302229       0.000000000000000E+000
   15.5500002317131       0.000000000000000E+000
   15.6500002332032       0.000000000000000E+000
   15.7500002346933       0.000000000000000E+000
   15.8500002361834       0.000000000000000E+000
   15.9500002376735       0.000000000000000E+000
   16.0500002391636       0.000000000000000E+000
   16.1500002406538       0.000000000000000E+000
   16.2500002421439       0.000000000000000E+000
   16.3500002436340       0.000000000000000E+000
   16.4500002451241       0.000000000000000E+000
   16.5500002466142       0.000000000000000E+000
   16.6500002481043       0.000000000000000E+000
   16.7500002495944       0.000000000000000E+000
   16.8500002510846       0.000000000000000E+000
   16.9500002525747       0.000000000000000E+000
   17.0500002540648       0.000000000000000E+000
   17.1500002555549       0.000000000000000E+000
   17.2500002570450       0.000000000000000E+000
   17.3500002585351       0.000000000000000E+000
   17.4500002600253       0.000000000000000E+000
   17.5500002615154       0.000000000000000E+000
   17.6500002630055       0.000000000000000E+000
   17.7500002644956       0.000000000000000E+000
   17.8500002659857       0.000000000000000E+000
   17.9500002674758       0.000000000000000E+000
   18.0500002689660       0.000000000000000E+000
   18.1500002704561       0.000000000000000E+000
   18.2500002719462       0.000000000000000E+000
   18.3500002734363       0.000000000000000E+000
   18.4500002749264       0.000000000000000E+000
   18.5500002764165       0.000000000000000E+000
   18.6500002779067       0.000000000000000E+000
   18.7500002793968       0.000000000000000E+000
   18.8500002808869       0.000000000000000E+000
   18.9500002823770       0.000000000000000E+000
   19.0500002838671       0.000000000000000E+000
   19.1500002853572       0.000000000000000E+000
   19.2500002868474       0.000000000000000E+000
   19.3500002883375       0.000000000000000E+000
   19.4500002898276       0.000000000000000E+000
   19.5500002913177       0.000000000000000E+000
   19.6500002928078       0.000000000000000E+000
   19.7500002942979       0.000000000000000E+000
   19.8500002957880       0.000000000000000E+000
   19.9500002972782       0.000000000000000E+000


==> anc/fig4_midpoint_/fig4_memrel_mid_taum5_t2.dat <==
  5.000000074505806E-002  0.000000000000000E+000
  0.150000002235174       0.000000000000000E+000
  0.250000003725290       0.000000000000000E+000
  0.350000005215406       0.000000000000000E+000
  0.450000006705523       0.199999997019768     
  0.550000008195639       0.199999997019768     
  0.650000009685755       0.399999994039536     
  0.750000011175871       0.199999997019768     
  0.850000012665987       0.399999994039536     
  0.950000014156103       0.599999991059303     
   1.05000001564622       0.000000000000000E+000
   1.15000001713634       0.599999991059303     
   1.25000001862645       0.199999997019768     
   1.35000002011657       0.000000000000000E+000
   1.45000002160668       0.000000000000000E+000
   1.55000002309680       0.199999997019768     
   1.65000002458692       0.000000000000000E+000
   1.75000002607703       0.399999994039536     
   1.85000002756715       0.000000000000000E+000
   1.95000002905726       0.000000000000000E+000
   2.05000003054738       0.199999997019768     
   2.15000003203750       0.000000000000000E+000
   2.25000003352761       0.199999997019768     
   2.35000003501773       0.000000000000000E+000
   2.45000003650784       0.399999994039536     
   2.55000003799796       0.000000000000000E+000
   2.65000003948808       0.000000000000000E+000
   2.75000004097819       0.000000000000000E+000
   2.85000004246831       0.199999997019768     
   2.95000004395843       0.000000000000000E+000
   3.05000004544854       0.399999994039536     
   3.15000004693866       0.399999994039536     
   3.25000004842877       0.000000000000000E+000
   3.35000004991889       0.599999991059303     
   3.45000005140901       0.000000000000000E+000
   3.55000005289912       0.000000000000000E+000
   3.65000005438924       0.199999997019768     
   3.75000005587935       0.199999997019768     
   3.85000005736947       0.199999997019768     
   3.95000005885959       0.000000000000000E+000
   4.05000006034970       0.199999997019768     
   4.15000006183982       0.199999997019768     
   4.25000006332994       0.000000000000000E+000
   4.35000006482005       0.199999997019768     
   4.45000006631017       0.199999997019768     
   4.55000006780028       0.199999997019768     
   4.65000006929040       0.199999997019768     
   4.75000007078052       0.000000000000000E+000
   4.85000007227063       0.399999994039536     
   4.95000007376075       0.199999997019768     
   5.05000007525086       0.199999997019768     
   5.15000007674098       0.000000000000000E+000
   5.25000007823110       0.199999997019768     
   5.35000007972121       0.000000000000000E+000
   5.45000008121133       0.000000000000000E+000
   5.55000008270144       0.399999994039536     
   5.65000008419156       0.399999994039536     
   5.75000008568168       0.199999997019768     
   5.85000008717179       0.199999997019768     
   5.95000008866191       0.000000000000000E+000
   6.05000009015203       0.199999997019768     
   6.15000009164214       0.000000000000000E+000
   6.25000009313226       0.599999991059303     
   6.35000009462237       0.000000000000000E+000
   6.45000009611249       0.599999991059303     
   6.55000009760261       0.199999997019768     
   6.65000009909272       0.599999991059303     
   6.75000010058284       0.000000000000000E+000
   6.85000010207295       0.399999994039536     
   6.95000010356307       0.000000000000000E+000
   7.05000010505319       0.000000000000000E+000
   7.15000010654330       0.000000000000000E+000
   7.25000010803342       0.000000000000000E+000
   7.35000010952353       0.399999994039536     
   7.45000011101365       0.000000000000000E+000
   7.55000011250377       0.000000000000000E+000
   7.65000011399388       0.399999994039536     
   7.75000011548400       0.000000000000000E+000
   7.85000011697412       0.000000000000000E+000
   7.95000011846423       0.199999997019768     
   8.05000011995435       0.000000000000000E+000
   8.15000012144446       0.399999994039536     
   8.25000012293458       0.199999997019768     
   8.35000012442470       0.000000000000000E+000
   8.45000012591481       0.199999997019768     
   8.55000012740493       0.000000000000000E+000
   8.65000012889504       0.000000000000000E+000
   8.75000013038516       0.199999997019768     
   8.85000013187528       0.199999997019768     
   8.95000013336539       0.399999994039536     
   9.05000013485551       0.000000000000000E+000
   9.15000013634562       0.000000000000000E+000
   9.25000013783574       0.000000000000000E+000
   9.35000013932586       0.399999994039536     
   9.45000014081597       0.199999997019768     
   9.55000014230609       0.199999997019768     
   9.65000014379621       0.199999997019768     
   9.75000014528632       0.000000000000000E+000
   9.85000014677644       0.599999991059303     
   9.95000014826655       0.799999988079071     
   10.0500001497567       0.199999997019768     
   10.1500001512468        2.99999995529652     
   10.2500001527369        2.39999996423721     
   10.3500001542270        3.59999994635582     
   10.4500001557171        4.39999993443489     
   10.5500001572073        9.19999986290932     
   10.6500001586974        19.5999997079372     
   10.7500001601875        29.7999995559454     
   10.8500001616776        50.3999992489815     
   10.9500001631677        84.5999987393618     
   11.0500001646578        125.599998128414     
   11.1500001661479        176.799997365475     
   11.2500001676381        275.399995896220     
   11.3500001691282        378.399994361401     
   11.4500001706183        587.599991244078     
   11.5500001721084        835.199987554550     
   11.6500001735985        1174.79998249412     
   11.7500001750886        1614.79997593761     
   11.8500001765788        2148.79996798039     
   11.9500001780689        2865.19995730519     
   12.0500001795590        3791.79994349778     
   12.1500001810491        4884.59992721379     
   12.2500001825392        6298.79990614057     
   12.3500001840293        7848.19988305271     
   12.4500001855195        9713.99985525012     
   12.5500001870096        11738.3998250842     
   12.6500001884997        14168.7997888684     
   12.7500001899898        16880.3997484624     
   12.8500001914799        19618.5997076601     
   12.9500001929700        22688.7996619105     
   13.0500001944602        25837.9996149838     
   13.1500001959503        28859.7995699555     
   13.2500001974404        31907.1995245457     
   13.3500001989305        34812.3994812548     
   13.4500002004206        37471.5994416297     
   13.5500002019107        39769.5994073868     
   13.6500002034009        41717.9993783534     
   13.7500002048910        43107.3993576497     
   13.8500002063811        43968.1993448228     
   13.9500002078712        44606.1993353158     
   14.0500002093613        44362.5993389458     
   14.1500002108514        43643.1993496657     
   14.2500002123415        42347.1993689776     
   14.3500002138317        40839.1993914485     
   14.4500002153218        38879.3994206518     
   14.5500002168119        36287.3994592756     
   14.6500002183020        33925.5994944692     
   14.7500002197921        30864.3995400846     
   14.8500002212822        27969.5995832205     
   14.9500002227724        25067.7996264607     
   15.0500002242625        22165.1996697128     
   15.1500002257526        19434.7997103989     
   15.2500002272427        16754.9997503310     
   15.3500002287328        14267.5997873962     
   15.4500002302229        12143.1998190522     
   15.5500002317131        10152.1998487204     
   15.6500002332032        8465.59987385273     
   15.7500002346933        6878.99989749491     
   15.8500002361834        5680.39991535545     
   15.9500002376735        4530.19993249476     
   16.0500002391636        3591.39994648397     
   16.1500002406538        2819.39995798767     
   16.2500002421439        2187.79996739924     
   16.3500002436340        1682.99997492135     
   16.4500002451241        1303.79998057187     
   16.5500002466142        988.199985274673     
   16.6500002481043        739.599988979101     
   16.7500002495944        539.999991953373     
   16.8500002510846        399.399994048476     
   16.9500002525747        294.399995613098     
   17.0500002540648        197.199997061491     
   17.1500002555549        141.599997889996     
   17.2500002570450        114.399998295307     
   17.3500002585351        68.3999989807606     
   17.4500002600253        58.3999991297722     
   17.5500002615154        41.5999993801117     
   17.6500002630055        22.3999996662140     
   17.7500002644956        16.7999997496605     
   17.8500002659857        11.7999998241663     
   17.9500002674758        7.19999989271164     
   18.0500002689660        3.19999995231628     
   18.1500002704561        3.99999994039536     
   18.2500002719462        2.59999996125698     
   18.3500002734363        1.99999997019768     
   18.4500002749264       0.599999991059303     
   18.5500002764165       0.599999991059303     
   18.6500002779067       0.199999997019768     
   18.7500002793968       0.599999991059303     
   18.8500002808869       0.199999997019768     
   18.9500002823770       0.199999997019768     
   19.0500002838671       0.199999997019768     
   19.1500002853572       0.199999997019768     
   19.2500002868474       0.199999997019768     
   19.3500002883375       0.000000000000000E+000
   19.4500002898276       0.599999991059303     
   19.5500002913177       0.000000000000000E+000
   19.6500002928078       0.000000000000000E+000
   19.7500002942979       0.000000000000000E+000
   19.8500002957880       0.000000000000000E+000
   19.9500002972782       0.000000000000000E+000


==> anc/fig4_midpoint_/fig4_memrel_mid_taum5_t28.dat <==
  5.000000074505806E-002   312.799995338917     
  0.150000002235174        2173.99996760488     
  0.250000003725290        5724.59991469681     
  0.350000005215406        10580.5998423368     
  0.450000006705523        16111.9997599125     
  0.550000008195639        22245.5996685147     
  0.650000009685755        28125.3995808989     
  0.750000011175871        33877.5994951844     
  0.850000012665987        38680.5994236141     
  0.950000014156103        42792.7993623376     
   1.05000001564622        45648.9993197769     
   1.15000001713634        47689.1992893756     
   1.25000001862645        48573.3992761999     
   1.35000002011657        48980.1992701382     
   1.45000002160668        48252.5992809802     
   1.55000002309680        46906.1993010432     
   1.65000002458692        45021.3993291289     
   1.75000002607703        42914.3993605256     
   1.85000002756715        40585.3993952304     
   1.95000002905726        37865.9994357526     
   2.05000003054738        35170.7994759142     
   2.15000003203750        32513.3995155126     
   2.25000003352761        29872.5995548636     
   2.35000003501773        27190.7995948255     
   2.45000003650784        24733.9996314347     
   2.55000003799796        22455.9996653795     
   2.65000003948808        20146.7996997893     
   2.75000004097819        18160.3997293890     
   2.85000004246831        16225.3997582227     
   2.95000004395843        14552.1997831553     
   3.05000004544854        12878.1998080999     
   3.15000004693866        11487.5998288214     
   3.25000004842877        10138.9998489171     
   3.35000004991889        8992.39986600280     
   3.45000005140901        8032.39988030791     
   3.55000005289912        6999.99989569187     
   3.65000005438924        6108.79990897179     
   3.75000005587935        5360.59992012084     
   3.85000005736947        4704.59992989600     
   3.95000005885959        4097.79993893802     
   4.05000006034970        3594.19994644225     
   4.15000006183982        3155.99995297194     
   4.25000006332994        2765.19995879531     
   4.35000006482005        2378.99996455014     
   4.45000006631017        2096.99996875227     
   4.55000006780028        1789.39997333586     
   4.65000006929040        1597.59997619391     
   4.75000007078052        1352.99997983873     
   4.85000007227063        1147.99998289347     
   4.95000007376075        1035.39998457134     
   5.05000007525086        879.199986898899     
   5.15000007674098        733.399989071489     
   5.25000007823110        668.399990040064     
   5.35000007972121        545.999991863966     
   5.45000008121133        483.599992793799     
   5.55000008270144        417.599993777275     
   5.65000008419156        338.399994957447     
   5.75000008568168        306.799995428324     
   5.85000008717179        271.799995949864     
   5.95000008866191        217.599996757507     
   6.05000009015203        200.399997013807     
   6.15000009164214        170.799997454882     
   6.25000009313226        155.999997675419     
   6.35000009462237        122.999998167157     
   6.45000009611249        94.7999985873699     
   6.55000009760261        91.7999986320734     
   6.65000009909272        75.3999988764525     
   6.75000010058284        58.1999991327524     
   6.85000010207295        52.1999992221594     
   6.95000010356307        44.9999993294478     
   7.05000010505319        42.7999993622303     
   7.15000010654330        32.9999995082617     
   7.25000010803342        30.9999995380640     
   7.35000010952353        22.7999996602535     
   7.45000011101365        23.7999996453524     
   7.55000011250377        17.3999997407198     
   7.65000011399388        13.9999997913837     
   7.75000011548400        12.5999998122454     
   7.85000011697412        13.5999997973442     
   7.95000011846423        10.3999998450279     
   8.05000011995435        7.99999988079071     
   8.15000012144446        8.19999987781048     
   8.25000012293458        4.79999992847443     
   8.35000012442470        5.99999991059303     
   8.45000012591481        2.79999995827675     
   8.55000012740493        2.79999995827675     
   8.65000012889504        2.59999996125698     
   8.75000013038516        2.79999995827675     
   8.85000013187528        1.39999997913837     
   8.95000013336539       0.599999991059303     
   9.05000013485551        1.19999998211861     
   9.15000013634562        1.19999998211861     
   9.25000013783574       0.599999991059303     
   9.35000013932586       0.799999988079071     
   9.45000014081597       0.399999994039536     
   9.55000014230609       0.599999991059303     
   9.65000014379621       0.399999994039536     
   9.75000014528632       0.000000000000000E+000
   9.85000014677644       0.199999997019768     
   9.95000014826655       0.000000000000000E+000
   10.0500001497567       0.199999997019768     
   10.1500001512468       0.199999997019768     
   10.2500001527369       0.000000000000000E+000
   10.3500001542270       0.000000000000000E+000
   10.4500001557171       0.000000000000000E+000
   10.5500001572073       0.000000000000000E+000
   10.6500001586974       0.000000000000000E+000
   10.7500001601875       0.000000000000000E+000
   10.8500001616776       0.000000000000000E+000
   10.9500001631677       0.000000000000000E+000
   11.0500001646578       0.000000000000000E+000
   11.1500001661479       0.000000000000000E+000
   11.2500001676381       0.000000000000000E+000
   11.3500001691282       0.000000000000000E+000
   11.4500001706183       0.000000000000000E+000
   11.5500001721084       0.000000000000000E+000
   11.6500001735985       0.000000000000000E+000
   11.7500001750886       0.000000000000000E+000
   11.8500001765788       0.000000000000000E+000
   11.9500001780689       0.000000000000000E+000
   12.0500001795590       0.000000000000000E+000
   12.1500001810491       0.000000000000000E+000
   12.2500001825392       0.000000000000000E+000
   12.3500001840293       0.000000000000000E+000
   12.4500001855195       0.000000000000000E+000
   12.5500001870096       0.000000000000000E+000
   12.6500001884997       0.000000000000000E+000
   12.7500001899898       0.000000000000000E+000
   12.8500001914799       0.000000000000000E+000
   12.9500001929700       0.000000000000000E+000
   13.0500001944602       0.000000000000000E+000
   13.1500001959503       0.000000000000000E+000
   13.2500001974404       0.000000000000000E+000
   13.3500001989305       0.000000000000000E+000
   13.4500002004206       0.000000000000000E+000
   13.5500002019107       0.000000000000000E+000
   13.6500002034009       0.000000000000000E+000
   13.7500002048910       0.000000000000000E+000
   13.8500002063811       0.000000000000000E+000
   13.9500002078712       0.000000000000000E+000
   14.0500002093613       0.000000000000000E+000
   14.1500002108514       0.000000000000000E+000
   14.2500002123415       0.000000000000000E+000
   14.3500002138317       0.000000000000000E+000
   14.4500002153218       0.000000000000000E+000
   14.5500002168119       0.000000000000000E+000
   14.6500002183020       0.000000000000000E+000
   14.7500002197921       0.000000000000000E+000
   14.8500002212822       0.000000000000000E+000
   14.9500002227724       0.000000000000000E+000
   15.0500002242625       0.000000000000000E+000
   15.1500002257526       0.000000000000000E+000
   15.2500002272427       0.000000000000000E+000
   15.3500002287328       0.000000000000000E+000
   15.4500002302229       0.000000000000000E+000
   15.5500002317131       0.000000000000000E+000
   15.6500002332032       0.000000000000000E+000
   15.7500002346933       0.000000000000000E+000
   15.8500002361834       0.000000000000000E+000
   15.9500002376735       0.000000000000000E+000
   16.0500002391636       0.000000000000000E+000
   16.1500002406538       0.000000000000000E+000
   16.2500002421439       0.000000000000000E+000
   16.3500002436340       0.000000000000000E+000
   16.4500002451241       0.000000000000000E+000
   16.5500002466142       0.000000000000000E+000
   16.6500002481043       0.000000000000000E+000
   16.7500002495944       0.000000000000000E+000
   16.8500002510846       0.000000000000000E+000
   16.9500002525747       0.000000000000000E+000
   17.0500002540648       0.000000000000000E+000
   17.1500002555549       0.000000000000000E+000
   17.2500002570450       0.000000000000000E+000
   17.3500002585351       0.000000000000000E+000
   17.4500002600253       0.000000000000000E+000
   17.5500002615154       0.000000000000000E+000
   17.6500002630055       0.000000000000000E+000
   17.7500002644956       0.000000000000000E+000
   17.8500002659857       0.000000000000000E+000
   17.9500002674758       0.000000000000000E+000
   18.0500002689660       0.000000000000000E+000
   18.1500002704561       0.000000000000000E+000
   18.2500002719462       0.000000000000000E+000
   18.3500002734363       0.000000000000000E+000
   18.4500002749264       0.000000000000000E+000
   18.5500002764165       0.000000000000000E+000
   18.6500002779067       0.000000000000000E+000
   18.7500002793968       0.000000000000000E+000
   18.8500002808869       0.000000000000000E+000
   18.9500002823770       0.000000000000000E+000
   19.0500002838671       0.000000000000000E+000
   19.1500002853572       0.000000000000000E+000
   19.2500002868474       0.000000000000000E+000
   19.3500002883375       0.000000000000000E+000
   19.4500002898276       0.000000000000000E+000
   19.5500002913177       0.000000000000000E+000
   19.6500002928078       0.000000000000000E+000
   19.7500002942979       0.000000000000000E+000
   19.8500002957880       0.000000000000000E+000
   19.9500002972782       0.000000000000000E+000


==> anc/fig4_midpoint_/fig4_memrel_mid_taum5_t4.dat <==
  5.000000074505806E-002  0.199999997019768     
  0.150000002235174       0.000000000000000E+000
  0.250000003725290       0.000000000000000E+000
  0.350000005215406       0.199999997019768     
  0.450000006705523       0.199999997019768     
  0.550000008195639       0.000000000000000E+000
  0.650000009685755       0.199999997019768     
  0.750000011175871       0.199999997019768     
  0.850000012665987       0.000000000000000E+000
  0.950000014156103       0.199999997019768     
   1.05000001564622       0.399999994039536     
   1.15000001713634       0.199999997019768     
   1.25000001862645       0.199999997019768     
   1.35000002011657       0.199999997019768     
   1.45000002160668       0.399999994039536     
   1.55000002309680       0.000000000000000E+000
   1.65000002458692       0.199999997019768     
   1.75000002607703       0.199999997019768     
   1.85000002756715       0.199999997019768     
   1.95000002905726       0.199999997019768     
   2.05000003054738       0.000000000000000E+000
   2.15000003203750       0.199999997019768     
   2.25000003352761       0.000000000000000E+000
   2.35000003501773       0.000000000000000E+000
   2.45000003650784       0.000000000000000E+000
   2.55000003799796       0.399999994039536     
   2.65000003948808       0.000000000000000E+000
   2.75000004097819       0.000000000000000E+000
   2.85000004246831       0.000000000000000E+000
   2.95000004395843       0.000000000000000E+000
   3.05000004544854       0.599999991059303     
   3.15000004693866       0.000000000000000E+000
   3.25000004842877       0.000000000000000E+000
   3.35000004991889       0.000000000000000E+000
   3.45000005140901       0.000000000000000E+000
   3.55000005289912       0.000000000000000E+000
   3.65000005438924       0.399999994039536     
   3.75000005587935       0.000000000000000E+000
   3.85000005736947       0.000000000000000E+000
   3.95000005885959       0.199999997019768     
   4.05000006034970       0.399999994039536     
   4.15000006183982       0.000000000000000E+000
   4.25000006332994       0.000000000000000E+000
   4.35000006482005       0.199999997019768     
   4.45000006631017       0.000000000000000E+000
   4.55000006780028       0.000000000000000E+000
   4.65000006929040       0.000000000000000E+000
   4.75000007078052       0.399999994039536     
   4.85000007227063       0.599999991059303     
   4.95000007376075       0.399999994039536     
   5.05000007525086       0.199999997019768     
   5.15000007674098       0.399999994039536     
   5.25000007823110       0.199999997019768     
   5.35000007972121       0.399999994039536     
   5.45000008121133       0.999999985098839     
   5.55000008270144       0.599999991059303     
   5.65000008419156        1.39999997913837     
   5.75000008568168        1.19999998211861     
   5.85000008717179        3.99999994039536     
   5.95000008866191        3.19999995231628     
   6.05000009015203        7.79999988377094     
   6.15000009164214        10.7999998390675     
   6.25000009313226        12.7999998092651     
   6.35000009462237        17.1999997437000     
   6.45000009611249        25.1999996244907     
   6.55000009760261        28.5999995738268     
   6.65000009909272        44.3999993383885     
   6.75000010058284        59.3999991148710     
   6.85000010207295        83.7999987512827     
   6.95000010356307        107.399998399615     
   7.05000010505319        131.399998041987     
   7.15000010654330        176.399997371435     
   7.25000010803342        228.999996587634     
   7.35000010952353        294.199995616078     
   7.45000011101365        360.999994620681     
   7.55000011250377        474.799992924929     
   7.65000011399388        583.799991300702     
   7.75000011548400        733.199989074469     
   7.85000011697412        900.599986580014     
   7.95000011846423        1118.59998333156     
   8.05000011995435        1348.99997989833     
   8.15000012144446        1565.19997667670     
   8.25000012293458        1844.59997251332     
   8.35000012442470        2199.79996722043     
   8.45000012591481        2616.59996100962     
   8.55000012740493        3070.99995423853     
   8.65000012889504        3594.39994643927     
   8.75000013038516        4147.79993819296     
   8.85000013187528        4818.39992820025     
   8.95000013336539        5468.99991850555     
   9.05000013485551        6171.39990803897     
   9.15000013634562        7045.59989501238     
   9.25000013783574        7821.99988344312     
   9.35000013932586        8763.59986941218     
   9.45000014081597        9786.39985417128     
   9.55000014230609        10738.7998399794     
   9.65000014379621        11751.1998248935     
   9.75000014528632        12735.3998102278     
   9.85000014677644        13900.1997928709     
   9.95000014826655        15016.9997762293     
   10.0500001497567        16120.3997597873     
   10.1500001512468        17254.7997428834     
   10.2500001527369        18322.5997269720     
   10.3500001542270        19466.5997099251     
   10.4500001557171        20379.1996963263     
   10.5500001572073        21353.9996818006     
   10.6500001586974        22192.1996693105     
   10.7500001601875        23146.3996550918     
   10.8500001616776        23782.3996456146     
   10.9500001631677        24489.7996350735     
   11.0500001646578        24948.3996282399     
   11.1500001661479        25408.9996213764     
   11.2500001676381        25695.7996171027     
   11.3500001691282        25990.1996127158     
   11.4500001706183        26083.1996113300     
   11.5500001721084        26026.9996121675     
   11.6500001735985        25977.5996129036     
   11.7500001750886        25834.7996150315     
   11.8500001765788        25564.1996190637     
   11.9500001780689        25097.7996260136     
   12.0500001795590        24562.3996339917     
   12.1500001810491        23784.3996455848     
   12.2500001825392        23286.9996529967     
   12.3500001840293        22650.5996624798     
   12.4500001855195        21733.7996761411     
   12.5500001870096        20845.5996893764     
   12.6500001884997        20027.3997015685     
   12.7500001899898        19091.7997155100     
   12.8500001914799        18123.7997299343     
   12.9500001929700        17201.3997436792     
   13.0500001944602        16101.1997600734     
   13.1500001959503        15090.5997751325     
   13.2500001974404        14144.5997892290     
   13.3500001989305        13218.9998030216     
   13.4500002004206        12273.5998171091     
   13.5500002019107        11343.9998309612     
   13.6500002034009        10419.3998447388     
   13.7500002048910        9652.19985617101     
   13.8500002063811        8867.59986786246     
   13.9500002078712        8086.59987950027     
   14.0500002093613        7333.59989072085     
   14.1500002108514        6666.19990066588     
   14.2500002123415        6084.19990933836     
   14.3500002138317        5459.79991864264     
   14.4500002153218        4919.99992668629     
   14.5500002168119        4372.19993484914     
   14.6500002183020        3943.59994123578     
   14.7500002197921        3542.99994720519     
   14.8500002212822        3115.99995356798     
   14.9500002227724        2794.19995836318     
   15.0500002242625        2433.79996373355     
   15.1500002257526        2145.39996803105     
   15.2500002272427        1918.19997141659     
   15.3500002287328        1649.19997542501     
   15.4500002302229        1437.79997857511     
   15.5500002317131        1284.99998085201     
   15.6500002332032        1065.39998412430     
   15.7500002346933        920.799986279011     
   15.8500002361834        800.399988073111     
   15.9500002376735        726.399989175797     
   16.0500002391636        625.599990677834     
   16.1500002406538        499.599992555380     
   16.2500002421439        431.999993562698     
   16.3500002436340        378.999994352460     
   16.4500002451241        326.399995136261     
   16.5500002466142        272.599995937944     
   16.6500002481043        231.999996542931     
   16.7500002495944        190.999997153878     
   16.8500002510846        165.799997529388     
   16.9500002525747        132.999998018146     
   17.0500002540648        114.399998295307     
   17.1500002555549        97.3999985486269     
   17.2500002570450        77.7999988406897     
   17.3500002585351        68.1999989837408     
   17.4500002600253        56.1999991625548     
   17.5500002615154        46.3999993085861     
   17.6500002630055        37.7999994367361     
   17.7500002644956        28.1999995797873     
   17.8500002659857        26.7999996006489     
   17.9500002674758        20.9999996870756     
   18.0500002689660        17.5999997377396     
   18.1500002704561        12.7999998092651     
   18.2500002719462        10.9999998360872     
   18.3500002734363        9.19999986290932     
   18.4500002749264        7.99999988079071     
   18.5500002764165        5.19999992251396     
   18.6500002779067        2.79999995827675     
   18.7500002793968        3.79999994337559     
   18.8500002808869        3.19999995231628     
   18.9500002823770        1.39999997913837     
   19.0500002838671        1.99999997019768     
   19.1500002853572       0.999999985098839     
   19.2500002868474        1.59999997615814     
   19.3500002883375       0.399999994039536     
   19.4500002898276       0.599999991059303     
   19.5500002913177       0.199999997019768     
   19.6500002928078       0.000000000000000E+000
   19.7500002942979       0.199999997019768     
   19.8500002957880       0.599999991059303     
   19.9500002972782       0.199999997019768     


==> anc/fig4_midpoint_/fig4_memrel_mid_taum5_t60.dat <==
  5.000000074505806E-002   441.799993416667     
  0.150000002235174        3135.39995327890     
  0.250000003725290        8088.59987947047     
  0.350000005215406        14566.1997829467     
  0.450000006705523        22290.9996678382     
  0.550000008195639        30394.9995470792     
  0.650000009685755        37899.7994352490     
  0.750000011175871        44457.7993375272     
  0.850000012665987        49608.3992607772     
  0.950000014156103        53775.1991986871     
   1.05000001564622        56118.9991637617     
   1.15000001713634        56750.1991543561     
   1.25000001862645        56463.3991586298     
   1.35000002011657        54681.1991851866     
   1.45000002160668        52538.3992171168     
   1.55000002309680        49337.5992648125     
   1.65000002458692        46304.3993100107     
   1.75000002607703        42612.9993650168     
   1.85000002756715        38850.1994210869     
   1.95000002905726        35064.5994774967     
   2.05000003054738        31646.3995284319     
   2.15000003203750        28352.1995775193     
   2.25000003352761        25126.9996255785     
   2.35000003501773        22283.7996679455     
   2.45000003650784        19351.3997116417     
   2.55000003799796        17022.9997463375     
   2.65000003948808        14729.1997805178     
   2.75000004097819        12669.1998112142     
   2.85000004246831        10920.3998372734     
   2.95000004395843        9533.79985793531     
   3.05000004544854        8270.19987676442     
   3.15000004693866        7046.39989500046     
   3.25000004842877        6040.19990999401     
   3.35000004991889        5163.39992305935     
   3.45000005140901        4367.19993492365     
   3.55000005289912        3740.19994426668     
   3.65000005438924        3201.19995229840     
   3.75000005587935        2706.59995966852     
   3.85000005736947        2299.99996572733     
   3.95000005885959        1950.19997093976     
   4.05000006034970        1639.59997556806     
   4.15000006183982        1383.19997938871     
   4.25000006332994        1187.39998230636     
   4.35000006482005        986.399985301495     
   4.45000006631017        836.799987530708     
   4.55000006780028        681.799989840388     
   4.65000006929040        576.399991410971     
   4.75000007078052        478.999992862344     
   4.85000007227063        408.799993908405     
   4.95000007376075        347.799994817376     
   5.05000007525086        270.599995967746     
   5.15000007674098        218.199996748567     
   5.25000007823110        189.999997168779     
   5.35000007972121        154.999997690320     
   5.45000008121133        134.999997988343     
   5.55000008270144        113.799998304248     
   5.65000008419156        91.7999986320734     
   5.75000008568168        78.1999988347292     
   5.85000008717179        76.3999988615513     
   5.95000008866191        63.9999990463257     
   6.05000009015203        49.9999992549419     
   6.15000009164214        43.5999993503094     
   6.25000009313226        30.5999995440245     
   6.35000009462237        27.7999995857477     
   6.45000009611249        20.9999996870756     
   6.55000009760261        19.7999997049570     
   6.65000009909272        16.9999997466803     
   6.75000010058284        12.7999998092651     
   6.85000010207295        13.1999998033047     
   6.95000010356307        10.1999998480082     
   7.05000010505319        9.19999986290932     
   7.15000010654330        6.19999990761280     
   7.25000010803342        4.39999993443489     
   7.35000010952353        2.39999996423721     
   7.45000011101365        1.59999997615814     
   7.55000011250377        1.39999997913837     
   7.65000011399388        1.99999997019768     
   7.75000011548400       0.599999991059303     
   7.85000011697412        1.39999997913837     
   7.95000011846423       0.199999997019768     
   8.05000011995435       0.000000000000000E+000
   8.15000012144446       0.199999997019768     
   8.25000012293458       0.199999997019768     
   8.35000012442470       0.000000000000000E+000
   8.45000012591481       0.000000000000000E+000
   8.55000012740493       0.399999994039536     
   8.65000012889504       0.199999997019768     
   8.75000013038516       0.199999997019768     
   8.85000013187528       0.000000000000000E+000
   8.95000013336539       0.000000000000000E+000
   9.05000013485551       0.000000000000000E+000
   9.15000013634562       0.000000000000000E+000
   9.25000013783574       0.000000000000000E+000
   9.35000013932586       0.000000000000000E+000
   9.45000014081597       0.000000000000000E+000
   9.55000014230609       0.000000000000000E+000
   9.65000014379621       0.000000000000000E+000
   9.75000014528632       0.000000000000000E+000
   9.85000014677644       0.000000000000000E+000
   9.95000014826655       0.000000000000000E+000
   10.0500001497567       0.000000000000000E+000
   10.1500001512468       0.000000000000000E+000
   10.2500001527369       0.000000000000000E+000
   10.3500001542270       0.000000000000000E+000
   10.4500001557171       0.000000000000000E+000
   10.5500001572073       0.000000000000000E+000
   10.6500001586974       0.000000000000000E+000
   10.7500001601875       0.000000000000000E+000
   10.8500001616776       0.000000000000000E+000
   10.9500001631677       0.000000000000000E+000
   11.0500001646578       0.000000000000000E+000
   11.1500001661479       0.000000000000000E+000
   11.2500001676381       0.000000000000000E+000
   11.3500001691282       0.000000000000000E+000
   11.4500001706183       0.000000000000000E+000
   11.5500001721084       0.000000000000000E+000
   11.6500001735985       0.000000000000000E+000
   11.7500001750886       0.000000000000000E+000
   11.8500001765788       0.000000000000000E+000
   11.9500001780689       0.000000000000000E+000
   12.0500001795590       0.000000000000000E+000
   12.1500001810491       0.000000000000000E+000
   12.2500001825392       0.000000000000000E+000
   12.3500001840293       0.000000000000000E+000
   12.4500001855195       0.000000000000000E+000
   12.5500001870096       0.000000000000000E+000
   12.6500001884997       0.000000000000000E+000
   12.7500001899898       0.000000000000000E+000
   12.8500001914799       0.000000000000000E+000
   12.9500001929700       0.000000000000000E+000
   13.0500001944602       0.000000000000000E+000
   13.1500001959503       0.000000000000000E+000
   13.2500001974404       0.000000000000000E+000
   13.3500001989305       0.000000000000000E+000
   13.4500002004206       0.000000000000000E+000
   13.5500002019107       0.000000000000000E+000
   13.6500002034009       0.000000000000000E+000
   13.7500002048910       0.000000000000000E+000
   13.8500002063811       0.000000000000000E+000
   13.9500002078712       0.000000000000000E+000
   14.0500002093613       0.000000000000000E+000
   14.1500002108514       0.000000000000000E+000
   14.2500002123415       0.000000000000000E+000
   14.3500002138317       0.000000000000000E+000
   14.4500002153218       0.000000000000000E+000
   14.5500002168119       0.000000000000000E+000
   14.6500002183020       0.000000000000000E+000
   14.7500002197921       0.000000000000000E+000
   14.8500002212822       0.000000000000000E+000
   14.9500002227724       0.000000000000000E+000
   15.0500002242625       0.000000000000000E+000
   15.1500002257526       0.000000000000000E+000
   15.2500002272427       0.000000000000000E+000
   15.3500002287328       0.000000000000000E+000
   15.4500002302229       0.000000000000000E+000
   15.5500002317131       0.000000000000000E+000
   15.6500002332032       0.000000000000000E+000
   15.7500002346933       0.000000000000000E+000
   15.8500002361834       0.000000000000000E+000
   15.9500002376735       0.000000000000000E+000
   16.0500002391636       0.000000000000000E+000
   16.1500002406538       0.000000000000000E+000
   16.2500002421439       0.000000000000000E+000
   16.3500002436340       0.000000000000000E+000
   16.4500002451241       0.000000000000000E+000
   16.5500002466142       0.000000000000000E+000
   16.6500002481043       0.000000000000000E+000
   16.7500002495944       0.000000000000000E+000
   16.8500002510846       0.000000000000000E+000
   16.9500002525747       0.000000000000000E+000
   17.0500002540648       0.000000000000000E+000
   17.1500002555549       0.000000000000000E+000
   17.2500002570450       0.000000000000000E+000
   17.3500002585351       0.000000000000000E+000
   17.4500002600253       0.000000000000000E+000
   17.5500002615154       0.000000000000000E+000
   17.6500002630055       0.000000000000000E+000
   17.7500002644956       0.000000000000000E+000
   17.8500002659857       0.000000000000000E+000
   17.9500002674758       0.000000000000000E+000
   18.0500002689660       0.000000000000000E+000
   18.1500002704561       0.000000000000000E+000
   18.2500002719462       0.000000000000000E+000
   18.3500002734363       0.000000000000000E+000
   18.4500002749264       0.000000000000000E+000
   18.5500002764165       0.000000000000000E+000
   18.6500002779067       0.000000000000000E+000
   18.7500002793968       0.000000000000000E+000
   18.8500002808869       0.000000000000000E+000
   18.9500002823770       0.000000000000000E+000
   19.0500002838671       0.000000000000000E+000
   19.1500002853572       0.000000000000000E+000
   19.2500002868474       0.000000000000000E+000
   19.3500002883375       0.000000000000000E+000
   19.4500002898276       0.000000000000000E+000
   19.5500002913177       0.000000000000000E+000
   19.6500002928078       0.000000000000000E+000
   19.7500002942979       0.000000000000000E+000
   19.8500002957880       0.000000000000000E+000
   19.9500002972782       0.000000000000000E+000


==> anc/fig4_midpoint_/fig4_memrel_mid_taum5_t8.dat <==
  5.000000074505806E-002  0.199999997019768     
  0.150000002235174        3.19999995231628     
  0.250000003725290        5.79999991357327     
  0.350000005215406        16.5999997526407     
  0.450000006705523        31.7999995261431     
  0.550000008195639        43.5999993503094     
  0.650000009685755        69.7999989598990     
  0.750000011175871        112.799998319149     
  0.850000012665987        158.799997633696     
  0.950000014156103        199.599997025728     
   1.05000001564622        271.799995949864     
   1.15000001713634        362.399994599819     
   1.25000001862645        502.999992504716     
   1.35000002011657        614.999990835786     
   1.45000002160668        768.399988549948     
   1.55000002309680        959.199985706806     
   1.65000002458692        1177.99998244643     
   1.75000002607703        1462.19997821152     
   1.85000002756715        1762.19997374117     
   1.95000002905726        2079.99996900559     
   2.05000003054738        2425.79996385276     
   2.15000003203750        2844.99995760620     
   2.25000003352761        3255.39995149076     
   2.35000003501773        3819.19994308949     
   2.45000003650784        4376.59993478358     
   2.55000003799796        4973.19992589355     
   2.65000003948808        5520.79991773367     
   2.75000004097819        6157.59990824461     
   2.85000004246831        6856.79989782572     
   2.95000004395843        7621.99988642335     
   3.05000004544854        8320.19987601936     
   3.15000004693866        9103.79986434281     
   3.25000004842877        9815.99985373020     
   3.35000004991889        10760.3998396575     
   3.45000005140901        11470.1998290807     
   3.55000005289912        12346.9998160154     
   3.65000005438924        13159.7998039037     
   3.75000005587935        13998.9997913986     
   3.85000005736947        14704.5997808844     
   3.95000005885959        15398.9997705370     
   4.05000006034970        16145.9997594059     
   4.15000006183982        16881.3997484475     
   4.25000006332994        17563.7997382790     
   4.35000006482005        18149.3997295529     
   4.45000006631017        18678.5997216672     
   4.55000006780028        19247.1997131944     
   4.65000006929040        19710.9997062832     
   4.75000007078052        20068.7997009516     
   4.85000007227063        20346.7996968091     
   4.95000007376075        20763.7996905953     
   5.05000007525086        20827.3996896476     
   5.15000007674098        21072.3996859968     
   5.25000007823110        21245.3996834189     
   5.35000007972121        21372.1996815294     
   5.45000008121133        21286.9996827990     
   5.55000008270144        21120.1996852845     
   5.65000008419156        21084.1996858209     
   5.75000008568168        20723.7996911913     
   5.85000008717179        20445.3996953398     
   5.95000008866191        20211.9996988177     
   6.05000009015203        19878.1997037917     
   6.15000009164214        19583.3997081846     
   6.25000009313226        19140.5997147828     
   6.35000009462237        18730.5997208923     
   6.45000009611249        18148.3997295678     
   6.55000009760261        17643.5997370899     
   6.65000009909272        17233.9997431934     
   6.75000010058284        16663.5997516930     
   6.85000010207295        15989.3997617394     
   6.95000010356307        15460.5997696191     
   7.05000010505319        14797.9997794926     
   7.15000010654330        14202.3997883678     
   7.25000010803342        13601.7997973174     
   7.35000010952353        13006.1998061925     
   7.45000011101365        12416.7998149753     
   7.55000011250377        11918.1998224050     
   7.65000011399388        11229.7998326629     
   7.75000011548400        10703.7998405010     
   7.85000011697412        10179.1998483181     
   7.95000011846423        9618.39985667467     
   8.05000011995435        9050.79986513257     
   8.15000012144446        8544.19987268150     
   8.25000012293458        8016.99988053739     
   8.35000012442470        7561.99988731742     
   8.45000012591481        7054.39989488125     
   8.55000012740493        6620.99990133941     
   8.65000012889504        6177.99990794063     
   8.75000013038516        5813.39991337359     
   8.85000013187528        5302.59992098510     
   8.95000013336539        4995.19992556572     
   9.05000013485551        4692.99993006885     
   9.15000013634562        4348.59993520081     
   9.25000013783574        4020.39994009137     
   9.35000013932586        3727.59994445443     
   9.45000014081597        3374.99994970858     
   9.55000014230609        3219.99995201826     
   9.65000014379621        2941.99995616078     
   9.75000014528632        2735.99995923042     
   9.85000014677644        2485.59996296167     
   9.95000014826655        2247.39996651113     
   10.0500001497567        2106.19996861517     
   10.1500001512468        1882.39997195005     
   10.2500001527369        1762.19997374117     
   10.3500001542270        1598.99997617304     
   10.4500001557171        1484.99997787178     
   10.5500001572073        1348.59997990429     
   10.6500001586974        1211.79998194277     
   10.7500001601875        1089.39998376668     
   10.8500001616776        1015.19998487234     
   10.9500001631677        906.599986490607     
   11.0500001646578        829.999987632036     
   11.1500001661479        738.199988999963     
   11.2500001676381        671.599989992380     
   11.3500001691282        616.999990805984     
   11.4500001706183        541.599991929531     
   11.5500001721084        475.599992913008     
   11.6500001735985        447.399993333221     
   11.7500001750886        397.999994069338     
   11.8500001765788        358.799994653463     
   11.9500001780689        321.799995204806     
   12.0500001795590        290.999995663762     
   12.1500001810491        268.399996000528     
   12.2500001825392        227.999996602535     
   12.3500001840293        202.799996978045     
   12.4500001855195        184.599997249246     
   12.5500001870096        159.799997618794     
   12.6500001884997        154.999997690320     
   12.7500001899898        134.999997988343     
   12.8500001914799        118.999998226762     
   12.9500001929700        101.799998483062     
   13.0500001944602        102.599998471141     
   13.1500001959503        78.1999988347292     
   13.2500001974404        69.7999989598990     
   13.3500001989305        63.5999990522862     
   13.4500002004206        58.7999991238117     
   13.5500002019107        47.5999992907047     
   13.6500002034009        46.5999993056059     
   13.7500002048910        37.1999994456768     
   13.8500002063811        37.1999994456768     
   13.9500002078712        32.5999995142221     
   14.0500002093613        26.7999996006489     
   14.1500002108514        22.7999996602535     
   14.2500002123415        20.9999996870756     
   14.3500002138317        18.5999997228384     
   14.4500002153218        14.9999997764826     
   14.5500002168119        13.9999997913837     
   14.6500002183020        14.7999997794628     
   14.7500002197921        9.99999985098839     
   14.8500002212822        9.39999985992909     
   14.9500002227724        7.19999989271164     
   15.0500002242625        9.99999985098839     
   15.1500002257526        3.99999994039536     
   15.2500002272427        3.99999994039536     
   15.3500002287328        3.19999995231628     
   15.4500002302229        3.99999994039536     
   15.5500002317131        2.99999995529652     
   15.6500002332032        2.79999995827675     
   15.7500002346933        3.19999995231628     
   15.8500002361834        2.99999995529652     
   15.9500002376735        2.59999996125698     
   16.0500002391636       0.799999988079071     
   16.1500002406538        1.19999998211861     
   16.2500002421439       0.399999994039536     
   16.3500002436340       0.599999991059303     
   16.4500002451241       0.999999985098839     
   16.5500002466142       0.599999991059303     
   16.6500002481043       0.999999985098839     
   16.7500002495944       0.599999991059303     
   16.8500002510846       0.399999994039536     
   16.9500002525747       0.399999994039536     
   17.0500002540648       0.999999985098839     
   17.1500002555549       0.599999991059303     
   17.2500002570450       0.399999994039536     
   17.3500002585351       0.000000000000000E+000
   17.4500002600253       0.199999997019768     
   17.5500002615154       0.000000000000000E+000
   17.6500002630055       0.000000000000000E+000
   17.7500002644956       0.399999994039536     
   17.8500002659857       0.000000000000000E+000
   17.9500002674758       0.199999997019768     
   18.0500002689660       0.000000000000000E+000
   18.1500002704561       0.000000000000000E+000
   18.2500002719462       0.000000000000000E+000
   18.3500002734363       0.000000000000000E+000
   18.4500002749264       0.000000000000000E+000
   18.5500002764165       0.000000000000000E+000
   18.6500002779067       0.000000000000000E+000
   18.7500002793968       0.000000000000000E+000
   18.8500002808869       0.000000000000000E+000
   18.9500002823770       0.000000000000000E+000
   19.0500002838671       0.000000000000000E+000
   19.1500002853572       0.000000000000000E+000
   19.2500002868474       0.000000000000000E+000
   19.3500002883375       0.000000000000000E+000
   19.4500002898276       0.000000000000000E+000
   19.5500002913177       0.000000000000000E+000
   19.6500002928078       0.000000000000000E+000
   19.7500002942979       0.000000000000000E+000
   19.8500002957880       0.000000000000000E+000
   19.9500002972782       0.000000000000000E+000


==> anc/fig5_midpoint_/lgc_wm_eq_heun_T0.2.dat <==
  5.0000001E-02  8.1095779E-03
  0.1000000      8.0240052E-03
  0.1500000      7.9393685E-03
  0.2000000      7.8557516E-03
  0.2500000      7.7732098E-03
  0.3000000      7.6916176E-03
  0.3500000      7.6109581E-03
  0.4000000      7.5310906E-03
  0.4500000      7.4521289E-03
  0.5000000      7.3740175E-03
  0.5500000      7.2966828E-03
  0.6000000      7.2202091E-03
  0.6500000      7.1446397E-03
  0.7000000      7.0698825E-03
  0.7500000      6.9959741E-03
  0.8000000      6.9229631E-03
  0.8500000      6.8507278E-03
  0.9000000      6.7793932E-03
  0.9500000      6.7087496E-03
   1.000000      6.6387928E-03
   1.050000      6.5696905E-03
   1.100000      6.5013943E-03
   1.150000      6.4338264E-03
   1.200000      6.3669942E-03
   1.250000      6.3008834E-03
   1.300000      6.2355292E-03
   1.350000      6.1709499E-03
   1.400000      6.1071119E-03
   1.450000      6.0439883E-03
   1.500000      5.9814393E-03
   1.550000      5.9196041E-03
   1.600000      5.8584320E-03
   1.650000      5.7979743E-03
   1.700000      5.7381717E-03
   1.750000      5.6790570E-03
   1.800000      5.6204596E-03
   1.850000      5.5623800E-03
   1.900000      5.5048792E-03
   1.950000      5.4480005E-03
   2.000000      5.3916946E-03
   2.050000      5.3359168E-03
   2.100000      5.2807145E-03
   2.150000      5.2260398E-03
   2.200000      5.1718578E-03
   2.250000      5.1183281E-03
   2.300000      5.0650984E-03
   2.350000      5.0123460E-03
   2.400000      4.9600792E-03
   2.450000      4.9085040E-03
   2.500000      4.8574111E-03
   2.550000      4.8068082E-03
   2.600000      4.7566467E-03
   2.650000      4.7070310E-03
   2.700000      4.6579540E-03
   2.750000      4.6093487E-03
   2.800000      4.5611290E-03
   2.850000      4.5133322E-03
   2.900000      4.4661337E-03
   2.950000      4.4193957E-03
   3.000000      4.3729604E-03
   3.050000      4.3272818E-03
   3.100000      4.2820293E-03
   3.150000      4.2371820E-03
   3.200000      4.1927570E-03
   3.250000      4.1487827E-03
   3.300000      4.1052578E-03
   3.350000      4.0619010E-03
   3.400000      4.0189936E-03
   3.450000      3.9765043E-03
   3.500000      3.9345045E-03
   3.550000      3.8929651E-03
   3.600000      3.8520973E-03
   3.650000      3.8116269E-03
   3.700000      3.7716541E-03
   3.750000      3.7322226E-03
   3.800000      3.6932060E-03
   3.850000      3.6547484E-03
   3.900000      3.6166355E-03
   3.950000      3.5789034E-03
   4.000000      3.5415159E-03
   4.050000      3.5045084E-03
   4.100000      3.4677936E-03
   4.150000      3.4315230E-03
   4.200000      3.3956340E-03
   4.250000      3.3600437E-03
   4.300000      3.3248914E-03
   4.350000      3.2899482E-03
   4.400000      3.2554506E-03
   4.450000      3.2211884E-03
   4.500000      3.1870131E-03
   4.550000      3.1531008E-03
   4.600000      3.1193965E-03
   4.650000      3.0861145E-03
   4.700000      3.0531520E-03
   4.750000      3.0204649E-03
   4.800000      2.9881054E-03
   4.850000      2.9559985E-03
   4.900000      2.9242246E-03
   4.950000      2.8928160E-03
   5.000000      2.8619100E-03
   5.050000      2.8313063E-03
   5.100000      2.8009585E-03
   5.150000      2.7708069E-03
   5.200000      2.7410048E-03
   5.250000      2.7113499E-03
   5.300000      2.6819317E-03
   5.350000      2.6527175E-03
   5.400000      2.6238752E-03
   5.450000      2.5952864E-03
   5.500000      2.5670754E-03
   5.550000      2.5392154E-03
   5.600000      2.5115812E-03
   5.650000      2.4843211E-03
   5.700000      2.4572518E-03
   5.750000      2.4303619E-03
   5.800000      2.4037026E-03
   5.850000      2.3773147E-03
   5.900000      2.3511557E-03
   5.950000      2.3254249E-03
   6.000000      2.3000496E-03
   6.050000      2.2750269E-03
   6.100000      2.2503147E-03
   6.150000      2.2257688E-03
   6.200000      2.2015900E-03
   6.250000      2.1777600E-03
   6.300000      2.1541361E-03
   6.350000      2.1307254E-03
   6.400000      2.1074365E-03
   6.450000      2.0843092E-03
   6.500000      2.0614979E-03
   6.550000      2.0391962E-03
   6.600000      2.0171013E-03
   6.650000      1.9952471E-03
   6.700000      1.9735140E-03
   6.750000      1.9520223E-03
   6.800000      1.9308397E-03
   6.850000      1.9100262E-03
   6.900000      1.8895202E-03
   6.950000      1.8692712E-03
   7.000000      1.8492305E-03
   7.050000      1.8294153E-03
   7.100000      1.8097776E-03
   7.150000      1.7901938E-03
   7.200000      1.7707942E-03
   7.250000      1.7514644E-03
   7.300000      1.7323969E-03
   7.350000      1.7136112E-03
   7.400000      1.6950837E-03
   7.450000      1.6768108E-03
   7.500000      1.6588436E-03
   7.550000      1.6409954E-03
   7.600000      1.6234886E-03
   7.650000      1.6062835E-03
   7.700000      1.5892190E-03
   7.750000      1.5722573E-03
   7.800000      1.5553487E-03
   7.850000      1.5386083E-03
   7.900000      1.5220174E-03
   7.950000      1.5056187E-03
   8.000000      1.4894971E-03
   8.050000      1.4734387E-03
   8.100000      1.4575544E-03
   8.150001      1.4417778E-03
   8.200000      1.4260595E-03
   8.250000      1.4105357E-03
   8.300000      1.3950975E-03
   8.350000      1.3798749E-03
   8.400001      1.3648344E-03
   8.450000      1.3499539E-03
   8.500000      1.3351883E-03
   8.550000      1.3204452E-03
   8.600000      1.3058351E-03
   8.650001      1.2914672E-03
   8.700000      1.2772034E-03
   8.750000      1.2630131E-03
   8.800000      1.2488461E-03
   8.850000      1.2348067E-03
   8.900001      1.2209190E-03
   8.950000      1.2072582E-03
   9.000000      1.1937354E-03
   9.050000      1.1802893E-03
   9.100000      1.1669480E-03
   9.150001      1.1538406E-03
   9.200000      1.1409317E-03
   9.250000      1.1282424E-03
   9.300000      1.1158476E-03
   9.350000      1.1036680E-03
   9.400001      1.0915579E-03
   9.450000      1.0795596E-03
   9.500000      1.0677292E-03
   9.550000      1.0561083E-03
   9.600000      1.0445080E-03
   9.650001      1.0330089E-03
   9.700000      1.0215939E-03
   9.750000      1.0102274E-03
   9.800000      9.9896477E-04
   9.850000      9.8790100E-04
   9.900001      9.7701733E-04
   9.950000      9.6634385E-04
   10.00000      9.5574558E-04
   10.05000      9.4510970E-04
   10.10000      9.3442778E-04
   10.15000      9.2384225E-04
   10.20000      9.1322465E-04
   10.25000      9.0272998E-04
   10.30000      8.9225400E-04
   10.35000      8.8191521E-04
   10.40000      8.7159063E-04
   10.45000      8.6122548E-04
   10.50000      8.5094257E-04
   10.55000      8.4073393E-04
   10.60000      8.3060388E-04
   10.65000      8.2055957E-04
   10.70000      8.1079802E-04
   10.75000      8.0111477E-04
   10.80000      7.9156837E-04
   10.85000      7.8204839E-04
   10.90000      7.7273336E-04
   10.95000      7.6371728E-04
   11.00000      7.5465190E-04
   11.05000      7.4555562E-04
   11.10000      7.3658978E-04
   11.15000      7.2766893E-04
   11.20000      7.1898499E-04
   11.25000      7.1040780E-04
   11.30000      7.0203963E-04
   11.35000      6.9366541E-04
   11.40000      6.8537315E-04
   11.45000      6.7717111E-04
   11.50000      6.6908915E-04
   11.55000      6.6109648E-04
   11.60000      6.5324560E-04
   11.65000      6.4556435E-04
   11.70000      6.3779630E-04
   11.75000      6.2997546E-04
   11.80000      6.2226324E-04
   11.85000      6.1473617E-04
   11.90000      6.0725125E-04
   11.95000      5.9969787E-04
   12.00000      5.9223908E-04
   12.05000      5.8491045E-04
   12.10000      5.7763257E-04
   12.15000      5.7060050E-04
   12.20000      5.6363869E-04
   12.25000      5.5676897E-04
   12.30000      5.5010914E-04
   12.35000      5.4342515E-04
   12.40000      5.3686241E-04
   12.45000      5.3039117E-04
   12.50000      5.2410172E-04
   12.55000      5.1787257E-04
   12.60000      5.1157654E-04
   12.65000      5.0517643E-04
   12.70000      4.9887056E-04
   12.75000      4.9264578E-04
   12.80000      4.8641703E-04
   12.85000      4.8028998E-04
   12.90000      4.7411333E-04
   12.95000      4.6794268E-04
   13.00000      4.6175753E-04
   13.05000      4.5557812E-04
   13.10000      4.4936207E-04
   13.15000      4.4312386E-04
   13.20000      4.3682486E-04
   13.25000      4.3050427E-04
   13.30000      4.2445833E-04
   13.35000      4.1853171E-04
   13.40000      4.1246848E-04
   13.45000      4.0647222E-04
   13.50000      4.0056225E-04
   13.55000      3.9476450E-04
   13.60000      3.8896213E-04
   13.65000      3.8331485E-04
   13.70000      3.7767991E-04
   13.75000      3.7199209E-04
   13.80000      3.6634857E-04
   13.85000      3.6072751E-04
   13.90000      3.5520684E-04
   13.95000      3.4977047E-04
   14.00000      3.4444340E-04
   14.05000      3.3912616E-04
   14.10000      3.3385269E-04
   14.15000      3.2875381E-04
   14.20000      3.2371416E-04
   14.25000      3.1868397E-04
   14.30000      3.1357724E-04
   14.35000      3.0849950E-04
   14.40000      3.0353366E-04
   14.45000      2.9851109E-04
   14.50000      2.9351623E-04
   14.55000      2.8868119E-04
   14.60000      2.8398109E-04
   14.65000      2.7925917E-04
   14.70000      2.7466871E-04
   14.75000      2.7017624E-04
   14.80000      2.6558552E-04
   14.85000      2.6093755E-04
   14.90000      2.5632131E-04
   14.95000      2.5188579E-04
   15.00000      2.4754970E-04
   15.05000      2.4323598E-04
   15.10000      2.3899920E-04
   15.15000      2.3478857E-04
   15.20000      2.3046977E-04
   15.25000      2.2625572E-04
   15.30000      2.2215270E-04
   15.35000      2.1791694E-04
   15.40000      2.1362040E-04
   15.45000      2.0924071E-04
   15.50000      2.0507073E-04
   15.55000      2.0095288E-04
   15.60000      1.9687950E-04
   15.65000      1.9301609E-04
   15.70000      1.8926291E-04
   15.75000      1.8557835E-04
   15.80000      1.8195974E-04
   15.85000      1.7840353E-04
   15.90000      1.7499227E-04
   15.95000      1.7162964E-04
   16.00000      1.6814546E-04
   16.05000      1.6463676E-04
   16.10000      1.6098803E-04
   16.15000      1.5727855E-04
   16.20000      1.5355818E-04
   16.25000      1.4987975E-04
   16.30000      1.4623131E-04
   16.35000      1.4264107E-04
   16.40000      1.3910217E-04
   16.45000      1.3558708E-04
   16.50000      1.3211163E-04
   16.55000      1.2871159E-04
   16.60000      1.2528125E-04
   16.65000      1.2202263E-04
   16.70000      1.1897289E-04
   16.75000      1.1606944E-04
   16.80000      1.1327429E-04
   16.85000      1.1058593E-04
   16.90000      1.0788334E-04
   16.95000      1.0506219E-04
   17.00000      1.0230800E-04
   17.05000      9.9426979E-05
   17.10000      9.6570679E-05
   17.15000      9.3706185E-05
   17.20000      9.0880669E-05
   17.25000      8.8154549E-05
   17.30000      8.5180953E-05
   17.35000      8.2336708E-05
   17.40000      7.9647718E-05
   17.45000      7.7000106E-05
   17.50000      7.4443640E-05
   17.55000      7.1858223E-05
   17.60000      6.9430731E-05
   17.65000      6.7120171E-05
   17.70000      6.4866210E-05
   17.75000      6.2698033E-05
   17.80000      6.0618888E-05
   17.85000      5.8540132E-05
   17.90000      5.6462170E-05
   17.95000      5.4381886E-05
   18.00000      5.2334926E-05
   18.05000      5.0304759E-05
   18.10000      4.8269689E-05
   18.15000      4.6397196E-05
   18.20000      4.4587407E-05
   18.25000      4.2786894E-05
   18.30000      4.0924799E-05
   18.35000      3.9009545E-05
   18.40000      3.6996738E-05
   18.45000      3.5123539E-05
   18.50000      3.3289401E-05
   18.55000      3.1290943E-05
   18.60000      2.9391105E-05
   18.65000      2.7562450E-05
   18.70000      2.5928621E-05
   18.75000      2.4019320E-05
   18.80000      2.2134487E-05
   18.85000      2.0342399E-05
   18.90000      1.8672070E-05
   18.95000      1.6934458E-05
   19.00000      1.5239424E-05
   19.05000      1.3431809E-05
   19.10000      1.1555535E-05
   19.15000      9.6791609E-06
   19.20000      7.8794756E-06
   19.25000      6.2259192E-06
   19.30000      4.6239247E-06
   19.35000      3.0806357E-06
   19.40000      1.5721964E-06
   19.45000      1.5332073E-07
   19.50000     -1.3588030E-06
   19.55000     -2.7029344E-06
   19.60000     -4.0325940E-06
   19.65000     -5.3301064E-06
   19.70000     -6.7800456E-06
   19.75000     -8.3224977E-06
   19.80000     -9.8692644E-06
   19.85000     -1.1342814E-05
   19.90000     -1.2770174E-05
   19.95000     -1.4007293E-05
   20.00000     -1.5247273E-05
   20.05000     -1.6464952E-05
   20.10000     -1.7664099E-05
   20.15000     -1.8958459E-05
   20.20000     -2.0184889E-05
   20.25000     -2.1441565E-05
   20.30000     -2.2610837E-05
   20.35000     -2.3756362E-05
   20.40000     -2.5100675E-05
   20.45000     -2.6469956E-05
   20.50000     -2.7795746E-05
   20.55000     -2.9182618E-05
   20.60000     -3.0589326E-05
   20.65000     -3.1896485E-05
   20.70000     -3.3265318E-05
   20.75000     -3.4559442E-05
   20.80000     -3.5819390E-05
   20.85000     -3.7111971E-05
   20.90000     -3.8221675E-05
   20.95000     -3.9325369E-05
   21.00000     -4.0521023E-05
   21.05000     -4.1704498E-05
   21.10000     -4.2793814E-05
   21.15000     -4.3849275E-05
   21.20000     -4.4888824E-05
   21.25000     -4.6050973E-05
   21.30000     -4.7220874E-05
   21.35000     -4.8205377E-05
   21.40000     -4.9114729E-05
   21.45000     -4.9973649E-05
   21.50000     -5.0868661E-05
   21.55000     -5.1762716E-05
   21.60000     -5.2602187E-05
   21.65000     -5.3529897E-05
   21.70000     -5.4378212E-05
   21.75000     -5.5210181E-05
   21.80000     -5.5934528E-05
   21.85000     -5.6572142E-05
   21.90000     -5.7015317E-05
   21.95000     -5.7477406E-05
   22.00000     -5.7939174E-05
   22.05000     -5.8359521E-05
   22.10000     -5.8625548E-05
   22.15000     -5.8830432E-05
   22.20000     -5.9085141E-05
   22.25000     -5.9309714E-05
   22.30000     -5.9350936E-05
   22.35000     -5.9367612E-05
   22.40000     -5.9448757E-05
   22.45000     -5.9524205E-05
   22.50000     -5.9579426E-05
   22.55000     -5.9439124E-05
   22.60000     -5.9269772E-05
   22.65000     -5.9156464E-05
   22.70000     -5.9066882E-05
   22.75000     -5.9124093E-05
   22.80000     -5.9249782E-05
   22.85000     -5.9463804E-05
   22.90000     -5.9473467E-05
   22.95000     -5.9333001E-05
   23.00000     -5.9097241E-05
   23.05000     -5.8830217E-05
   23.10000     -5.8642894E-05
   23.15000     -5.8455204E-05
   23.20000     -5.8389174E-05
   23.25000     -5.8274305E-05
   23.30000     -5.8103706E-05
   23.35000     -5.8014550E-05
   23.40000     -5.7902696E-05
   23.45000     -5.7985060E-05
   23.50000     -5.8048478E-05
   23.55000     -5.7892557E-05
   23.60000     -5.7773406E-05
   23.65000     -5.7665475E-05
   23.70000     -5.7476645E-05
   23.75000     -5.7310492E-05
   23.80000     -5.7136367E-05
   23.85000     -5.6985515E-05
   23.90000     -5.6726698E-05
   23.95000     -5.6422072E-05
   24.00000     -5.6156798E-05
   24.05000     -5.5858465E-05
   24.10000     -5.5544235E-05
   24.15000     -5.5122189E-05
   24.20000     -5.4609416E-05
   24.25000     -5.4057353E-05
   24.30000     -5.3267828E-05
   24.35000     -5.2481293E-05
   24.40000     -5.1713447E-05
   24.45000     -5.0952647E-05
   24.50000     -5.0175655E-05
   24.55000     -4.9429313E-05
   24.60000     -4.8622296E-05
   24.65000     -4.7731453E-05
   24.70000     -4.6653589E-05
   24.75000     -4.5611348E-05
   24.80000     -4.4667551E-05
   24.85000     -4.3769654E-05
   24.90000     -4.2839827E-05
   24.95000     -4.1899628E-05
   25.00000     -4.0896753E-05
   25.05000     -3.9997769E-05
   25.10000     -3.9099617E-05
   25.15000     -3.8184880E-05
   25.20000     -3.7193666E-05
   25.25000     -3.6106569E-05
   25.30000     -3.5125704E-05
   25.35000     -3.4335368E-05
   25.40000     -3.3686832E-05
   25.45000     -3.2974982E-05
   25.50000     -3.2231153E-05
   25.55000     -3.1381485E-05
   25.60000     -3.0568433E-05
   25.65000     -2.9754596E-05
   25.70000     -2.9013834E-05
   25.75000     -2.8281625E-05
   25.80000     -2.7661623E-05
   25.85000     -2.6931282E-05
   25.90000     -2.6206217E-05
   25.95000     -2.5506914E-05
   26.00000     -2.4852096E-05
   26.05000     -2.4161511E-05
   26.10000     -2.3542840E-05
   26.15000     -2.2944911E-05
   26.20000     -2.2423470E-05
   26.25000     -2.1880867E-05
   26.30000     -2.1311736E-05
   26.35000     -2.0794583E-05
   26.40000     -2.0332842E-05
   26.45000     -2.0033689E-05
   26.50000     -1.9778890E-05
   26.55000     -1.9697798E-05
   26.60000     -1.9665535E-05
   26.65000     -1.9577012E-05
   26.70000     -1.9525338E-05
   26.75000     -1.9546094E-05
   26.80000     -1.9465888E-05
   26.85000     -1.9481413E-05
   26.90000     -1.9500556E-05
   26.95000     -1.9585548E-05
   27.00000     -1.9654943E-05
   27.05000     -1.9748446E-05
   27.10000     -1.9831668E-05
   27.15000     -1.9883644E-05
   27.20000     -1.9909841E-05
   27.25000     -1.9894254E-05
   27.30000     -1.9784002E-05
   27.35000     -1.9665138E-05
   27.40000     -1.9625788E-05
   27.45000     -1.9594154E-05
   27.50000     -1.9486723E-05
   27.55000     -1.9427787E-05
   27.60000     -1.9390129E-05
   27.65000     -1.9403047E-05
   27.70000     -1.9451587E-05
   27.75000     -1.9449340E-05
   27.80000     -1.9477759E-05
   27.85000     -1.9500052E-05
   27.90000     -1.9766016E-05
   27.95000     -2.0150626E-05
   28.00000     -2.0404899E-05
   28.05000     -2.0538380E-05
   28.10000     -2.0518579E-05
   28.15000     -2.0577114E-05
   28.20000     -2.0766098E-05
   28.25000     -2.0893107E-05
   28.30000     -2.1158145E-05
   28.35000     -2.1385573E-05
   28.40000     -2.1570122E-05
   28.45000     -2.1727999E-05
   28.50000     -2.1729797E-05
   28.55000     -2.1717373E-05
   28.60000     -2.1668842E-05
   28.65000     -2.1667798E-05
   28.70000     -2.1712905E-05
   28.75000     -2.1800395E-05
   28.80000     -2.1868302E-05
   28.85000     -2.2023532E-05
   28.90000     -2.2140232E-05
   28.95000     -2.2130713E-05
   29.00000     -2.1990949E-05
   29.05000     -2.1762206E-05
   29.10000     -2.1513966E-05
   29.15000     -2.1376802E-05
   29.20000     -2.1434136E-05
   29.25000     -2.1541136E-05
   29.30000     -2.1591683E-05
   29.35000     -2.1591832E-05
   29.40000     -2.1385502E-05
   29.45000     -2.1136195E-05
   29.50000     -2.1017548E-05
   29.55000     -2.0932350E-05
   29.60000     -2.0909876E-05
   29.65000     -2.0899721E-05
   29.70000     -2.1123127E-05
   29.75000     -2.1342497E-05
   29.80000     -2.1635871E-05
   29.85000     -2.1918813E-05
   29.90000     -2.2277414E-05
   29.95000     -2.2591841E-05
   30.00000     -2.2918401E-05
   30.05000     -2.3294542E-05
   30.10000     -2.3599299E-05
   30.15000     -2.3937886E-05
   30.20000     -2.4361987E-05
   30.25000     -2.4928013E-05
   30.30000     -2.5516862E-05
   30.35000     -2.6130825E-05
   30.40000     -2.6753158E-05
   30.45000     -2.7478802E-05
   30.50000     -2.8238677E-05
   30.55000     -2.8953238E-05
   30.60000     -2.9649615E-05
   30.65000     -3.0351455E-05
   30.70000     -3.1062486E-05
   30.75000     -3.1712996E-05
   30.80000     -3.2234711E-05
   30.85000     -3.2598266E-05
   30.90000     -3.2829706E-05
   30.95000     -3.2999054E-05
   31.00000     -3.3072058E-05
   31.05000     -3.3113171E-05
   31.10000     -3.3243759E-05
   31.15000     -3.3397828E-05
   31.20000     -3.3585377E-05
   31.25000     -3.3931588E-05
   31.30000     -3.4360575E-05
   31.35000     -3.4666165E-05
   31.40000     -3.4777207E-05
   31.45000     -3.4944169E-05
   31.50000     -3.5036635E-05
   31.55000     -3.5207089E-05
   31.60000     -3.5475827E-05
   31.65000     -3.5808327E-05
   31.70000     -3.6108915E-05
   31.75000     -3.6289901E-05
   31.80000     -3.6458208E-05
   31.85000     -3.6603331E-05
   31.90000     -3.6703103E-05
   31.95000     -3.6779344E-05
   32.00000     -3.6798359E-05
   32.05000     -3.6769528E-05
   32.10000     -3.6832385E-05
   32.15000     -3.6943162E-05
   32.20000     -3.7020163E-05
   32.25000     -3.7021873E-05
   32.30000     -3.7063550E-05
   32.35000     -3.7077796E-05
   32.40000     -3.7164300E-05
   32.45000     -3.7283738E-05
   32.50000     -3.7349830E-05
   32.55000     -3.7237100E-05
   32.60000     -3.6987483E-05
   32.65000     -3.6657490E-05
   32.70000     -3.6400510E-05
   32.75000     -3.6054622E-05
   32.80000     -3.5557165E-05
   32.85000     -3.5196957E-05
   32.90000     -3.4840254E-05
   32.95000     -3.4453755E-05
   33.00000     -3.4154069E-05
   33.05000     -3.3964261E-05
   33.10000     -3.3760607E-05
   33.15000     -3.3550685E-05
   33.20000     -3.3226574E-05
   33.25000     -3.2931017E-05
   33.30000     -3.2584623E-05
   33.35000     -3.2295389E-05
   33.40000     -3.2096803E-05
   33.45000     -3.2043466E-05
   33.50000     -3.1961223E-05
   33.55000     -3.1894953E-05
   33.60000     -3.1911517E-05
   33.65000     -3.1915348E-05
   33.70000     -3.1848347E-05
   33.75000     -3.1835461E-05
   33.80000     -3.1641881E-05
   33.85000     -3.1473704E-05
   33.90000     -3.1249769E-05
   33.95000     -3.1023003E-05
   34.00000     -3.0832522E-05
   34.05000     -3.0818337E-05
   34.10000     -3.0871735E-05
   34.15000     -3.0882416E-05
   34.20000     -3.0832016E-05
   34.25000     -3.0717347E-05
   34.30000     -3.0486222E-05
   34.35000     -3.0149635E-05
   34.40000     -2.9828119E-05
   34.45000     -2.9461984E-05
   34.50000     -2.8998613E-05
   34.55000     -2.8538385E-05
   34.60000     -2.8091546E-05
   34.65000     -2.7559250E-05
   34.70000     -2.6989581E-05
   34.75000     -2.6268848E-05
   34.80000     -2.5614103E-05
   34.85000     -2.4992027E-05
   34.90000     -2.4479616E-05
   34.95000     -2.3972156E-05
   35.00000     -2.3616420E-05
   35.05000     -2.3209182E-05
   35.10000     -2.2803133E-05
   35.15000     -2.2476739E-05
   35.20000     -2.2209188E-05
   35.25000     -2.2008135E-05
   35.30000     -2.1706845E-05
   35.35000     -2.1352265E-05
   35.40000     -2.1023743E-05
   35.45000     -2.0725245E-05
   35.50000     -2.0465359E-05
   35.55000     -2.0160880E-05
   35.60000     -1.9870949E-05
   35.65000     -1.9731007E-05
   35.70000     -1.9698713E-05
   35.75000     -1.9735677E-05
   35.80000     -1.9671756E-05
   35.85000     -1.9581266E-05
   35.90000     -1.9587325E-05
   35.95000     -1.9585876E-05
   36.00000     -1.9630537E-05
   36.05000     -1.9786132E-05
   36.10000     -1.9968813E-05
   36.15000     -2.0279907E-05
   36.20000     -2.0529527E-05
   36.25000     -2.0618361E-05
   36.30000     -2.0773670E-05
   36.35000     -2.0782762E-05
   36.40000     -2.0662741E-05
   36.45000     -2.0527134E-05
   36.50000     -2.0505640E-05
   36.55000     -2.0544911E-05
   36.60000     -2.0614378E-05
   36.65000     -2.0540669E-05
   36.70000     -2.0496656E-05
   36.75000     -2.0379517E-05
   36.80000     -2.0348834E-05
   36.85000     -2.0334082E-05
   36.90000     -2.0154472E-05
   36.95000     -1.9872034E-05
   37.00000     -1.9634235E-05
   37.05000     -1.9362400E-05
   37.10000     -1.9156778E-05
   37.15000     -1.9014060E-05
   37.20000     -1.8931049E-05
   37.25000     -1.8928915E-05
   37.30000     -1.9011499E-05
   37.35000     -1.9195797E-05
   37.40000     -1.9508638E-05
   37.45000     -1.9812831E-05
   37.50000     -2.0139852E-05
   37.55000     -2.0418400E-05
   37.60000     -2.0621981E-05
   37.65000     -2.0805262E-05
   37.70000     -2.0911702E-05
   37.75000     -2.1149823E-05
   37.80000     -2.1484193E-05
   37.85000     -2.1926286E-05
   37.90000     -2.2372094E-05
   37.95000     -2.2794266E-05
   38.00000     -2.3101848E-05
   38.05000     -2.3397337E-05
   38.10000     -2.3676752E-05
   38.15000     -2.3846755E-05
   38.20000     -2.3895791E-05
   38.25000     -2.3923880E-05
   38.30000     -2.3897350E-05
   38.35000     -2.3925528E-05
   38.40000     -2.4027651E-05
   38.45000     -2.3912275E-05
   38.50000     -2.3734319E-05
   38.55000     -2.3391931E-05
   38.60000     -2.2846500E-05
   38.65000     -2.2110262E-05
   38.70000     -2.1347336E-05
   38.75000     -2.0633057E-05
   38.80000     -1.9786681E-05
   38.85000     -1.8948975E-05
   38.90000     -1.8056809E-05
   38.95000     -1.7293256E-05
   39.00000     -1.6553622E-05
   39.05000     -1.5865233E-05
   39.10000     -1.5309144E-05
   39.15000     -1.4560549E-05
   39.20000     -1.3626279E-05
   39.25000     -1.2780652E-05
   39.30000     -1.2086702E-05
   39.35000     -1.1435811E-05
   39.40000     -1.0940172E-05
   39.45000     -1.0447764E-05
   39.50000     -9.9759245E-06
   39.55000     -9.4888837E-06
   39.60000     -8.9778105E-06
   39.65000     -8.5575093E-06
   39.70000     -7.9619222E-06
   39.75000     -7.3570045E-06
   39.80000     -6.8279064E-06
   39.85000     -6.2785657E-06
   39.90000     -5.7549064E-06
   39.95000     -5.2725300E-06
   40.00000     -4.7683857E-06
   40.05000     -4.3572227E-06
   40.10000     -3.9357865E-06
   40.15000     -3.4779798E-06
   40.20000     -3.0192912E-06
   40.25000     -2.5679446E-06
   40.30000     -2.1080566E-06
   40.35000     -1.7898700E-06
   40.40000     -1.4998120E-06
   40.45000     -1.2228344E-06
   40.50000     -9.1746534E-07
   40.55000     -6.3894373E-07
   40.60000     -4.0867249E-07
   40.65000     -2.7344706E-07
   40.70000     -1.9325350E-07
   40.75000     -1.0789168E-07
   40.80000      2.8458889E-08
   40.85000      1.7163867E-07
   40.90000      3.0247290E-07
   40.95000      3.2410986E-07
   41.00000      2.2663589E-07
   41.05000      3.7366409E-08
   41.10000     -9.8122541E-08
   41.15000     -2.5241127E-07
   41.20000     -4.5825712E-07
   41.25000     -6.2945634E-07
   41.30000     -6.9490659E-07
   41.35000     -7.3879590E-07
   41.40000     -8.8412577E-07
   41.45000     -9.5526843E-07
   41.50000     -8.0849441E-07
   41.55000     -5.8975843E-07
   41.60000     -3.9997815E-07
   41.65000     -1.5861588E-07
   41.70000      1.8776335E-08
   41.75000      2.3232059E-07
   41.80000      4.6673244E-07
   41.85000      7.2977627E-07
   41.90000      1.1009647E-06
   41.95000      1.5297588E-06
   42.00000      1.8049907E-06
   42.05000      2.0944244E-06
   42.10000      2.4493172E-06
   42.15000      2.8256266E-06
   42.20000      3.1506636E-06
   42.25000      3.5013752E-06
   42.30000      3.9220090E-06
   42.35000      4.2307679E-06
   42.40000      4.7133703E-06
   42.45000      5.1664001E-06
   42.50000      5.6484805E-06
   42.55000      6.2290287E-06
   42.60000      6.7509586E-06
   42.65000      7.3287028E-06
   42.70000      7.9451847E-06
   42.75000      8.4552548E-06
   42.80000      8.9011219E-06
   42.85000      9.2453156E-06
   42.90000      9.4773523E-06
   42.95000      9.6159783E-06
   43.00000      9.8060464E-06
   43.05000      1.0157155E-05
   43.10000      1.0596694E-05
   43.15000      1.1081920E-05
   43.20000      1.1649068E-05
   43.25000      1.2283577E-05
   43.30000      1.2978463E-05
   43.35000      1.3805397E-05
   43.40000      1.4626156E-05
   43.45000      1.5474863E-05
   43.50000      1.6302965E-05
   43.55000      1.7094255E-05
   43.60000      1.7948654E-05
   43.65000      1.8823017E-05
   43.70000      1.9567031E-05
   43.75000      2.0344434E-05
   43.80000      2.1055299E-05
   43.85000      2.1725686E-05
   43.90000      2.2499968E-05
   43.95000      2.3299037E-05
   44.00000      2.4103694E-05
   44.05000      2.4855188E-05
   44.10000      2.5617368E-05
   44.15000      2.6381293E-05
   44.20000      2.7100108E-05
   44.25000      2.7682636E-05
   44.30000      2.8238012E-05
   44.35000      2.8715433E-05
   44.40000      2.9265742E-05
   44.45000      2.9640452E-05
   44.50000      2.9908953E-05
   44.55000      3.0281921E-05
   44.60000      3.0541902E-05
   44.65000      3.0765932E-05
   44.70000      3.1084666E-05
   44.75000      3.1389347E-05
   44.80000      3.1677166E-05
   44.85000      3.1923519E-05
   44.90000      3.2084445E-05
   44.95000      3.2287167E-05
   45.00000      3.2331256E-05
   45.05000      3.2351218E-05
   45.10000      3.2310661E-05
   45.15000      3.2226693E-05
   45.20000      3.2141725E-05
   45.25000      3.2121512E-05
   45.30000      3.1903732E-05
   45.35000      3.1636228E-05
   45.40000      3.1456439E-05
   45.45000      3.1338466E-05
   45.50000      3.1137632E-05
   45.55000      3.1084288E-05
   45.60000      3.0969899E-05
   45.65000      3.0938863E-05
   45.70000      3.0870087E-05
   45.75000      3.0673844E-05
   45.80000      3.0495719E-05
   45.85000      3.0242218E-05
   45.90000      2.9869587E-05
   45.95000      2.9462451E-05
   46.00000      2.9076835E-05
   46.05000      2.8715529E-05
   46.10000      2.8486322E-05
   46.15000      2.8165889E-05
   46.20000      2.7899157E-05
   46.25000      2.7742097E-05
   46.30000      2.7563201E-05
   46.35000      2.7577709E-05
   46.40000      2.7687893E-05
   46.45000      2.7866574E-05
   46.50000      2.8064471E-05
   46.55000      2.8191014E-05
   46.60000      2.8190008E-05
   46.65000      2.8218987E-05
   46.70000      2.8229364E-05
   46.75000      2.8160875E-05
   46.80000      2.8136681E-05
   46.85000      2.8148979E-05
   46.90000      2.8129867E-05
   46.95000      2.8107926E-05
   47.00000      2.7993321E-05
   47.05000      2.7781147E-05
   47.10000      2.7547063E-05
   47.15000      2.7325099E-05
   47.20000      2.7077745E-05
   47.25000      2.6595113E-05
   47.30000      2.6123935E-05
   47.35000      2.5602443E-05
   47.40000      2.5115336E-05
   47.45000      2.4560868E-05
   47.50000      2.3972874E-05
   47.55000      2.3313401E-05
   47.60000      2.2704946E-05
   47.65000      2.2191480E-05
   47.70000      2.1858179E-05
   47.75000      2.1693113E-05
   47.80000      2.1552629E-05
   47.85000      2.1275402E-05
   47.90000      2.0930560E-05
   47.95000      2.0568299E-05
   48.00000      2.0229634E-05
   48.05000      1.9918562E-05
   48.10000      1.9706476E-05
   48.15000      1.9372574E-05
   48.20000      1.9070620E-05
   48.25000      1.8803878E-05
   48.30000      1.8445771E-05
   48.35000      1.8014867E-05
   48.40000      1.7622862E-05
   48.45000      1.7045772E-05
   48.50000      1.6373118E-05
   48.55000      1.5645506E-05
   48.60000      1.5002031E-05
   48.65000      1.4418237E-05
   48.70000      1.4036988E-05
   48.75000      1.3885775E-05
   48.80000      1.3807433E-05
   48.85000      1.3783026E-05
   48.90000      1.3674182E-05
   48.95000      1.3542919E-05
   49.00000      1.3498836E-05
   49.05000      1.3402307E-05
   49.10000      1.3273590E-05
   49.15000      1.3196742E-05
   49.20000      1.3123373E-05
   49.25000      1.2972059E-05
   49.30000      1.2798814E-05
   49.35000      1.2601031E-05
   49.40000      1.2381975E-05
   49.45000      1.2010710E-05
   49.50000      1.1577526E-05
   49.55000      1.1220712E-05
   49.60000      1.0911147E-05
   49.65000      1.0643202E-05
   49.70000      1.0436954E-05
   49.75000      1.0132861E-05
   49.80000      9.8183928E-06
   49.85000      9.4919596E-06
   49.90000      9.2236187E-06
   49.95000      8.9430578E-06
   50.00000      8.6364134E-06
   50.05000      8.2559336E-06
   50.10000      7.9739912E-06
   50.15000      7.5577891E-06
   50.20000      6.9436278E-06
   50.25000      6.1161991E-06
   50.30000      5.2260616E-06
   50.35000      4.4485546E-06
   50.40000      3.7562697E-06
   50.45000      2.9470552E-06
   50.50000      2.1258104E-06
   50.55000      1.1733858E-06
   50.60000      2.9414980E-07
   50.65000     -6.4894874E-07
   50.70000     -1.5794305E-06
   50.75000     -2.5565546E-06
   50.80000     -3.5371072E-06
   50.85000     -4.4594644E-06
   50.90000     -5.3886888E-06
   50.95000     -6.2483555E-06
   51.00000     -7.0188739E-06
   51.05000     -7.7724753E-06
   51.10000     -8.5281590E-06
   51.15000     -9.1493721E-06
   51.20000     -9.7450120E-06
   51.25000     -1.0262672E-05
   51.30000     -1.0901195E-05
   51.35000     -1.1402783E-05
   51.40000     -1.1968627E-05
   51.45000     -1.2759152E-05
   51.50000     -1.3450752E-05
   51.55000     -1.4126502E-05
   51.60000     -1.4865846E-05
   51.65000     -1.5672729E-05
   51.70000     -1.6497168E-05
   51.75000     -1.7393708E-05
   51.80000     -1.8354456E-05
   51.85000     -1.9378487E-05
   51.90000     -2.0477413E-05
   51.95000     -2.1471096E-05
   52.00000     -2.2455735E-05
   52.05000     -2.3549170E-05
   52.10000     -2.4712548E-05
   52.15000     -2.5798981E-05
   52.20000     -2.6797343E-05
   52.25000     -2.7931957E-05
   52.30000     -2.8993689E-05
   52.35000     -3.0070114E-05
   52.40000     -3.1217009E-05
   52.45000     -3.2356387E-05
   52.50000     -3.3413820E-05
   52.55000     -3.4444758E-05
   52.60000     -3.5467117E-05
   52.65000     -3.6577319E-05
   52.70000     -3.7645474E-05
   52.75000     -3.8709477E-05
   52.80000     -3.9727765E-05
   52.85000     -4.0699120E-05
   52.90000     -4.1817213E-05
   52.95000     -4.3025397E-05
   53.00000     -4.4207412E-05
   53.05000     -4.5361172E-05
   53.10000     -4.6479698E-05
   53.15000     -4.7411817E-05
   53.20000     -4.8248796E-05
   53.25000     -4.8914535E-05
   53.30000     -4.9609615E-05
   53.35000     -5.0409333E-05
   53.40000     -5.1195722E-05
   53.45000     -5.1961346E-05
   53.50000     -5.2732634E-05
   53.55000     -5.3486547E-05
   53.60000     -5.4298707E-05
   53.65000     -5.5039640E-05
   53.70000     -5.5675788E-05
   53.75000     -5.6249159E-05
   53.80000     -5.6880563E-05
   53.85000     -5.7543079E-05
   53.90000     -5.8239726E-05
   53.95000     -5.8953054E-05
   54.00000     -5.9654543E-05
   54.05000     -6.0340673E-05
   54.10000     -6.1057908E-05
   54.15000     -6.1628241E-05
   54.20000     -6.2139487E-05
   54.25000     -6.2612089E-05
   54.30000     -6.3215943E-05
   54.35000     -6.3848180E-05
   54.40000     -6.4549648E-05
   54.45000     -6.5254011E-05
   54.50000     -6.5867709E-05
   54.55000     -6.6473462E-05
   54.60000     -6.7020439E-05
   54.65000     -6.7639397E-05
   54.70000     -6.8270259E-05
   54.75000     -6.8758098E-05
   54.80000     -6.9214679E-05
   54.85000     -6.9854694E-05
   54.90000     -7.0384696E-05
   54.95000     -7.0919399E-05
   55.00000     -7.1467657E-05
   55.05000     -7.1956470E-05
   55.10000     -7.2438626E-05
   55.15000     -7.2759394E-05
   55.20000     -7.3011826E-05
   55.25000     -7.3162635E-05
   55.30000     -7.3420240E-05
   55.35000     -7.3565920E-05
   55.40000     -7.3622010E-05
   55.45000     -7.3847550E-05
   55.50000     -7.4046009E-05
   55.55000     -7.4114301E-05
   55.60000     -7.4239644E-05
   55.65000     -7.4392818E-05
   55.70000     -7.4545955E-05
   55.75000     -7.4785916E-05
   55.80000     -7.5081247E-05
   55.85000     -7.5505588E-05
   55.90000     -7.5884527E-05
   55.95000     -7.6398035E-05
   56.00000     -7.6941797E-05
   56.05000     -7.7496326E-05
   56.10000     -7.8007855E-05
   56.15000     -7.8456105E-05
   56.20000     -7.8927420E-05
   56.25000     -7.9382575E-05
   56.30000     -7.9785277E-05
   56.35000     -8.0121157E-05
   56.40000     -8.0473568E-05
   56.45000     -8.0824204E-05
   56.50000     -8.1081984E-05
   56.55000     -8.1285303E-05
   56.60000     -8.1386432E-05
   56.65000     -8.1412603E-05
   56.70000     -8.1400060E-05
   56.75000     -8.1279861E-05
   56.80000     -8.1188744E-05
   56.85000     -8.1078120E-05
   56.90000     -8.0869235E-05
   56.95000     -8.0553924E-05
   57.00000     -8.0256774E-05
   57.05000     -8.0017286E-05
   57.10000     -7.9836791E-05
   57.15000     -7.9672333E-05
   57.20000     -7.9459875E-05
   57.25000     -7.9153171E-05
   57.30000     -7.8917234E-05
   57.35000     -7.8651705E-05
   57.40000     -7.8427467E-05
   57.45000     -7.8170677E-05
   57.50000     -7.7781398E-05
   57.55000     -7.7406388E-05
   57.60000     -7.7076860E-05
   57.65000     -7.6671058E-05
   57.70000     -7.6012031E-05
   57.75000     -7.5228127E-05
   57.80000     -7.4387550E-05
   57.85000     -7.3594019E-05
   57.90000     -7.2817566E-05
   57.95000     -7.2086725E-05
   58.00000     -7.1242197E-05
   58.05000     -7.0273876E-05
   58.10000     -6.9272472E-05
   58.15000     -6.8306028E-05
   58.20000     -6.7273300E-05
   58.25000     -6.6197987E-05
   58.30000     -6.5032385E-05
   58.35000     -6.3841064E-05
   58.40000     -6.2779407E-05
   58.45000     -6.1786530E-05
   58.50000     -6.0780876E-05
   58.55000     -5.9751899E-05
   58.60000     -5.8729609E-05
   58.65000     -5.7760979E-05
   58.70000     -5.6757341E-05
   58.75000     -5.5750166E-05
   58.80000     -5.4844291E-05
   58.85000     -5.4014905E-05
   58.90000     -5.3155309E-05
   58.95000     -5.2439973E-05
   59.00000     -5.1559648E-05
   59.05000     -5.0540359E-05
   59.10000     -4.9445902E-05
   59.15000     -4.8336227E-05
   59.20000     -4.7179703E-05
   59.25000     -4.6122921E-05
   59.30000     -4.4988210E-05
   59.35000     -4.3903001E-05
   59.40000     -4.2727224E-05
   59.45000     -4.1513686E-05
   59.50000     -4.0282721E-05
   59.55000     -3.9070113E-05
   59.60000     -3.7933889E-05
   59.65000     -3.6845355E-05
   59.70000     -3.5641868E-05
   59.75000     -3.4362740E-05
   59.80000     -3.3075918E-05
   59.85000     -3.1858148E-05
   59.90000     -3.0622781E-05
   59.95000     -2.9485360E-05
   60.00000     -2.8465754E-05
   60.05000     -2.7451373E-05
   60.10000     -2.6585949E-05
   60.15000     -2.5716909E-05
   60.20000     -2.4720055E-05
   60.25000     -2.3596838E-05
   60.30000     -2.2370417E-05
   60.35000     -2.1131393E-05
   60.40000     -1.9991114E-05
   60.45000     -1.8741697E-05
   60.50000     -1.7742977E-05
   60.55000     -1.6826905E-05
   60.60000     -1.5974900E-05
   60.65000     -1.4984076E-05
   60.70000     -1.4085939E-05
   60.75000     -1.3162573E-05
   60.80000     -1.2386816E-05
   60.85000     -1.1626280E-05
   60.90000     -1.0859487E-05
   60.95000     -9.9829485E-06
   61.00000     -9.1191305E-06
   61.05000     -8.2022325E-06
   61.10000     -7.3825972E-06
   61.15000     -6.4651440E-06
   61.20000     -5.4851175E-06
   61.25000     -4.5344896E-06
   61.30000     -3.5206770E-06
   61.35000     -2.4172336E-06
   61.40000     -1.3682373E-06
   61.45000     -5.8007777E-07
   61.50000      9.4751009E-08
   61.55000      8.9905865E-07
   61.60000      1.6699364E-06
   61.65000      2.3815294E-06
   61.70000      2.9759424E-06
   61.75000      3.4686252E-06
   61.80000      3.8461699E-06
   61.85000      4.2686547E-06
   61.90000      4.7099024E-06
   61.95000      5.0074018E-06
   62.00000      5.4061006E-06
   62.05000      5.8978467E-06
   62.10000      6.5017430E-06
   62.15000      7.2134280E-06
   62.20000      8.0439540E-06
   62.25000      8.8800107E-06
   62.30000      9.7079756E-06
   62.35000      1.0362676E-05
   62.40000      1.1017706E-05
   62.45000      1.1554898E-05
   62.50000      1.2091808E-05
   62.55000      1.2695483E-05
   62.60000      1.3360548E-05
   62.65000      1.4025496E-05
   62.70000      1.4695453E-05
   62.75000      1.5334230E-05
   62.80000      1.6007543E-05
   62.85000      1.6708511E-05
   62.90000      1.7458493E-05
   62.95000      1.8278894E-05
   63.00000      1.9160956E-05
   63.05000      2.0140391E-05
   63.10000      2.0959102E-05
   63.15000      2.1811627E-05
   63.20000      2.2625205E-05
   63.25000      2.3418930E-05
   63.30000      2.4193914E-05
   63.35000      2.4928806E-05
   63.40000      2.5532370E-05
   63.45000      2.6023910E-05
   63.50000      2.6566688E-05
   63.55000      2.6993346E-05
   63.60000      2.7453054E-05
   63.65000      2.7997363E-05
   63.70000      2.8477716E-05
   63.75000      2.8966222E-05
   63.80000      2.9435818E-05
   63.85000      2.9839917E-05
   63.90000      3.0197773E-05
   63.95000      3.0504689E-05
   64.00000      3.0753599E-05
   64.05000      3.0914620E-05
   64.10000      3.1049171E-05
   64.15000      3.1189702E-05
   64.20000      3.1268886E-05
   64.25000      3.1270203E-05
   64.30000      3.1104344E-05
   64.35000      3.1096974E-05
   64.40000      3.1190648E-05
   64.45000      3.1221643E-05
   64.50000      3.1338579E-05
   64.55000      3.1492094E-05
   64.60000      3.1501437E-05
   64.65000      3.1407737E-05
   64.70000      3.1160915E-05
   64.75000      3.0803767E-05
   64.80000      3.0544608E-05
   64.85000      3.0337804E-05
   64.90000      3.0132494E-05
   64.95000      2.9920304E-05
   65.00000      2.9707297E-05
   65.05000      2.9490442E-05
   65.10000      2.9300472E-05
   65.15000      2.9016821E-05
   65.20000      2.8510349E-05
   65.25000      2.7783011E-05
   65.30000      2.6993514E-05
   65.35000      2.6304673E-05
   65.40000      2.5653364E-05
   65.45000      2.5154790E-05
   65.50000      2.4526858E-05
   65.55000      2.3909306E-05
   65.60000      2.3321669E-05
   65.65000      2.2724611E-05
   65.70000      2.2192944E-05
   65.75000      2.1645095E-05
   65.80000      2.1173113E-05
   65.85000      2.0742535E-05
   65.90000      2.0313868E-05
   65.95000      1.9816245E-05
   66.00000      1.9357138E-05
   66.05000      1.8820687E-05
   66.10000      1.8353576E-05
   66.15000      1.7909229E-05
   66.20000      1.7402948E-05
   66.25000      1.6897809E-05
   66.30000      1.6451113E-05
   66.35000      1.6021841E-05
   66.40000      1.5471998E-05
   66.45000      1.4928686E-05
   66.50000      1.4249994E-05
   66.55000      1.3492388E-05
   66.60000      1.2697015E-05
   66.65000      1.1836465E-05
   66.70000      1.0870024E-05
   66.75000      9.8764594E-06
   66.80000      8.9974437E-06
   66.85000      8.0766076E-06
   66.90000      7.1589666E-06
   66.95000      6.1385344E-06
   67.00000      5.0790582E-06
   67.05000      4.1019316E-06
   67.10000      3.1123859E-06
   67.15000      2.1235878E-06
   67.20000      1.1226672E-06
   67.25000      1.6207166E-07
   67.30000     -7.2926338E-07
   67.35000     -1.6434537E-06
   67.40000     -2.5062373E-06
   67.45000     -3.2944479E-06
   67.50000     -4.0976633E-06
   67.55000     -4.8812135E-06
   67.60000     -5.7588632E-06
   67.65000     -6.4677952E-06
   67.70000     -7.2131024E-06
   67.75000     -7.9753581E-06
   67.80000     -8.6996597E-06
   67.85000     -9.4209827E-06
   67.90000     -1.0231652E-05
   67.95000     -1.1011590E-05
   68.00000     -1.1789317E-05
   68.05000     -1.2518046E-05
   68.10000     -1.3268804E-05
   68.15000     -1.4115762E-05
   68.20000     -1.5091835E-05
   68.25000     -1.6019461E-05
   68.30000     -1.6928023E-05
   68.35000     -1.7740498E-05
   68.40000     -1.8526418E-05
   68.45000     -1.9198857E-05
   68.50000     -1.9963642E-05
   68.55000     -2.0721429E-05
   68.60000     -2.1469430E-05
   68.65000     -2.2190348E-05
   68.70000     -2.2877906E-05
   68.75000     -2.3647744E-05
   68.80000     -2.4406781E-05
   68.85000     -2.5169247E-05
   68.90000     -2.6056057E-05
   68.95000     -2.6879092E-05
   69.00000     -2.7856608E-05
   69.05000     -2.8760593E-05
   69.10000     -2.9646084E-05
   69.15000     -3.0727057E-05
   69.20000     -3.1794792E-05
   69.25000     -3.2776799E-05
   69.30000     -3.3885524E-05
   69.35000     -3.4890716E-05
   69.40000     -3.5770659E-05
   69.45000     -3.6712128E-05
   69.50000     -3.7672311E-05
   69.55000     -3.8818820E-05
   69.60000     -4.0007213E-05
   69.65000     -4.1164811E-05
   69.70000     -4.2239353E-05
   69.75000     -4.3294967E-05
   69.80000     -4.4390108E-05
   69.85000     -4.5471690E-05
   69.90000     -4.6353478E-05
   69.95000     -4.7238544E-05
   70.00000     -4.8061003E-05
   70.05000     -4.8943381E-05
   70.10000     -4.9744704E-05
   70.15000     -5.0463663E-05
   70.20000     -5.1281018E-05
   70.25000     -5.2126732E-05
   70.30000     -5.2857846E-05
   70.35000     -5.3632808E-05
   70.40000     -5.4430282E-05
   70.45000     -5.5102835E-05
   70.50000     -5.5830526E-05
   70.55000     -5.6634133E-05
   70.60000     -5.7487570E-05
   70.65000     -5.8382124E-05
   70.70000     -5.9302401E-05
   70.75000     -6.0136623E-05
   70.80000     -6.1138417E-05
   70.85000     -6.2095976E-05
   70.90000     -6.3050124E-05
   70.95000     -6.4096610E-05
   71.00000     -6.5081316E-05
   71.05000     -6.5805063E-05
   71.10000     -6.6466433E-05
   71.15000     -6.7135035E-05
   71.20000     -6.7664703E-05
   71.25000     -6.8087327E-05
   71.30000     -6.8504291E-05
   71.35000     -6.9055604E-05
   71.40000     -6.9594207E-05
   71.45000     -7.0021284E-05
   71.50000     -7.0374103E-05
   71.55000     -7.0578979E-05
   71.60000     -7.0802824E-05
   71.65000     -7.0980816E-05
   71.70000     -7.1146540E-05
   71.75000     -7.1370501E-05
   71.80000     -7.1641887E-05
   71.85000     -7.1845949E-05
   71.90000     -7.1956696E-05
   71.95000     -7.2082104E-05
   72.00000     -7.2167022E-05
   72.05000     -7.2218194E-05
   72.10000     -7.2168019E-05
   72.15000     -7.2159361E-05
   72.20000     -7.2030081E-05
   72.25000     -7.1898772E-05
   72.30000     -7.1801100E-05
   72.35000     -7.1729002E-05
   72.40000     -7.1619652E-05
   72.45000     -7.1541632E-05
   72.50000     -7.1533155E-05
   72.55000     -7.1482020E-05
   72.60000     -7.1417904E-05
   72.65000     -7.1311595E-05
   72.70000     -7.1170398E-05
   72.75000     -7.1088281E-05
   72.80000     -7.1030270E-05
   72.85000     -7.0985472E-05
   72.90000     -7.0954869E-05
   72.95000     -7.0992290E-05
   73.00000     -7.1001632E-05
   73.05000     -7.0913433E-05
   73.10000     -7.0758011E-05
   73.15000     -7.0517883E-05
   73.20000     -7.0310140E-05
   73.25000     -7.0084432E-05
   73.30000     -6.9882342E-05
   73.35000     -6.9812850E-05
   73.40000     -6.9629248E-05
   73.45000     -6.9369846E-05
   73.50000     -6.9132613E-05
   73.55000     -6.8939255E-05
   73.60000     -6.8732756E-05
   73.65000     -6.8625333E-05
   73.70000     -6.8697453E-05
   73.75000     -6.8719164E-05
   73.80000     -6.8880065E-05
   73.85000     -6.9171139E-05
   73.90000     -6.9498456E-05
   73.95000     -6.9856673E-05
   74.00000     -7.0318150E-05
   74.05000     -7.0778529E-05
   74.10000     -7.1036411E-05
   74.15000     -7.1323120E-05
   74.20000     -7.1554998E-05
   74.25000     -7.1833310E-05
   74.30000     -7.2019648E-05
   74.35000     -7.2279356E-05
   74.40000     -7.2704825E-05
   74.45000     -7.3167794E-05
   74.50000     -7.3530107E-05
   74.55000     -7.3904434E-05
   74.60000     -7.4176984E-05
   74.65000     -7.4401614E-05
   74.70000     -7.4586467E-05
   74.75000     -7.4894531E-05
   74.80000     -7.5266747E-05
   74.85000     -7.5604818E-05
   74.90000     -7.6044205E-05
   74.95000     -7.6543307E-05
   75.00000     -7.7177639E-05


==> anc/fig5_midpoint_/lgc_wm_eq_heun_T0.25.dat <==
  5.0000001E-02  9.4572715E-03
  0.1000000      9.3554556E-03
  0.1500000      9.2548849E-03
  0.2000000      9.1554653E-03
  0.2500000      9.0572014E-03
  0.3000000      8.9602610E-03
  0.3500000      8.8644475E-03
  0.4000000      8.7697310E-03
  0.4500000      8.6761471E-03
  0.5000000      8.5835606E-03
  0.5500000      8.4920218E-03
  0.6000000      8.4015010E-03
  0.6500000      8.3120437E-03
  0.7000000      8.2236100E-03
  0.7500000      8.1361951E-03
  0.8000000      8.0497330E-03
  0.8500000      7.9643130E-03
  0.9000000      7.8800945E-03
  0.9500000      7.7968924E-03
   1.000000      7.7145272E-03
   1.050000      7.6330844E-03
   1.100000      7.5525302E-03
   1.150000      7.4728862E-03
   1.200000      7.3939846E-03
   1.250000      7.3159635E-03
   1.300000      7.2386693E-03
   1.350000      7.1623665E-03
   1.400000      7.0868586E-03
   1.450000      7.0122527E-03
   1.500000      6.9385115E-03
   1.550000      6.8655964E-03
   1.600000      6.7933383E-03
   1.650000      6.7219231E-03
   1.700000      6.6512176E-03
   1.750000      6.5813181E-03
   1.800000      6.5120426E-03
   1.850000      6.4434414E-03
   1.900000      6.3755559E-03
   1.950000      6.3084732E-03
   2.000000      6.2422673E-03
   2.050000      6.1764866E-03
   2.100000      6.1114836E-03
   2.150000      6.0471669E-03
   2.200000      5.9834355E-03
   2.250000      5.9204400E-03
   2.300000      5.8580176E-03
   2.350000      5.7961536E-03
   2.400000      5.7350090E-03
   2.450000      5.6745359E-03
   2.500000      5.6148246E-03
   2.550000      5.5557601E-03
   2.600000      5.4974579E-03
   2.650000      5.4398207E-03
   2.700000      5.3828047E-03
   2.750000      5.3263633E-03
   2.800000      5.2704266E-03
   2.850000      5.2151433E-03
   2.900000      5.1604388E-03
   2.950000      5.1063257E-03
   3.000000      5.0527244E-03
   3.050000      4.9998420E-03
   3.100000      4.9476717E-03
   3.150000      4.8959050E-03
   3.200000      4.8447447E-03
   3.250000      4.7940467E-03
   3.300000      4.7438079E-03
   3.350000      4.6939673E-03
   3.400000      4.6445350E-03
   3.450000      4.5956350E-03
   3.500000      4.5471559E-03
   3.550000      4.4992180E-03
   3.600000      4.4520185E-03
   3.650000      4.4054883E-03
   3.700000      4.3593366E-03
   3.750000      4.3137623E-03
   3.800000      4.2686341E-03
   3.850000      4.2239982E-03
   3.900000      4.1796993E-03
   3.950000      4.1358261E-03
   4.000000      4.0925276E-03
   4.050000      4.0497361E-03
   4.100000      4.0072403E-03
   4.150000      3.9652265E-03
   4.200000      3.9235991E-03
   4.250000      3.8824254E-03
   4.300000      3.8416334E-03
   4.350000      3.8013735E-03
   4.400000      3.7615825E-03
   4.450000      3.7220665E-03
   4.500000      3.6828220E-03
   4.550000      3.6440741E-03
   4.600000      3.6056687E-03
   4.650000      3.5675792E-03
   4.700000      3.5298490E-03
   4.750000      3.4925134E-03
   4.800000      3.4554233E-03
   4.850000      3.4186705E-03
   4.900000      3.3822441E-03
   4.950000      3.3462299E-03
   5.000000      3.3105526E-03
   5.050000      3.2752203E-03
   5.100000      3.2399436E-03
   5.150000      3.2051199E-03
   5.200000      3.1707035E-03
   5.250000      3.1367796E-03
   5.300000      3.1032024E-03
   5.350000      3.0698990E-03
   5.400000      3.0370210E-03
   5.450000      3.0045763E-03
   5.500000      2.9723302E-03
   5.550000      2.9403814E-03
   5.600000      2.9089325E-03
   5.650000      2.8779819E-03
   5.700000      2.8472780E-03
   5.750000      2.8168228E-03
   5.800000      2.7866506E-03
   5.850000      2.7567542E-03
   5.900000      2.7271365E-03
   5.950000      2.6978727E-03
   6.000000      2.6690047E-03
   6.050000      2.6405032E-03
   6.100000      2.6124683E-03
   6.150000      2.5847289E-03
   6.200000      2.5571322E-03
   6.250000      2.5297895E-03
   6.300000      2.5025825E-03
   6.350000      2.4755453E-03
   6.400000      2.4486796E-03
   6.450000      2.4221346E-03
   6.500000      2.3959232E-03
   6.550000      2.3702122E-03
   6.600000      2.3448451E-03
   6.650000      2.3197918E-03
   6.700000      2.2950578E-03
   6.750000      2.2705554E-03
   6.800000      2.2462222E-03
   6.850000      2.2221536E-03
   6.900000      2.1983171E-03
   6.950000      2.1747947E-03
   7.000000      2.1514248E-03
   7.050000      2.1282795E-03
   7.100000      2.1052363E-03
   7.150000      2.0822820E-03
   7.200000      2.0595884E-03
   7.250000      2.0373277E-03
   7.300000      2.0152614E-03
   7.350000      1.9936429E-03
   7.400000      1.9723289E-03
   7.450000      1.9512316E-03
   7.500000      1.9304429E-03
   7.550000      1.9098170E-03
   7.600000      1.8894803E-03
   7.650000      1.8697219E-03
   7.700000      1.8501948E-03
   7.750000      1.8308030E-03
   7.800000      1.8116306E-03
   7.850000      1.7927811E-03
   7.900000      1.7742536E-03
   7.950000      1.7559248E-03
   8.000000      1.7378024E-03
   8.050000      1.7199301E-03
   8.100000      1.7021582E-03
   8.150001      1.6845451E-03
   8.200000      1.6670353E-03
   8.250000      1.6495922E-03
   8.300000      1.6322860E-03
   8.350000      1.6150763E-03
   8.400001      1.5979324E-03
   8.450000      1.5809634E-03
   8.500000      1.5639733E-03
   8.550000      1.5471190E-03
   8.600000      1.5305635E-03
   8.650001      1.5141118E-03
   8.700000      1.4978250E-03
   8.750000      1.4817283E-03
   8.800000      1.4655371E-03
   8.850000      1.4494814E-03
   8.900001      1.4336050E-03
   8.950000      1.4180073E-03
   9.000000      1.4025116E-03
   9.050000      1.3869175E-03
   9.100000      1.3715030E-03
   9.150001      1.3562770E-03
   9.200000      1.3414092E-03
   9.250000      1.3268268E-03
   9.300000      1.3124910E-03
   9.350000      1.2983184E-03
   9.400001      1.2843478E-03
   9.450000      1.2704341E-03
   9.500000      1.2566880E-03
   9.550000      1.2431495E-03
   9.600000      1.2296983E-03
   9.650001      1.2164784E-03
   9.700000      1.2035891E-03
   9.750000      1.1908764E-03
   9.800000      1.1782321E-03
   9.850000      1.1658940E-03
   9.900001      1.1536289E-03
   9.950000      1.1414941E-03
   10.00000      1.1295943E-03
   10.05000      1.1177367E-03
   10.10000      1.1059061E-03
   10.15000      1.0940165E-03
   10.20000      1.0822088E-03
   10.25000      1.0705861E-03
   10.30000      1.0591761E-03
   10.35000      1.0477150E-03
   10.40000      1.0362359E-03
   10.45000      1.0247693E-03
   10.50000      1.0133407E-03
   10.55000      1.0018959E-03
   10.60000      9.9064677E-04
   10.65000      9.7971456E-04
   10.70000      9.6900447E-04
   10.75000      9.5825375E-04
   10.80000      9.4765238E-04
   10.85000      9.3721872E-04
   10.90000      9.2700921E-04
   10.95000      9.1689086E-04
   11.00000      9.0673735E-04
   11.05000      8.9652225E-04
   11.10000      8.8617887E-04
   11.15000      8.7601796E-04
   11.20000      8.6601189E-04
   11.25000      8.5610984E-04
   11.30000      8.4631663E-04
   11.35000      8.3670643E-04
   11.40000      8.2724122E-04
   11.45000      8.1773533E-04
   11.50000      8.0836349E-04
   11.55000      7.9915219E-04
   11.60000      7.9022540E-04
   11.65000      7.8149978E-04
   11.70000      7.7282405E-04
   11.75000      7.6416001E-04
   11.80000      7.5571955E-04
   11.85000      7.4732013E-04
   11.90000      7.3889230E-04
   11.95000      7.3036057E-04
   12.00000      7.2185358E-04
   12.05000      7.1333570E-04
   12.10000      7.0487295E-04
   12.15000      6.9648493E-04
   12.20000      6.8816356E-04
   12.25000      6.8004942E-04
   12.30000      6.7211926E-04
   12.35000      6.6434906E-04
   12.40000      6.5668859E-04
   12.45000      6.4908341E-04
   12.50000      6.4149790E-04
   12.55000      6.3394371E-04
   12.60000      6.2649202E-04
   12.65000      6.1902107E-04
   12.70000      6.1168271E-04
   12.75000      6.0435926E-04
   12.80000      5.9712626E-04
   12.85000      5.9001200E-04
   12.90000      5.8296276E-04
   12.95000      5.7599792E-04
   13.00000      5.6920759E-04
   13.05000      5.6252955E-04
   13.10000      5.5571046E-04
   13.15000      5.4891466E-04
   13.20000      5.4222223E-04
   13.25000      5.3553836E-04
   13.30000      5.2901689E-04
   13.35000      5.2252528E-04
   13.40000      5.1601510E-04
   13.45000      5.0952233E-04
   13.50000      5.0298270E-04
   13.55000      4.9642578E-04
   13.60000      4.8988761E-04
   13.65000      4.8348392E-04
   13.70000      4.7719773E-04
   13.75000      4.7126075E-04
   13.80000      4.6537037E-04
   13.85000      4.5954622E-04
   13.90000      4.5379490E-04
   13.95000      4.4807463E-04
   14.00000      4.4237211E-04
   14.05000      4.3681002E-04
   14.10000      4.3142456E-04
   14.15000      4.2608654E-04
   14.20000      4.2073135E-04
   14.25000      4.1526536E-04
   14.30000      4.0995493E-04
   14.35000      4.0474031E-04
   14.40000      3.9962045E-04
   14.45000      3.9445571E-04
   14.50000      3.8926146E-04
   14.55000      3.8414012E-04
   14.60000      3.7909817E-04
   14.65000      3.7417436E-04
   14.70000      3.6940115E-04
   14.75000      3.6464658E-04
   14.80000      3.5998857E-04
   14.85000      3.5535972E-04
   14.90000      3.5073809E-04
   14.95000      3.4606169E-04
   15.00000      3.4149949E-04
   15.05000      3.3705778E-04
   15.10000      3.3264002E-04
   15.15000      3.2827153E-04
   15.20000      3.2400127E-04
   15.25000      3.1985648E-04
   15.30000      3.1575555E-04
   15.35000      3.1151756E-04
   15.40000      3.0725438E-04
   15.45000      3.0293953E-04
   15.50000      2.9864596E-04
   15.55000      2.9439310E-04
   15.60000      2.9018140E-04
   15.65000      2.8613181E-04
   15.70000      2.8197202E-04
   15.75000      2.7786070E-04
   15.80000      2.7365916E-04
   15.85000      2.6943791E-04
   15.90000      2.6518133E-04
   15.95000      2.6092291E-04
   16.00000      2.5658435E-04
   16.05000      2.5235579E-04
   16.10000      2.4805710E-04
   16.15000      2.4377755E-04
   16.20000      2.3951668E-04
   16.25000      2.3527148E-04
   16.30000      2.3102622E-04
   16.35000      2.2672738E-04
   16.40000      2.2244747E-04
   16.45000      2.1821418E-04
   16.50000      2.1402698E-04
   16.55000      2.0993537E-04
   16.60000      2.0561766E-04
   16.65000      2.0131785E-04
   16.70000      1.9714718E-04
   16.75000      1.9297632E-04
   16.80000      1.8884004E-04
   16.85000      1.8498713E-04
   16.90000      1.8111547E-04
   16.95000      1.7717520E-04
   17.00000      1.7342970E-04
   17.05000      1.6993281E-04
   17.10000      1.6636433E-04
   17.15000      1.6270643E-04
   17.20000      1.5906098E-04
   17.25000      1.5541039E-04
   17.30000      1.5164386E-04
   17.35000      1.4791165E-04
   17.40000      1.4439538E-04
   17.45000      1.4090032E-04
   17.50000      1.3753081E-04
   17.55000      1.3420636E-04
   17.60000      1.3092731E-04
   17.65000      1.2768456E-04
   17.70000      1.2456765E-04
   17.75000      1.2162927E-04
   17.80000      1.1888554E-04
   17.85000      1.1621165E-04
   17.90000      1.1362902E-04
   17.95000      1.1118627E-04
   18.00000      1.0878282E-04
   18.05000      1.0631463E-04
   18.10000      1.0389848E-04
   18.15000      1.0154945E-04
   18.20000      9.9260462E-05
   18.25000      9.7051357E-05
   18.30000      9.4823452E-05
   18.35000      9.2597576E-05
   18.40000      9.0437505E-05
   18.45000      8.8498207E-05
   18.50000      8.6500993E-05
   18.55000      8.4521060E-05
   18.60000      8.2564526E-05
   18.65000      8.0729915E-05
   18.70000      7.9062098E-05
   18.75000      7.7281773E-05
   18.80000      7.5158838E-05
   18.85000      7.2931689E-05
   18.90000      7.0654474E-05
   18.95000      6.8521847E-05
   19.00000      6.6195476E-05
   19.05000      6.3843690E-05
   19.10000      6.1568535E-05
   19.15000      5.9275611E-05
   19.20000      5.7030004E-05
   19.25000      5.4725369E-05
   19.30000      5.2623400E-05
   19.35000      5.0615941E-05
   19.40000      4.8679423E-05
   19.45000      4.7079062E-05
   19.50000      4.5506564E-05
   19.55000      4.4073375E-05
   19.60000      4.2615717E-05
   19.65000      4.0979707E-05
   19.70000      3.9458908E-05
   19.75000      3.7841532E-05
   19.80000      3.6315159E-05
   19.85000      3.4896373E-05
   19.90000      3.3429693E-05
   19.95000      3.2021500E-05
   20.00000      3.0571126E-05
   20.05000      2.9185740E-05
   20.10000      2.7745244E-05
   20.15000      2.6149741E-05
   20.20000      2.4583052E-05
   20.25000      2.3043036E-05
   20.30000      2.1591437E-05
   20.35000      2.0071777E-05
   20.40000      1.8536082E-05
   20.45000      1.7175746E-05
   20.50000      1.5896845E-05
   20.55000      1.4827143E-05
   20.60000      1.3813509E-05
   20.65000      1.2730834E-05
   20.70000      1.1609523E-05
   20.75000      1.0489411E-05
   20.80000      9.2073606E-06
   20.85000      8.0167047E-06
   20.90000      6.8670365E-06
   20.95000      5.6813565E-06
   21.00000      4.6432997E-06
   21.05000      3.5915755E-06
   21.10000      2.5785889E-06
   21.15000      1.4238660E-06
   21.20000      1.6669917E-07
   21.25000     -1.1020282E-06
   21.30000     -2.2871329E-06
   21.35000     -3.3937754E-06
   21.40000     -4.4622025E-06
   21.45000     -5.4648876E-06
   21.50000     -6.5091435E-06
   21.55000     -7.6723609E-06
   21.60000     -8.9064888E-06
   21.65000     -1.0253118E-05
   21.70000     -1.1586744E-05
   21.75000     -1.2827843E-05
   21.80000     -1.4098405E-05
   21.85000     -1.5332875E-05
   21.90000     -1.6611368E-05
   21.95000     -1.7914750E-05
   22.00000     -1.9280613E-05
   22.05000     -2.0711634E-05
   22.10000     -2.2189275E-05
   22.15000     -2.3510182E-05
   22.20000     -2.4833371E-05
   22.25000     -2.6184551E-05
   22.30000     -2.7318812E-05
   22.35000     -2.8454213E-05
   22.40000     -2.9649158E-05
   22.45000     -3.0701271E-05
   22.50000     -3.1479245E-05
   22.55000     -3.2078664E-05
   22.60000     -3.2448916E-05
   22.65000     -3.2783952E-05
   22.70000     -3.3164015E-05
   22.75000     -3.3535842E-05
   22.80000     -3.3829969E-05
   22.85000     -3.4112982E-05
   22.90000     -3.4332945E-05
   22.95000     -3.4359131E-05
   23.00000     -3.4497934E-05
   23.05000     -3.4550019E-05
   23.10000     -3.4822500E-05
   23.15000     -3.4863046E-05
   23.20000     -3.4940964E-05
   23.25000     -3.5007299E-05
   23.30000     -3.5053396E-05
   23.35000     -3.4848199E-05
   23.40000     -3.4631877E-05
   23.45000     -3.4406592E-05
   23.50000     -3.3998844E-05
   23.55000     -3.3508724E-05
   23.60000     -3.2971559E-05
   23.65000     -3.2453307E-05
   23.70000     -3.1646512E-05
   23.75000     -3.0921998E-05
   23.80000     -3.0301664E-05
   23.85000     -2.9666033E-05
   23.90000     -2.9116794E-05
   23.95000     -2.8644101E-05
   24.00000     -2.8022008E-05
   24.05000     -2.7585404E-05
   24.10000     -2.7112048E-05
   24.15000     -2.6472217E-05
   24.20000     -2.5968327E-05
   24.25000     -2.5477260E-05
   24.30000     -2.4908175E-05
   24.35000     -2.4125098E-05
   24.40000     -2.3374210E-05
   24.45000     -2.2694023E-05
   24.50000     -2.2136141E-05
   24.55000     -2.1548331E-05
   24.60000     -2.1017671E-05
   24.65000     -2.0452961E-05
   24.70000     -1.9862013E-05
   24.75000     -1.9306135E-05
   24.80000     -1.8600023E-05
   24.85000     -1.7868448E-05
   24.90000     -1.7198243E-05
   24.95000     -1.6459782E-05
   25.00000     -1.5704094E-05
   25.05000     -1.5070036E-05
   25.10000     -1.4519338E-05
   25.15000     -1.4032973E-05
   25.20000     -1.3636551E-05
   25.25000     -1.3144385E-05
   25.30000     -1.2699889E-05
   25.35000     -1.2276297E-05
   25.40000     -1.1708927E-05
   25.45000     -1.1240778E-05
   25.50000     -1.0805034E-05
   25.55000     -1.0410635E-05
   25.60000     -9.9564759E-06
   25.65000     -9.6460044E-06
   25.70000     -9.6172316E-06
   25.75000     -9.8524661E-06
   25.80000     -1.0055765E-05
   25.85000     -1.0292139E-05
   25.90000     -1.0427908E-05
   25.95000     -1.0589652E-05
   26.00000     -1.0765937E-05
   26.05000     -1.0805688E-05
   26.10000     -1.0814131E-05
   26.15000     -1.0934211E-05
   26.20000     -1.0878097E-05
   26.25000     -1.0808687E-05
   26.30000     -1.0690799E-05
   26.35000     -1.0556679E-05
   26.40000     -1.0306909E-05
   26.45000     -1.0093175E-05
   26.50000     -9.7627617E-06
   26.55000     -9.5582946E-06
   26.60000     -9.4942352E-06
   26.65000     -9.5830846E-06
   26.70000     -9.8419023E-06
   26.75000     -1.0029643E-05
   26.80000     -1.0196275E-05
   26.85000     -1.0383103E-05
   26.90000     -1.0585421E-05
   26.95000     -1.0728191E-05
   27.00000     -1.0933394E-05
   27.05000     -1.1263666E-05
   27.10000     -1.1448396E-05
   27.15000     -1.1546217E-05
   27.20000     -1.1604967E-05
   27.25000     -1.1513677E-05
   27.30000     -1.1490982E-05
   27.35000     -1.1456718E-05
   27.40000     -1.1516519E-05
   27.45000     -1.1647465E-05
   27.50000     -1.1835073E-05
   27.55000     -1.2186058E-05
   27.60000     -1.2597874E-05
   27.65000     -1.2849871E-05
   27.70000     -1.3262762E-05
   27.75000     -1.3685952E-05
   27.80000     -1.4024302E-05
   27.85000     -1.4480345E-05
   27.90000     -1.5118014E-05
   27.95000     -1.5873207E-05
   28.00000     -1.6483180E-05
   28.05000     -1.6799971E-05
   28.10000     -1.7186767E-05
   28.15000     -1.7394364E-05
   28.20000     -1.7525441E-05
   28.25000     -1.7623837E-05
   28.30000     -1.7925477E-05
   28.35000     -1.8075594E-05
   28.40000     -1.8109493E-05
   28.45000     -1.8169623E-05
   28.50000     -1.8207107E-05
   28.55000     -1.8143304E-05
   28.60000     -1.8042074E-05
   28.65000     -1.7820170E-05
   28.70000     -1.7561068E-05
   28.75000     -1.7240034E-05
   28.80000     -1.6965525E-05
   28.85000     -1.6745882E-05
   28.90000     -1.6273372E-05
   28.95000     -1.5586593E-05
   29.00000     -1.4750661E-05
   29.05000     -1.3850833E-05
   29.10000     -1.3074246E-05
   29.15000     -1.2392815E-05
   29.20000     -1.2005458E-05
   29.25000     -1.1597290E-05
   29.30000     -1.1106235E-05
   29.35000     -1.0590410E-05
   29.40000     -9.9925437E-06
   29.45000     -9.3847611E-06
   29.50000     -8.6206101E-06
   29.55000     -7.8592911E-06
   29.60000     -7.0481083E-06
   29.65000     -6.3543794E-06
   29.70000     -5.6705508E-06
   29.75000     -5.0353137E-06
   29.80000     -4.4419899E-06
   29.85000     -3.9616748E-06
   29.90000     -3.3985812E-06
   29.95000     -2.6700209E-06
   30.00000     -2.0048599E-06
   30.05000     -1.4230417E-06
   30.10000     -9.3548033E-07
   30.15000     -4.4687593E-07
   30.20000     -1.0306830E-08
   30.25000      3.1589005E-07
   30.30000      4.7283072E-07
   30.35000      7.0462642E-07
   30.40000      8.9011036E-07
   30.45000      9.6438680E-07
   30.50000      9.9559600E-07
   30.55000      8.1605276E-07
   30.60000      7.0863865E-07
   30.65000      4.1602937E-07
   30.70000      7.0314854E-10
   30.75000     -3.2121548E-07
   30.80000     -4.1599966E-07
   30.85000     -5.5736746E-07
   30.90000     -5.8467731E-07
   30.95000     -4.3928506E-07
   31.00000     -2.7082160E-07
   31.05000     -4.1094609E-08
   31.10000      8.4602505E-08
   31.15000      1.7651706E-07
   31.20000      3.3568359E-08
   31.25000     -2.1209939E-07
   31.30000     -5.1543464E-07
   31.35000     -6.9695642E-07
   31.40000     -8.2572569E-07
   31.45000     -9.9587248E-07
   31.50000     -1.1899031E-06
   31.55000     -1.4747784E-06
   31.60000     -1.8174305E-06
   31.65000     -2.2540369E-06
   31.70000     -2.7039180E-06
   31.75000     -3.1854352E-06
   31.80000     -3.6275060E-06
   31.85000     -3.9725305E-06
   31.90000     -4.3142691E-06
   31.95000     -4.6845548E-06
   32.00000     -4.8755110E-06
   32.05000     -5.0353501E-06
   32.10000     -5.2128103E-06
   32.15000     -5.4505340E-06
   32.20000     -5.6641852E-06
   32.25000     -5.8501118E-06
   32.30000     -5.9836520E-06
   32.35000     -6.0628458E-06
   32.40000     -6.0981324E-06
   32.45000     -5.9954705E-06
   32.50000     -5.7726597E-06
   32.55000     -5.4179013E-06
   32.60000     -4.9716118E-06
   32.65000     -4.4468729E-06
   32.70000     -3.8849316E-06
   32.75000     -3.3378740E-06
   32.80000     -2.6286755E-06
   32.85000     -1.8526264E-06
   32.90000     -1.0750291E-06
   32.95000     -3.9138015E-07
   33.00000      1.4164252E-07
   33.05000      5.7157649E-07
   33.10000      1.0210072E-06
   33.15000      1.4680787E-06
   33.20000      1.9720924E-06
   33.25000      2.4506444E-06
   33.30000      3.0021206E-06
   33.35000      3.3952283E-06
   33.40000      3.5885516E-06
   33.45000      3.8283115E-06
   33.50000      3.9131987E-06
   33.55000      4.0114064E-06
   33.60000      4.1986068E-06
   33.65000      4.3588789E-06
   33.70000      4.6052755E-06
   33.75000      4.9691162E-06
   33.80000      5.4140796E-06
   33.85000      5.8270239E-06
   33.90000      6.2791478E-06
   33.95000      6.7610222E-06
   34.00000      6.8889326E-06
   34.05000      6.8981349E-06
   34.10000      6.8750523E-06
   34.15000      6.8117938E-06
   34.20000      6.7466235E-06
   34.25000      6.6941857E-06
   34.30000      6.5858030E-06
   34.35000      6.5661661E-06
   34.40000      6.4629194E-06
   34.45000      6.4963638E-06
   34.50000      6.4944647E-06
   34.55000      6.5203212E-06
   34.60000      6.5460777E-06
   34.65000      6.5803051E-06
   34.70000      6.6160123E-06
   34.75000      6.7579231E-06
   34.80000      6.8837553E-06
   34.85000      7.1046393E-06
   34.90000      7.3244496E-06
   34.95000      7.3768169E-06
   35.00000      7.6289257E-06
   35.05000      7.8415205E-06
   35.10000      8.1693343E-06
   35.15000      8.3447148E-06
   35.20000      8.6772043E-06
   35.25000      8.8725965E-06
   35.30000      9.2588261E-06
   35.35000      9.7487291E-06
   35.40000      1.0293617E-05
   35.45000      1.0814439E-05
   35.50000      1.1206576E-05
   35.55000      1.1669010E-05
   35.60000      1.2164473E-05
   35.65000      1.2603962E-05
   35.70000      1.2960376E-05
   35.75000      1.3387513E-05
   35.80000      1.3707568E-05
   35.85000      1.3825750E-05
   35.90000      1.4035515E-05
   35.95000      1.4157889E-05
   36.00000      1.4253211E-05
   36.05000      1.4268638E-05
   36.10000      1.4228526E-05
   36.15000      1.4286842E-05
   36.20000      1.4385767E-05
   36.25000      1.4405723E-05
   36.30000      1.4436885E-05
   36.35000      1.4471715E-05
   36.40000      1.4504584E-05
   36.45000      1.4566482E-05
   36.50000      1.4426424E-05
   36.55000      1.4324703E-05
   36.60000      1.4018135E-05
   36.65000      1.3815614E-05
   36.70000      1.3544392E-05
   36.75000      1.3158985E-05
   36.80000      1.2686865E-05
   36.85000      1.2211547E-05
   36.90000      1.1779332E-05
   36.95000      1.1593594E-05
   37.00000      1.1369359E-05
   37.05000      1.1032374E-05
   37.10000      1.0724617E-05
   37.15000      1.0387162E-05
   37.20000      9.8897417E-06
   37.25000      9.4277075E-06
   37.30000      8.7653771E-06
   37.35000      8.1112248E-06
   37.40000      7.3104607E-06
   37.45000      6.4317678E-06
   37.50000      5.5160431E-06
   37.55000      4.6901455E-06
   37.60000      3.8673570E-06
   37.65000      3.0122599E-06
   37.70000      2.1837720E-06
   37.75000      1.2846041E-06
   37.80000      4.0475277E-07
   37.85000     -5.5444542E-07
   37.90000     -1.5458033E-06
   37.95000     -2.7317303E-06
   38.00000     -3.9387451E-06
   38.05000     -5.1794586E-06
   38.10000     -6.3786883E-06
   38.15000     -7.6134843E-06
   38.20000     -8.8482338E-06
   38.25000     -1.0167340E-05
   38.30000     -1.1585047E-05
   38.35000     -1.3007749E-05
   38.40000     -1.4444075E-05
   38.45000     -1.5767630E-05
   38.50000     -1.7104758E-05
   38.55000     -1.8523609E-05
   38.60000     -1.9672005E-05
   38.65000     -2.0730682E-05
   38.70000     -2.1691047E-05
   38.75000     -2.2573249E-05
   38.80000     -2.3424151E-05
   38.85000     -2.4327992E-05
   38.90000     -2.5101581E-05
   38.95000     -2.5722091E-05
   39.00000     -2.6285781E-05
   39.05000     -2.7069967E-05
   39.10000     -2.7833788E-05
   39.15000     -2.8572156E-05
   39.20000     -2.9181683E-05
   39.25000     -2.9713325E-05
   39.30000     -3.0223347E-05
   39.35000     -3.0704970E-05
   39.40000     -3.1240215E-05
   39.45000     -3.1937147E-05
   39.50000     -3.2633056E-05
   39.55000     -3.3305008E-05
   39.60000     -3.4018743E-05
   39.65000     -3.4728480E-05
   39.70000     -3.5518071E-05
   39.75000     -3.6260430E-05
   39.80000     -3.6954254E-05
   39.85000     -3.7501166E-05
   39.90000     -3.8027698E-05
   39.95000     -3.8512400E-05
   40.00000     -3.9046205E-05
   40.05000     -3.9397644E-05
   40.10000     -3.9732040E-05
   40.15000     -4.0086852E-05
   40.20000     -4.0371244E-05
   40.25000     -4.0552310E-05
   40.30000     -4.0589734E-05
   40.35000     -4.0666069E-05
   40.40000     -4.0898882E-05
   40.45000     -4.1238814E-05
   40.50000     -4.1584735E-05
   40.55000     -4.1929659E-05
   40.60000     -4.2214921E-05
   40.65000     -4.2667147E-05
   40.70000     -4.3175405E-05
   40.75000     -4.3655185E-05
   40.80000     -4.4084591E-05
   40.85000     -4.4670160E-05
   40.90000     -4.5305951E-05
   40.95000     -4.5962821E-05
   41.00000     -4.6596448E-05
   41.05000     -4.7227200E-05
   41.10000     -4.7834408E-05
   41.15000     -4.8399652E-05
   41.20000     -4.9010268E-05
   41.25000     -4.9610979E-05
   41.30000     -5.0374940E-05
   41.35000     -5.1149720E-05
   41.40000     -5.1863528E-05
   41.45000     -5.2491021E-05
   41.50000     -5.3023570E-05
   41.55000     -5.3435040E-05
   41.60000     -5.3913442E-05
   41.65000     -5.4505028E-05
   41.70000     -5.5411449E-05
   41.75000     -5.6304005E-05
   41.80000     -5.7203033E-05
   41.85000     -5.8047466E-05
   41.90000     -5.8890510E-05
   41.95000     -5.9803482E-05
   42.00000     -6.0640457E-05
   42.05000     -6.1362152E-05
   42.10000     -6.2009916E-05
   42.15000     -6.2639054E-05
   42.20000     -6.3316358E-05
   42.25000     -6.4067113E-05
   42.30000     -6.4925902E-05
   42.35000     -6.5671367E-05
   42.40000     -6.6257133E-05
   42.45000     -6.6960682E-05
   42.50000     -6.7672307E-05
   42.55000     -6.8444955E-05
   42.60000     -6.9328082E-05
   42.65000     -7.0135764E-05
   42.70000     -7.0651360E-05
   42.75000     -7.0893395E-05
   42.80000     -7.0987648E-05
   42.85000     -7.1221104E-05
   42.90000     -7.1399292E-05
   42.95000     -7.1608185E-05
   43.00000     -7.1879382E-05
   43.05000     -7.2014584E-05
   43.10000     -7.2083254E-05
   43.15000     -7.1839204E-05
   43.20000     -7.1537557E-05
   43.25000     -7.1212300E-05
   43.30000     -7.0834212E-05
   43.35000     -7.0448325E-05
   43.40000     -7.0147427E-05
   43.45000     -6.9892012E-05
   43.50000     -6.9636480E-05
   43.55000     -6.9256617E-05
   43.60000     -6.8686131E-05
   43.65000     -6.8226225E-05
   43.70000     -6.7924702E-05
   43.75000     -6.7669542E-05
   43.80000     -6.7547073E-05
   43.85000     -6.7415305E-05
   43.90000     -6.7164554E-05
   43.95000     -6.7100715E-05
   44.00000     -6.6972032E-05
   44.05000     -6.6896675E-05
   44.10000     -6.6802204E-05
   44.15000     -6.6743021E-05
   44.20000     -6.6662731E-05
   44.25000     -6.6797031E-05
   44.30000     -6.6931723E-05
   44.35000     -6.7108209E-05
   44.40000     -6.7184483E-05
   44.45000     -6.7249566E-05
   44.50000     -6.7382374E-05
   44.55000     -6.7664587E-05
   44.60000     -6.8070134E-05
   44.65000     -6.8455643E-05
   44.70000     -6.8648595E-05
   44.75000     -6.8872636E-05
   44.80000     -6.8938469E-05
   44.85000     -6.9013651E-05
   44.90000     -6.9163616E-05
   44.95000     -6.9236616E-05
   45.00000     -6.9207061E-05
   45.05000     -6.9088528E-05
   45.10000     -6.8823203E-05
   45.15000     -6.8617352E-05
   45.20000     -6.8461399E-05
   45.25000     -6.8295696E-05
   45.30000     -6.8203713E-05
   45.35000     -6.8136964E-05
   45.40000     -6.8057758E-05
   45.45000     -6.7932109E-05
   45.50000     -6.7947825E-05
   45.55000     -6.7789719E-05
   45.60000     -6.7569716E-05
   45.65000     -6.7369445E-05
   45.70000     -6.7293702E-05
   45.75000     -6.7255714E-05
   45.80000     -6.7208137E-05
   45.85000     -6.7222347E-05
   45.90000     -6.7376241E-05
   45.95000     -6.7726534E-05
   46.00000     -6.8104571E-05
   46.05000     -6.8510897E-05
   46.10000     -6.8880378E-05
   46.15000     -6.9126087E-05
   46.20000     -6.9376249E-05
   46.25000     -6.9543916E-05
   46.30000     -6.9619164E-05
   46.35000     -6.9614936E-05
   46.40000     -6.9488240E-05
   46.45000     -6.9301692E-05
   46.50000     -6.9116839E-05
   46.55000     -6.9007590E-05
   46.60000     -6.9005371E-05
   46.65000     -6.8900939E-05
   46.70000     -6.8829228E-05
   46.75000     -6.8716210E-05
   46.80000     -6.8483751E-05
   46.85000     -6.8170637E-05
   46.90000     -6.7847795E-05
   46.95000     -6.7584246E-05
   47.00000     -6.7395922E-05
   47.05000     -6.7190413E-05
   47.10000     -6.6926033E-05
   47.15000     -6.6686320E-05
   47.20000     -6.6462104E-05
   47.25000     -6.6378823E-05
   47.30000     -6.6432302E-05
   47.35000     -6.6481312E-05
   47.40000     -6.6639754E-05
   47.45000     -6.6899789E-05
   47.50000     -6.7256340E-05
   47.55000     -6.7826470E-05
   47.60000     -6.8372974E-05
   47.65000     -6.8943715E-05
   47.70000     -6.9380847E-05
   47.75000     -6.9643873E-05
   47.80000     -6.9901391E-05
   47.85000     -7.0083108E-05
   47.90000     -7.0292161E-05
   47.95000     -7.0465336E-05
   48.00000     -7.0699105E-05
   48.05000     -7.0879905E-05
   48.10000     -7.1078284E-05
   48.15000     -7.1211231E-05
   48.20000     -7.1191680E-05
   48.25000     -7.1355818E-05
   48.30000     -7.1455775E-05
   48.35000     -7.1612347E-05
   48.40000     -7.1851369E-05
   48.45000     -7.2177267E-05
   48.50000     -7.2495081E-05
   48.55000     -7.2732379E-05
   48.60000     -7.2964664E-05
   48.65000     -7.2971765E-05
   48.70000     -7.2834839E-05
   48.75000     -7.2502065E-05
   48.80000     -7.2107810E-05
   48.85000     -7.1721610E-05
   48.90000     -7.1524410E-05
   48.95000     -7.1261893E-05
   49.00000     -7.1023140E-05
   49.05000     -7.0444003E-05
   49.10000     -6.9782582E-05
   49.15000     -6.9031244E-05
   49.20000     -6.8338471E-05
   49.25000     -6.7625202E-05
   49.30000     -6.6901302E-05
   49.35000     -6.6245666E-05
   49.40000     -6.5501190E-05
   49.45000     -6.4779233E-05
   49.50000     -6.4113789E-05
   49.55000     -6.3246327E-05
   49.60000     -6.2301202E-05
   49.65000     -6.1292943E-05
   49.70000     -6.0178583E-05
   49.75000     -5.9210299E-05
   49.80000     -5.8442180E-05
   49.85000     -5.7800458E-05
   49.90000     -5.7267225E-05
   49.95000     -5.6622059E-05
   50.00000     -5.5902990E-05
   50.05000     -5.5162844E-05
   50.10000     -5.4391890E-05
   50.15000     -5.3757085E-05
   50.20000     -5.3339507E-05
   50.25000     -5.3060026E-05
   50.30000     -5.2891573E-05
   50.35000     -5.2883795E-05
   50.40000     -5.2826617E-05
   50.45000     -5.2866460E-05
   50.50000     -5.2712890E-05
   50.55000     -5.2598858E-05
   50.60000     -5.2413430E-05
   50.65000     -5.2131814E-05
   50.70000     -5.2024814E-05
   50.75000     -5.1997642E-05
   50.80000     -5.1920088E-05
   50.85000     -5.1877010E-05
   50.90000     -5.1943483E-05
   50.95000     -5.1851883E-05
   51.00000     -5.1629748E-05
   51.05000     -5.1246265E-05
   51.10000     -5.0998540E-05
   51.15000     -5.0716360E-05
   51.20000     -5.0362218E-05
   51.25000     -5.0039580E-05
   51.30000     -4.9695846E-05
   51.35000     -4.9513448E-05
   51.40000     -4.9287322E-05
   51.45000     -4.9120681E-05
   51.50000     -4.8954891E-05
   51.55000     -4.8797836E-05
   51.60000     -4.8685935E-05
   51.65000     -4.8595084E-05
   51.70000     -4.8553789E-05
   51.75000     -4.8449747E-05
   51.80000     -4.8400518E-05
   51.85000     -4.8229853E-05
   51.90000     -4.8156697E-05
   51.95000     -4.8176145E-05
   52.00000     -4.8253471E-05
   52.05000     -4.8293547E-05
   52.10000     -4.8379465E-05
   52.15000     -4.8484188E-05
   52.20000     -4.8529626E-05
   52.25000     -4.8569596E-05
   52.30000     -4.8477021E-05
   52.35000     -4.8401384E-05
   52.40000     -4.8383838E-05
   52.45000     -4.8433139E-05
   52.50000     -4.8668044E-05
   52.55000     -4.8938738E-05
   52.60000     -4.9318402E-05
   52.65000     -4.9493585E-05
   52.70000     -4.9569746E-05
   52.75000     -4.9630464E-05
   52.80000     -4.9718557E-05
   52.85000     -4.9588391E-05
   52.90000     -4.9580776E-05
   52.95000     -4.9602277E-05
   53.00000     -4.9694350E-05
   53.05000     -4.9909915E-05
   53.10000     -5.0052342E-05
   53.15000     -5.0180151E-05
   53.20000     -5.0182985E-05
   53.25000     -5.0301132E-05
   53.30000     -5.0393697E-05
   53.35000     -5.0612678E-05
   53.40000     -5.0856168E-05
   53.45000     -5.0914168E-05
   53.50000     -5.0764585E-05
   53.55000     -5.0611488E-05
   53.60000     -5.0527065E-05
   53.65000     -5.0499089E-05
   53.70000     -5.0418515E-05
   53.75000     -5.0282477E-05
   53.80000     -5.0144929E-05
   53.85000     -4.9960399E-05
   53.90000     -4.9892100E-05
   53.95000     -5.0001687E-05
   54.00000     -5.0170984E-05
   54.05000     -5.0337690E-05
   54.10000     -5.0475111E-05
   54.15000     -5.0455143E-05
   54.20000     -5.0366605E-05
   54.25000     -5.0341238E-05
   54.30000     -5.0274957E-05
   54.35000     -5.0252187E-05
   54.40000     -5.0220166E-05
   54.45000     -5.0127637E-05
   54.50000     -5.0035156E-05
   54.55000     -4.9890023E-05
   54.60000     -4.9641945E-05
   54.65000     -4.9338218E-05
   54.70000     -4.9102429E-05
   54.75000     -4.8972626E-05
   54.80000     -4.8822640E-05
   54.85000     -4.8817623E-05
   54.90000     -4.8961909E-05
   54.95000     -4.9074984E-05
   55.00000     -4.9144113E-05
   55.05000     -4.9131431E-05
   55.10000     -4.9118051E-05
   55.15000     -4.8987200E-05
   55.20000     -4.8889149E-05
   55.25000     -4.8881637E-05
   55.30000     -4.9039623E-05
   55.35000     -4.9245467E-05
   55.40000     -4.9530077E-05
   55.45000     -4.9984796E-05
   55.50000     -5.0411050E-05
   55.55000     -5.0863102E-05
   55.60000     -5.1417541E-05
   55.65000     -5.1909708E-05
   55.70000     -5.2342115E-05
   55.75000     -5.2798856E-05
   55.80000     -5.3307216E-05
   55.85000     -5.3791711E-05
   55.90000     -5.4238506E-05
   55.95000     -5.4657525E-05
   56.00000     -5.5115248E-05
   56.05000     -5.5462428E-05
   56.10000     -5.5565375E-05
   56.15000     -5.5712968E-05
   56.20000     -5.5818622E-05
   56.25000     -5.6045195E-05
   56.30000     -5.6345707E-05
   56.35000     -5.6550707E-05
   56.40000     -5.6794262E-05
   56.45000     -5.7035148E-05
   56.50000     -5.7116191E-05
   56.55000     -5.7287572E-05
   56.60000     -5.7551930E-05
   56.65000     -5.7585596E-05
   56.70000     -5.7605081E-05
   56.75000     -5.7529669E-05
   56.80000     -5.7641377E-05
   56.85000     -5.7780435E-05
   56.90000     -5.7826586E-05
   56.95000     -5.7926107E-05
   57.00000     -5.7926885E-05
   57.05000     -5.7968547E-05
   57.10000     -5.8063342E-05
   57.15000     -5.8155085E-05
   57.20000     -5.8300317E-05
   57.25000     -5.8499987E-05
   57.30000     -5.8722875E-05
   57.35000     -5.9025162E-05
   57.40000     -5.9375870E-05
   57.45000     -5.9705693E-05
   57.50000     -6.0033326E-05
   57.55000     -6.0312683E-05
   57.60000     -6.0705028E-05
   57.65000     -6.0905790E-05
   57.70000     -6.0876515E-05
   57.75000     -6.0716317E-05
   57.80000     -6.0521670E-05
   57.85000     -6.0241797E-05
   57.90000     -5.9833168E-05
   57.95000     -5.9309015E-05
   58.00000     -5.8767673E-05
   58.05000     -5.8129404E-05
   58.10000     -5.7451500E-05
   58.15000     -5.6770907E-05
   58.20000     -5.5941124E-05
   58.25000     -5.5073029E-05
   58.30000     -5.4110522E-05
   58.35000     -5.3049247E-05
   58.40000     -5.2156392E-05
   58.45000     -5.1205850E-05
   58.50000     -5.0304046E-05
   58.55000     -4.9547092E-05
   58.60000     -4.9032791E-05
   58.65000     -4.8648068E-05
   58.70000     -4.8292750E-05
   58.75000     -4.7989499E-05
   58.80000     -4.7701931E-05
   58.85000     -4.7308258E-05
   58.90000     -4.6877729E-05
   58.95000     -4.6507663E-05
   59.00000     -4.5974110E-05
   59.05000     -4.5221055E-05
   59.10000     -4.4478893E-05
   59.15000     -4.3591554E-05
   59.20000     -4.2714244E-05
   59.25000     -4.2092088E-05
   59.30000     -4.1398926E-05
   59.35000     -4.0790797E-05
   59.40000     -4.0273546E-05
   59.45000     -3.9685558E-05
   59.50000     -3.9120710E-05
   59.55000     -3.8335827E-05
   59.60000     -3.7444843E-05
   59.65000     -3.6422214E-05
   59.70000     -3.5277310E-05
   59.75000     -3.4143806E-05
   59.80000     -3.2976473E-05
   59.85000     -3.1918877E-05
   59.90000     -3.0914201E-05
   59.95000     -2.9939421E-05
   60.00000     -2.8991084E-05
   60.05000     -2.8204360E-05
   60.10000     -2.7414830E-05
   60.15000     -2.6735239E-05
   60.20000     -2.5952246E-05
   60.25000     -2.5039413E-05
   60.30000     -2.3973314E-05
   60.35000     -2.2804006E-05
   60.40000     -2.1637854E-05
   60.45000     -2.0381278E-05
   60.50000     -1.9263372E-05
   60.55000     -1.8090477E-05
   60.60000     -1.6784768E-05
   60.65000     -1.5342337E-05
   60.70000     -1.4076228E-05
   60.75000     -1.3053794E-05
   60.80000     -1.2182963E-05
   60.85000     -1.1154336E-05
   60.90000     -1.0132084E-05
   60.95000     -9.0405792E-06
   61.00000     -7.9316724E-06
   61.05000     -6.7549036E-06
   61.10000     -5.6436220E-06
   61.15000     -4.5680904E-06
   61.20000     -3.7003692E-06
   61.25000     -2.8572606E-06
   61.30000     -2.0368118E-06
   61.35000     -1.2581970E-06
   61.40000     -5.0507543E-07
   61.45000      3.3608754E-07
   61.50000      1.0514050E-06
   61.55000      1.7912092E-06
   61.60000      2.5960796E-06
   61.65000      3.4147988E-06
   61.70000      4.2378283E-06
   61.75000      5.0982480E-06
   61.80000      5.8011447E-06
   61.85000      6.5949230E-06
   61.90000      7.2636467E-06
   61.95000      7.8108997E-06
   62.00000      8.3915093E-06
   62.05000      8.9197538E-06
   62.10000      9.5146970E-06
   62.15000      1.0133800E-05
   62.20000      1.0748412E-05
   62.25000      1.1434818E-05
   62.30000      1.2066320E-05
   62.35000      1.2604289E-05
   62.40000      1.3109913E-05
   62.45000      1.3526573E-05
   62.50000      1.3829821E-05
   62.55000      1.4219188E-05
   62.60000      1.4537004E-05
   62.65000      1.4978114E-05
   62.70000      1.5292146E-05
   62.75000      1.5721605E-05
   62.80000      1.6251308E-05
   62.85000      1.6814607E-05
   62.90000      1.7594142E-05
   62.95000      1.8443645E-05
   63.00000      1.9272531E-05
   63.05000      1.9977982E-05
   63.10000      2.0658335E-05
   63.15000      2.1252186E-05
   63.20000      2.1938671E-05
   63.25000      2.2628612E-05
   63.30000      2.3440554E-05
   63.35000      2.4299648E-05
   63.40000      2.5080293E-05
   63.45000      2.5816566E-05
   63.50000      2.6464048E-05
   63.55000      2.7199694E-05
   63.60000      2.7876031E-05
   63.65000      2.8435616E-05
   63.70000      2.8780536E-05
   63.75000      2.8937864E-05
   63.80000      2.9154069E-05
   63.85000      2.9339946E-05
   63.90000      2.9686029E-05
   63.95000      2.9910056E-05
   64.00000      3.0062993E-05
   64.05000      3.0225263E-05
   64.10000      3.0211730E-05
   64.15000      3.0191808E-05
   64.20000      3.0234340E-05
   64.25000      3.0324323E-05
   64.30000      3.0510764E-05
   64.35000      3.0654737E-05
   64.40000      3.0889641E-05
   64.45000      3.1134754E-05
   64.50000      3.1286243E-05
   64.55000      3.1634438E-05
   64.60000      3.1926360E-05
   64.65000      3.2136508E-05
   64.70000      3.2202941E-05
   64.75000      3.2433683E-05
   64.80000      3.2446140E-05
   64.85000      3.2487955E-05
   64.90000      3.2560587E-05
   64.95000      3.2712578E-05
   65.00000      3.2793843E-05
   65.05000      3.2798042E-05
   65.10000      3.2910179E-05
   65.15000      3.2940825E-05
   65.20000      3.2892855E-05
   65.25000      3.2929212E-05
   65.30000      3.2956366E-05
   65.35000      3.2838081E-05
   65.40000      3.2614971E-05
   65.45000      3.2499258E-05
   65.50000      3.2363376E-05
   65.55000      3.2261371E-05
   65.60000      3.2135369E-05
   65.65000      3.1893524E-05
   65.70000      3.1715634E-05
   65.75000      3.1626194E-05
   65.80000      3.1503889E-05
   65.85000      3.1355317E-05
   65.90000      3.1263025E-05
   65.95000      3.1070365E-05
   66.00000      3.0701580E-05
   66.05000      3.0386538E-05
   66.10000      3.0167013E-05
   66.15000      3.0035082E-05
   66.20000      2.9903800E-05
   66.25000      2.9601613E-05
   66.30000      2.9232480E-05
   66.35000      2.8620116E-05
   66.40000      2.7993272E-05
   66.45000      2.7326971E-05
   66.50000      2.6604834E-05
   66.55000      2.5742096E-05
   66.60000      2.4889696E-05
   66.65000      2.4029183E-05
   66.70000      2.3158977E-05
   66.75000      2.2184266E-05
   66.80000      2.1298054E-05
   66.85000      2.0444089E-05
   66.90000      1.9630552E-05
   66.95000      1.8832976E-05
   67.00000      1.7986935E-05
   67.05000      1.7090537E-05
   67.10000      1.6265274E-05
   67.15000      1.5330008E-05
   67.20000      1.4397869E-05
   67.25000      1.3538135E-05
   67.30000      1.2739821E-05
   67.35000      1.1913164E-05
   67.40000      1.1071465E-05
   67.45000      1.0386110E-05
   67.50000      9.6461872E-06
   67.55000      8.8338602E-06
   67.60000      7.9846195E-06
   67.65000      7.0034025E-06
   67.70000      6.0480502E-06
   67.75000      5.0047802E-06
   67.80000      3.9496185E-06
   67.85000      2.8635077E-06
   67.90000      1.8185411E-06
   67.95000      8.3064367E-07
   68.00000     -4.9192167E-08
   68.05000     -9.0146870E-07
   68.10000     -1.6676754E-06
   68.15000     -2.3895070E-06
   68.20000     -3.2031157E-06
   68.25000     -3.9506763E-06
   68.30000     -4.4968929E-06
   68.35000     -5.0188451E-06
   68.40000     -5.6327854E-06
   68.45000     -6.2276936E-06
   68.50000     -6.9452490E-06
   68.55000     -7.7465165E-06
   68.60000     -8.4101721E-06
   68.65000     -9.0857275E-06
   68.70000     -9.6947779E-06
   68.75000     -1.0194837E-05
   68.80000     -1.0731434E-05
   68.85000     -1.1288937E-05
   68.90000     -1.1830907E-05
   68.95000     -1.2352503E-05
   69.00000     -1.3016688E-05
   69.05000     -1.3654229E-05
   69.10000     -1.4317373E-05
   69.15000     -1.5001849E-05
   69.20000     -1.5765661E-05
   69.25000     -1.6327967E-05
   69.30000     -1.6958553E-05
   69.35000     -1.7539625E-05
   69.40000     -1.8020592E-05
   69.45000     -1.8535939E-05
   69.50000     -1.9043213E-05
   69.55000     -1.9556386E-05
   69.60000     -2.0121650E-05
   69.65000     -2.0549367E-05
   69.70000     -2.0917574E-05
   69.75000     -2.1066902E-05
   69.80000     -2.1199590E-05
   69.85000     -2.1392281E-05
   69.90000     -2.1587675E-05
   69.95000     -2.1934609E-05
   70.00000     -2.2404236E-05
   70.05000     -2.2868600E-05
   70.10000     -2.3347931E-05
   70.15000     -2.3818999E-05
   70.20000     -2.4260233E-05
   70.25000     -2.4577819E-05
   70.30000     -2.4875781E-05
   70.35000     -2.5167545E-05
   70.40000     -2.5493287E-05
   70.45000     -2.5802652E-05
   70.50000     -2.5991843E-05
   70.55000     -2.6255533E-05
   70.60000     -2.6455233E-05
   70.65000     -2.6662712E-05
   70.70000     -2.6857380E-05
   70.75000     -2.7207083E-05
   70.80000     -2.7560600E-05
   70.85000     -2.8018885E-05
   70.90000     -2.8489279E-05
   70.95000     -2.8884266E-05
   71.00000     -2.9183379E-05
   71.05000     -2.9454639E-05
   71.10000     -2.9567467E-05
   71.15000     -2.9843950E-05
   71.20000     -2.9983974E-05
   71.25000     -2.9950023E-05
   71.30000     -2.9886343E-05
   71.35000     -2.9891600E-05
   71.40000     -2.9815266E-05
   71.45000     -2.9729103E-05
   71.50000     -2.9488710E-05
   71.55000     -2.9278295E-05
   71.60000     -2.9046496E-05
   71.65000     -2.9023131E-05
   71.70000     -2.8995681E-05
   71.75000     -2.8998720E-05
   71.80000     -2.8970468E-05
   71.85000     -2.8810680E-05
   71.90000     -2.8588694E-05
   71.95000     -2.8305267E-05
   72.00000     -2.7960685E-05
   72.05000     -2.7539099E-05
   72.10000     -2.7079330E-05
   72.15000     -2.6710888E-05
   72.20000     -2.6479571E-05
   72.25000     -2.6454109E-05
   72.30000     -2.6522357E-05
   72.35000     -2.6543405E-05
   72.40000     -2.6784966E-05
   72.45000     -2.7002032E-05
   72.50000     -2.7119144E-05
   72.55000     -2.7298278E-05
   72.60000     -2.7467426E-05
   72.65000     -2.7592305E-05
   72.70000     -2.7651553E-05
   72.75000     -2.7565648E-05
   72.80000     -2.7608134E-05
   72.85000     -2.7567026E-05
   72.90000     -2.7444592E-05
   72.95000     -2.7252419E-05
   73.00000     -2.6969607E-05
   73.05000     -2.6668513E-05
   73.10000     -2.6160111E-05
   73.15000     -2.5566156E-05
   73.20000     -2.5022180E-05
   73.25000     -2.4406490E-05
   73.30000     -2.3763643E-05
   73.35000     -2.3256865E-05
   73.40000     -2.2666422E-05
   73.45000     -2.2147542E-05
   73.50000     -2.1587302E-05
   73.55000     -2.1088859E-05
   73.60000     -2.0656655E-05
   73.65000     -2.0140265E-05
   73.70000     -1.9574580E-05
   73.75000     -1.9018496E-05
   73.80000     -1.8356222E-05
   73.85000     -1.7610566E-05
   73.90000     -1.6939139E-05
   73.95000     -1.6277887E-05
   74.00000     -1.5706888E-05
   74.05000     -1.5147309E-05
   74.10000     -1.4477650E-05
   74.15000     -1.3721346E-05
   74.20000     -1.3077210E-05
   74.25000     -1.2633221E-05
   74.30000     -1.2233452E-05
   74.35000     -1.1851499E-05
   74.40000     -1.1573900E-05
   74.45000     -1.1443952E-05
   74.50000     -1.1356948E-05
   74.55000     -1.1303643E-05
   74.60000     -1.1567319E-05
   74.65000     -1.1662493E-05
   74.70000     -1.1737360E-05
   74.75000     -1.1796437E-05
   74.80000     -1.1803670E-05
   74.85000     -1.1744616E-05
   74.90000     -1.1766580E-05
   74.95000     -1.1961162E-05
   75.00000     -1.2149340E-05


==> anc/fig5_midpoint_/lgc_wm_eq_heun_T0.3.dat <==
  5.0000001E-02  1.0703671E-02
  0.1000000      1.0587105E-02
  0.1500000      1.0471901E-02
  0.2000000      1.0358153E-02
  0.2500000      1.0245951E-02
  0.3000000      1.0135111E-02
  0.3500000      1.0025705E-02
  0.4000000      9.9175591E-03
  0.4500000      9.8106582E-03
  0.5000000      9.7051691E-03
  0.5500000      9.6007707E-03
  0.6000000      9.4976369E-03
  0.6500000      9.3957800E-03
  0.7000000      9.2952084E-03
  0.7500000      9.1958232E-03
  0.8000000      9.0977671E-03
  0.8500000      9.0009924E-03
  0.9000000      8.9052804E-03
  0.9500000      8.8107483E-03
   1.000000      8.7173386E-03
   1.050000      8.6249774E-03
   1.100000      8.5337954E-03
   1.150000      8.4436769E-03
   1.200000      8.3544627E-03
   1.250000      8.2664015E-03
   1.300000      8.1792539E-03
   1.350000      8.0932518E-03
   1.400000      8.0081811E-03
   1.450000      7.9240650E-03
   1.500000      7.8408299E-03
   1.550000      7.7583417E-03
   1.600000      7.6768212E-03
   1.650000      7.5963577E-03
   1.700000      7.5166146E-03
   1.750000      7.4378788E-03
   1.800000      7.3598567E-03
   1.850000      7.2826645E-03
   1.900000      7.2062314E-03
   1.950000      7.1307682E-03
   2.000000      7.0562544E-03
   2.050000      6.9825351E-03
   2.100000      6.9095758E-03
   2.150000      6.8373387E-03
   2.200000      6.7657647E-03
   2.250000      6.6948510E-03
   2.300000      6.6244220E-03
   2.350000      6.5546469E-03
   2.400000      6.4854119E-03
   2.450000      6.4171157E-03
   2.500000      6.3496251E-03
   2.550000      6.2827836E-03
   2.600000      6.2168995E-03
   2.650000      6.1518024E-03
   2.700000      6.0873246E-03
   2.750000      6.0235462E-03
   2.800000      5.9603699E-03
   2.850000      5.8977613E-03
   2.900000      5.8357911E-03
   2.950000      5.7744347E-03
   3.000000      5.7136691E-03
   3.050000      5.6537250E-03
   3.100000      5.5944715E-03
   3.150000      5.5356948E-03
   3.200000      5.4776133E-03
   3.250000      5.4200599E-03
   3.300000      5.3629843E-03
   3.350000      5.3062630E-03
   3.400000      5.2501857E-03
   3.450000      5.1946030E-03
   3.500000      5.1397113E-03
   3.550000      5.0856005E-03
   3.600000      5.0321948E-03
   3.650000      4.9794824E-03
   3.700000      4.9274471E-03
   3.750000      4.8761535E-03
   3.800000      4.8254272E-03
   3.850000      4.7750869E-03
   3.900000      4.7252164E-03
   3.950000      4.6757697E-03
   4.000000      4.6268199E-03
   4.050000      4.5784311E-03
   4.100000      4.5305449E-03
   4.150000      4.4831983E-03
   4.200000      4.4363746E-03
   4.250000      4.3898756E-03
   4.300000      4.3439488E-03
   4.350000      4.2983722E-03
   4.400000      4.2532561E-03
   4.450000      4.2084721E-03
   4.500000      4.1639446E-03
   4.550000      4.1200179E-03
   4.600000      4.0765470E-03
   4.650000      4.0335809E-03
   4.700000      3.9911652E-03
   4.750000      3.9489996E-03
   4.800000      3.9071399E-03
   4.850000      3.8657784E-03
   4.900000      3.8248643E-03
   4.950000      3.7842949E-03
   5.000000      3.7442090E-03
   5.050000      3.7046077E-03
   5.100000      3.6653830E-03
   5.150000      3.6264658E-03
   5.200000      3.5879798E-03
   5.250000      3.5498454E-03
   5.300000      3.5120936E-03
   5.350000      3.4746204E-03
   5.400000      3.4375701E-03
   5.450000      3.4009712E-03
   5.500000      3.3649707E-03
   5.550000      3.3292666E-03
   5.600000      3.2939960E-03
   5.650000      3.2589403E-03
   5.700000      3.2241116E-03
   5.750000      3.1894380E-03
   5.800000      3.1552936E-03
   5.850000      3.1215667E-03
   5.900000      3.0880647E-03
   5.950000      3.0551716E-03
   6.000000      3.0227639E-03
   6.050000      2.9908260E-03
   6.100000      2.9593720E-03
   6.150000      2.9280379E-03
   6.200000      2.8970088E-03
   6.250000      2.8662914E-03
   6.300000      2.8358521E-03
   6.350000      2.8056134E-03
   6.400000      2.7754777E-03
   6.450000      2.7454314E-03
   6.500000      2.7157117E-03
   6.550000      2.6866144E-03
   6.600000      2.6578035E-03
   6.650000      2.6291641E-03
   6.700000      2.6007916E-03
   6.750000      2.5728117E-03
   6.800000      2.5452215E-03
   6.850000      2.5178909E-03
   6.900000      2.4908632E-03
   6.950000      2.4641850E-03
   7.000000      2.4377997E-03
   7.050000      2.4118440E-03
   7.100000      2.3859611E-03
   7.150000      2.3602331E-03
   7.200000      2.3346315E-03
   7.250000      2.3095191E-03
   7.300000      2.2846188E-03
   7.350000      2.2600985E-03
   7.400000      2.2359148E-03
   7.450000      2.2120704E-03
   7.500000      2.1886043E-03
   7.550000      2.1653334E-03
   7.600000      2.1422126E-03
   7.650000      2.1193642E-03
   7.700000      2.0965827E-03
   7.750000      2.0738419E-03
   7.800000      2.0514100E-03
   7.850000      2.0291549E-03
   7.900000      2.0072097E-03
   7.950000      1.9856147E-03
   8.000000      1.9642562E-03
   8.050000      1.9431168E-03
   8.100000      1.9223040E-03
   8.150001      1.9016252E-03
   8.200000      1.8811590E-03
   8.250000      1.8607554E-03
   8.300000      1.8403775E-03
   8.350000      1.8203970E-03
   8.400001      1.8006008E-03
   8.450000      1.7810934E-03
   8.500000      1.7618757E-03
   8.550000      1.7427535E-03
   8.600000      1.7237751E-03
   8.650001      1.7048977E-03
   8.700000      1.6861100E-03
   8.750000      1.6675155E-03
   8.800000      1.6489887E-03
   8.850000      1.6306485E-03
   8.900001      1.6125960E-03
   8.950000      1.5947204E-03
   9.000000      1.5769450E-03
   9.050000      1.5592535E-03
   9.100000      1.5417971E-03
   9.150001      1.5245298E-03
   9.200000      1.5076231E-03
   9.250000      1.4910109E-03
   9.300000      1.4748180E-03
   9.350000      1.4587318E-03
   9.400001      1.4426166E-03
   9.450000      1.4265756E-03
   9.500000      1.4107224E-03
   9.550000      1.3949652E-03
   9.600000      1.3794750E-03
   9.650001      1.3641573E-03
   9.700000      1.3489558E-03
   9.750000      1.3338876E-03
   9.800000      1.3189965E-03
   9.850000      1.3043029E-03
   9.900001      1.2896083E-03
   9.950000      1.2752846E-03
   10.00000      1.2613536E-03
   10.05000      1.2473211E-03
   10.10000      1.2333797E-03
   10.15000      1.2196021E-03
   10.20000      1.2061259E-03
   10.25000      1.1928328E-03
   10.30000      1.1796316E-03
   10.35000      1.1664917E-03
   10.40000      1.1535001E-03
   10.45000      1.1405390E-03
   10.50000      1.1276501E-03
   10.55000      1.1148173E-03
   10.60000      1.1020687E-03
   10.65000      1.0894178E-03
   10.70000      1.0769024E-03
   10.75000      1.0646202E-03
   10.80000      1.0523479E-03
   10.85000      1.0401831E-03
   10.90000      1.0282887E-03
   10.95000      1.0167216E-03
   11.00000      1.0052451E-03
   11.05000      9.9372596E-04
   11.10000      9.8237908E-04
   11.15000      9.7094139E-04
   11.20000      9.5940498E-04
   11.25000      9.4788981E-04
   11.30000      9.3651941E-04
   11.35000      9.2529965E-04
   11.40000      9.1422006E-04
   11.45000      9.0341253E-04
   11.50000      8.9290406E-04
   11.55000      8.8238268E-04
   11.60000      8.7197585E-04
   11.65000      8.6169731E-04
   11.70000      8.5148198E-04
   11.75000      8.4130443E-04
   11.80000      8.3125808E-04
   11.85000      8.2145585E-04
   11.90000      8.1160612E-04
   11.95000      8.0183818E-04
   12.00000      7.9212902E-04
   12.05000      7.8260846E-04
   12.10000      7.7323808E-04
   12.15000      7.6399156E-04
   12.20000      7.5470988E-04
   12.25000      7.4558507E-04
   12.30000      7.3667272E-04
   12.35000      7.2781404E-04
   12.40000      7.1887625E-04
   12.45000      7.0987869E-04
   12.50000      7.0105866E-04
   12.55000      6.9220451E-04
   12.60000      6.8337552E-04
   12.65000      6.7479961E-04
   12.70000      6.6632539E-04
   12.75000      6.5798720E-04
   12.80000      6.4949377E-04
   12.85000      6.4103177E-04
   12.90000      6.3268375E-04
   12.95000      6.2445388E-04
   13.00000      6.1636203E-04
   13.05000      6.0851185E-04
   13.10000      6.0077396E-04
   13.15000      5.9295684E-04
   13.20000      5.8515463E-04
   13.25000      5.7743571E-04
   13.30000      5.6995032E-04
   13.35000      5.6243018E-04
   13.40000      5.5490475E-04
   13.45000      5.4736808E-04
   13.50000      5.3974468E-04
   13.55000      5.3219771E-04
   13.60000      5.2485307E-04
   13.65000      5.1761972E-04
   13.70000      5.1044091E-04
   13.75000      5.0339912E-04
   13.80000      4.9635622E-04
   13.85000      4.8927875E-04
   13.90000      4.8234107E-04
   13.95000      4.7539340E-04
   14.00000      4.6857356E-04
   14.05000      4.6184091E-04
   14.10000      4.5521127E-04
   14.15000      4.4868534E-04
   14.20000      4.4225217E-04
   14.25000      4.3596581E-04
   14.30000      4.2966651E-04
   14.35000      4.2345049E-04
   14.40000      4.1733249E-04
   14.45000      4.1114519E-04
   14.50000      4.0495349E-04
   14.55000      3.9887030E-04
   14.60000      3.9289633E-04
   14.65000      3.8708470E-04
   14.70000      3.8156510E-04
   14.75000      3.7619207E-04
   14.80000      3.7078725E-04
   14.85000      3.6549638E-04
   14.90000      3.6027387E-04
   14.95000      3.5521120E-04
   15.00000      3.5018672E-04
   15.05000      3.4516066E-04
   15.10000      3.4040975E-04
   15.15000      3.3579915E-04
   15.20000      3.3120080E-04
   15.25000      3.2676914E-04
   15.30000      3.2247510E-04
   15.35000      3.1808394E-04
   15.40000      3.1365349E-04
   15.45000      3.0918937E-04
   15.50000      3.0488419E-04
   15.55000      3.0049210E-04
   15.60000      2.9617638E-04
   15.65000      2.9209966E-04
   15.70000      2.8807178E-04
   15.75000      2.8408461E-04
   15.80000      2.7995880E-04
   15.85000      2.7597122E-04
   15.90000      2.7186782E-04
   15.95000      2.6782925E-04
   16.00000      2.6387221E-04
   16.05000      2.5990256E-04
   16.10000      2.5603274E-04
   16.15000      2.5210157E-04
   16.20000      2.4818972E-04
   16.25000      2.4428172E-04
   16.30000      2.4062119E-04
   16.35000      2.3708360E-04
   16.40000      2.3343501E-04
   16.45000      2.2983174E-04
   16.50000      2.2605062E-04
   16.55000      2.2245540E-04
   16.60000      2.1872677E-04
   16.65000      2.1500541E-04
   16.70000      2.1138611E-04
   16.75000      2.0774177E-04
   16.80000      2.0429205E-04
   16.85000      2.0099207E-04
   16.90000      1.9762074E-04
   16.95000      1.9424997E-04
   17.00000      1.9092426E-04
   17.05000      1.8767337E-04
   17.10000      1.8426533E-04
   17.15000      1.8100340E-04
   17.20000      1.7782643E-04
   17.25000      1.7459452E-04
   17.30000      1.7130477E-04
   17.35000      1.6793783E-04
   17.40000      1.6481678E-04
   17.45000      1.6171946E-04
   17.50000      1.5872826E-04
   17.55000      1.5570097E-04
   17.60000      1.5273504E-04
   17.65000      1.4975676E-04
   17.70000      1.4685327E-04
   17.75000      1.4384995E-04
   17.80000      1.4088499E-04
   17.85000      1.3821632E-04
   17.90000      1.3560742E-04
   17.95000      1.3301353E-04
   18.00000      1.3051840E-04
   18.05000      1.2794697E-04
   18.10000      1.2545704E-04
   18.15000      1.2306645E-04
   18.20000      1.2078261E-04
   18.25000      1.1855991E-04
   18.30000      1.1635995E-04
   18.35000      1.1417809E-04
   18.40000      1.1195639E-04
   18.45000      1.0980220E-04
   18.50000      1.0753637E-04
   18.55000      1.0518246E-04
   18.60000      1.0285113E-04
   18.65000      1.0057450E-04
   18.70000      9.8388424E-05
   18.75000      9.6171490E-05
   18.80000      9.3849485E-05
   18.85000      9.1581293E-05
   18.90000      8.9550529E-05
   18.95000      8.7436398E-05
   19.00000      8.5366693E-05
   19.05000      8.3350817E-05
   19.10000      8.1338534E-05
   19.15000      7.9481877E-05
   19.20000      7.7655444E-05
   19.25000      7.5896372E-05
   19.30000      7.4258940E-05
   19.35000      7.2586896E-05
   19.40000      7.1049275E-05
   19.45000      6.9670605E-05
   19.50000      6.8436144E-05
   19.55000      6.7310117E-05
   19.60000      6.6205961E-05
   19.65000      6.4926542E-05
   19.70000      6.3577812E-05
   19.75000      6.2378982E-05
   19.80000      6.1161911E-05
   19.85000      5.9918737E-05
   19.90000      5.8671882E-05
   19.95000      5.7388865E-05
   20.00000      5.6338904E-05
   20.05000      5.5205994E-05
   20.10000      5.4140412E-05
   20.15000      5.2976331E-05
   20.20000      5.2042993E-05
   20.25000      5.1183382E-05
   20.30000      5.0329156E-05
   20.35000      4.9453487E-05
   20.40000      4.8546110E-05
   20.45000      4.7701382E-05
   20.50000      4.7000001E-05
   20.55000      4.6195564E-05
   20.60000      4.5410256E-05
   20.65000      4.4609744E-05
   20.70000      4.3787612E-05
   20.75000      4.2987354E-05
   20.80000      4.2071952E-05
   20.85000      4.1244290E-05
   20.90000      4.0473798E-05
   20.95000      3.9723083E-05
   21.00000      3.9095459E-05
   21.05000      3.8422539E-05
   21.10000      3.7718662E-05
   21.15000      3.6735037E-05
   21.20000      3.5548750E-05
   21.25000      3.4128348E-05
   21.30000      3.2715878E-05
   21.35000      3.1624520E-05
   21.40000      3.0553292E-05
   21.45000      2.9459250E-05
   21.50000      2.8264796E-05
   21.55000      2.7180153E-05
   21.60000      2.5968884E-05
   21.65000      2.4714091E-05
   21.70000      2.3366571E-05
   21.75000      2.2090810E-05
   21.80000      2.0964681E-05
   21.85000      1.9774356E-05
   21.90000      1.8787423E-05
   21.95000      1.7859702E-05
   22.00000      1.6850052E-05
   22.05000      1.5811780E-05
   22.10000      1.4938203E-05
   22.15000      1.4308492E-05
   22.20000      1.3655210E-05
   22.25000      1.2825813E-05
   22.30000      1.2106156E-05
   22.35000      1.1483658E-05
   22.40000      1.0875875E-05
   22.45000      1.0521864E-05
   22.50000      1.0363916E-05
   22.55000      1.0457033E-05
   22.60000      1.0638597E-05
   22.65000      1.0909506E-05
   22.70000      1.1312541E-05
   22.75000      1.1551807E-05
   22.80000      1.1987133E-05
   22.85000      1.2269823E-05
   22.90000      1.2767380E-05
   22.95000      1.3241595E-05
   23.00000      1.3654392E-05
   23.05000      1.4266610E-05
   23.10000      1.4781800E-05
   23.15000      1.5242097E-05
   23.20000      1.5776643E-05
   23.25000      1.6378326E-05
   23.30000      1.7000473E-05
   23.35000      1.7593889E-05
   23.40000      1.8118790E-05
   23.45000      1.8468792E-05
   23.50000      1.8950417E-05
   23.55000      1.9453188E-05
   23.60000      1.9763833E-05
   23.65000      2.0037482E-05
   23.70000      2.0407493E-05
   23.75000      2.0671670E-05
   23.80000      2.0943899E-05
   23.85000      2.1294760E-05
   23.90000      2.1648262E-05
   23.95000      2.1937080E-05
   24.00000      2.2396727E-05
   24.05000      2.2945371E-05
   24.10000      2.3422308E-05
   24.15000      2.3906485E-05
   24.20000      2.4597186E-05
   24.25000      2.5139445E-05
   24.30000      2.5739431E-05
   24.35000      2.6392539E-05
   24.40000      2.6861604E-05
   24.45000      2.7356491E-05
   24.50000      2.8042057E-05
   24.55000      2.8897040E-05
   24.60000      2.9909153E-05
   24.65000      3.0900799E-05
   24.70000      3.1943404E-05
   24.75000      3.2769130E-05
   24.80000      3.3573950E-05
   24.85000      3.4489727E-05
   24.90000      3.5723995E-05
   24.95000      3.6956986E-05
   25.00000      3.8262147E-05
   25.05000      3.9531325E-05
   25.10000      4.0918709E-05
   25.15000      4.2465588E-05
   25.20000      4.3949698E-05
   25.25000      4.5591649E-05
   25.30000      4.7241585E-05
   25.35000      4.8944385E-05
   25.40000      5.0716426E-05
   25.45000      5.2461011E-05
   25.50000      5.4126998E-05
   25.55000      5.5689663E-05
   25.60000      5.7417968E-05
   25.65000      5.9183178E-05
   25.70000      6.0830731E-05
   25.75000      6.2451276E-05
   25.80000      6.4037951E-05
   25.85000      6.5495486E-05
   25.90000      6.6889377E-05
   25.95000      6.8333648E-05
   26.00000      6.9852882E-05
   26.05000      7.1245049E-05
   26.10000      7.2609051E-05
   26.15000      7.4028314E-05
   26.20000      7.5323631E-05
   26.25000      7.6656768E-05
   26.30000      7.7886420E-05
   26.35000      7.9100595E-05
   26.40000      8.0331498E-05
   26.45000      8.1339182E-05
   26.50000      8.2214458E-05
   26.55000      8.2842758E-05
   26.60000      8.3363098E-05
   26.65000      8.3774939E-05
   26.70000      8.4156913E-05
   26.75000      8.4531945E-05
   26.80000      8.5064006E-05
   26.85000      8.5469997E-05
   26.90000      8.5838619E-05
   26.95000      8.6066575E-05
   27.00000      8.6009655E-05
   27.05000      8.5901003E-05
   27.10000      8.5886306E-05
   27.15000      8.5942462E-05
   27.20000      8.6081811E-05
   27.25000      8.6362044E-05
   27.30000      8.6565982E-05
   27.35000      8.6563108E-05
   27.40000      8.6418448E-05
   27.45000      8.6262320E-05
   27.50000      8.6223183E-05
   27.55000      8.5979882E-05
   27.60000      8.5711530E-05
   27.65000      8.5589374E-05
   27.70000      8.5452848E-05
   27.75000      8.5252905E-05
   27.80000      8.5013970E-05
   27.85000      8.4657702E-05
   27.90000      8.4125575E-05
   27.95000      8.3641353E-05
   28.00000      8.3227584E-05
   28.05000      8.2911989E-05
   28.10000      8.2504746E-05
   28.15000      8.2324637E-05
   28.20000      8.2195700E-05
   28.25000      8.2133767E-05
   28.30000      8.2019847E-05
   28.35000      8.1884078E-05
   28.40000      8.1776736E-05
   28.45000      8.1748265E-05
   28.50000      8.1899227E-05
   28.55000      8.1948980E-05
   28.60000      8.2181366E-05
   28.65000      8.2329621E-05
   28.70000      8.2462800E-05
   28.75000      8.2431492E-05
   28.80000      8.2160157E-05
   28.85000      8.1923674E-05
   28.90000      8.1543927E-05
   28.95000      8.1261889E-05
   29.00000      8.1153732E-05
   29.05000      8.1152699E-05
   29.10000      8.1160848E-05
   29.15000      8.1028993E-05
   29.20000      8.0945283E-05
   29.25000      8.0820922E-05
   29.30000      8.0597769E-05
   29.35000      8.0461075E-05
   29.40000      8.0368365E-05
   29.45000      8.0325211E-05
   29.50000      8.0187885E-05
   29.55000      8.0076672E-05
   29.60000      7.9884805E-05
   29.65000      7.9585952E-05
   29.70000      7.9257712E-05
   29.75000      7.8783050E-05
   29.80000      7.8352699E-05
   29.85000      7.7881174E-05
   29.90000      7.7312921E-05
   29.95000      7.6773773E-05
   30.00000      7.6239987E-05
   30.05000      7.5733544E-05
   30.10000      7.5138385E-05
   30.15000      7.4488875E-05
   30.20000      7.3829586E-05
   30.25000      7.2994211E-05
   30.30000      7.1992115E-05
   30.35000      7.1071285E-05
   30.40000      7.0123679E-05
   30.45000      6.9019894E-05
   30.50000      6.7862966E-05
   30.55000      6.6770568E-05
   30.60000      6.5647939E-05
   30.65000      6.4515749E-05
   30.70000      6.3361069E-05
   30.75000      6.2220126E-05
   30.80000      6.1298517E-05
   30.85000      6.0440867E-05
   30.90000      5.9679285E-05
   30.95000      5.9045204E-05
   31.00000      5.8367776E-05
   31.05000      5.7798385E-05
   31.10000      5.7018602E-05
   31.15000      5.5983739E-05
   31.20000      5.5002700E-05
   31.25000      5.4051128E-05
   31.30000      5.3008975E-05
   31.35000      5.1913688E-05
   31.40000      5.0829814E-05
   31.45000      4.9796887E-05
   31.50000      4.8751230E-05
   31.55000      4.7679707E-05
   31.60000      4.6478686E-05
   31.65000      4.5209214E-05
   31.70000      4.3892771E-05
   31.75000      4.2690630E-05
   31.80000      4.1508374E-05
   31.85000      4.0516494E-05
   31.90000      3.9507617E-05
   31.95000      3.8430146E-05
   32.00000      3.7432015E-05
   32.05000      3.6482365E-05
   32.10000      3.5322850E-05
   32.15000      3.4408629E-05
   32.20000      3.3522148E-05
   32.25000      3.2722441E-05
   32.30000      3.1890253E-05
   32.35000      3.1125986E-05
   32.40000      3.0254967E-05
   32.45000      2.9407236E-05
   32.50000      2.8771847E-05
   32.55000      2.8305249E-05
   32.60000      2.7893157E-05
   32.65000      2.7378499E-05
   32.70000      2.6714955E-05
   32.75000      2.6164249E-05
   32.80000      2.5716887E-05
   32.85000      2.5393114E-05
   32.90000      2.5065876E-05
   32.95000      2.4717152E-05
   33.00000      2.4325624E-05
   33.05000      2.3986238E-05
   33.10000      2.3734763E-05
   33.15000      2.3538230E-05
   33.20000      2.3434763E-05
   33.25000      2.3593120E-05
   33.30000      2.3797542E-05
   33.35000      2.3907603E-05
   33.40000      2.4119321E-05
   33.45000      2.4227067E-05
   33.50000      2.4236564E-05
   33.55000      2.4017181E-05
   33.60000      2.3595583E-05
   33.65000      2.3261156E-05
   33.70000      2.3033450E-05
   33.75000      2.3039256E-05
   33.80000      2.3096422E-05
   33.85000      2.3085984E-05
   33.90000      2.2997980E-05
   33.95000      2.2929569E-05
   34.00000      2.2692735E-05
   34.05000      2.2494807E-05
   34.10000      2.2304670E-05
   34.15000      2.2026765E-05
   34.20000      2.1828604E-05
   34.25000      2.1623397E-05
   34.30000      2.1604126E-05
   34.35000      2.1607008E-05
   34.40000      2.1541393E-05
   34.45000      2.1459371E-05
   34.50000      2.1355534E-05
   34.55000      2.1381056E-05
   34.60000      2.1585591E-05
   34.65000      2.1806782E-05
   34.70000      2.1937905E-05
   34.75000      2.2036153E-05
   34.80000      2.2202741E-05
   34.85000      2.2411947E-05
   34.90000      2.2502130E-05
   34.95000      2.2526436E-05
   35.00000      2.2469228E-05
   35.05000      2.2503926E-05
   35.10000      2.2467730E-05
   35.15000      2.2445311E-05
   35.20000      2.2331420E-05
   35.25000      2.2403980E-05
   35.30000      2.2648032E-05
   35.35000      2.3050417E-05
   35.40000      2.3462153E-05
   35.45000      2.3774130E-05
   35.50000      2.4057195E-05
   35.55000      2.4304394E-05
   35.60000      2.4303528E-05
   35.65000      2.4340245E-05
   35.70000      2.4335375E-05
   35.75000      2.4269688E-05
   35.80000      2.4169633E-05
   35.85000      2.3912266E-05
   35.90000      2.3553692E-05
   35.95000      2.3236045E-05
   36.00000      2.2794524E-05
   36.05000      2.2398448E-05
   36.10000      2.1899286E-05
   36.15000      2.1425189E-05
   36.20000      2.1107388E-05
   36.25000      2.0807020E-05
   36.30000      2.0478097E-05
   36.35000      2.0330524E-05
   36.40000      2.0162564E-05
   36.45000      2.0124740E-05
   36.50000      2.0090991E-05
   36.55000      1.9876265E-05
   36.60000      1.9692616E-05
   36.65000      1.9587093E-05
   36.70000      1.9385836E-05
   36.75000      1.8940980E-05
   36.80000      1.8407642E-05
   36.85000      1.7804176E-05
   36.90000      1.7246064E-05
   36.95000      1.6671189E-05
   37.00000      1.5979844E-05
   37.05000      1.5180502E-05
   37.10000      1.4289838E-05
   37.15000      1.3129120E-05
   37.20000      1.1985558E-05
   37.25000      1.0808431E-05
   37.30000      9.5369014E-06
   37.35000      8.3457362E-06
   37.40000      7.3152282E-06
   37.45000      6.1458545E-06
   37.50000      4.9880928E-06
   37.55000      3.8655153E-06
   37.60000      2.8088264E-06
   37.65000      1.9070761E-06
   37.70000      9.0700456E-07
   37.75000     -8.4349303E-08
   37.80000     -1.1735066E-06
   37.85000     -2.2316462E-06
   37.90000     -3.4173834E-06
   37.95000     -4.7172330E-06
   38.00000     -6.0853604E-06
   38.05000     -7.3765204E-06
   38.10000     -8.5992251E-06
   38.15000     -9.8056562E-06
   38.20000     -1.0902051E-05
   38.25000     -1.1935264E-05
   38.30000     -1.3188377E-05
   38.35000     -1.4451192E-05
   38.40000     -1.5650974E-05
   38.45000     -1.6622918E-05
   38.50000     -1.7420723E-05
   38.55000     -1.8117318E-05
   38.60000     -1.8630466E-05
   38.65000     -1.8847957E-05
   38.70000     -1.8898705E-05
   38.75000     -1.8809023E-05
   38.80000     -1.8663670E-05
   38.85000     -1.8526591E-05
   38.90000     -1.8641767E-05
   38.95000     -1.8707400E-05
   39.00000     -1.8743609E-05
   39.05000     -1.8893199E-05
   39.10000     -1.9285748E-05
   39.15000     -1.9501222E-05
   39.20000     -1.9651343E-05
   39.25000     -1.9628298E-05
   39.30000     -1.9644358E-05
   39.35000     -1.9800147E-05
   39.40000     -2.0050891E-05
   39.45000     -2.0389689E-05
   39.50000     -2.0672109E-05
   39.55000     -2.0904752E-05
   39.60000     -2.1233569E-05
   39.65000     -2.1542859E-05
   39.70000     -2.1799226E-05
   39.75000     -2.2224280E-05
   39.80000     -2.2643722E-05
   39.85000     -2.3181734E-05
   39.90000     -2.3863564E-05
   39.95000     -2.4424533E-05
   40.00000     -2.4981435E-05
   40.05000     -2.5592824E-05
   40.10000     -2.6365971E-05
   40.15000     -2.7073977E-05
   40.20000     -2.7721668E-05
   40.25000     -2.8263134E-05
   40.30000     -2.8658471E-05
   40.35000     -2.9135304E-05
   40.40000     -2.9713077E-05
   40.45000     -3.0369109E-05
   40.50000     -3.0930663E-05
   40.55000     -3.1397944E-05
   40.60000     -3.1870968E-05
   40.65000     -3.2316337E-05
   40.70000     -3.2787240E-05
   40.75000     -3.3335651E-05
   40.80000     -3.4036246E-05
   40.85000     -3.4662411E-05
   40.90000     -3.5354988E-05
   40.95000     -3.5926343E-05
   41.00000     -3.6460820E-05
   41.05000     -3.6925991E-05
   41.10000     -3.7595564E-05
   41.15000     -3.8354301E-05
   41.20000     -3.9096642E-05
   41.25000     -3.9893770E-05
   41.30000     -4.0880695E-05
   41.35000     -4.1726100E-05
   41.40000     -4.2641856E-05
   41.45000     -4.3378863E-05
   41.50000     -4.3911758E-05
   41.55000     -4.4384713E-05
   41.60000     -4.4929693E-05
   41.65000     -4.5653775E-05
   41.70000     -4.6178207E-05
   41.75000     -4.6890535E-05
   41.80000     -4.7463880E-05
   41.85000     -4.8137030E-05
   41.90000     -4.8812450E-05
   41.95000     -4.9430510E-05
   42.00000     -4.9851405E-05
   42.05000     -4.9990154E-05
   42.10000     -5.0165963E-05
   42.15000     -5.0343897E-05
   42.20000     -5.0400940E-05
   42.25000     -5.0475657E-05
   42.30000     -5.0762235E-05
   42.35000     -5.0977327E-05
   42.40000     -5.1177161E-05
   42.45000     -5.1554227E-05
   42.50000     -5.1859486E-05
   42.55000     -5.2054005E-05
   42.60000     -5.2262065E-05
   42.65000     -5.2500134E-05
   42.70000     -5.2584055E-05
   42.75000     -5.2586369E-05
   42.80000     -5.2645904E-05
   42.85000     -5.2815645E-05
   42.90000     -5.3356638E-05
   42.95000     -5.3893698E-05
   43.00000     -5.4302611E-05
   43.05000     -5.4680466E-05
   43.10000     -5.5020002E-05
   43.15000     -5.5265278E-05
   43.20000     -5.5490054E-05
   43.25000     -5.5763379E-05
   43.30000     -5.5959947E-05
   43.35000     -5.6129385E-05
   43.40000     -5.6304794E-05
   43.45000     -5.6503846E-05
   43.50000     -5.6559380E-05
   43.55000     -5.6583907E-05
   43.60000     -5.6714551E-05
   43.65000     -5.6899655E-05
   43.70000     -5.6934863E-05
   43.75000     -5.6891404E-05
   43.80000     -5.7019846E-05
   43.85000     -5.6988065E-05
   43.90000     -5.6821980E-05
   43.95000     -5.6659894E-05
   44.00000     -5.6501172E-05
   44.05000     -5.6515422E-05
   44.10000     -5.6849178E-05
   44.15000     -5.7165398E-05
   44.20000     -5.7395555E-05
   44.25000     -5.7544563E-05
   44.30000     -5.7662379E-05
   44.35000     -5.7682286E-05
   44.40000     -5.7641311E-05
   44.45000     -5.7695142E-05
   44.50000     -5.7800084E-05
   44.55000     -5.8069287E-05
   44.60000     -5.8266483E-05
   44.65000     -5.8411359E-05
   44.70000     -5.8452839E-05
   44.75000     -5.8545058E-05
   44.80000     -5.8499340E-05
   44.85000     -5.8402758E-05
   44.90000     -5.8256599E-05
   44.95000     -5.8040445E-05
   45.00000     -5.7635389E-05
   45.05000     -5.7285673E-05
   45.10000     -5.7015768E-05
   45.15000     -5.6828441E-05
   45.20000     -5.6825618E-05
   45.25000     -5.6742596E-05
   45.30000     -5.6595709E-05
   45.35000     -5.6559486E-05
   45.40000     -5.6308196E-05
   45.45000     -5.5996014E-05
   45.50000     -5.5830486E-05
   45.55000     -5.5617969E-05
   45.60000     -5.5328161E-05
   45.65000     -5.4805128E-05
   45.70000     -5.4240270E-05
   45.75000     -5.3727454E-05
   45.80000     -5.3191925E-05
   45.85000     -5.2763608E-05
   45.90000     -5.2346630E-05
   45.95000     -5.2137482E-05
   46.00000     -5.1757903E-05
   46.05000     -5.1395411E-05
   46.10000     -5.1105548E-05
   46.15000     -5.0795203E-05
   46.20000     -5.0455001E-05
   46.25000     -5.0126651E-05
   46.30000     -4.9523234E-05
   46.35000     -4.8813883E-05
   46.40000     -4.7820009E-05
   46.45000     -4.6907044E-05
   46.50000     -4.5906640E-05
   46.55000     -4.4842931E-05
   46.60000     -4.3934575E-05
   46.65000     -4.3063799E-05
   46.70000     -4.2251180E-05
   46.75000     -4.1612042E-05
   46.80000     -4.0884668E-05
   46.85000     -4.0318606E-05
   46.90000     -3.9740575E-05
   46.95000     -3.9245639E-05
   47.00000     -3.8801543E-05
   47.05000     -3.8451024E-05
   47.10000     -3.8168237E-05
   47.15000     -3.8034155E-05
   47.20000     -3.7973674E-05
   47.25000     -3.8211721E-05
   47.30000     -3.8560920E-05
   47.35000     -3.9067876E-05
   47.40000     -3.9532020E-05
   47.45000     -4.0115308E-05
   47.50000     -4.0709649E-05
   47.55000     -4.1466858E-05
   47.60000     -4.2154654E-05
   47.65000     -4.2613661E-05
   47.70000     -4.2910146E-05
   47.75000     -4.3075092E-05
   47.80000     -4.3156477E-05
   47.85000     -4.3434462E-05
   47.90000     -4.3819491E-05
   47.95000     -4.4149183E-05
   48.00000     -4.4595341E-05
   48.05000     -4.4850258E-05
   48.10000     -4.5011388E-05
   48.15000     -4.5110657E-05
   48.20000     -4.5280889E-05
   48.25000     -4.5522891E-05
   48.30000     -4.5711629E-05
   48.35000     -4.6010282E-05
   48.40000     -4.6459467E-05
   48.45000     -4.7015208E-05
   48.50000     -4.7590591E-05
   48.55000     -4.8085549E-05
   48.60000     -4.8663238E-05
   48.65000     -4.9054521E-05
   48.70000     -4.9299470E-05
   48.75000     -4.9323269E-05
   48.80000     -4.9511909E-05
   48.85000     -4.9671540E-05
   48.90000     -4.9583206E-05
   48.95000     -4.9550657E-05
   49.00000     -4.9336504E-05
   49.05000     -4.9193997E-05
   49.10000     -4.8810201E-05
   49.15000     -4.8408310E-05
   49.20000     -4.7837053E-05
   49.25000     -4.7290265E-05
   49.30000     -4.6814363E-05
   49.35000     -4.6439422E-05
   49.40000     -4.6106819E-05
   49.45000     -4.6068879E-05
   49.50000     -4.5959056E-05
   49.55000     -4.5832439E-05
   49.60000     -4.5881439E-05
   49.65000     -4.6069672E-05
   49.70000     -4.6265017E-05
   49.75000     -4.6557649E-05
   49.80000     -4.6872985E-05
   49.85000     -4.7203284E-05
   49.90000     -4.7618159E-05
   49.95000     -4.7942256E-05
   50.00000     -4.8458358E-05
   50.05000     -4.8941187E-05
   50.10000     -4.9566934E-05
   50.15000     -5.0189574E-05
   50.20000     -5.0853112E-05
   50.25000     -5.1605522E-05
   50.30000     -5.2434512E-05
   50.35000     -5.3246960E-05
   50.40000     -5.4086577E-05
   50.45000     -5.4791319E-05
   50.50000     -5.5341054E-05
   50.55000     -5.5859564E-05
   50.60000     -5.6389556E-05
   50.65000     -5.6882862E-05
   50.70000     -5.7413781E-05
   50.75000     -5.8103604E-05
   50.80000     -5.8727728E-05
   50.85000     -5.9244961E-05
   50.90000     -5.9751561E-05
   50.95000     -6.0254923E-05
   51.00000     -6.0777784E-05
   51.05000     -6.1528342E-05
   51.10000     -6.2009502E-05
   51.15000     -6.2554711E-05
   51.20000     -6.3126550E-05
   51.25000     -6.3953703E-05
   51.30000     -6.4256077E-05
   51.35000     -6.4955748E-05
   51.40000     -6.5594395E-05
   51.45000     -6.6308094E-05
   51.50000     -6.7098001E-05
   51.55000     -6.7831927E-05
   51.60000     -6.8563008E-05
   51.65000     -6.9226408E-05
   51.70000     -6.9952352E-05
   51.75000     -7.0645401E-05
   51.80000     -7.1385977E-05
   51.85000     -7.2034643E-05
   51.90000     -7.2722287E-05
   51.95000     -7.3424642E-05
   52.00000     -7.4214309E-05
   52.05000     -7.5062984E-05
   52.10000     -7.5892029E-05
   52.15000     -7.6663338E-05
   52.20000     -7.7463832E-05
   52.25000     -7.8166202E-05
   52.30000     -7.8846351E-05
   52.35000     -7.9527927E-05
   52.40000     -8.0085687E-05
   52.45000     -8.0731857E-05
   52.50000     -8.1205508E-05
   52.55000     -8.1752842E-05
   52.60000     -8.2220249E-05
   52.65000     -8.2588362E-05
   52.70000     -8.3153143E-05
   52.75000     -8.3828651E-05
   52.80000     -8.4598731E-05
   52.85000     -8.5403874E-05
   52.90000     -8.6261287E-05
   52.95000     -8.7026274E-05
   53.00000     -8.7685417E-05
   53.05000     -8.8432680E-05
   53.10000     -8.9140893E-05
   53.15000     -8.9953071E-05
   53.20000     -9.0713824E-05
   53.25000     -9.1393915E-05
   53.30000     -9.2158465E-05
   53.35000     -9.2897775E-05
   53.40000     -9.3549796E-05
   53.45000     -9.4022573E-05
   53.50000     -9.4488212E-05
   53.55000     -9.5166011E-05
   53.60000     -9.5587486E-05
   53.65000     -9.6073338E-05
   53.70000     -9.6448544E-05
   53.75000     -9.6777228E-05
   53.80000     -9.7076350E-05
   53.85000     -9.7333737E-05
   53.90000     -9.7668832E-05
   53.95000     -9.8167118E-05
   54.00000     -9.8623510E-05
   54.05000     -9.9047436E-05
   54.10000     -9.9397461E-05
   54.15000     -9.9594305E-05
   54.20000     -9.9563345E-05
   54.25000     -9.9437631E-05
   54.30000     -9.9366305E-05
   54.35000     -9.9126315E-05
   54.40000     -9.8712022E-05
   54.45000     -9.8190649E-05
   54.50000     -9.7760851E-05
   54.55000     -9.7413045E-05
   54.60000     -9.7119788E-05
   54.65000     -9.6988173E-05
   54.70000     -9.6727235E-05
   54.75000     -9.6656222E-05
   54.80000     -9.6497264E-05
   54.85000     -9.6336786E-05
   54.90000     -9.6176896E-05
   54.95000     -9.5911659E-05
   55.00000     -9.5605064E-05
   55.05000     -9.5286487E-05
   55.10000     -9.4661998E-05
   55.15000     -9.4080795E-05
   55.20000     -9.3437171E-05
   55.25000     -9.2804272E-05
   55.30000     -9.2226408E-05
   55.35000     -9.1711088E-05
   55.40000     -9.1193215E-05
   55.45000     -9.0630158E-05
   55.50000     -8.9960638E-05
   55.55000     -8.9295485E-05
   55.60000     -8.8586574E-05
   55.65000     -8.7866523E-05
   55.70000     -8.7120156E-05
   55.75000     -8.6270680E-05
   55.80000     -8.5572508E-05
   55.85000     -8.4891668E-05
   55.90000     -8.4221341E-05
   55.95000     -8.3647901E-05
   56.00000     -8.3012754E-05
   56.05000     -8.2448802E-05
   56.10000     -8.1809281E-05
   56.15000     -8.1266451E-05
   56.20000     -8.0786296E-05
   56.25000     -8.0168422E-05
   56.30000     -7.9346602E-05
   56.35000     -7.8318139E-05
   56.40000     -7.7456287E-05
   56.45000     -7.6464188E-05
   56.50000     -7.5387572E-05
   56.55000     -7.4306554E-05
   56.60000     -7.3189891E-05
   56.65000     -7.1889961E-05
   56.70000     -7.0674287E-05
   56.75000     -6.9597583E-05
   56.80000     -6.8586247E-05
   56.85000     -6.7530847E-05
   56.90000     -6.6564862E-05
   56.95000     -6.5700580E-05
   57.00000     -6.4694308E-05
   57.05000     -6.3806503E-05
   57.10000     -6.2894738E-05
   57.15000     -6.2109255E-05
   57.20000     -6.1261781E-05
   57.25000     -6.0302846E-05
   57.30000     -5.9179623E-05
   57.35000     -5.8072721E-05
   57.40000     -5.7099231E-05
   57.45000     -5.6156234E-05
   57.50000     -5.5239609E-05
   57.55000     -5.4483837E-05
   57.60000     -5.3878524E-05
   57.65000     -5.3205800E-05
   57.70000     -5.2559208E-05
   57.75000     -5.1576153E-05
   57.80000     -5.0650993E-05
   57.85000     -4.9791648E-05
   57.90000     -4.8994858E-05
   57.95000     -4.8344846E-05
   58.00000     -4.7595207E-05
   58.05000     -4.6751917E-05
   58.10000     -4.5923331E-05
   58.15000     -4.5126042E-05
   58.20000     -4.4227487E-05
   58.25000     -4.3211741E-05
   58.30000     -4.2084124E-05
   58.35000     -4.0929939E-05
   58.40000     -3.9810224E-05
   58.45000     -3.8804697E-05
   58.50000     -3.7847101E-05
   58.55000     -3.7019428E-05
   58.60000     -3.6233087E-05
   58.65000     -3.5546585E-05
   58.70000     -3.4870638E-05
   58.75000     -3.4282053E-05
   58.80000     -3.3536024E-05
   58.85000     -3.2628177E-05
   58.90000     -3.1837586E-05
   58.95000     -3.1199255E-05
   59.00000     -3.0402978E-05
   59.05000     -2.9469975E-05
   59.10000     -2.8677410E-05
   59.15000     -2.7780812E-05
   59.20000     -2.6788983E-05
   59.25000     -2.5550944E-05
   59.30000     -2.4449866E-05
   59.35000     -2.3277622E-05
   59.40000     -2.2112172E-05
   59.45000     -2.0841677E-05
   59.50000     -1.9554082E-05
   59.55000     -1.8303776E-05
   59.60000     -1.7081393E-05
   59.65000     -1.5855940E-05
   59.70000     -1.4660470E-05
   59.75000     -1.3388449E-05
   59.80000     -1.1932516E-05
   59.85000     -1.0484589E-05
   59.90000     -9.1387083E-06
   59.95000     -8.0045202E-06
   60.00000     -6.9813709E-06
   60.05000     -5.8905803E-06
   60.10000     -4.7659960E-06
   60.15000     -3.7855323E-06
   60.20000     -2.5657953E-06
   60.25000     -1.3544369E-06
   60.30000     -1.5322817E-07
   60.35000      1.2394833E-06
   60.40000      2.7096469E-06
   60.45000      4.1931225E-06
   60.50000      5.5060937E-06
   60.55000      6.7119840E-06
   60.60000      7.8740259E-06
   60.65000      8.9192235E-06
   60.70000      9.9532117E-06
   60.75000      1.1049077E-05
   60.80000      1.2082664E-05
   60.85000      1.3090940E-05
   60.90000      1.4126984E-05
   60.95000      1.5062305E-05
   61.00000      1.6062042E-05
   61.05000      1.6945833E-05
   61.10000      1.7835704E-05
   61.15000      1.8720413E-05
   61.20000      1.9492065E-05
   61.25000      2.0312569E-05
   61.30000      2.0985266E-05
   61.35000      2.1595934E-05
   61.40000      2.2223943E-05
   61.45000      2.2704517E-05
   61.50000      2.3220959E-05
   61.55000      2.3817880E-05
   61.60000      2.4527477E-05
   61.65000      2.5313226E-05
   61.70000      2.6121465E-05
   61.75000      2.6873731E-05
   61.80000      2.7592978E-05
   61.85000      2.8219287E-05
   61.90000      2.8991841E-05
   61.95000      2.9530644E-05
   62.00000      2.9978844E-05
   62.05000      3.0309489E-05
   62.10000      3.0831194E-05
   62.15000      3.1523876E-05
   62.20000      3.2286749E-05
   62.25000      3.3162800E-05
   62.30000      3.3939690E-05
   62.35000      3.4510242E-05
   62.40000      3.4888963E-05
   62.45000      3.5309589E-05
   62.50000      3.5799869E-05
   62.55000      3.6323097E-05
   62.60000      3.7091799E-05
   62.65000      3.7797876E-05
   62.70000      3.8400103E-05
   62.75000      3.8976690E-05
   62.80000      3.9501901E-05
   62.85000      4.0197130E-05
   62.90000      4.0745017E-05
   62.95000      4.1429128E-05
   63.00000      4.1946772E-05
   63.05000      4.2613188E-05
   63.10000      4.3118769E-05
   63.15000      4.3563185E-05
   63.20000      4.4190267E-05
   63.25000      4.4769127E-05
   63.30000      4.5428798E-05
   63.35000      4.6125631E-05
   63.40000      4.6917223E-05
   63.45000      4.7683039E-05
   63.50000      4.8591879E-05
   63.55000      4.9441955E-05
   63.60000      5.0531849E-05
   63.65000      5.1568721E-05
   63.70000      5.2533887E-05
   63.75000      5.3653679E-05
   63.80000      5.4796474E-05
   63.85000      5.5879071E-05
   63.90000      5.6718742E-05
   63.95000      5.7482801E-05
   64.00000      5.8246165E-05
   64.05000      5.8998397E-05
   64.10000      5.9817707E-05
   64.15000      6.0515962E-05
   64.20000      6.1132174E-05
   64.25000      6.1920706E-05
   64.30000      6.2707688E-05
   64.35000      6.3411047E-05
   64.40000      6.4020329E-05
   64.45000      6.4548309E-05
   64.50000      6.5107168E-05
   64.55000      6.5497021E-05
   64.60000      6.5877648E-05
   64.65000      6.6348977E-05
   64.70000      6.6645502E-05
   64.75000      6.7046843E-05
   64.80000      6.7436682E-05
   64.85000      6.7821988E-05
   64.90000      6.8327063E-05
   64.95000      6.8760390E-05
   65.00000      6.9038171E-05
   65.05000      6.9144131E-05
   65.10000      6.9014117E-05
   65.15000      6.9109898E-05
   65.20000      6.9156406E-05
   65.25000      6.9125432E-05
   65.30000      6.9044181E-05
   65.35000      6.9013782E-05
   65.40000      6.8895621E-05
   65.45000      6.8794900E-05
   65.50000      6.8649977E-05
   65.55000      6.8562520E-05
   65.60000      6.8357323E-05
   65.65000      6.8117079E-05
   65.70000      6.7888461E-05
   65.75000      6.7770015E-05
   65.80000      6.7581510E-05
   65.85000      6.7371395E-05
   65.90000      6.7031877E-05
   65.95000      6.6707958E-05
   66.00000      6.6356180E-05
   66.05000      6.6228808E-05
   66.10000      6.6370550E-05
   66.15000      6.6729845E-05
   66.20000      6.6946937E-05
   66.25000      6.7180183E-05
   66.30000      6.7384863E-05
   66.35000      6.7363791E-05
   66.40000      6.7455381E-05
   66.45000      6.7425412E-05
   66.50000      6.7354857E-05
   66.55000      6.7309302E-05
   66.60000      6.7202142E-05
   66.65000      6.7074820E-05
   66.70000      6.6804918E-05
   66.75000      6.6550005E-05
   66.80000      6.6387729E-05
   66.85000      6.6136992E-05
   66.90000      6.5913853E-05
   66.95000      6.5647095E-05
   67.00000      6.5424727E-05
   67.05000      6.5439592E-05
   67.10000      6.5446737E-05
   67.15000      6.5546228E-05
   67.20000      6.5417727E-05
   67.25000      6.5219429E-05
   67.30000      6.4915097E-05
   67.35000      6.4620908E-05
   67.40000      6.4455387E-05
   67.45000      6.4247601E-05
   67.50000      6.3853098E-05
   67.55000      6.3513224E-05
   67.60000      6.3174950E-05
   67.65000      6.2844731E-05
   67.70000      6.2518018E-05
   67.75000      6.2018007E-05
   67.80000      6.1631967E-05
   67.85000      6.1031857E-05
   67.90000      6.0422273E-05
   67.95000      5.9715971E-05
   68.00000      5.9035065E-05
   68.05000      5.8342521E-05
   68.10000      5.7612884E-05
   68.15000      5.6567045E-05
   68.20000      5.5465091E-05
   68.25000      5.4497839E-05
   68.30000      5.3572741E-05
   68.35000      5.2788022E-05
   68.40000      5.2001371E-05
   68.45000      5.1181883E-05
   68.50000      5.0549428E-05
   68.55000      4.9838814E-05
   68.60000      4.9092781E-05
   68.65000      4.8181326E-05
   68.70000      4.7301728E-05
   68.75000      4.6429923E-05
   68.80000      4.5651039E-05
   68.85000      4.4925226E-05
   68.90000      4.4187058E-05
   68.95000      4.3471162E-05
   69.00000      4.2724787E-05
   69.05000      4.1936284E-05
   69.10000      4.1142681E-05
   69.15000      4.0431463E-05
   69.20000      3.9686969E-05
   69.25000      3.8855840E-05
   69.30000      3.8066202E-05
   69.35000      3.7165308E-05
   69.40000      3.6330617E-05
   69.45000      3.5385459E-05
   69.50000      3.4505592E-05
   69.55000      3.3715529E-05
   69.60000      3.2881293E-05
   69.65000      3.2076205E-05
   69.70000      3.1146359E-05
   69.75000      3.0198749E-05
   69.80000      2.9250759E-05
   69.85000      2.8415239E-05
   69.90000      2.7517577E-05
   69.95000      2.6530819E-05
   70.00000      2.5554236E-05
   70.05000      2.4521234E-05
   70.10000      2.3640046E-05
   70.15000      2.2836139E-05
   70.20000      2.2112526E-05
   70.25000      2.1534403E-05
   70.30000      2.0806812E-05
   70.35000      2.0058082E-05
   70.40000      1.9376961E-05
   70.45000      1.8829383E-05
   70.50000      1.8239434E-05
   70.55000      1.7498007E-05
   70.60000      1.6910852E-05
   70.65000      1.6382375E-05
   70.70000      1.5713307E-05
   70.75000      1.4735469E-05
   70.80000      1.3979246E-05
   70.85000      1.3100291E-05
   70.90000      1.2162197E-05
   70.95000      1.1267748E-05
   71.00000      1.0292004E-05
   71.05000      9.4653951E-06
   71.10000      8.6704185E-06
   71.15000      8.0893597E-06
   71.20000      7.6401420E-06
   71.25000      7.1519357E-06
   71.30000      6.8319869E-06
   71.35000      6.3416232E-06
   71.40000      5.8094715E-06
   71.45000      5.3706985E-06
   71.50000      5.0345561E-06
   71.55000      4.8402389E-06
   71.60000      4.7477502E-06
   71.65000      4.4533390E-06
   71.70000      4.0743880E-06
   71.75000      3.6531665E-06
   71.80000      3.3151612E-06
   71.85000      3.0875672E-06
   71.90000      2.9532334E-06
   71.95000      2.7108993E-06
   72.00000      2.6690848E-06
   72.05000      2.7947974E-06
   72.10000      2.8102118E-06
   72.15000      2.7243079E-06
   72.20000      2.6307293E-06
   72.25000      2.5091911E-06
   72.30000      2.5016054E-06
   72.35000      2.4295994E-06
   72.40000      2.4945446E-06
   72.45000      2.6043431E-06
   72.50000      2.4955327E-06
   72.55000      2.4080846E-06
   72.60000      2.2145905E-06
   72.65000      2.0525076E-06
   72.70000      1.7412193E-06
   72.75000      1.5126800E-06
   72.80000      1.3188668E-06
   72.85000      1.2573547E-06
   72.90000      1.0782626E-06
   72.95000      9.2516564E-07
   73.00000      8.4625378E-07
   73.05000      9.7245527E-07
   73.10000      1.2319269E-06
   73.15000      1.5463733E-06
   73.20000      1.9039879E-06
   73.25000      2.3196112E-06
   73.30000      2.6458738E-06
   73.35000      2.9133016E-06
   73.40000      3.1986049E-06
   73.45000      3.3725726E-06
   73.50000      3.6097306E-06
   73.55000      3.7772297E-06
   73.60000      3.7681727E-06
   73.65000      3.5880400E-06
   73.70000      3.4612190E-06
   73.75000      3.2912776E-06
   73.80000      3.1436070E-06
   73.85000      2.9622101E-06
   73.90000      2.7721203E-06
   73.95000      2.5753798E-06
   74.00000      2.4901792E-06
   74.05000      2.6188541E-06
   74.10000      2.7328226E-06
   74.15000      2.9107316E-06
   74.20000      2.9845999E-06
   74.25000      3.2119988E-06
   74.30000      3.3681420E-06
   74.35000      3.4466668E-06
   74.40000      3.5329244E-06
   74.45000      3.6440849E-06
   74.50000      3.7439077E-06
   74.55000      3.7589230E-06
   74.60000      3.7955804E-06
   74.65000      3.6779800E-06
   74.70000      3.5707649E-06
   74.75000      3.3868307E-06
   74.80000      3.1178413E-06
   74.85000      2.7427059E-06
   74.90000      2.2800821E-06
   74.95000      1.7696198E-06
   75.00000      1.2332090E-06


==> anc/fig5_midpoint_/lgc_wm_eq_heun_T0.35.dat <==
  5.0000001E-02  1.1775470E-02
  0.1000000      1.1645379E-02
  0.1500000      1.1516960E-02
  0.2000000      1.1390128E-02
  0.2500000      1.1264801E-02
  0.3000000      1.1141195E-02
  0.3500000      1.1019009E-02
  0.4000000      1.0898371E-02
  0.4500000      1.0779447E-02
  0.5000000      1.0662122E-02
  0.5500000      1.0546139E-02
  0.6000000      1.0431566E-02
  0.6500000      1.0318496E-02
  0.7000000      1.0206892E-02
  0.7500000      1.0096595E-02
  0.8000000      9.9876942E-03
  0.8500000      9.8802159E-03
  0.9000000      9.7738439E-03
  0.9500000      9.6688336E-03
   1.000000      9.5649827E-03
   1.050000      9.4623687E-03
   1.100000      9.3611227E-03
   1.150000      9.2612263E-03
   1.200000      9.1624809E-03
   1.250000      9.0647209E-03
   1.300000      8.9681679E-03
   1.350000      8.8729030E-03
   1.400000      8.7786755E-03
   1.450000      8.6855730E-03
   1.500000      8.5935416E-03
   1.550000      8.5025970E-03
   1.600000      8.4124953E-03
   1.650000      8.3233900E-03
   1.700000      8.2353177E-03
   1.750000      8.1484290E-03
   1.800000      8.0625331E-03
   1.850000      7.9776077E-03
   1.900000      7.8934152E-03
   1.950000      7.8102439E-03
   2.000000      7.7280300E-03
   2.050000      7.6463916E-03
   2.100000      7.5656264E-03
   2.150000      7.4858549E-03
   2.200000      7.4069076E-03
   2.250000      7.3285606E-03
   2.300000      7.2508412E-03
   2.350000      7.1739922E-03
   2.400000      7.0980084E-03
   2.450000      7.0231822E-03
   2.500000      6.9493037E-03
   2.550000      6.8762270E-03
   2.600000      6.8041054E-03
   2.650000      6.7325551E-03
   2.700000      6.6619483E-03
   2.750000      6.5920479E-03
   2.800000      6.5227672E-03
   2.850000      6.4542661E-03
   2.900000      6.3865334E-03
   2.950000      6.3197217E-03
   3.000000      6.2535573E-03
   3.050000      6.1883056E-03
   3.100000      6.1238925E-03
   3.150000      6.0597435E-03
   3.200000      5.9963106E-03
   3.250000      5.9334813E-03
   3.300000      5.8710957E-03
   3.350000      5.8091730E-03
   3.400000      5.7476228E-03
   3.450000      5.6867399E-03
   3.500000      5.6265150E-03
   3.550000      5.5667935E-03
   3.600000      5.5079544E-03
   3.650000      5.4498469E-03
   3.700000      5.3922553E-03
   3.750000      5.3355163E-03
   3.800000      5.2793804E-03
   3.850000      5.2237981E-03
   3.900000      5.1688808E-03
   3.950000      5.1145530E-03
   4.000000      5.0606155E-03
   4.050000      5.0070933E-03
   4.100000      4.9541243E-03
   4.150000      4.9018175E-03
   4.200000      4.8500053E-03
   4.250000      4.7987509E-03
   4.300000      4.7480888E-03
   4.350000      4.6980986E-03
   4.400000      4.6487618E-03
   4.450000      4.5995456E-03
   4.500000      4.5505706E-03
   4.550000      4.5022313E-03
   4.600000      4.4541145E-03
   4.650000      4.4064275E-03
   4.700000      4.3592779E-03
   4.750000      4.3126154E-03
   4.800000      4.2663412E-03
   4.850000      4.2207148E-03
   4.900000      4.1753040E-03
   4.950000      4.1304412E-03
   5.000000      4.0860442E-03
   5.050000      4.0422007E-03
   5.100000      3.9987122E-03
   5.150000      3.9556548E-03
   5.200000      3.9130808E-03
   5.250000      3.8709012E-03
   5.300000      3.8292035E-03
   5.350000      3.7877809E-03
   5.400000      3.7467314E-03
   5.450000      3.7061556E-03
   5.500000      3.6659092E-03
   5.550000      3.6263673E-03
   5.600000      3.5873097E-03
   5.650000      3.5488617E-03
   5.700000      3.5106798E-03
   5.750000      3.4725931E-03
   5.800000      3.4347747E-03
   5.850000      3.3972668E-03
   5.900000      3.3600240E-03
   5.950000      3.3232023E-03
   6.000000      3.2869573E-03
   6.050000      3.2512886E-03
   6.100000      3.2159307E-03
   6.150000      3.1810270E-03
   6.200000      3.1466612E-03
   6.250000      3.1128223E-03
   6.300000      3.0793848E-03
   6.350000      3.0464390E-03
   6.400000      3.0135273E-03
   6.450000      2.9807703E-03
   6.500000      2.9484602E-03
   6.550000      2.9169491E-03
   6.600000      2.8859035E-03
   6.650000      2.8549999E-03
   6.700000      2.8245368E-03
   6.750000      2.7941873E-03
   6.800000      2.7643528E-03
   6.850000      2.7348390E-03
   6.900000      2.7057331E-03
   6.950000      2.6772763E-03
   7.000000      2.6491084E-03
   7.050000      2.6214828E-03
   7.100000      2.5941541E-03
   7.150000      2.5669816E-03
   7.200000      2.5397041E-03
   7.250000      2.5127956E-03
   7.300000      2.4861407E-03
   7.350000      2.4596872E-03
   7.400000      2.4336267E-03
   7.450000      2.4079185E-03
   7.500000      2.3825564E-03
   7.550000      2.3575258E-03
   7.600000      2.3327968E-03
   7.650000      2.3085086E-03
   7.700000      2.2844602E-03
   7.750000      2.2605679E-03
   7.800000      2.2369449E-03
   7.850000      2.2135272E-03
   7.900000      2.1903799E-03
   7.950000      2.1675935E-03
   8.000000      2.1450042E-03
   8.050000      2.1224914E-03
   8.100000      2.1005485E-03
   8.150001      2.0788892E-03
   8.200000      2.0574967E-03
   8.250000      2.0361855E-03
   8.300000      2.0150116E-03
   8.350000      1.9941083E-03
   8.400001      1.9733978E-03
   8.450000      1.9528272E-03
   8.500000      1.9323818E-03
   8.550000      1.9119378E-03
   8.600000      1.8916413E-03
   8.650001      1.8713498E-03
   8.700000      1.8514129E-03
   8.750000      1.8315205E-03
   8.800000      1.8118802E-03
   8.850000      1.7924189E-03
   8.900001      1.7732490E-03
   8.950000      1.7544157E-03
   9.000000      1.7357051E-03
   9.050000      1.7172142E-03
   9.100000      1.6988984E-03
   9.150001      1.6808868E-03
   9.200000      1.6631109E-03
   9.250000      1.6457380E-03
   9.300000      1.6287093E-03
   9.350000      1.6118709E-03
   9.400001      1.5952461E-03
   9.450000      1.5787743E-03
   9.500000      1.5625951E-03
   9.550000      1.5468823E-03
   9.600000      1.5313069E-03
   9.650001      1.5159505E-03
   9.700000      1.5007572E-03
   9.750000      1.4857743E-03
   9.800000      1.4708762E-03
   9.850000      1.4563123E-03
   9.900001      1.4419710E-03
   9.950000      1.4276776E-03
   10.00000      1.4134024E-03
   10.05000      1.3991112E-03
   10.10000      1.3850736E-03
   10.15000      1.3710372E-03
   10.20000      1.3572701E-03
   10.25000      1.3437513E-03
   10.30000      1.3302681E-03
   10.35000      1.3166517E-03
   10.40000      1.3031693E-03
   10.45000      1.2898633E-03
   10.50000      1.2766735E-03
   10.55000      1.2635032E-03
   10.60000      1.2505937E-03
   10.65000      1.2377433E-03
   10.70000      1.2250098E-03
   10.75000      1.2122997E-03
   10.80000      1.1997705E-03
   10.85000      1.1873600E-03
   10.90000      1.1751095E-03
   10.95000      1.1631890E-03
   11.00000      1.1512637E-03
   11.05000      1.1394417E-03
   11.10000      1.1277883E-03
   11.15000      1.1164607E-03
   11.20000      1.1051776E-03
   11.25000      1.0939992E-03
   11.30000      1.0827263E-03
   11.35000      1.0715823E-03
   11.40000      1.0606098E-03
   11.45000      1.0494520E-03
   11.50000      1.0385046E-03
   11.55000      1.0276622E-03
   11.60000      1.0168847E-03
   11.65000      1.0063440E-03
   11.70000      9.9566288E-04
   11.75000      9.8491937E-04
   11.80000      9.7421720E-04
   11.85000      9.6369360E-04
   11.90000      9.5332041E-04
   11.95000      9.4288733E-04
   12.00000      9.3242590E-04
   12.05000      9.2199689E-04
   12.10000      9.1170496E-04
   12.15000      9.0146688E-04
   12.20000      8.9121517E-04
   12.25000      8.8101043E-04
   12.30000      8.7081647E-04
   12.35000      8.6063071E-04
   12.40000      8.5045799E-04
   12.45000      8.4038544E-04
   12.50000      8.3042448E-04
   12.55000      8.2061376E-04
   12.60000      8.1093883E-04
   12.65000      8.0150459E-04
   12.70000      7.9240446E-04
   12.75000      7.8337488E-04
   12.80000      7.7431824E-04
   12.85000      7.6548115E-04
   12.90000      7.5679627E-04
   12.95000      7.4805971E-04
   13.00000      7.3927798E-04
   13.05000      7.3041703E-04
   13.10000      7.2170590E-04
   13.15000      7.1288209E-04
   13.20000      7.0416852E-04
   13.25000      6.9563388E-04
   13.30000      6.8735902E-04
   13.35000      6.7913189E-04
   13.40000      6.7084952E-04
   13.45000      6.6258712E-04
   13.50000      6.5439695E-04
   13.55000      6.4622768E-04
   13.60000      6.3826860E-04
   13.65000      6.3072157E-04
   13.70000      6.2314002E-04
   13.75000      6.1574852E-04
   13.80000      6.0830585E-04
   13.85000      6.0078985E-04
   13.90000      5.9344788E-04
   13.95000      5.8613927E-04
   14.00000      5.7872437E-04
   14.05000      5.7126110E-04
   14.10000      5.6374155E-04
   14.15000      5.5640808E-04
   14.20000      5.4930465E-04
   14.25000      5.4230745E-04
   14.30000      5.3538143E-04
   14.35000      5.2872906E-04
   14.40000      5.2216946E-04
   14.45000      5.1549228E-04
   14.50000      5.0870667E-04
   14.55000      5.0214020E-04
   14.60000      4.9562939E-04
   14.65000      4.8916932E-04
   14.70000      4.8289838E-04
   14.75000      4.7694161E-04
   14.80000      4.7115318E-04
   14.85000      4.6541402E-04
   14.90000      4.5969270E-04
   14.95000      4.5410218E-04
   15.00000      4.4860589E-04
   15.05000      4.4309942E-04
   15.10000      4.3765793E-04
   15.15000      4.3228187E-04
   15.20000      4.2688029E-04
   15.25000      4.2167571E-04
   15.30000      4.1641953E-04
   15.35000      4.1116367E-04
   15.40000      4.0585094E-04
   15.45000      4.0050942E-04
   15.50000      3.9510528E-04
   15.55000      3.8966854E-04
   15.60000      3.8430764E-04
   15.65000      3.7915699E-04
   15.70000      3.7415951E-04
   15.75000      3.6905578E-04
   15.80000      3.6419136E-04
   15.85000      3.5921819E-04
   15.90000      3.5432173E-04
   15.95000      3.4935138E-04
   16.00000      3.4432038E-04
   16.05000      3.3925998E-04
   16.10000      3.3398732E-04
   16.15000      3.2877710E-04
   16.20000      3.2355957E-04
   16.25000      3.1851168E-04
   16.30000      3.1352969E-04
   16.35000      3.0858643E-04
   16.40000      3.0378197E-04
   16.45000      2.9902183E-04
   16.50000      2.9444500E-04
   16.55000      2.8979228E-04
   16.60000      2.8509699E-04
   16.65000      2.8035865E-04
   16.70000      2.7567500E-04
   16.75000      2.7114342E-04
   16.80000      2.6692305E-04
   16.85000      2.6281283E-04
   16.90000      2.5873713E-04
   16.95000      2.5460834E-04
   17.00000      2.5065200E-04
   17.05000      2.4673602E-04
   17.10000      2.4293625E-04
   17.15000      2.3914037E-04
   17.20000      2.3538549E-04
   17.25000      2.3169478E-04
   17.30000      2.2782081E-04
   17.35000      2.2375803E-04
   17.40000      2.1995767E-04
   17.45000      2.1627262E-04
   17.50000      2.1272758E-04
   17.55000      2.0931837E-04
   17.60000      2.0623289E-04
   17.65000      2.0307743E-04
   17.70000      1.9975366E-04
   17.75000      1.9642719E-04
   17.80000      1.9301371E-04
   17.85000      1.8964571E-04
   17.90000      1.8621044E-04
   17.95000      1.8267821E-04
   18.00000      1.7902465E-04
   18.05000      1.7533710E-04
   18.10000      1.7171289E-04
   18.15000      1.6840863E-04
   18.20000      1.6527864E-04
   18.25000      1.6220042E-04
   18.30000      1.5919107E-04
   18.35000      1.5617401E-04
   18.40000      1.5303413E-04
   18.45000      1.5003752E-04
   18.50000      1.4726144E-04
   18.55000      1.4464985E-04
   18.60000      1.4213510E-04
   18.65000      1.3968498E-04
   18.70000      1.3736999E-04
   18.75000      1.3498394E-04
   18.80000      1.3244321E-04
   18.85000      1.3010063E-04
   18.90000      1.2785986E-04
   18.95000      1.2562334E-04
   19.00000      1.2332563E-04
   19.05000      1.2110631E-04
   19.10000      1.1910187E-04
   19.15000      1.1712240E-04
   19.20000      1.1538943E-04
   19.25000      1.1346540E-04
   19.30000      1.1171085E-04
   19.35000      1.1022513E-04
   19.40000      1.0868922E-04
   19.45000      1.0736319E-04
   19.50000      1.0611423E-04
   19.55000      1.0502394E-04
   19.60000      1.0374213E-04
   19.65000      1.0244498E-04
   19.70000      1.0103382E-04
   19.75000      9.9415760E-05
   19.80000      9.7803837E-05
   19.85000      9.6036929E-05
   19.90000      9.4063966E-05
   19.95000      9.1871312E-05
   20.00000      8.9511108E-05
   20.05000      8.7187742E-05
   20.10000      8.4938496E-05
   20.15000      8.2714061E-05
   20.20000      8.0464517E-05
   20.25000      7.8240861E-05
   20.30000      7.5995275E-05
   20.35000      7.3699368E-05
   20.40000      7.1534669E-05
   20.45000      6.9164453E-05
   20.50000      6.6786357E-05
   20.55000      6.4493201E-05
   20.60000      6.2029627E-05
   20.65000      5.9654889E-05
   20.70000      5.7238405E-05
   20.75000      5.5002813E-05
   20.80000      5.2664855E-05
   20.85000      5.0326395E-05
   20.90000      4.8226029E-05
   20.95000      4.6312285E-05
   21.00000      4.4345012E-05
   21.05000      4.2244978E-05
   21.10000      4.0024235E-05
   21.15000      3.7733287E-05
   21.20000      3.5298595E-05
   21.25000      3.2906144E-05
   21.30000      3.0527175E-05
   21.35000      2.8497847E-05
   21.40000      2.6586707E-05
   21.45000      2.4640663E-05
   21.50000      2.2529202E-05
   21.55000      2.0197343E-05
   21.60000      1.7782761E-05
   21.65000      1.5257779E-05
   21.70000      1.2938622E-05
   21.75000      1.0808439E-05
   21.80000      8.7642084E-06
   21.85000      6.7450646E-06
   21.90000      4.9644859E-06
   21.95000      3.1851587E-06
   22.00000      1.4224876E-06
   22.05000     -4.2125350E-07
   22.10000     -2.2196134E-06
   22.15000     -3.7680959E-06
   22.20000     -5.2824244E-06
   22.25000     -6.7594051E-06
   22.30000     -8.1928965E-06
   22.35000     -9.8281098E-06
   22.40000     -1.1601443E-05
   22.45000     -1.3485098E-05
   22.50000     -1.5179076E-05
   22.55000     -1.6656317E-05
   22.60000     -1.7930583E-05
   22.65000     -1.9240542E-05
   22.70000     -2.0432348E-05
   22.75000     -2.1600310E-05
   22.80000     -2.2872302E-05
   22.85000     -2.4084009E-05
   22.90000     -2.5041079E-05
   22.95000     -2.5716929E-05
   23.00000     -2.6257010E-05
   23.05000     -2.6685937E-05
   23.10000     -2.7045429E-05
   23.15000     -2.7555830E-05
   23.20000     -2.8092902E-05
   23.25000     -2.8415951E-05
   23.30000     -2.8785589E-05
   23.35000     -2.9195970E-05
   23.40000     -2.9603154E-05
   23.45000     -2.9971759E-05
   23.50000     -3.0306943E-05
   23.55000     -3.0570747E-05
   23.60000     -3.1050447E-05
   23.65000     -3.1428168E-05
   23.70000     -3.1853480E-05
   23.75000     -3.2315736E-05
   23.80000     -3.2710584E-05
   23.85000     -3.3107750E-05
   23.90000     -3.3578817E-05
   23.95000     -3.3901571E-05
   24.00000     -3.4190012E-05
   24.05000     -3.4445366E-05
   24.10000     -3.4663954E-05
   24.15000     -3.4874949E-05
   24.20000     -3.5038371E-05
   24.25000     -3.5163099E-05
   24.30000     -3.5334717E-05
   24.35000     -3.5426536E-05
   24.40000     -3.5511632E-05
   24.45000     -3.5510340E-05
   24.50000     -3.5504876E-05
   24.55000     -3.5481549E-05
   24.60000     -3.5390138E-05
   24.65000     -3.5249806E-05
   24.70000     -3.4898741E-05
   24.75000     -3.4632198E-05
   24.80000     -3.4585730E-05
   24.85000     -3.4593908E-05
   24.90000     -3.4333174E-05
   24.95000     -3.3896355E-05
   25.00000     -3.3461511E-05
   25.05000     -3.3138440E-05
   25.10000     -3.2551470E-05
   25.15000     -3.1796706E-05
   25.20000     -3.0879957E-05
   25.25000     -3.0039622E-05
   25.30000     -2.9141660E-05
   25.35000     -2.8296587E-05
   25.40000     -2.7317777E-05
   25.45000     -2.6286067E-05
   25.50000     -2.5317468E-05
   25.55000     -2.4261875E-05
   25.60000     -2.3313967E-05
   25.65000     -2.2588474E-05
   25.70000     -2.1961891E-05
   25.75000     -2.1374197E-05
   25.80000     -2.0746435E-05
   25.85000     -2.0079402E-05
   25.90000     -1.9423473E-05
   25.95000     -1.8844989E-05
   26.00000     -1.8277296E-05
   26.05000     -1.7772558E-05
   26.10000     -1.7144121E-05
   26.15000     -1.6617092E-05
   26.20000     -1.5981830E-05
   26.25000     -1.5404778E-05
   26.30000     -1.4919608E-05
   26.35000     -1.4371078E-05
   26.40000     -1.3950352E-05
   26.45000     -1.3695338E-05
   26.50000     -1.3299321E-05
   26.55000     -1.2965463E-05
   26.60000     -1.2641200E-05
   26.65000     -1.2325166E-05
   26.70000     -1.1945639E-05
   26.75000     -1.1552603E-05
   26.80000     -1.1138623E-05
   26.85000     -1.0728312E-05
   26.90000     -1.0253726E-05
   26.95000     -9.8997134E-06
   27.00000     -9.4600100E-06
   27.05000     -9.1330030E-06
   27.10000     -8.8482957E-06
   27.15000     -8.2839852E-06
   27.20000     -7.7394297E-06
   27.25000     -6.8319996E-06
   27.30000     -5.9551221E-06
   27.35000     -5.0112417E-06
   27.40000     -4.0127070E-06
   27.45000     -2.9892997E-06
   27.50000     -1.7531506E-06
   27.55000     -5.6168415E-07
   27.60000      2.8316163E-07
   27.65000      1.1749496E-06
   27.70000      1.9913341E-06
   27.75000      2.7461745E-06
   27.80000      3.5347894E-06
   27.85000      4.1514959E-06
   27.90000      4.7922354E-06
   27.95000      5.3812655E-06
   28.00000      5.8284040E-06
   28.05000      6.2934273E-06
   28.10000      6.7511537E-06
   28.15000      7.4323698E-06
   28.20000      8.1449352E-06
   28.25000      8.9073019E-06
   28.30000      9.4208908E-06
   28.35000      9.9603576E-06
   28.40000      1.0659634E-05
   28.45000      1.1480834E-05
   28.50000      1.2136944E-05
   28.55000      1.2873582E-05
   28.60000      1.3493872E-05
   28.65000      1.4186169E-05
   28.70000      1.4957226E-05
   28.75000      1.5487063E-05
   28.80000      1.6106515E-05
   28.85000      1.6621621E-05
   28.90000      1.7213124E-05
   28.95000      1.7807097E-05
   29.00000      1.8679299E-05
   29.05000      1.9564031E-05
   29.10000      2.0429903E-05
   29.15000      2.1363356E-05
   29.20000      2.2112954E-05
   29.25000      2.2990433E-05
   29.30000      2.3763743E-05
   29.35000      2.4521010E-05
   29.40000      2.5288122E-05
   29.45000      2.5904334E-05
   29.50000      2.6746871E-05
   29.55000      2.7536367E-05
   29.60000      2.8373566E-05
   29.65000      2.9215917E-05
   29.70000      2.9809369E-05
   29.75000      3.0410223E-05
   29.80000      3.1003234E-05
   29.85000      3.1449908E-05
   29.90000      3.1887968E-05
   29.95000      3.2225529E-05
   30.00000      3.2464814E-05
   30.05000      3.2795662E-05
   30.10000      3.3118951E-05
   30.15000      3.3372304E-05
   30.20000      3.3535129E-05
   30.25000      3.3569293E-05
   30.30000      3.3447861E-05
   30.35000      3.3193981E-05
   30.40000      3.2905424E-05
   30.45000      3.2466760E-05
   30.50000      3.1938696E-05
   30.55000      3.1207419E-05
   30.60000      3.0371279E-05
   30.65000      2.9395771E-05
   30.70000      2.8313230E-05
   30.75000      2.7252108E-05
   30.80000      2.6236075E-05
   30.85000      2.5330797E-05
   30.90000      2.4538538E-05
   30.95000      2.3933411E-05
   31.00000      2.3427507E-05
   31.05000      2.3057417E-05
   31.10000      2.2626458E-05
   31.15000      2.2064645E-05
   31.20000      2.1114214E-05
   31.25000      2.0131818E-05
   31.30000      1.9057783E-05
   31.35000      1.7901964E-05
   31.40000      1.6809494E-05
   31.45000      1.5721771E-05
   31.50000      1.4691950E-05
   31.55000      1.3648660E-05
   31.60000      1.2454392E-05
   31.65000      1.1122833E-05
   31.70000      9.7418178E-06
   31.75000      8.2534389E-06
   31.80000      6.6843954E-06
   31.85000      5.2205683E-06
   31.90000      3.6342674E-06
   31.95000      2.2415222E-06
   32.00000      8.8475292E-07
   32.05000     -4.9059628E-07
   32.10000     -1.9397994E-06
   32.15000     -3.2282771E-06
   32.20000     -4.3548757E-06
   32.25000     -5.4062143E-06
   32.30000     -6.1491637E-06
   32.35000     -7.2163834E-06
   32.40000     -8.2782653E-06
   32.45000     -9.2903683E-06
   32.50000     -1.0312799E-05
   32.55000     -1.1284108E-05
   32.60000     -1.2105835E-05
   32.65000     -1.2918872E-05
   32.70000     -1.3646505E-05
   32.75000     -1.4541214E-05
   32.80000     -1.5514472E-05
   32.85000     -1.6489090E-05
   32.90000     -1.7195727E-05
   32.95000     -1.7983552E-05
   33.00000     -1.8982166E-05
   33.05000     -1.9777061E-05
   33.10000     -2.0647698E-05
   33.15000     -2.1537020E-05
   33.20000     -2.2247825E-05
   33.25000     -2.2954642E-05
   33.30000     -2.3473329E-05
   33.35000     -2.3925584E-05
   33.40000     -2.4405765E-05
   33.45000     -2.5005271E-05
   33.50000     -2.5568126E-05
   33.55000     -2.6181353E-05
   33.60000     -2.6861842E-05
   33.65000     -2.7565304E-05
   33.70000     -2.8362649E-05
   33.75000     -2.9048053E-05
   33.80000     -2.9772986E-05
   33.85000     -3.0390644E-05
   33.90000     -3.0821673E-05
   33.95000     -3.1279465E-05
   34.00000     -3.1756215E-05
   34.05000     -3.2344065E-05
   34.10000     -3.2983546E-05
   34.15000     -3.3674511E-05
   34.20000     -3.4294022E-05
   34.25000     -3.4848159E-05
   34.30000     -3.5315257E-05
   34.35000     -3.5937916E-05
   34.40000     -3.6512087E-05
   34.45000     -3.6881458E-05
   34.50000     -3.7198672E-05
   34.55000     -3.7310503E-05
   34.60000     -3.7079488E-05
   34.65000     -3.6774254E-05
   34.70000     -3.6498132E-05
   34.75000     -3.6269012E-05
   34.80000     -3.6000118E-05
   34.85000     -3.5802655E-05
   34.90000     -3.5754067E-05
   34.95000     -3.5857513E-05
   35.00000     -3.6024448E-05
   35.05000     -3.6327801E-05
   35.10000     -3.6553785E-05
   35.15000     -3.6895181E-05
   35.20000     -3.7336726E-05
   35.25000     -3.7809175E-05
   35.30000     -3.8044280E-05
   35.35000     -3.8423263E-05
   35.40000     -3.8796603E-05
   35.45000     -3.9252987E-05
   35.50000     -3.9778268E-05
   35.55000     -4.0188948E-05
   35.60000     -4.0579827E-05
   35.65000     -4.1155759E-05
   35.70000     -4.2038304E-05
   35.75000     -4.3189310E-05
   35.80000     -4.4185959E-05
   35.85000     -4.5245619E-05
   35.90000     -4.6126435E-05
   35.95000     -4.7013451E-05
   36.00000     -4.7774178E-05
   36.05000     -4.8811868E-05
   36.10000     -4.9961352E-05
   36.15000     -5.1179584E-05
   36.20000     -5.2345287E-05
   36.25000     -5.3321310E-05
   36.30000     -5.4264830E-05
   36.35000     -5.5115575E-05
   36.40000     -5.5838151E-05
   36.45000     -5.6545468E-05
   36.50000     -5.7274647E-05
   36.55000     -5.8284786E-05
   36.60000     -5.9415110E-05
   36.65000     -6.0353737E-05
   36.70000     -6.1348132E-05
   36.75000     -6.2309744E-05
   36.80000     -6.3159692E-05
   36.85000     -6.3905405E-05
   36.90000     -6.4471824E-05
   36.95000     -6.5050837E-05
   37.00000     -6.5756605E-05
   37.05000     -6.6460059E-05
   37.10000     -6.7252928E-05
   37.15000     -6.8186237E-05
   37.20000     -6.9330417E-05
   37.25000     -7.0536167E-05
   37.30000     -7.1878196E-05
   37.35000     -7.3218289E-05
   37.40000     -7.4633193E-05
   37.45000     -7.5852528E-05
   37.50000     -7.7117562E-05
   37.55000     -7.8488345E-05
   37.60000     -7.9703517E-05
   37.65000     -8.0857222E-05
   37.70000     -8.2029423E-05
   37.75000     -8.3260347E-05
   37.80000     -8.4585212E-05
   37.85000     -8.5832537E-05
   37.90000     -8.6990884E-05
   37.95000     -8.8297696E-05
   38.00000     -8.9515044E-05
   38.05000     -9.0647663E-05
   38.10000     -9.1433823E-05
   38.15000     -9.2447779E-05
   38.20000     -9.3767718E-05
   38.25000     -9.5003517E-05
   38.30000     -9.6262673E-05
   38.35000     -9.7646742E-05
   38.40000     -9.8956065E-05
   38.45000     -9.9956706E-05
   38.50000     -1.0077840E-04
   38.55000     -1.0159359E-04
   38.60000     -1.0237554E-04
   38.65000     -1.0298812E-04
   38.70000     -1.0329748E-04
   38.75000     -1.0351860E-04
   38.80000     -1.0363539E-04
   38.85000     -1.0388343E-04
   38.90000     -1.0420673E-04
   38.95000     -1.0452690E-04
   39.00000     -1.0465601E-04
   39.05000     -1.0482976E-04
   39.10000     -1.0501406E-04
   39.15000     -1.0499297E-04
   39.20000     -1.0477948E-04
   39.25000     -1.0461578E-04
   39.30000     -1.0468093E-04
   39.35000     -1.0470588E-04
   39.40000     -1.0488473E-04
   39.45000     -1.0533023E-04
   39.50000     -1.0591181E-04
   39.55000     -1.0652729E-04
   39.60000     -1.0733547E-04
   39.65000     -1.0810771E-04
   39.70000     -1.0864520E-04
   39.75000     -1.0906650E-04
   39.80000     -1.0940745E-04
   39.85000     -1.0974595E-04
   39.90000     -1.1009820E-04
   39.95000     -1.1027006E-04
   40.00000     -1.1055802E-04
   40.05000     -1.1070289E-04
   40.10000     -1.1090982E-04
   40.15000     -1.1081360E-04
   40.20000     -1.1086206E-04
   40.25000     -1.1104286E-04
   40.30000     -1.1119158E-04
   40.35000     -1.1149328E-04
   40.40000     -1.1174443E-04
   40.45000     -1.1208750E-04
   40.50000     -1.1247330E-04
   40.55000     -1.1288342E-04
   40.60000     -1.1327188E-04
   40.65000     -1.1361438E-04
   40.70000     -1.1382633E-04
   40.75000     -1.1402668E-04
   40.80000     -1.1412102E-04
   40.85000     -1.1411041E-04
   40.90000     -1.1421066E-04
   40.95000     -1.1425789E-04
   41.00000     -1.1433223E-04
   41.05000     -1.1442955E-04
   41.10000     -1.1451626E-04
   41.15000     -1.1465990E-04
   41.20000     -1.1460870E-04
   41.25000     -1.1455149E-04
   41.30000     -1.1450981E-04
   41.35000     -1.1445503E-04
   41.40000     -1.1461312E-04
   41.45000     -1.1458051E-04
   41.50000     -1.1429561E-04
   41.55000     -1.1398028E-04
   41.60000     -1.1368143E-04
   41.65000     -1.1344896E-04
   41.70000     -1.1311714E-04
   41.75000     -1.1274745E-04
   41.80000     -1.1240056E-04
   41.85000     -1.1214707E-04
   41.90000     -1.1192349E-04
   41.95000     -1.1190336E-04
   42.00000     -1.1192306E-04
   42.05000     -1.1177375E-04
   42.10000     -1.1156047E-04
   42.15000     -1.1130520E-04
   42.20000     -1.1113127E-04
   42.25000     -1.1102538E-04
   42.30000     -1.1090634E-04
   42.35000     -1.1074721E-04
   42.40000     -1.1070159E-04
   42.45000     -1.1082787E-04
   42.50000     -1.1074284E-04
   42.55000     -1.1081689E-04
   42.60000     -1.1100764E-04
   42.65000     -1.1128302E-04
   42.70000     -1.1127829E-04
   42.75000     -1.1124683E-04
   42.80000     -1.1115604E-04
   42.85000     -1.1089553E-04
   42.90000     -1.1086588E-04
   42.95000     -1.1111228E-04
   43.00000     -1.1130869E-04
   43.05000     -1.1128854E-04
   43.10000     -1.1114837E-04
   43.15000     -1.1083574E-04
   43.20000     -1.1038747E-04
   43.25000     -1.0984785E-04
   43.30000     -1.0949092E-04
   43.35000     -1.0914353E-04
   43.40000     -1.0867201E-04
   43.45000     -1.0829599E-04
   43.50000     -1.0790886E-04
   43.55000     -1.0727659E-04
   43.60000     -1.0665951E-04
   43.65000     -1.0610322E-04
   43.70000     -1.0577530E-04
   43.75000     -1.0547457E-04
   43.80000     -1.0502549E-04
   43.85000     -1.0470091E-04
   43.90000     -1.0407956E-04
   43.95000     -1.0364939E-04
   44.00000     -1.0347147E-04
   44.05000     -1.0314951E-04
   44.10000     -1.0271372E-04
   44.15000     -1.0234882E-04
   44.20000     -1.0197036E-04
   44.25000     -1.0153287E-04
   44.30000     -1.0122346E-04
   44.35000     -1.0090123E-04
   44.40000     -1.0043917E-04
   44.45000     -1.0009998E-04
   44.50000     -9.9862831E-05
   44.55000     -9.9661636E-05
   44.60000     -9.9533310E-05
   44.65000     -9.9366545E-05
   44.70000     -9.9254750E-05
   44.75000     -9.9011515E-05
   44.80000     -9.8629862E-05
   44.85000     -9.8253120E-05
   44.90000     -9.7903896E-05
   44.95000     -9.7464712E-05
   45.00000     -9.7179036E-05
   45.05000     -9.6825868E-05
   45.10000     -9.6591721E-05
   45.15000     -9.6170050E-05
   45.20000     -9.5800242E-05
   45.25000     -9.5418756E-05
   45.30000     -9.5013645E-05
   45.35000     -9.4424140E-05
   45.40000     -9.3862196E-05
   45.45000     -9.3082766E-05
   45.50000     -9.2443232E-05
   45.55000     -9.1690054E-05
   45.60000     -9.0448055E-05
   45.65000     -8.9220332E-05
   45.70000     -8.8059685E-05
   45.75000     -8.6787921E-05
   45.80000     -8.5535728E-05
   45.85000     -8.4306259E-05
   45.90000     -8.3214945E-05
   45.95000     -8.2070546E-05
   46.00000     -8.0957820E-05
   46.05000     -7.9954320E-05
   46.10000     -7.8827943E-05
   46.15000     -7.7677774E-05
   46.20000     -7.6592267E-05
   46.25000     -7.5391639E-05
   46.30000     -7.4066542E-05
   46.35000     -7.2506024E-05
   46.40000     -7.0804686E-05
   46.45000     -6.9214911E-05
   46.50000     -6.7684443E-05
   46.55000     -6.6143541E-05
   46.60000     -6.4768639E-05
   46.65000     -6.3447631E-05
   46.70000     -6.2340550E-05
   46.75000     -6.1521416E-05
   46.80000     -6.0679184E-05
   46.85000     -5.9596794E-05
   46.90000     -5.8316575E-05
   46.95000     -5.7128917E-05
   47.00000     -5.6077552E-05
   47.05000     -5.5062272E-05
   47.10000     -5.4093493E-05
   47.15000     -5.3158539E-05
   47.20000     -5.2569954E-05
   47.25000     -5.2102845E-05
   47.30000     -5.1637468E-05
   47.35000     -5.1166196E-05
   47.40000     -5.0674877E-05
   47.45000     -5.0290946E-05
   47.50000     -5.0011673E-05
   47.55000     -4.9724629E-05
   47.60000     -4.9348277E-05
   47.65000     -4.8730471E-05
   47.70000     -4.8046219E-05
   47.75000     -4.7469570E-05
   47.80000     -4.7011370E-05
   47.85000     -4.6625166E-05
   47.90000     -4.6133766E-05
   47.95000     -4.5439348E-05
   48.00000     -4.4671993E-05
   48.05000     -4.4140186E-05
   48.10000     -4.3430908E-05
   48.15000     -4.2675838E-05
   48.20000     -4.1938674E-05
   48.25000     -4.1248830E-05
   48.30000     -4.0609499E-05
   48.35000     -4.0061208E-05
   48.40000     -3.9746741E-05
   48.45000     -3.9575163E-05
   48.50000     -3.9539675E-05
   48.55000     -3.9297298E-05
   48.60000     -3.9084469E-05
   48.65000     -3.8819795E-05
   48.70000     -3.8510861E-05
   48.75000     -3.7909464E-05
   48.80000     -3.7335183E-05
   48.85000     -3.6834903E-05
   48.90000     -3.6285968E-05
   48.95000     -3.5693134E-05
   49.00000     -3.5102083E-05
   49.05000     -3.4571673E-05
   49.10000     -3.4102053E-05
   49.15000     -3.3657852E-05
   49.20000     -3.3156535E-05
   49.25000     -3.2547610E-05
   49.30000     -3.2077685E-05
   49.35000     -3.1896372E-05
   49.40000     -3.1750042E-05
   49.45000     -3.1636529E-05
   49.50000     -3.1739623E-05
   49.55000     -3.1821484E-05
   49.60000     -3.1706935E-05
   49.65000     -3.1352123E-05
   49.70000     -3.0903186E-05
   49.75000     -3.0421879E-05
   49.80000     -3.0081290E-05
   49.85000     -2.9660649E-05
   49.90000     -2.9392366E-05
   49.95000     -2.9030996E-05
   50.00000     -2.8752225E-05
   50.05000     -2.8520117E-05
   50.10000     -2.8175436E-05
   50.15000     -2.7778795E-05
   50.20000     -2.7478158E-05
   50.25000     -2.7202688E-05
   50.30000     -2.6838867E-05
   50.35000     -2.6412432E-05
   50.40000     -2.5877966E-05
   50.45000     -2.5708430E-05
   50.50000     -2.5529844E-05
   50.55000     -2.5419720E-05
   50.60000     -2.5257688E-05
   50.65000     -2.5151281E-05
   50.70000     -2.5287558E-05
   50.75000     -2.5657711E-05
   50.80000     -2.5969020E-05
   50.85000     -2.6170397E-05
   50.90000     -2.6338004E-05
   50.95000     -2.6531447E-05
   51.00000     -2.6910418E-05
   51.05000     -2.7121707E-05
   51.10000     -2.7165093E-05
   51.15000     -2.7178397E-05
   51.20000     -2.7277603E-05
   51.25000     -2.7609220E-05
   51.30000     -2.7949998E-05
   51.35000     -2.8403792E-05
   51.40000     -2.9013701E-05
   51.45000     -2.9681596E-05
   51.50000     -3.0219258E-05
   51.55000     -3.0856758E-05
   51.60000     -3.1559477E-05
   51.65000     -3.2449476E-05
   51.70000     -3.3118853E-05
   51.75000     -3.3835277E-05
   51.80000     -3.4431148E-05
   51.85000     -3.5049226E-05
   51.90000     -3.5424622E-05
   51.95000     -3.5772446E-05
   52.00000     -3.6151869E-05
   52.05000     -3.6555342E-05
   52.10000     -3.6799702E-05
   52.15000     -3.7104739E-05
   52.20000     -3.7162743E-05
   52.25000     -3.7166530E-05
   52.30000     -3.7094702E-05
   52.35000     -3.7091253E-05
   52.40000     -3.7051770E-05
   52.45000     -3.7059246E-05
   52.50000     -3.7145968E-05
   52.55000     -3.7189322E-05
   52.60000     -3.7353591E-05
   52.65000     -3.7416616E-05
   52.70000     -3.7711721E-05
   52.75000     -3.7888942E-05
   52.80000     -3.7947197E-05
   52.85000     -3.7836740E-05
   52.90000     -3.7475205E-05
   52.95000     -3.7137626E-05
   53.00000     -3.6706962E-05
   53.05000     -3.6285273E-05
   53.10000     -3.5825127E-05
   53.15000     -3.5569046E-05
   53.20000     -3.5290665E-05
   53.25000     -3.4911689E-05
   53.30000     -3.4397774E-05
   53.35000     -3.3743803E-05
   53.40000     -3.3058433E-05
   53.45000     -3.2353139E-05
   53.50000     -3.1677275E-05
   53.55000     -3.0986623E-05
   53.60000     -3.0466543E-05
   53.65000     -2.9940860E-05
   53.70000     -2.9352886E-05
   53.75000     -2.8687855E-05
   53.80000     -2.8139266E-05
   53.85000     -2.7684629E-05
   53.90000     -2.7456686E-05
   53.95000     -2.7247266E-05
   54.00000     -2.6865946E-05
   54.05000     -2.6281668E-05
   54.10000     -2.5556981E-05
   54.15000     -2.4789173E-05
   54.20000     -2.4012152E-05
   54.25000     -2.3457171E-05
   54.30000     -2.2891130E-05
   54.35000     -2.2427081E-05
   54.40000     -2.1814365E-05
   54.45000     -2.1228139E-05
   54.50000     -2.0545835E-05
   54.55000     -1.9806566E-05
   54.60000     -1.9119299E-05
   54.65000     -1.8502900E-05
   54.70000     -1.7948842E-05
   54.75000     -1.7366861E-05
   54.80000     -1.6734515E-05
   54.85000     -1.6134336E-05
   54.90000     -1.5665481E-05
   54.95000     -1.5362626E-05
   55.00000     -1.4805781E-05
   55.05000     -1.4141820E-05
   55.10000     -1.3595930E-05
   55.15000     -1.3187611E-05
   55.20000     -1.2768595E-05
   55.25000     -1.2545436E-05
   55.30000     -1.2384418E-05
   55.35000     -1.1988986E-05
   55.40000     -1.1708017E-05
   55.45000     -1.1389732E-05
   55.50000     -1.1068359E-05
   55.55000     -1.0829906E-05
   55.60000     -1.0498681E-05
   55.65000     -1.0114039E-05
   55.70000     -9.3896670E-06
   55.75000     -8.7389799E-06
   55.80000     -8.3205996E-06
   55.85000     -7.9612564E-06
   55.90000     -7.7192281E-06
   55.95000     -7.5998855E-06
   56.00000     -7.5084622E-06
   56.05000     -7.2814664E-06
   56.10000     -7.1411660E-06
   56.15000     -7.1255595E-06
   56.20000     -7.0342212E-06
   56.25000     -6.8042204E-06
   56.30000     -6.5082277E-06
   56.35000     -6.0555135E-06
   56.40000     -5.7365737E-06
   56.45000     -5.1697225E-06
   56.50000     -4.7157332E-06
   56.55000     -4.3526438E-06
   56.60000     -3.8600715E-06
   56.65000     -3.3994722E-06
   56.70000     -2.9394082E-06
   56.75000     -2.4595399E-06
   56.80000     -2.0810598E-06
   56.85000     -1.7568940E-06
   56.90000     -1.2118287E-06
   56.95000     -6.3553887E-07
   57.00000      1.1807831E-07
   57.05000      9.2596804E-07
   57.10000      1.6014562E-06
   57.15000      2.2135459E-06
   57.20000      2.5543100E-06
   57.25000      2.7652779E-06
   57.30000      2.9794817E-06
   57.35000      3.2465596E-06
   57.40000      3.5400769E-06
   57.45000      3.7742184E-06
   57.50000      4.0129171E-06
   57.55000      4.1778426E-06
   57.60000      4.2814404E-06
   57.65000      4.4726976E-06
   57.70000      4.9061769E-06
   57.75000      5.5022701E-06
   57.80000      6.1569385E-06
   57.85000      6.7798815E-06
   57.90000      7.1066079E-06
   57.95000      7.2793327E-06
   58.00000      7.5416851E-06
   58.05000      7.8615840E-06
   58.10000      8.2428214E-06
   58.15000      8.4803296E-06
   58.20000      8.6789642E-06
   58.25000      8.8325032E-06
   58.30000      9.0897438E-06
   58.35000      9.1800357E-06
   58.40000      9.1309830E-06
   58.45000      8.9898658E-06
   58.50000      8.7781045E-06
   58.55000      8.6554946E-06
   58.60000      8.4615849E-06
   58.65000      7.9956872E-06
   58.70000      7.6096503E-06
   58.75000      7.0404972E-06
   58.80000      6.3593020E-06
   58.85000      5.7286879E-06
   58.90000      5.1846355E-06
   58.95000      4.8986303E-06
   59.00000      4.6437999E-06
   59.05000      4.5369857E-06
   59.10000      4.5439342E-06
   59.15000      4.7598965E-06
   59.20000      4.9017285E-06
   59.25000      5.0755148E-06
   59.30000      5.1078723E-06
   59.35000      5.0687709E-06
   59.40000      5.0990225E-06
   59.45000      5.1816260E-06
   59.50000      5.4431043E-06
   59.55000      5.7323227E-06
   59.60000      6.0107736E-06
   59.65000      6.1139940E-06
   59.70000      6.1961732E-06
   59.75000      6.6494108E-06
   59.80000      7.1870318E-06
   59.85000      7.6116830E-06
   59.90000      7.9282654E-06
   59.95000      8.2838560E-06
   60.00000      8.5593392E-06
   60.05000      8.6835353E-06
   60.10000      8.6830159E-06
   60.15000      8.6298469E-06
   60.20000      8.7710059E-06
   60.25000      9.0640397E-06
   60.30000      9.5602563E-06
   60.35000      1.0145840E-05
   60.40000      1.1036655E-05
   60.45000      1.1952518E-05
   60.50000      1.2878730E-05
   60.55000      1.3679944E-05
   60.60000      1.4443626E-05
   60.65000      1.5340524E-05
   60.70000      1.6432870E-05
   60.75000      1.7559007E-05
   60.80000      1.8626724E-05
   60.85000      1.9530205E-05
   60.90000      2.0412182E-05
   60.95000      2.1077203E-05
   61.00000      2.1908992E-05
   61.05000      2.2840133E-05
   61.10000      2.3669729E-05
   61.15000      2.4468764E-05
   61.20000      2.5122539E-05
   61.25000      2.5888667E-05
   61.30000      2.6884998E-05
   61.35000      2.7648648E-05
   61.40000      2.8370579E-05
   61.45000      2.9039973E-05
   61.50000      2.9757244E-05
   61.55000      3.0379881E-05
   61.60000      3.0993226E-05
   61.65000      3.1596570E-05
   61.70000      3.2050721E-05
   61.75000      3.2404037E-05
   61.80000      3.2738171E-05
   61.85000      3.3126118E-05
   61.90000      3.3577169E-05
   61.95000      3.3924698E-05
   62.00000      3.4404333E-05
   62.05000      3.4856548E-05
   62.10000      3.5442325E-05
   62.15000      3.6271547E-05
   62.20000      3.7151785E-05
   62.25000      3.8108443E-05
   62.30000      3.9021699E-05
   62.35000      3.9810981E-05
   62.40000      4.0207877E-05
   62.45000      4.0570645E-05
   62.50000      4.1041123E-05
   62.55000      4.1625801E-05
   62.60000      4.2294287E-05
   62.65000      4.2874159E-05
   62.70000      4.3638567E-05
   62.75000      4.4421198E-05
   62.80000      4.5125449E-05
   62.85000      4.6019461E-05
   62.90000      4.6789562E-05
   62.95000      4.7412515E-05
   63.00000      4.7978629E-05
   63.05000      4.8747443E-05
   63.10000      4.9264054E-05
   63.15000      4.9587026E-05
   63.20000      4.9759958E-05
   63.25000      5.0096514E-05
   63.30000      5.0416402E-05
   63.35000      5.0688886E-05
   63.40000      5.1132720E-05
   63.45000      5.1628929E-05
   63.50000      5.1993815E-05
   63.55000      5.2222691E-05
   63.60000      5.2406609E-05
   63.65000      5.2532072E-05
   63.70000      5.2674965E-05
   63.75000      5.2649601E-05
   63.80000      5.2269424E-05
   63.85000      5.2056661E-05
   63.90000      5.1804735E-05
   63.95000      5.1524094E-05
   64.00000      5.1105333E-05
   64.05000      5.0503550E-05
   64.10000      5.0090726E-05
   64.15000      4.9804526E-05
   64.20000      4.9513492E-05
   64.25000      4.9223992E-05
   64.30000      4.9191694E-05
   64.35000      4.9381637E-05
   64.40000      4.9389422E-05
   64.45000      4.9319820E-05
   64.50000      4.9323502E-05
   64.55000      4.9434937E-05
   64.60000      4.9529928E-05
   64.65000      4.9411690E-05
   64.70000      4.9174865E-05
   64.75000      4.8878286E-05
   64.80000      4.8526967E-05
   64.85000      4.8100490E-05
   64.90000      4.7715079E-05
   64.95000      4.7144069E-05
   65.00000      4.6415204E-05
   65.05000      4.5744295E-05
   65.10000      4.5329314E-05
   65.15000      4.4828601E-05
   65.20000      4.4316774E-05
   65.25000      4.3826371E-05
   65.30000      4.3189077E-05
   65.35000      4.2462809E-05
   65.40000      4.1792893E-05
   65.45000      4.1282394E-05
   65.50000      4.0756295E-05
   65.55000      4.0292194E-05
   65.60000      3.9581319E-05
   65.65000      3.9044160E-05
   65.70000      3.8312202E-05
   65.75000      3.7852518E-05
   65.80000      3.7359066E-05
   65.85000      3.6967365E-05
   65.90000      3.6327932E-05
   65.95000      3.5894642E-05
   66.00000      3.5606176E-05
   66.05000      3.5430636E-05
   66.10000      3.5109137E-05
   66.15000      3.4979737E-05
   66.20000      3.4750370E-05
   66.25000      3.4438184E-05
   66.30000      3.4181798E-05
   66.35000      3.3976918E-05
   66.40000      3.3548316E-05
   66.45000      3.3043110E-05
   66.50000      3.2487547E-05
   66.55000      3.2159875E-05
   66.60000      3.1761923E-05
   66.65000      3.1105257E-05
   66.70000      3.0265201E-05
   66.75000      2.9289617E-05
   66.80000      2.8530190E-05
   66.85000      2.7776392E-05
   66.90000      2.7051479E-05
   66.95000      2.6500387E-05
   67.00000      2.5932419E-05
   67.05000      2.5195341E-05
   67.10000      2.4494202E-05
   67.15000      2.3847972E-05
   67.20000      2.3118104E-05
   67.25000      2.2525219E-05
   67.30000      2.1878890E-05
   67.35000      2.1266380E-05
   67.40000      2.0578780E-05
   67.45000      1.9968054E-05
   67.50000      1.9372959E-05
   67.55000      1.8726969E-05
   67.60000      1.7966555E-05
   67.65000      1.7181146E-05
   67.70000      1.6383581E-05
   67.75000      1.5504360E-05
   67.80000      1.4492464E-05
   67.85000      1.3443781E-05
   67.90000      1.2623052E-05
   67.95000      1.1893567E-05
   68.00000      1.1326783E-05
   68.05000      1.0759923E-05
   68.10000      9.9998224E-06
   68.15000      9.4029156E-06
   68.20000      8.6939863E-06
   68.25000      7.9414740E-06
   68.30000      7.2961234E-06
   68.35000      6.7551186E-06
   68.40000      6.1818737E-06
   68.45000      5.8068949E-06
   68.50000      5.3637846E-06
   68.55000      4.6927057E-06
   68.60000      3.8928169E-06
   68.65000      3.2728110E-06
   68.70000      2.5657869E-06
   68.75000      1.8795870E-06
   68.80000      1.3516989E-06
   68.85000      8.0978265E-07
   68.90000      3.1108502E-07
   68.95000     -3.1335861E-07
   69.00000     -8.4014783E-07
   69.05000     -1.4435005E-06
   69.10000     -2.0279958E-06
   69.15000     -2.5537170E-06
   69.20000     -3.1400937E-06
   69.25000     -3.5921512E-06
   69.30000     -4.2814436E-06
   69.35000     -4.7662261E-06
   69.40000     -5.0852441E-06
   69.45000     -5.4753618E-06
   69.50000     -5.7940492E-06
   69.55000     -6.3355019E-06
   69.60000     -6.8903155E-06
   69.65000     -7.5359676E-06
   69.70000     -8.1142634E-06
   69.75000     -8.5471456E-06
   69.80000     -8.7660355E-06
   69.85000     -8.9069090E-06
   69.90000     -9.1782431E-06
   69.95000     -9.4853121E-06
   70.00000     -9.6666208E-06
   70.05000     -1.0069420E-05
   70.10000     -1.0554492E-05
   70.15000     -1.0996284E-05
   70.20000     -1.1352307E-05
   70.25000     -1.1824443E-05
   70.30000     -1.2404390E-05
   70.35000     -1.3257153E-05
   70.40000     -1.4028221E-05
   70.45000     -1.4822645E-05
   70.50000     -1.5560672E-05
   70.55000     -1.6300230E-05
   70.60000     -1.7017288E-05
   70.65000     -1.7748180E-05
   70.70000     -1.8575618E-05
   70.75000     -1.9371788E-05
   70.80000     -2.0338346E-05
   70.85000     -2.1398499E-05
   70.90000     -2.2388647E-05
   70.95000     -2.3276845E-05
   71.00000     -2.4072797E-05
   71.05000     -2.4712212E-05
   71.10000     -2.5167348E-05
   71.15000     -2.5531248E-05
   71.20000     -2.5776908E-05
   71.25000     -2.5961070E-05
   71.30000     -2.6129746E-05
   71.35000     -2.6177744E-05
   71.40000     -2.6385565E-05
   71.45000     -2.6363206E-05
   71.50000     -2.6562882E-05
   71.55000     -2.6756408E-05
   71.60000     -2.6776490E-05
   71.65000     -2.6782727E-05
   71.70000     -2.6804644E-05
   71.75000     -2.6949092E-05
   71.80000     -2.6975493E-05
   71.85000     -2.6941079E-05
   71.90000     -2.6791045E-05
   71.95000     -2.6648731E-05
   72.00000     -2.6398075E-05
   72.05000     -2.6092361E-05
   72.10000     -2.5731004E-05
   72.15000     -2.5590616E-05
   72.20000     -2.5790468E-05
   72.25000     -2.5985484E-05
   72.30000     -2.6061951E-05
   72.35000     -2.6072325E-05
   72.40000     -2.6099675E-05
   72.45000     -2.6168636E-05
   72.50000     -2.6413409E-05
   72.55000     -2.6743839E-05
   72.60000     -2.7065185E-05
   72.65000     -2.7247581E-05
   72.70000     -2.7440758E-05
   72.75000     -2.7622837E-05
   72.80000     -2.7724716E-05
   72.85000     -2.7784563E-05
   72.90000     -2.8050101E-05
   72.95000     -2.8283639E-05
   73.00000     -2.8498174E-05
   73.05000     -2.8577078E-05
   73.10000     -2.8447643E-05
   73.15000     -2.8181701E-05
   73.20000     -2.8010085E-05
   73.25000     -2.7785281E-05
   73.30000     -2.7746084E-05
   73.35000     -2.7706847E-05
   73.40000     -2.7735754E-05
   73.45000     -2.7577124E-05
   73.50000     -2.7238009E-05
   73.55000     -2.7116115E-05
   73.60000     -2.7101338E-05
   73.65000     -2.7212034E-05
   73.70000     -2.7418444E-05
   73.75000     -2.7527305E-05
   73.80000     -2.7586822E-05
   73.85000     -2.7710514E-05
   73.90000     -2.7767450E-05
   73.95000     -2.7878486E-05
   74.00000     -2.8105016E-05
   74.05000     -2.8310751E-05
   74.10000     -2.8331173E-05
   74.15000     -2.8258857E-05
   74.20000     -2.8178683E-05
   74.25000     -2.7939846E-05
   74.30000     -2.7659116E-05
   74.35000     -2.7344300E-05
   74.40000     -2.7056505E-05
   74.45000     -2.7082968E-05
   74.50000     -2.7231625E-05
   74.55000     -2.7428905E-05
   74.60000     -2.7605378E-05
   74.65000     -2.7637239E-05
   74.70000     -2.7928627E-05
   74.75000     -2.8173499E-05
   74.80000     -2.8478522E-05
   74.85000     -2.8839702E-05
   74.90000     -2.9092354E-05
   74.95000     -2.9364714E-05
   75.00000     -2.9654493E-05


==> anc/fig5_midpoint_/lgc_wm_eq_heun_T0.4.dat <==
  5.0000001E-02  1.2722915E-02
  0.1000000      1.2580349E-02
  0.1500000      1.2439842E-02
  0.2000000      1.2301056E-02
  0.2500000      1.2164133E-02
  0.3000000      1.2029214E-02
  0.3500000      1.1896082E-02
  0.4000000      1.1764777E-02
  0.4500000      1.1635015E-02
  0.5000000      1.1506811E-02
  0.5500000      1.1380396E-02
  0.6000000      1.1255103E-02
  0.6500000      1.1131352E-02
  0.7000000      1.1009345E-02
  0.7500000      1.0888830E-02
  0.8000000      1.0769721E-02
  0.8500000      1.0652283E-02
  0.9000000      1.0536474E-02
  0.9500000      1.0422044E-02
   1.000000      1.0308981E-02
   1.050000      1.0197172E-02
   1.100000      1.0086754E-02
   1.150000      9.9777086E-03
   1.200000      9.8698521E-03
   1.250000      9.7633721E-03
   1.300000      9.6580749E-03
   1.350000      9.5544318E-03
   1.400000      9.4520487E-03
   1.450000      9.3508912E-03
   1.500000      9.2510208E-03
   1.550000      9.1522597E-03
   1.600000      9.0547483E-03
   1.650000      8.9582065E-03
   1.700000      8.8628205E-03
   1.750000      8.7688342E-03
   1.800000      8.6758183E-03
   1.850000      8.5837953E-03
   1.900000      8.4926542E-03
   1.950000      8.4026735E-03
   2.000000      8.3136763E-03
   2.050000      8.2255686E-03
   2.100000      8.1382347E-03
   2.150000      8.0519421E-03
   2.200000      7.9665417E-03
   2.250000      7.8817224E-03
   2.300000      7.7978307E-03
   2.350000      7.7146380E-03
   2.400000      7.6324814E-03
   2.450000      7.5514591E-03
   2.500000      7.4713784E-03
   2.550000      7.3923036E-03
   2.600000      7.3140874E-03
   2.650000      7.2367345E-03
   2.700000      7.1603423E-03
   2.750000      7.0848279E-03
   2.800000      7.0101479E-03
   2.850000      6.9364244E-03
   2.900000      6.8633561E-03
   2.950000      6.7910342E-03
   3.000000      6.7194789E-03
   3.050000      6.6490117E-03
   3.100000      6.5795016E-03
   3.150000      6.5105623E-03
   3.200000      6.4421762E-03
   3.250000      6.3744518E-03
   3.300000      6.3072857E-03
   3.350000      6.2407362E-03
   3.400000      6.1749653E-03
   3.450000      6.1096940E-03
   3.500000      6.0453140E-03
   3.550000      5.9820013E-03
   3.600000      5.9193615E-03
   3.650000      5.8574406E-03
   3.700000      5.7962309E-03
   3.750000      5.7357559E-03
   3.800000      5.6759864E-03
   3.850000      5.6168935E-03
   3.900000      5.5584041E-03
   3.950000      5.5005150E-03
   4.000000      5.4431837E-03
   4.050000      5.3863595E-03
   4.100000      5.3301821E-03
   4.150000      5.2746776E-03
   4.200000      5.2197729E-03
   4.250000      5.1655089E-03
   4.300000      5.1117437E-03
   4.350000      5.0587291E-03
   4.400000      5.0064116E-03
   4.450000      4.9543604E-03
   4.500000      4.9026590E-03
   4.550000      4.8514819E-03
   4.600000      4.8009371E-03
   4.650000      4.7508171E-03
   4.700000      4.7013187E-03
   4.750000      4.6523521E-03
   4.800000      4.6036220E-03
   4.850000      4.5552212E-03
   4.900000      4.5073819E-03
   4.950000      4.4598947E-03
   5.000000      4.4128052E-03
   5.050000      4.3661073E-03
   5.100000      4.3195304E-03
   5.150000      4.2734956E-03
   5.200000      4.2279558E-03
   5.250000      4.1827792E-03
   5.300000      4.1381340E-03
   5.350000      4.0939562E-03
   5.400000      4.0501878E-03
   5.450000      4.0068561E-03
   5.500000      3.9639706E-03
   5.550000      3.9216126E-03
   5.600000      3.8798582E-03
   5.650000      3.8387047E-03
   5.700000      3.7976168E-03
   5.750000      3.7568116E-03
   5.800000      3.7162222E-03
   5.850000      3.6758657E-03
   5.900000      3.6359262E-03
   5.950000      3.5963454E-03
   6.000000      3.5574725E-03
   6.050000      3.5190789E-03
   6.100000      3.4809127E-03
   6.150000      3.4432060E-03
   6.200000      3.4060676E-03
   6.250000      3.3693868E-03
   6.300000      3.3330268E-03
   6.350000      3.2969629E-03
   6.400000      3.2611182E-03
   6.450000      3.2256215E-03
   6.500000      3.1906560E-03
   6.550000      3.1563931E-03
   6.600000      3.1226038E-03
   6.650000      3.0892075E-03
   6.700000      3.0561902E-03
   6.750000      3.0234428E-03
   6.800000      2.9912626E-03
   6.850000      2.9594190E-03
   6.900000      2.9279562E-03
   6.950000      2.8969627E-03
   7.000000      2.8662386E-03
   7.050000      2.8360060E-03
   7.100000      2.8060314E-03
   7.150000      2.7762188E-03
   7.200000      2.7464603E-03
   7.250000      2.7171834E-03
   7.300000      2.6882146E-03
   7.350000      2.6595523E-03
   7.400000      2.6313721E-03
   7.450000      2.6035584E-03
   7.500000      2.5757726E-03
   7.550000      2.5482825E-03
   7.600000      2.5209442E-03
   7.650000      2.4939673E-03
   7.700000      2.4672917E-03
   7.750000      2.4409059E-03
   7.800000      2.4146310E-03
   7.850000      2.3884526E-03
   7.900000      2.3625293E-03
   7.950000      2.3369517E-03
   8.000000      2.3116968E-03
   8.050000      2.2869110E-03
   8.100000      2.2624885E-03
   8.150001      2.2385807E-03
   8.200000      2.2148984E-03
   8.250000      2.1912928E-03
   8.300000      2.1680947E-03
   8.350000      2.1451423E-03
   8.400001      2.1225712E-03
   8.450000      2.1003084E-03
   8.500000      2.0782503E-03
   8.550000      2.0563996E-03
   8.600000      2.0348241E-03
   8.650001      2.0134761E-03
   8.700000      1.9920394E-03
   8.750000      1.9708464E-03
   8.800000      1.9499072E-03
   8.850000      1.9291440E-03
   8.900001      1.9087944E-03
   8.950000      1.8886622E-03
   9.000000      1.8685940E-03
   9.050000      1.8487446E-03
   9.100000      1.8292415E-03
   9.150001      1.8101805E-03
   9.200000      1.7915221E-03
   9.250000      1.7731193E-03
   9.300000      1.7551604E-03
   9.350000      1.7374419E-03
   9.400001      1.7198803E-03
   9.450000      1.7025835E-03
   9.500000      1.6856036E-03
   9.550000      1.6688828E-03
   9.600000      1.6524219E-03
   9.650001      1.6359328E-03
   9.700000      1.6195104E-03
   9.750000      1.6031866E-03
   9.800000      1.5870179E-03
   9.850000      1.5708384E-03
   9.900001      1.5547877E-03
   9.950000      1.5389782E-03
   10.00000      1.5231904E-03
   10.05000      1.5075414E-03
   10.10000      1.4921604E-03
   10.15000      1.4770986E-03
   10.20000      1.4624946E-03
   10.25000      1.4480940E-03
   10.30000      1.4340191E-03
   10.35000      1.4200659E-03
   10.40000      1.4062218E-03
   10.45000      1.3923941E-03
   10.50000      1.3785908E-03
   10.55000      1.3648522E-03
   10.60000      1.3514094E-03
   10.65000      1.3379935E-03
   10.70000      1.3248035E-03
   10.75000      1.3116206E-03
   10.80000      1.2984140E-03
   10.85000      1.2852874E-03
   10.90000      1.2725038E-03
   10.95000      1.2597966E-03
   11.00000      1.2473156E-03
   11.05000      1.2349894E-03
   11.10000      1.2226980E-03
   11.15000      1.2103788E-03
   11.20000      1.1981956E-03
   11.25000      1.1862194E-03
   11.30000      1.1743701E-03
   11.35000      1.1626047E-03
   11.40000      1.1509678E-03
   11.45000      1.1396864E-03
   11.50000      1.1284130E-03
   11.55000      1.1172063E-03
   11.60000      1.1061120E-03
   11.65000      1.0951568E-03
   11.70000      1.0841677E-03
   11.75000      1.0732427E-03
   11.80000      1.0625911E-03
   11.85000      1.0520902E-03
   11.90000      1.0419125E-03
   11.95000      1.0317819E-03
   12.00000      1.0215791E-03
   12.05000      1.0116053E-03
   12.10000      1.0016582E-03
   12.15000      9.9181512E-04
   12.20000      9.8201493E-04
   12.25000      9.7230909E-04
   12.30000      9.6256327E-04
   12.35000      9.5313077E-04
   12.40000      9.4341062E-04
   12.45000      9.3371747E-04
   12.50000      9.2426845E-04
   12.55000      9.1511436E-04
   12.60000      9.0589031E-04
   12.65000      8.9691370E-04
   12.70000      8.8792678E-04
   12.75000      8.7905623E-04
   12.80000      8.7020890E-04
   12.85000      8.6144451E-04
   12.90000      8.5284858E-04
   12.95000      8.4442791E-04
   13.00000      8.3596533E-04
   13.05000      8.2793011E-04
   13.10000      8.1966800E-04
   13.15000      8.1136118E-04
   13.20000      8.0318755E-04
   13.25000      7.9512974E-04
   13.30000      7.8714354E-04
   13.35000      7.7910727E-04
   13.40000      7.7084539E-04
   13.45000      7.6276920E-04
   13.50000      7.5449824E-04
   13.55000      7.4619643E-04
   13.60000      7.3780445E-04
   13.65000      7.2961138E-04
   13.70000      7.2148046E-04
   13.75000      7.1353902E-04
   13.80000      7.0543430E-04
   13.85000      6.9771096E-04
   13.90000      6.8989862E-04
   13.95000      6.8212522E-04
   14.00000      6.7418499E-04
   14.05000      6.6612585E-04
   14.10000      6.5811136E-04
   14.15000      6.5045775E-04
   14.20000      6.4290059E-04
   14.25000      6.3542265E-04
   14.30000      6.2804652E-04
   14.35000      6.2061701E-04
   14.40000      6.1333337E-04
   14.45000      6.0574099E-04
   14.50000      5.9805851E-04
   14.55000      5.9060898E-04
   14.60000      5.8335450E-04
   14.65000      5.7634886E-04
   14.70000      5.6949200E-04
   14.75000      5.6292204E-04
   14.80000      5.5652187E-04
   14.85000      5.4991111E-04
   14.90000      5.4371642E-04
   14.95000      5.3775322E-04
   15.00000      5.3179130E-04
   15.05000      5.2598224E-04
   15.10000      5.2018848E-04
   15.15000      5.1456853E-04
   15.20000      5.0886418E-04
   15.25000      5.0325959E-04
   15.30000      4.9806439E-04
   15.35000      4.9266149E-04
   15.40000      4.8708453E-04
   15.45000      4.8141359E-04
   15.50000      4.7592979E-04
   15.55000      4.7054933E-04
   15.60000      4.6517866E-04
   15.65000      4.5981584E-04
   15.70000      4.5446499E-04
   15.75000      4.4909160E-04
   15.80000      4.4366033E-04
   15.85000      4.3828244E-04
   15.90000      4.3287140E-04
   15.95000      4.2761717E-04
   16.00000      4.2248867E-04
   16.05000      4.1735053E-04
   16.10000      4.1208064E-04
   16.15000      4.0703680E-04
   16.20000      4.0198970E-04
   16.25000      3.9703114E-04
   16.30000      3.9235188E-04
   16.35000      3.8770775E-04
   16.40000      3.8292372E-04
   16.45000      3.7818751E-04
   16.50000      3.7355826E-04
   16.55000      3.6882129E-04
   16.60000      3.6423482E-04
   16.65000      3.5979148E-04
   16.70000      3.5523402E-04
   16.75000      3.5071993E-04
   16.80000      3.4646131E-04
   16.85000      3.4224728E-04
   16.90000      3.3799707E-04
   16.95000      3.3367617E-04
   17.00000      3.2948639E-04
   17.05000      3.2549817E-04
   17.10000      3.2154130E-04
   17.15000      3.1759872E-04
   17.20000      3.1361295E-04
   17.25000      3.0953586E-04
   17.30000      3.0516199E-04
   17.35000      3.0094045E-04
   17.40000      2.9666629E-04
   17.45000      2.9229469E-04
   17.50000      2.8815036E-04
   17.55000      2.8423039E-04
   17.60000      2.8041450E-04
   17.65000      2.7668689E-04
   17.70000      2.7327650E-04
   17.75000      2.7013355E-04
   17.80000      2.6692110E-04
   17.85000      2.6373490E-04
   17.90000      2.6052061E-04
   17.95000      2.5732958E-04
   18.00000      2.5395505E-04
   18.05000      2.5048791E-04
   18.10000      2.4704626E-04
   18.15000      2.4355180E-04
   18.20000      2.3991801E-04
   18.25000      2.3616212E-04
   18.30000      2.3260921E-04
   18.35000      2.2911881E-04
   18.40000      2.2559152E-04
   18.45000      2.2209606E-04
   18.50000      2.1855001E-04
   18.55000      2.1517693E-04
   18.60000      2.1179696E-04
   18.65000      2.0853707E-04
   18.70000      2.0528432E-04
   18.75000      2.0201370E-04
   18.80000      1.9844848E-04
   18.85000      1.9507387E-04
   18.90000      1.9161243E-04
   18.95000      1.8806476E-04
   19.00000      1.8472201E-04
   19.05000      1.8142698E-04
   19.10000      1.7824706E-04
   19.15000      1.7490731E-04
   19.20000      1.7146624E-04
   19.25000      1.6825521E-04
   19.30000      1.6523208E-04
   19.35000      1.6240796E-04
   19.40000      1.5960052E-04
   19.45000      1.5708305E-04
   19.50000      1.5447488E-04
   19.55000      1.5197131E-04
   19.60000      1.4955217E-04
   19.65000      1.4720936E-04
   19.70000      1.4468718E-04
   19.75000      1.4217870E-04
   19.80000      1.3947133E-04
   19.85000      1.3672892E-04
   19.90000      1.3386621E-04
   19.95000      1.3080407E-04
   20.00000      1.2780409E-04
   20.05000      1.2493361E-04
   20.10000      1.2190371E-04
   20.15000      1.1892099E-04
   20.20000      1.1608584E-04
   20.25000      1.1336531E-04
   20.30000      1.1067579E-04
   20.35000      1.0815991E-04
   20.40000      1.0573940E-04
   20.45000      1.0339133E-04
   20.50000      1.0105548E-04
   20.55000      9.8789948E-05
   20.60000      9.6559736E-05
   20.65000      9.4395982E-05
   20.70000      9.2232505E-05
   20.75000      9.0024172E-05
   20.80000      8.7827626E-05
   20.85000      8.5632950E-05
   20.90000      8.3682789E-05
   20.95000      8.1802893E-05
   21.00000      7.9663550E-05
   21.05000      7.7399396E-05
   21.10000      7.5366414E-05
   21.15000      7.3252311E-05
   21.20000      7.0886665E-05
   21.25000      6.8488371E-05
   21.30000      6.5923086E-05
   21.35000      6.3542975E-05
   21.40000      6.1085579E-05
   21.45000      5.8676127E-05
   21.50000      5.6063243E-05
   21.55000      5.3445845E-05
   21.60000      5.0587867E-05
   21.65000      4.7720077E-05
   21.70000      4.4806264E-05
   21.75000      4.1913656E-05
   21.80000      3.8997154E-05
   21.85000      3.5997928E-05
   21.90000      3.3176355E-05
   21.95000      3.0396090E-05
   22.00000      2.7648277E-05
   22.05000      2.4894336E-05
   22.10000      2.2077724E-05
   22.15000      1.9662964E-05
   22.20000      1.7328186E-05
   22.25000      1.5111625E-05
   22.30000      1.3200294E-05
   22.35000      1.1360701E-05
   22.40000      9.4885336E-06
   22.45000      7.7803015E-06
   22.50000      6.5029562E-06
   22.55000      5.5042306E-06
   22.60000      4.9656851E-06
   22.65000      4.2706083E-06
   22.70000      3.6900192E-06
   22.75000      3.2241940E-06
   22.80000      2.7716119E-06
   22.85000      2.3369216E-06
   22.90000      2.0212058E-06
   22.95000      1.8265040E-06
   23.00000      1.7162831E-06
   23.05000      1.6295240E-06
   23.10000      1.4371320E-06
   23.15000      1.1603703E-06
   23.20000      9.5924941E-07
   23.25000      6.5851549E-07
   23.30000      5.4835164E-07
   23.35000      3.5895033E-07
   23.40000      7.6359719E-08
   23.45000     -1.5162513E-07
   23.50000     -3.1255303E-07
   23.55000     -3.1500531E-07
   23.60000     -4.8763468E-07
   23.65000     -8.0502241E-07
   23.70000     -1.0487524E-06
   23.75000     -1.3094127E-06
   23.80000     -1.6344723E-06
   23.85000     -2.0972714E-06
   23.90000     -2.5553884E-06
   23.95000     -2.9130815E-06
   24.00000     -3.1273153E-06
   24.05000     -3.1602358E-06
   24.10000     -3.2603041E-06
   24.15000     -3.3754743E-06
   24.20000     -3.6180181E-06
   24.25000     -4.1001035E-06
   24.30000     -4.7221010E-06
   24.35000     -5.3489334E-06
   24.40000     -6.0472466E-06
   24.45000     -6.9741450E-06
   24.50000     -7.7795939E-06
   24.55000     -8.4993944E-06
   24.60000     -9.1809197E-06
   24.65000     -9.8205937E-06
   24.70000     -1.0588480E-05
   24.75000     -1.1295041E-05
   24.80000     -1.1854452E-05
   24.85000     -1.2471490E-05
   24.90000     -1.2938394E-05
   24.95000     -1.3298170E-05
   25.00000     -1.3489085E-05
   25.05000     -1.3864375E-05
   25.10000     -1.4001054E-05
   25.15000     -1.3968720E-05
   25.20000     -1.3714891E-05
   25.25000     -1.3552093E-05
   25.30000     -1.3393828E-05
   25.35000     -1.3437085E-05
   25.40000     -1.3475518E-05
   25.45000     -1.3411862E-05
   25.50000     -1.3318550E-05
   25.55000     -1.3437090E-05
   25.60000     -1.3460284E-05
   25.65000     -1.3298482E-05
   25.70000     -1.3311133E-05
   25.75000     -1.3342759E-05
   25.80000     -1.3455937E-05
   25.85000     -1.3435406E-05
   25.90000     -1.3437927E-05
   25.95000     -1.3346320E-05
   26.00000     -1.3120167E-05
   26.05000     -1.2767555E-05
   26.10000     -1.2431005E-05
   26.15000     -1.2106198E-05
   26.20000     -1.1716133E-05
   26.25000     -1.1509964E-05
   26.30000     -1.1393275E-05
   26.35000     -1.1330561E-05
   26.40000     -1.1077575E-05
   26.45000     -1.0784085E-05
   26.50000     -1.0480545E-05
   26.55000     -1.0194627E-05
   26.60000     -1.0131460E-05
   26.65000     -1.0093728E-05
   26.70000     -1.0231057E-05
   26.75000     -1.0186366E-05
   26.80000     -9.9995586E-06
   26.85000     -9.7819975E-06
   26.90000     -9.7903830E-06
   26.95000     -9.6044287E-06
   27.00000     -9.3973977E-06
   27.05000     -9.0383346E-06
   27.10000     -8.3680570E-06
   27.15000     -7.4701070E-06
   27.20000     -6.5789213E-06
   27.25000     -5.4995448E-06
   27.30000     -4.5324828E-06
   27.35000     -3.4434936E-06
   27.40000     -2.3811508E-06
   27.45000     -1.3411068E-06
   27.50000     -3.2975396E-07
   27.55000      4.6838016E-07
   27.60000      1.0017678E-06
   27.65000      1.5098282E-06
   27.70000      1.9824615E-06
   27.75000      2.1219555E-06
   27.80000      2.1413557E-06
   27.85000      2.0883365E-06
   27.90000      2.0018440E-06
   27.95000      1.8527114E-06
   28.00000      1.8222408E-06
   28.05000      1.9001518E-06
   28.10000      2.2150809E-06
   28.15000      2.5259551E-06
   28.20000      2.8072029E-06
   28.25000      3.0880526E-06
   28.30000      3.5405624E-06
   28.35000      4.0125951E-06
   28.40000      4.5751699E-06
   28.45000      5.1528436E-06
   28.50000      5.8508849E-06
   28.55000      6.5501499E-06
   28.60000      7.3243095E-06
   28.65000      8.0911741E-06
   28.70000      8.7213466E-06
   28.75000      9.2493101E-06
   28.80000      9.6053882E-06
   28.85000      9.9346389E-06
   28.90000      1.0273628E-05
   28.95000      1.0669127E-05
   29.00000      1.1335844E-05
   29.05000      1.1947285E-05
   29.10000      1.2478149E-05
   29.15000      1.2955019E-05
   29.20000      1.3421739E-05
   29.25000      1.3880379E-05
   29.30000      1.4459509E-05
   29.35000      1.4834768E-05
   29.40000      1.5127533E-05
   29.45000      1.5237967E-05
   29.50000      1.5486301E-05
   29.55000      1.5716050E-05
   29.60000      1.5791296E-05
   29.65000      1.5843501E-05
   29.70000      1.5606818E-05
   29.75000      1.5502072E-05
   29.80000      1.5404192E-05
   29.85000      1.5277543E-05
   29.90000      1.5093269E-05
   29.95000      1.4679375E-05
   30.00000      1.3961650E-05
   30.05000      1.3061094E-05
   30.10000      1.1927947E-05
   30.15000      1.0717120E-05
   30.20000      9.5183441E-06
   30.25000      8.0093387E-06
   30.30000      6.6895263E-06
   30.35000      5.0851609E-06
   30.40000      3.3467686E-06
   30.45000      1.4757435E-06
   30.50000     -3.9253558E-07
   30.55000     -2.3014929E-06
   30.60000     -4.1153526E-06
   30.65000     -6.0802276E-06
   30.70000     -8.0117898E-06
   30.75000     -9.8567980E-06
   30.80000     -1.1310328E-05
   30.85000     -1.2631651E-05
   30.90000     -1.3750670E-05
   30.95000     -1.4929261E-05
   31.00000     -1.6103084E-05
   31.05000     -1.7175860E-05
   31.10000     -1.8353865E-05
   31.15000     -1.9536861E-05
   31.20000     -2.0821259E-05
   31.25000     -2.2349837E-05
   31.30000     -2.4083864E-05
   31.35000     -2.5605783E-05
   31.40000     -2.7097945E-05
   31.45000     -2.8608305E-05
   31.50000     -3.0092859E-05
   31.55000     -3.1718482E-05
   31.60000     -3.3196317E-05
   31.65000     -3.4766432E-05
   31.70000     -3.6276844E-05
   31.75000     -3.7603586E-05
   31.80000     -3.8900300E-05
   31.85000     -4.0108851E-05
   31.90000     -4.1224666E-05
   31.95000     -4.2099546E-05
   32.00000     -4.2945831E-05
   32.05000     -4.4076984E-05
   32.10000     -4.5078694E-05
   32.15000     -4.6165114E-05
   32.20000     -4.7386446E-05
   32.25000     -4.8358634E-05
   32.30000     -4.9169495E-05
   32.35000     -5.0078015E-05
   32.40000     -5.0786108E-05
   32.45000     -5.1519175E-05
   32.50000     -5.2023785E-05
   32.55000     -5.2236319E-05
   32.60000     -5.2584459E-05
   32.65000     -5.3048949E-05
   32.70000     -5.3467036E-05
   32.75000     -5.3925982E-05
   32.80000     -5.4455035E-05
   32.85000     -5.4763332E-05
   32.90000     -5.5229350E-05
   32.95000     -5.5543180E-05
   33.00000     -5.6013600E-05
   33.05000     -5.6500587E-05
   33.10000     -5.7057910E-05
   33.15000     -5.7407706E-05
   33.20000     -5.7654343E-05
   33.25000     -5.7692760E-05
   33.30000     -5.7742127E-05
   33.35000     -5.7872599E-05
   33.40000     -5.8048641E-05
   33.45000     -5.8445297E-05
   33.50000     -5.8903443E-05
   33.55000     -5.9324069E-05
   33.60000     -5.9672508E-05
   33.65000     -5.9799797E-05
   33.70000     -5.9854130E-05
   33.75000     -6.0004397E-05
   33.80000     -6.0009537E-05
   33.85000     -5.9983518E-05
   33.90000     -6.0020717E-05
   33.95000     -5.9989536E-05
   34.00000     -6.0052000E-05
   34.05000     -5.9980517E-05
   34.10000     -5.9942606E-05
   34.15000     -5.9940929E-05
   34.20000     -6.0006118E-05
   34.25000     -6.0181072E-05
   34.30000     -6.0532137E-05
   34.35000     -6.0849459E-05
   34.40000     -6.0884526E-05
   34.45000     -6.0821072E-05
   34.50000     -6.0594892E-05
   34.55000     -6.0152022E-05
   34.60000     -5.9566351E-05
   34.65000     -5.8857917E-05
   34.70000     -5.7966434E-05
   34.75000     -5.7158435E-05
   34.80000     -5.6593683E-05
   34.85000     -5.5953788E-05
   34.90000     -5.5333210E-05
   34.95000     -5.5034347E-05
   35.00000     -5.4824424E-05
   35.05000     -5.4537533E-05
   35.10000     -5.4241533E-05
   35.15000     -5.4055316E-05
   35.20000     -5.3863150E-05
   35.25000     -5.3522963E-05
   35.30000     -5.3132986E-05
   35.35000     -5.2700158E-05
   35.40000     -5.2440151E-05
   35.45000     -5.2404939E-05
   35.50000     -5.2559255E-05
   35.55000     -5.2828949E-05
   35.60000     -5.2934323E-05
   35.65000     -5.3216911E-05
   35.70000     -5.3630196E-05
   35.75000     -5.3907621E-05
   35.80000     -5.4364707E-05
   35.85000     -5.5076071E-05
   35.90000     -5.5790886E-05
   35.95000     -5.6295292E-05
   36.00000     -5.6728943E-05
   36.05000     -5.7046625E-05
   36.10000     -5.7413832E-05
   36.15000     -5.7799727E-05
   36.20000     -5.8156395E-05
   36.25000     -5.8557936E-05
   36.30000     -5.8540885E-05
   36.35000     -5.8489644E-05
   36.40000     -5.8192181E-05
   36.45000     -5.7938349E-05
   36.50000     -5.7582547E-05
   36.55000     -5.7369976E-05
   36.60000     -5.7261968E-05
   36.65000     -5.7248119E-05
   36.70000     -5.7200425E-05
   36.75000     -5.7344394E-05
   36.80000     -5.7495388E-05
   36.85000     -5.7547197E-05
   36.90000     -5.7607940E-05
   36.95000     -5.7216937E-05
   37.00000     -5.6841942E-05
   37.05000     -5.6509285E-05
   37.10000     -5.6190391E-05
   37.15000     -5.6198201E-05
   37.20000     -5.6459128E-05
   37.25000     -5.6796547E-05
   37.30000     -5.7104913E-05
   37.35000     -5.7509842E-05
   37.40000     -5.8100966E-05
   37.45000     -5.8907408E-05
   37.50000     -5.9643444E-05
   37.55000     -6.0486851E-05
   37.60000     -6.1349798E-05
   37.65000     -6.2250205E-05
   37.70000     -6.3157473E-05
   37.75000     -6.4329943E-05
   37.80000     -6.5601518E-05
   37.85000     -6.6930406E-05
   37.90000     -6.8153284E-05
   37.95000     -6.9551497E-05
   38.00000     -7.0690461E-05
   38.05000     -7.1798095E-05
   38.10000     -7.2830771E-05
   38.15000     -7.4092459E-05
   38.20000     -7.5478747E-05
   38.25000     -7.6829761E-05
   38.30000     -7.8148973E-05
   38.35000     -7.9557103E-05
   38.40000     -8.0682687E-05
   38.45000     -8.1572085E-05
   38.50000     -8.2293038E-05
   38.55000     -8.2823608E-05
   38.60000     -8.3195759E-05
   38.65000     -8.3419400E-05
   38.70000     -8.3565894E-05
   38.75000     -8.3567043E-05
   38.80000     -8.3670231E-05
   38.85000     -8.3662781E-05
   38.90000     -8.3677289E-05
   38.95000     -8.3387393E-05
   39.00000     -8.3178660E-05
   39.05000     -8.3174025E-05
   39.10000     -8.3354447E-05
   39.15000     -8.3404993E-05
   39.20000     -8.3494982E-05
   39.25000     -8.3405430E-05
   39.30000     -8.3235471E-05
   39.35000     -8.3230931E-05
   39.40000     -8.3217368E-05
   39.45000     -8.3485895E-05
   39.50000     -8.3628795E-05
   39.55000     -8.3885090E-05
   39.60000     -8.4399660E-05
   39.65000     -8.4901891E-05
   39.70000     -8.5474741E-05
   39.75000     -8.6129578E-05
   39.80000     -8.6684930E-05
   39.85000     -8.7321714E-05
   39.90000     -8.7745095E-05
   39.95000     -8.8213550E-05
   40.00000     -8.8519701E-05
   40.05000     -8.9006135E-05
   40.10000     -8.9419926E-05
   40.15000     -8.9897461E-05
   40.20000     -9.0425863E-05
   40.25000     -9.0700261E-05
   40.30000     -9.0725895E-05
   40.35000     -9.0858215E-05
   40.40000     -9.1159171E-05
   40.45000     -9.1340866E-05
   40.50000     -9.1526730E-05
   40.55000     -9.1648108E-05
   40.60000     -9.1836635E-05
   40.65000     -9.1948234E-05
   40.70000     -9.1983369E-05
   40.75000     -9.1844784E-05
   40.80000     -9.1706846E-05
   40.85000     -9.1599271E-05
   40.90000     -9.1538066E-05
   40.95000     -9.1456204E-05
   41.00000     -9.1436661E-05
   41.05000     -9.1634742E-05
   41.10000     -9.1765571E-05
   41.15000     -9.2070215E-05
   41.20000     -9.2454138E-05
   41.25000     -9.2916693E-05
   41.30000     -9.3366929E-05
   41.35000     -9.3946277E-05
   41.40000     -9.4402290E-05
   41.45000     -9.4861454E-05
   41.50000     -9.5142226E-05
   41.55000     -9.5343581E-05
   41.60000     -9.5463889E-05
   41.65000     -9.5781819E-05
   41.70000     -9.6095304E-05
   41.75000     -9.6345000E-05
   41.80000     -9.6546857E-05
   41.85000     -9.6730262E-05
   41.90000     -9.6739634E-05
   41.95000     -9.6657132E-05
   42.00000     -9.6697768E-05
   42.05000     -9.6724332E-05
   42.10000     -9.6496333E-05
   42.15000     -9.6132419E-05
   42.20000     -9.5765907E-05
   42.25000     -9.5425392E-05
   42.30000     -9.5117139E-05
   42.35000     -9.4657596E-05
   42.40000     -9.4212126E-05
   42.45000     -9.3668234E-05
   42.50000     -9.3192102E-05
   42.55000     -9.2714930E-05
   42.60000     -9.2214155E-05
   42.65000     -9.1623057E-05
   42.70000     -9.1042872E-05
   42.75000     -9.0668254E-05
   42.80000     -9.0255642E-05
   42.85000     -8.9951791E-05
   42.90000     -8.9935675E-05
   42.95000     -9.0100839E-05
   43.00000     -9.0217029E-05
   43.05000     -9.0457339E-05
   43.10000     -9.0647642E-05
   43.15000     -9.0725487E-05
   43.20000     -9.0671441E-05
   43.25000     -9.0438254E-05
   43.30000     -9.0041649E-05
   43.35000     -8.9558045E-05
   43.40000     -8.9270507E-05
   43.45000     -8.9003224E-05
   43.50000     -8.8817091E-05
   43.55000     -8.8692643E-05
   43.60000     -8.8387969E-05
   43.65000     -8.8275185E-05
   43.70000     -8.8281129E-05
   43.75000     -8.8499997E-05
   43.80000     -8.8953297E-05
   43.85000     -8.9544752E-05
   43.90000     -9.0031106E-05
   43.95000     -9.0567577E-05
   44.00000     -9.1076072E-05
   44.05000     -9.1362912E-05
   44.10000     -9.1678339E-05
   44.15000     -9.2110364E-05
   44.20000     -9.2544673E-05
   44.25000     -9.2897564E-05
   44.30000     -9.3271265E-05
   44.35000     -9.3563991E-05
   44.40000     -9.3996656E-05
   44.45000     -9.4484683E-05
   44.50000     -9.5207164E-05
   44.55000     -9.5892676E-05
   44.60000     -9.6827818E-05
   44.65000     -9.7849668E-05
   44.70000     -9.8774130E-05
   44.75000     -9.9706442E-05
   44.80000     -1.0052155E-04
   44.85000     -1.0141503E-04
   44.90000     -1.0224477E-04
   44.95000     -1.0255325E-04
   45.00000     -1.0278578E-04
   45.05000     -1.0301638E-04
   45.10000     -1.0318364E-04
   45.15000     -1.0342289E-04
   45.20000     -1.0362964E-04
   45.25000     -1.0395417E-04
   45.30000     -1.0421134E-04
   45.35000     -1.0459113E-04
   45.40000     -1.0487091E-04
   45.45000     -1.0513693E-04
   45.50000     -1.0520270E-04
   45.55000     -1.0525808E-04
   45.60000     -1.0507800E-04
   45.65000     -1.0481215E-04
   45.70000     -1.0416259E-04
   45.75000     -1.0361112E-04
   45.80000     -1.0295059E-04
   45.85000     -1.0223620E-04
   45.90000     -1.0139423E-04
   45.95000     -1.0037527E-04
   46.00000     -9.9023986E-05
   46.05000     -9.7652017E-05
   46.10000     -9.6223514E-05
   46.15000     -9.4959956E-05
   46.20000     -9.3766263E-05
   46.25000     -9.2393304E-05
   46.30000     -9.0806665E-05
   46.35000     -8.9186338E-05
   46.40000     -8.7503955E-05
   46.45000     -8.5730702E-05
   46.50000     -8.3870851E-05
   46.55000     -8.1957696E-05
   46.60000     -8.0233935E-05
   46.65000     -7.8616977E-05
   46.70000     -7.7211174E-05
   46.75000     -7.5946373E-05
   46.80000     -7.4950360E-05
   46.85000     -7.3851297E-05
   46.90000     -7.2665876E-05
   46.95000     -7.1332208E-05
   47.00000     -7.0257571E-05
   47.05000     -6.9426584E-05
   47.10000     -6.8474365E-05
   47.15000     -6.7686538E-05
   47.20000     -6.6908338E-05
   47.25000     -6.6177534E-05
   47.30000     -6.5402899E-05
   47.35000     -6.4578831E-05
   47.40000     -6.3876985E-05
   47.45000     -6.3361709E-05
   47.50000     -6.2933184E-05
   47.55000     -6.2585154E-05
   47.60000     -6.1968371E-05
   47.65000     -6.1122482E-05
   47.70000     -6.0096143E-05
   47.75000     -5.8905687E-05
   47.80000     -5.7838075E-05
   47.85000     -5.6719196E-05
   47.90000     -5.5688142E-05
   47.95000     -5.4538392E-05
   48.00000     -5.3246960E-05
   48.05000     -5.2177722E-05
   48.10000     -5.1245392E-05
   48.15000     -5.0246425E-05
   48.20000     -4.9403072E-05
   48.25000     -4.8636884E-05
   48.30000     -4.7715366E-05
   48.35000     -4.7044847E-05
   48.40000     -4.6439269E-05
   48.45000     -4.5932968E-05
   48.50000     -4.5564506E-05
   48.55000     -4.4973658E-05
   48.60000     -4.4258020E-05
   48.65000     -4.3505868E-05
   48.70000     -4.2728596E-05
   48.75000     -4.1970681E-05
   48.80000     -4.1191375E-05
   48.85000     -4.0471528E-05
   48.90000     -3.9619994E-05
   48.95000     -3.8788090E-05
   49.00000     -3.8091232E-05
   49.05000     -3.7461192E-05
   49.10000     -3.6857597E-05
   49.15000     -3.6350848E-05
   49.20000     -3.5678837E-05
   49.25000     -3.5072353E-05
   49.30000     -3.4785000E-05
   49.35000     -3.4492012E-05
   49.40000     -3.4056571E-05
   49.45000     -3.3772787E-05
   49.50000     -3.3517077E-05
   49.55000     -3.3314660E-05
   49.60000     -3.2853997E-05
   49.65000     -3.2587166E-05
   49.70000     -3.2338743E-05
   49.75000     -3.2075764E-05
   49.80000     -3.1821743E-05
   49.85000     -3.1437787E-05
   49.90000     -3.0877360E-05
   49.95000     -3.0475436E-05
   50.00000     -3.0056412E-05
   50.05000     -2.9829675E-05
   50.10000     -2.9551544E-05
   50.15000     -2.9395176E-05
   50.20000     -2.9570672E-05
   50.25000     -2.9691919E-05
   50.30000     -2.9996916E-05
   50.35000     -3.0530122E-05
   50.40000     -3.0769064E-05
   50.45000     -3.1030238E-05
   50.50000     -3.1419535E-05
   50.55000     -3.1735199E-05
   50.60000     -3.2093001E-05
   50.65000     -3.2546130E-05
   50.70000     -3.3013730E-05
   50.75000     -3.3595290E-05
   50.80000     -3.4249086E-05
   50.85000     -3.4862180E-05
   50.90000     -3.5470322E-05
   50.95000     -3.6082478E-05
   51.00000     -3.6538913E-05
   51.05000     -3.6985253E-05
   51.10000     -3.7304268E-05
   51.15000     -3.7840087E-05
   51.20000     -3.8476319E-05
   51.25000     -3.9096798E-05
   51.30000     -4.0192426E-05
   51.35000     -4.1111780E-05
   51.40000     -4.2290732E-05
   51.45000     -4.3597225E-05
   51.50000     -4.4780045E-05
   51.55000     -4.5812780E-05
   51.60000     -4.6874327E-05
   51.65000     -4.7810550E-05
   51.70000     -4.8834550E-05
   51.75000     -4.9897990E-05
   51.80000     -5.0765404E-05
   51.85000     -5.1455914E-05
   51.90000     -5.2245276E-05
   51.95000     -5.3001426E-05
   52.00000     -5.3703272E-05
   52.05000     -5.4430002E-05
   52.10000     -5.5270484E-05
   52.15000     -5.6054760E-05
   52.20000     -5.6612855E-05
   52.25000     -5.7042933E-05
   52.30000     -5.7286750E-05
   52.35000     -5.7728164E-05
   52.40000     -5.8280828E-05
   52.45000     -5.8940139E-05
   52.50000     -5.9946058E-05
   52.55000     -6.1145198E-05
   52.60000     -6.2489715E-05
   52.65000     -6.3885702E-05
   52.70000     -6.5337590E-05
   52.75000     -6.6843560E-05
   52.80000     -6.8480826E-05
   52.85000     -7.0142858E-05
   52.90000     -7.1637965E-05
   52.95000     -7.3122341E-05
   53.00000     -7.4534793E-05
   53.05000     -7.5844131E-05
   53.10000     -7.7036493E-05
   53.15000     -7.8240024E-05
   53.20000     -7.9238969E-05
   53.25000     -8.0383157E-05
   53.30000     -8.1451857E-05
   53.35000     -8.2663159E-05
   53.40000     -8.3631145E-05
   53.45000     -8.4659412E-05
   53.50000     -8.5542328E-05
   53.55000     -8.6252672E-05
   53.60000     -8.6999375E-05
   53.65000     -8.7852735E-05
   53.70000     -8.8768160E-05
   53.75000     -8.9683803E-05
   53.80000     -9.0483685E-05
   53.85000     -9.1354508E-05
   53.90000     -9.2158843E-05
   53.95000     -9.2966045E-05
   54.00000     -9.3743176E-05
   54.05000     -9.4592142E-05
   54.10000     -9.5290925E-05
   54.15000     -9.5782132E-05
   54.20000     -9.6014344E-05
   54.25000     -9.6450931E-05
   54.30000     -9.7082135E-05
   54.35000     -9.7763608E-05
   54.40000     -9.8386925E-05
   54.45000     -9.9273384E-05
   54.50000     -9.9815035E-05
   54.55000     -1.0044542E-04
   54.60000     -1.0107948E-04
   54.65000     -1.0178277E-04
   54.70000     -1.0243106E-04
   54.75000     -1.0281039E-04
   54.80000     -1.0319747E-04
   54.85000     -1.0384959E-04
   54.90000     -1.0449734E-04
   54.95000     -1.0490189E-04
   55.00000     -1.0525379E-04
   55.05000     -1.0561568E-04
   55.10000     -1.0591034E-04
   55.15000     -1.0630795E-04
   55.20000     -1.0664498E-04
   55.25000     -1.0711735E-04
   55.30000     -1.0752914E-04
   55.35000     -1.0815276E-04
   55.40000     -1.0871862E-04
   55.45000     -1.0934096E-04
   55.50000     -1.0984311E-04
   55.55000     -1.1024941E-04
   55.60000     -1.1059140E-04
   55.65000     -1.1080773E-04
   55.70000     -1.1089798E-04
   55.75000     -1.1084109E-04
   55.80000     -1.1075885E-04
   55.85000     -1.1060753E-04
   55.90000     -1.1042818E-04
   55.95000     -1.1029108E-04
   56.00000     -1.1009052E-04
   56.05000     -1.0992801E-04
   56.10000     -1.0971932E-04
   56.15000     -1.0951026E-04
   56.20000     -1.0915394E-04
   56.25000     -1.0844388E-04
   56.30000     -1.0732366E-04
   56.35000     -1.0610977E-04
   56.40000     -1.0498301E-04
   56.45000     -1.0380884E-04
   56.50000     -1.0269017E-04
   56.55000     -1.0162243E-04
   56.60000     -1.0053300E-04
   56.65000     -9.9366938E-05
   56.70000     -9.8244360E-05
   56.75000     -9.7201344E-05
   56.80000     -9.6165786E-05
   56.85000     -9.5315510E-05
   56.90000     -9.4423500E-05
   56.95000     -9.3384755E-05
   57.00000     -9.2332921E-05
   57.05000     -9.1118702E-05
   57.10000     -9.0075991E-05
   57.15000     -8.9039539E-05
   57.20000     -8.8085340E-05
   57.25000     -8.7258741E-05
   57.30000     -8.5990556E-05
   57.35000     -8.4867315E-05
   57.40000     -8.3930121E-05
   57.45000     -8.3058090E-05
   57.50000     -8.2239079E-05
   57.55000     -8.1499202E-05
   57.60000     -8.0775615E-05
   57.65000     -8.0120000E-05
   57.70000     -7.9276848E-05
   57.75000     -7.8437159E-05
   57.80000     -7.7555967E-05
   57.85000     -7.6701268E-05
   57.90000     -7.6023491E-05
   57.95000     -7.5349599E-05
   58.00000     -7.4457152E-05
   58.05000     -7.3361494E-05
   58.10000     -7.2267794E-05
   58.15000     -7.0976748E-05
   58.20000     -6.9763075E-05
   58.25000     -6.8259083E-05
   58.30000     -6.6713452E-05
   58.35000     -6.5415217E-05
   58.40000     -6.4103799E-05
   58.45000     -6.3104766E-05
   58.50000     -6.2087835E-05
   58.55000     -6.0947816E-05
   58.60000     -6.0030296E-05
   58.65000     -5.9210619E-05
   58.70000     -5.8514324E-05
   58.75000     -5.7925612E-05
   58.80000     -5.7371286E-05
   58.85000     -5.6673118E-05
   58.90000     -5.5890556E-05
   58.95000     -5.5234264E-05
   59.00000     -5.4363976E-05
   59.05000     -5.3635653E-05
   59.10000     -5.2865686E-05
   59.15000     -5.1999225E-05
   59.20000     -5.0978517E-05
   59.25000     -4.9881564E-05
   59.30000     -4.9008813E-05
   59.35000     -4.8304297E-05
   59.40000     -4.7611138E-05
   59.45000     -4.6866367E-05
   59.50000     -4.6065852E-05
   59.55000     -4.5321918E-05
   59.60000     -4.4352033E-05
   59.65000     -4.3319124E-05
   59.70000     -4.2245523E-05
   59.75000     -4.1043721E-05
   59.80000     -4.0015653E-05
   59.85000     -3.8807219E-05
   59.90000     -3.7603455E-05
   59.95000     -3.6444853E-05
   60.00000     -3.5541023E-05
   60.05000     -3.4684428E-05
   60.10000     -3.3853310E-05
   60.15000     -3.2952565E-05
   60.20000     -3.1898311E-05
   60.25000     -3.0493369E-05
   60.30000     -2.8572311E-05
   60.35000     -2.6711359E-05
   60.40000     -2.4748895E-05
   60.45000     -2.2778795E-05
   60.50000     -2.1056001E-05
   60.55000     -1.9424155E-05
   60.60000     -1.7873497E-05
   60.65000     -1.6342832E-05
   60.70000     -1.4903554E-05
   60.75000     -1.3571789E-05
   60.80000     -1.2575100E-05
   60.85000     -1.1518913E-05
   60.90000     -1.0551004E-05
   60.95000     -9.4640181E-06
   61.00000     -8.4788071E-06
   61.05000     -7.3648421E-06
   61.10000     -6.5072109E-06
   61.15000     -5.6562176E-06
   61.20000     -4.7986196E-06
   61.25000     -3.7972959E-06
   61.30000     -2.6770058E-06
   61.35000     -1.5705364E-06
   61.40000     -5.7054331E-07
   61.45000      1.2184377E-07
   61.50000      8.4923289E-07
   61.55000      1.8158660E-06
   61.60000      2.8522795E-06
   61.65000      4.0573073E-06
   61.70000      5.2550572E-06
   61.75000      6.3859552E-06
   61.80000      7.5396124E-06
   61.85000      8.6286391E-06
   61.90000      9.7955681E-06
   61.95000      1.0801161E-05
   62.00000      1.1526007E-05
   62.05000      1.2482144E-05
   62.10000      1.3349480E-05
   62.15000      1.4273198E-05
   62.20000      1.5486483E-05
   62.25000      1.6772528E-05
   62.30000      1.7999233E-05
   62.35000      1.8927763E-05
   62.40000      1.9615782E-05
   62.45000      2.0297004E-05
   62.50000      2.0975715E-05
   62.55000      2.1703225E-05
   62.60000      2.2565075E-05
   62.65000      2.3286975E-05
   62.70000      2.4219211E-05
   62.75000      2.5336511E-05
   62.80000      2.6407844E-05
   62.85000      2.7593616E-05
   62.90000      2.8645847E-05
   62.95000      2.9905594E-05
   63.00000      3.1164345E-05
   63.05000      3.2395121E-05
   63.10000      3.3377612E-05
   63.15000      3.4398869E-05
   63.20000      3.5482899E-05
   63.25000      3.6626778E-05
   63.30000      3.7949154E-05
   63.35000      3.9184171E-05
   63.40000      4.0419167E-05
   63.45000      4.1503412E-05
   63.50000      4.2660209E-05
   63.55000      4.3475506E-05
   63.60000      4.4136730E-05
   63.65000      4.4960030E-05
   63.70000      4.5745117E-05
   63.75000      4.6544465E-05
   63.80000      4.7170688E-05
   63.85000      4.7629153E-05
   63.90000      4.8023034E-05
   63.95000      4.8262224E-05
   64.00000      4.8392460E-05
   64.05000      4.8479771E-05
   64.10000      4.8568756E-05
   64.15000      4.8510348E-05
   64.20000      4.8441503E-05
   64.25000      4.8385002E-05
   64.30000      4.8392390E-05
   64.35000      4.8476373E-05
   64.40000      4.8589125E-05
   64.45000      4.8722948E-05
   64.50000      4.8913331E-05
   64.55000      4.9237726E-05
   64.60000      4.9393922E-05
   64.65000      4.9567348E-05
   64.70000      4.9839011E-05
   64.75000      4.9834813E-05
   64.80000      4.9814924E-05
   64.85000      4.9955775E-05
   64.90000      5.0163744E-05
   64.95000      5.0403742E-05
   65.00000      5.0459297E-05
   65.05000      5.0714858E-05
   65.10000      5.0800252E-05
   65.15000      5.0738225E-05
   65.20000      5.0822920E-05
   65.25000      5.0653780E-05
   65.30000      5.0586947E-05
   65.35000      5.0527564E-05
   65.40000      5.0523253E-05
   65.45000      5.0507457E-05
   65.50000      5.0298611E-05
   65.55000      4.9927919E-05
   65.60000      4.9730199E-05
   65.65000      4.9407161E-05
   65.70000      4.8916430E-05
   65.75000      4.8258640E-05
   65.80000      4.7519494E-05
   65.85000      4.6787191E-05
   65.90000      4.6218185E-05
   65.95000      4.5503846E-05
   66.00000      4.5011373E-05
   66.05000      4.4377612E-05
   66.10000      4.3969372E-05
   66.15000      4.3370794E-05
   66.20000      4.3028514E-05
   66.25000      4.2840362E-05
   66.30000      4.2555901E-05
   66.35000      4.2069438E-05
   66.40000      4.1349773E-05
   66.45000      4.0592542E-05
   66.50000      3.9821200E-05
   66.55000      3.8907441E-05
   66.60000      3.8051541E-05
   66.65000      3.7304475E-05
   66.70000      3.6443176E-05
   66.75000      3.5677240E-05
   66.80000      3.4881756E-05
   66.85000      3.3965593E-05
   66.90000      3.2958025E-05
   66.95000      3.2141823E-05
   67.00000      3.1230818E-05
   67.05000      3.0253275E-05
   67.10000      2.9512839E-05
   67.15000      2.8839244E-05
   67.20000      2.7986722E-05
   67.25000      2.7135648E-05
   67.30000      2.6543627E-05
   67.35000      2.6088852E-05
   67.40000      2.5743739E-05
   67.45000      2.5206466E-05
   67.50000      2.4676783E-05
   67.55000      2.3858687E-05
   67.60000      2.3018938E-05
   67.65000      2.2334667E-05
   67.70000      2.1600335E-05
   67.75000      2.0843430E-05
   67.80000      2.0085028E-05
   67.85000      1.9187411E-05
   67.90000      1.8372724E-05
   67.95000      1.7540009E-05
   68.00000      1.6782009E-05
   68.05000      1.5974285E-05
   68.10000      1.4920109E-05
   68.15000      1.3773198E-05
   68.20000      1.2671076E-05
   68.25000      1.1474200E-05
   68.30000      1.0517939E-05
   68.35000      9.6819840E-06
   68.40000      8.8800298E-06
   68.45000      8.1202970E-06
   68.50000      7.3054584E-06
   68.55000      6.4268120E-06
   68.60000      5.5312485E-06
   68.65000      4.7523331E-06
   68.70000      4.0539867E-06
   68.75000      3.4076245E-06
   68.80000      2.6751652E-06
   68.85000      1.9940430E-06
   68.90000      1.1361431E-06
   68.95000      3.9353995E-07
   69.00000     -3.8089755E-07
   69.05000     -1.2891203E-06
   69.10000     -2.2390461E-06
   69.15000     -3.3252077E-06
   69.20000     -4.2436554E-06
   69.25000     -5.0899553E-06
   69.30000     -5.7175193E-06
   69.35000     -6.3532943E-06
   69.40000     -6.7848468E-06
   69.45000     -7.1344557E-06
   69.50000     -7.7318255E-06
   69.55000     -8.3616778E-06
   69.60000     -8.9880077E-06
   69.65000     -9.6962567E-06
   69.70000     -1.0374710E-05
   69.75000     -1.0909429E-05
   69.80000     -1.1321859E-05
   69.85000     -1.1637076E-05
   69.90000     -1.1919062E-05
   69.95000     -1.2097612E-05
   70.00000     -1.2443805E-05
   70.05000     -1.2932100E-05
   70.10000     -1.3262309E-05
   70.15000     -1.3304326E-05
   70.20000     -1.3131284E-05
   70.25000     -1.3175044E-05
   70.30000     -1.3228057E-05
   70.35000     -1.3255909E-05
   70.40000     -1.3224764E-05
   70.45000     -1.3229534E-05
   70.50000     -1.3283260E-05
   70.55000     -1.3516841E-05
   70.60000     -1.3946136E-05
   70.65000     -1.4438891E-05
   70.70000     -1.5083418E-05
   70.75000     -1.5755928E-05
   70.80000     -1.6587972E-05
   70.85000     -1.7541723E-05
   70.90000     -1.8798220E-05
   70.95000     -1.9959658E-05
   71.00000     -2.1172957E-05
   71.05000     -2.2360244E-05
   71.10000     -2.3537497E-05
   71.15000     -2.4644503E-05
   71.20000     -2.5707597E-05
   71.25000     -2.6744072E-05
   71.30000     -2.7882268E-05
   71.35000     -2.9027871E-05
   71.40000     -3.0225538E-05
   71.45000     -3.1210617E-05
   71.50000     -3.2314143E-05
   71.55000     -3.3334840E-05
   71.60000     -3.4336663E-05
   71.65000     -3.5268422E-05
   71.70000     -3.6077530E-05
   71.75000     -3.6708025E-05
   71.80000     -3.7257727E-05
   71.85000     -3.7942988E-05
   71.90000     -3.8677645E-05
   71.95000     -3.9463212E-05
   72.00000     -4.0142513E-05
   72.05000     -4.0668052E-05
   72.10000     -4.1202817E-05
   72.15000     -4.1796167E-05
   72.20000     -4.2448206E-05
   72.25000     -4.3058655E-05
   72.30000     -4.3838139E-05
   72.35000     -4.4462071E-05
   72.40000     -4.5232980E-05
   72.45000     -4.5991535E-05
   72.50000     -4.6841742E-05
   72.55000     -4.7729569E-05
   72.60000     -4.8671016E-05
   72.65000     -4.9652121E-05
   72.70000     -5.0517629E-05
   72.75000     -5.1439889E-05
   72.80000     -5.2398060E-05
   72.85000     -5.3251599E-05
   72.90000     -5.4075717E-05
   72.95000     -5.4823184E-05
   73.00000     -5.5292930E-05
   73.05000     -5.5752356E-05
   73.10000     -5.6150911E-05
   73.15000     -5.6226407E-05
   73.20000     -5.6237601E-05
   73.25000     -5.6496840E-05
   73.30000     -5.6612891E-05
   73.35000     -5.6665325E-05
   73.40000     -5.6834066E-05
   73.45000     -5.7154270E-05
   73.50000     -5.7425423E-05
   73.55000     -5.7571087E-05
   73.60000     -5.7842237E-05
   73.65000     -5.8187630E-05
   73.70000     -5.8595382E-05
   73.75000     -5.9030815E-05
   73.80000     -5.9537146E-05
   73.85000     -5.9964277E-05
   73.90000     -6.0221806E-05
   73.95000     -6.0278660E-05
   74.00000     -6.0478211E-05
   74.05000     -6.0766590E-05
   74.10000     -6.1082057E-05
   74.15000     -6.1124825E-05
   74.20000     -6.1307102E-05
   74.25000     -6.1477760E-05
   74.30000     -6.1690589E-05
   74.35000     -6.1883722E-05
   74.40000     -6.2319385E-05
   74.45000     -6.3058571E-05
   74.50000     -6.3777727E-05
   74.55000     -6.4681793E-05
   74.60000     -6.5397515E-05
   74.65000     -6.6237575E-05
   74.70000     -6.7298148E-05
   74.75000     -6.8304660E-05
   74.80000     -6.9388654E-05
   74.85000     -7.0537957E-05
   74.90000     -7.1490911E-05
   74.95000     -7.2720446E-05
   75.00000     -7.4018739E-05


==> anc/fig5_midpoint_/lgc_wm_eq_heun_T0.45.dat <==
  5.0000001E-02  1.3539976E-02
  0.1000000      1.3386012E-02
  0.1500000      1.3234220E-02
  0.2000000      1.3084464E-02
  0.2500000      1.2936899E-02
  0.3000000      1.2791290E-02
  0.3500000      1.2647699E-02
  0.4000000      1.2505829E-02
  0.4500000      1.2365678E-02
  0.5000000      1.2227333E-02
  0.5500000      1.2090836E-02
  0.6000000      1.1956064E-02
  0.6500000      1.1823269E-02
  0.7000000      1.1692073E-02
  0.7500000      1.1562647E-02
  0.8000000      1.1434823E-02
  0.8500000      1.1308627E-02
  0.9000000      1.1184157E-02
  0.9500000      1.1061351E-02
   1.000000      1.0940230E-02
   1.050000      1.0820572E-02
   1.100000      1.0702386E-02
   1.150000      1.0585854E-02
   1.200000      1.0470629E-02
   1.250000      1.0356593E-02
   1.300000      1.0243888E-02
   1.350000      1.0132666E-02
   1.400000      1.0022519E-02
   1.450000      9.9135358E-03
   1.500000      9.8059131E-03
   1.550000      9.6995113E-03
   1.600000      9.5943790E-03
   1.650000      9.4905896E-03
   1.700000      9.3880119E-03
   1.750000      9.2866765E-03
   1.800000      9.1864001E-03
   1.850000      9.0872562E-03
   1.900000      8.9890761E-03
   1.950000      8.8920332E-03
   2.000000      8.7963827E-03
   2.050000      8.7019410E-03
   2.100000      8.6083040E-03
   2.150000      8.5157137E-03
   2.200000      8.4240353E-03
   2.250000      8.3330302E-03
   2.300000      8.2429172E-03
   2.350000      8.1538772E-03
   2.400000      8.0659306E-03
   2.450000      7.9791015E-03
   2.500000      7.8933835E-03
   2.550000      7.8087812E-03
   2.600000      7.7252644E-03
   2.650000      7.6427287E-03
   2.700000      7.5609265E-03
   2.750000      7.4798195E-03
   2.800000      7.3996051E-03
   2.850000      7.3201912E-03
   2.900000      7.2415541E-03
   2.950000      7.1636061E-03
   3.000000      7.0863920E-03
   3.050000      7.0103500E-03
   3.100000      6.9352901E-03
   3.150000      6.8609556E-03
   3.200000      6.7872424E-03
   3.250000      6.7140600E-03
   3.300000      6.6414382E-03
   3.350000      6.5694982E-03
   3.400000      6.4984220E-03
   3.450000      6.4280317E-03
   3.500000      6.3585169E-03
   3.550000      6.2899068E-03
   3.600000      6.2224506E-03
   3.650000      6.1558830E-03
   3.700000      6.0900548E-03
   3.750000      6.0250447E-03
   3.800000      5.9609460E-03
   3.850000      5.8975248E-03
   3.900000      5.8349394E-03
   3.950000      5.7730246E-03
   4.000000      5.7116011E-03
   4.050000      5.6506651E-03
   4.100000      5.5903182E-03
   4.150000      5.5308370E-03
   4.200000      5.4718647E-03
   4.250000      5.4136626E-03
   4.300000      5.3563104E-03
   4.350000      5.2993367E-03
   4.400000      5.2431212E-03
   4.450000      5.1871883E-03
   4.500000      5.1316032E-03
   4.550000      5.0767479E-03
   4.600000      5.0224555E-03
   4.650000      4.9687200E-03
   4.700000      4.9154018E-03
   4.750000      4.8626331E-03
   4.800000      4.8102015E-03
   4.850000      4.7583943E-03
   4.900000      4.7072372E-03
   4.950000      4.6565980E-03
   5.000000      4.6064202E-03
   5.050000      4.5565451E-03
   5.100000      4.5069996E-03
   5.150000      4.4579837E-03
   5.200000      4.4094976E-03
   5.250000      4.3615862E-03
   5.300000      4.3139220E-03
   5.350000      4.2668004E-03
   5.400000      4.2201946E-03
   5.450000      4.1741808E-03
   5.500000      4.1287118E-03
   5.550000      4.0839599E-03
   5.600000      4.0398506E-03
   5.650000      3.9962349E-03
   5.700000      3.9530103E-03
   5.750000      3.9099674E-03
   5.800000      3.8672711E-03
   5.850000      3.8250627E-03
   5.900000      3.7832516E-03
   5.950000      3.7420013E-03
   6.000000      3.7012920E-03
   6.050000      3.6611774E-03
   6.100000      3.6213966E-03
   6.150000      3.5819060E-03
   6.200000      3.5431013E-03
   6.250000      3.5046260E-03
   6.300000      3.4663687E-03
   6.350000      3.4285737E-03
   6.400000      3.3910386E-03
   6.450000      3.3536460E-03
   6.500000      3.3165605E-03
   6.550000      3.2799854E-03
   6.600000      3.2439220E-03
   6.650000      3.2081788E-03
   6.700000      3.1728027E-03
   6.750000      3.1377974E-03
   6.800000      3.1033449E-03
   6.850000      3.0694106E-03
   6.900000      3.0358499E-03
   6.950000      3.0025626E-03
   7.000000      2.9698119E-03
   7.050000      2.9373544E-03
   7.100000      2.9052864E-03
   7.150000      2.8735138E-03
   7.200000      2.8419078E-03
   7.250000      2.8107574E-03
   7.300000      2.7801727E-03
   7.350000      2.7499667E-03
   7.400000      2.7202361E-03
   7.450000      2.6907069E-03
   7.500000      2.6615602E-03
   7.550000      2.6327812E-03
   7.600000      2.6040378E-03
   7.650000      2.5758110E-03
   7.700000      2.5479116E-03
   7.750000      2.5201233E-03
   7.800000      2.4927396E-03
   7.850000      2.4656595E-03
   7.900000      2.4389201E-03
   7.950000      2.4126200E-03
   8.000000      2.3865309E-03
   8.050000      2.3608559E-03
   8.100000      2.3353668E-03
   8.150001      2.3102441E-03
   8.200000      2.2854237E-03
   8.250000      2.2606130E-03
   8.300000      2.2360773E-03
   8.350000      2.2119314E-03
   8.400001      2.1880975E-03
   8.450000      2.1645266E-03
   8.500000      2.1410810E-03
   8.550000      2.1178550E-03
   8.600000      2.0946593E-03
   8.650001      2.0715729E-03
   8.700000      2.0486461E-03
   8.750000      2.0260813E-03
   8.800000      2.0040974E-03
   8.850000      1.9821890E-03
   8.900001      1.9604443E-03
   8.950000      1.9389855E-03
   9.000000      1.9175640E-03
   9.050000      1.8964532E-03
   9.100000      1.8756950E-03
   9.150001      1.8551033E-03
   9.200000      1.8349355E-03
   9.250000      1.8150504E-03
   9.300000      1.7955566E-03
   9.350000      1.7761708E-03
   9.400001      1.7566651E-03
   9.450000      1.7372716E-03
   9.500000      1.7183275E-03
   9.550000      1.6995519E-03
   9.600000      1.6809473E-03
   9.650001      1.6625046E-03
   9.700000      1.6441183E-03
   9.750000      1.6260019E-03
   9.800000      1.6079452E-03
   9.850000      1.5900290E-03
   9.900001      1.5724610E-03
   9.950000      1.5550883E-03
   10.00000      1.5381393E-03
   10.05000      1.5213053E-03
   10.10000      1.5046727E-03
   10.15000      1.4881785E-03
   10.20000      1.4716985E-03
   10.25000      1.4555068E-03
   10.30000      1.4394353E-03
   10.35000      1.4235260E-03
   10.40000      1.4073928E-03
   10.45000      1.3912477E-03
   10.50000      1.3750171E-03
   10.55000      1.3589399E-03
   10.60000      1.3432106E-03
   10.65000      1.3275510E-03
   10.70000      1.3121065E-03
   10.75000      1.2969656E-03
   10.80000      1.2820179E-03
   10.85000      1.2674632E-03
   10.90000      1.2532866E-03
   10.95000      1.2394488E-03
   11.00000      1.2258514E-03
   11.05000      1.2122163E-03
   11.10000      1.1985645E-03
   11.15000      1.1852875E-03
   11.20000      1.1721591E-03
   11.25000      1.1592102E-03
   11.30000      1.1466458E-03
   11.35000      1.1342777E-03
   11.40000      1.1220530E-03
   11.45000      1.1099979E-03
   11.50000      1.0980642E-03
   11.55000      1.0862034E-03
   11.60000      1.0744382E-03
   11.65000      1.0627914E-03
   11.70000      1.0510746E-03
   11.75000      1.0390693E-03
   11.80000      1.0271827E-03
   11.85000      1.0157529E-03
   11.90000      1.0041866E-03
   11.95000      9.9272211E-04
   12.00000      9.8117138E-04
   12.05000      9.7013934E-04
   12.10000      9.5924246E-04
   12.15000      9.4814657E-04
   12.20000      9.3719852E-04
   12.25000      9.2630659E-04
   12.30000      9.1552082E-04
   12.35000      9.0472761E-04
   12.40000      8.9395989E-04
   12.45000      8.8306947E-04
   12.50000      8.7255251E-04
   12.55000      8.6207304E-04
   12.60000      8.5142558E-04
   12.65000      8.4055430E-04
   12.70000      8.2981173E-04
   12.75000      8.1913744E-04
   12.80000      8.0882292E-04
   12.85000      7.9870841E-04
   12.90000      7.8895380E-04
   12.95000      7.7921187E-04
   13.00000      7.6978136E-04
   13.05000      7.6055509E-04
   13.10000      7.5156323E-04
   13.15000      7.4253575E-04
   13.20000      7.3351274E-04
   13.25000      7.2428933E-04
   13.30000      7.1531441E-04
   13.35000      7.0620648E-04
   13.40000      6.9704454E-04
   13.45000      6.8782817E-04
   13.50000      6.7858561E-04
   13.55000      6.6947361E-04
   13.60000      6.6036364E-04
   13.65000      6.5137929E-04
   13.70000      6.4260297E-04
   13.75000      6.3408469E-04
   13.80000      6.2563177E-04
   13.85000      6.1708287E-04
   13.90000      6.0910609E-04
   13.95000      6.0124981E-04
   14.00000      5.9336744E-04
   14.05000      5.8541581E-04
   14.10000      5.7750207E-04
   14.15000      5.6968478E-04
   14.20000      5.6200434E-04
   14.25000      5.5441778E-04
   14.30000      5.4674794E-04
   14.35000      5.3901190E-04
   14.40000      5.3131045E-04
   14.45000      5.2345393E-04
   14.50000      5.1569869E-04
   14.55000      5.0814811E-04
   14.60000      5.0056592E-04
   14.65000      4.9324613E-04
   14.70000      4.8618586E-04
   14.75000      4.7952402E-04
   14.80000      4.7314464E-04
   14.85000      4.6672515E-04
   14.90000      4.6040563E-04
   14.95000      4.5427235E-04
   15.00000      4.4827393E-04
   15.05000      4.4231510E-04
   15.10000      4.3655402E-04
   15.15000      4.3078128E-04
   15.20000      4.2522873E-04
   15.25000      4.1996635E-04
   15.30000      4.1467173E-04
   15.35000      4.0906653E-04
   15.40000      4.0357801E-04
   15.45000      3.9804805E-04
   15.50000      3.9269339E-04
   15.55000      3.8718409E-04
   15.60000      3.8201563E-04
   15.65000      3.7709111E-04
   15.70000      3.7220947E-04
   15.75000      3.6748542E-04
   15.80000      3.6292089E-04
   15.85000      3.5854190E-04
   15.90000      3.5426865E-04
   15.95000      3.5014024E-04
   16.00000      3.4605875E-04
   16.05000      3.4217598E-04
   16.10000      3.3817644E-04
   16.15000      3.3413066E-04
   16.20000      3.3017038E-04
   16.25000      3.2622967E-04
   16.30000      3.2270368E-04
   16.35000      3.1897452E-04
   16.40000      3.1525447E-04
   16.45000      3.1147822E-04
   16.50000      3.0768663E-04
   16.55000      3.0393165E-04
   16.60000      3.0012001E-04
   16.65000      2.9643695E-04
   16.70000      2.9267729E-04
   16.75000      2.8907307E-04
   16.80000      2.8575564E-04
   16.85000      2.8282902E-04
   16.90000      2.7985428E-04
   16.95000      2.7670732E-04
   17.00000      2.7364193E-04
   17.05000      2.7082730E-04
   17.10000      2.6802323E-04
   17.15000      2.6544198E-04
   17.20000      2.6300631E-04
   17.25000      2.6066636E-04
   17.30000      2.5811116E-04
   17.35000      2.5560148E-04
   17.40000      2.5305268E-04
   17.45000      2.5062423E-04
   17.50000      2.4812281E-04
   17.55000      2.4557512E-04
   17.60000      2.4307090E-04
   17.65000      2.4048326E-04
   17.70000      2.3823138E-04
   17.75000      2.3604288E-04
   17.80000      2.3386090E-04
   17.85000      2.3148024E-04
   17.90000      2.2912530E-04
   17.95000      2.2672919E-04
   18.00000      2.2421766E-04
   18.05000      2.2161062E-04
   18.10000      2.1887694E-04
   18.15000      2.1613885E-04
   18.20000      2.1342700E-04
   18.25000      2.1066627E-04
   18.30000      2.0801871E-04
   18.35000      2.0557347E-04
   18.40000      2.0323420E-04
   18.45000      2.0065086E-04
   18.50000      1.9827142E-04
   18.55000      1.9607175E-04
   18.60000      1.9399579E-04
   18.65000      1.9204726E-04
   18.70000      1.9021223E-04
   18.75000      1.8836958E-04
   18.80000      1.8621550E-04
   18.85000      1.8416684E-04
   18.90000      1.8234459E-04
   18.95000      1.8055225E-04
   19.00000      1.7865130E-04
   19.05000      1.7674337E-04
   19.10000      1.7496025E-04
   19.15000      1.7332433E-04
   19.20000      1.7195893E-04
   19.25000      1.7046969E-04
   19.30000      1.6908516E-04
   19.35000      1.6773479E-04
   19.40000      1.6626222E-04
   19.45000      1.6474407E-04
   19.50000      1.6320238E-04
   19.55000      1.6162344E-04
   19.60000      1.6015931E-04
   19.65000      1.5869353E-04
   19.70000      1.5707068E-04
   19.75000      1.5533439E-04
   19.80000      1.5353275E-04
   19.85000      1.5187093E-04
   19.90000      1.5007012E-04
   19.95000      1.4811831E-04
   20.00000      1.4623914E-04
   20.05000      1.4435733E-04
   20.10000      1.4233378E-04
   20.15000      1.4021022E-04
   20.20000      1.3813598E-04
   20.25000      1.3635031E-04
   20.30000      1.3452138E-04
   20.35000      1.3261079E-04
   20.40000      1.3072252E-04
   20.45000      1.2880251E-04
   20.50000      1.2671475E-04
   20.55000      1.2477096E-04
   20.60000      1.2301770E-04
   20.65000      1.2135930E-04
   20.70000      1.1965485E-04
   20.75000      1.1835041E-04
   20.80000      1.1668680E-04
   20.85000      1.1538881E-04
   20.90000      1.1418619E-04
   20.95000      1.1318846E-04
   21.00000      1.1206539E-04
   21.05000      1.1101158E-04
   21.10000      1.0994301E-04
   21.15000      1.0877143E-04
   21.20000      1.0749106E-04
   21.25000      1.0594102E-04
   21.30000      1.0453982E-04
   21.35000      1.0308794E-04
   21.40000      1.0167072E-04
   21.45000      1.0014389E-04
   21.50000      9.8601900E-05
   21.55000      9.6829528E-05
   21.60000      9.5077674E-05
   21.65000      9.3308852E-05
   21.70000      9.1529299E-05
   21.75000      8.9743720E-05
   21.80000      8.7946901E-05
   21.85000      8.6236978E-05
   21.90000      8.4582920E-05
   21.95000      8.2954983E-05
   22.00000      8.0998303E-05
   22.05000      7.9082900E-05
   22.10000      7.7285746E-05
   22.15000      7.5668278E-05
   22.20000      7.4054078E-05
   22.25000      7.2253257E-05
   22.30000      7.0649912E-05
   22.35000      6.9058195E-05
   22.40000      6.7605535E-05
   22.45000      6.6492154E-05
   22.50000      6.5511435E-05
   22.55000      6.4878739E-05
   22.60000      6.4516018E-05
   22.65000      6.4085514E-05
   22.70000      6.3631633E-05
   22.75000      6.3359083E-05
   22.80000      6.3183536E-05
   22.85000      6.3066982E-05
   22.90000      6.3010091E-05
   22.95000      6.2691463E-05
   23.00000      6.2314459E-05
   23.05000      6.1931911E-05
   23.10000      6.1683866E-05
   23.15000      6.1237151E-05
   23.20000      6.0676131E-05
   23.25000      6.0071623E-05
   23.30000      5.9420461E-05
   23.35000      5.8930644E-05
   23.40000      5.8491820E-05
   23.45000      5.8216545E-05
   23.50000      5.7603982E-05
   23.55000      5.6907273E-05
   23.60000      5.6054010E-05
   23.65000      5.5152548E-05
   23.70000      5.4005261E-05
   23.75000      5.2986950E-05
   23.80000      5.2055544E-05
   23.85000      5.1187471E-05
   23.90000      5.0331833E-05
   23.95000      4.9508246E-05
   24.00000      4.8704693E-05
   24.05000      4.7812402E-05
   24.10000      4.7083897E-05
   24.15000      4.6398283E-05
   24.20000      4.5829092E-05
   24.25000      4.5058932E-05
   24.30000      4.4459728E-05
   24.35000      4.3893418E-05
   24.40000      4.3235337E-05
   24.45000      4.2754651E-05
   24.50000      4.2495722E-05
   24.55000      4.2606753E-05
   24.60000      4.2503336E-05
   24.65000      4.2525517E-05
   24.70000      4.2800009E-05
   24.75000      4.3094507E-05
   24.80000      4.3163960E-05
   24.85000      4.3483593E-05
   24.90000      4.3746139E-05
   24.95000      4.4121032E-05
   25.00000      4.4330292E-05
   25.05000      4.4328906E-05
   25.10000      4.3899334E-05
   25.15000      4.3565284E-05
   25.20000      4.3145381E-05
   25.25000      4.2620464E-05
   25.30000      4.1898653E-05
   25.35000      4.1213436E-05
   25.40000      4.0568986E-05
   25.45000      3.9997271E-05
   25.50000      3.9691789E-05
   25.55000      3.9162434E-05
   25.60000      3.8863909E-05
   25.65000      3.8400154E-05
   25.70000      3.7832153E-05
   25.75000      3.7109545E-05
   25.80000      3.6432317E-05
   25.85000      3.5913858E-05
   25.90000      3.5372603E-05
   25.95000      3.5114826E-05
   26.00000      3.4998749E-05
   26.05000      3.4889476E-05
   26.10000      3.5009660E-05
   26.15000      3.5163644E-05
   26.20000      3.5341531E-05
   26.25000      3.5450499E-05
   26.30000      3.5489375E-05
   26.35000      3.5345507E-05
   26.40000      3.5542937E-05
   26.45000      3.5655248E-05
   26.50000      3.5801993E-05
   26.55000      3.6077818E-05
   26.60000      3.6101763E-05
   26.65000      3.6335892E-05
   26.70000      3.6612480E-05
   26.75000      3.6940044E-05
   26.80000      3.7570706E-05
   26.85000      3.8290331E-05
   26.90000      3.9044891E-05
   26.95000      3.9709979E-05
   27.00000      4.0523773E-05
   27.05000      4.1413143E-05
   27.10000      4.2356391E-05
   27.15000      4.3315787E-05
   27.20000      4.4472057E-05
   27.25000      4.5924600E-05
   27.30000      4.7565212E-05
   27.35000      4.9044880E-05
   27.40000      5.0516617E-05
   27.45000      5.1882733E-05
   27.50000      5.3488864E-05
   27.55000      5.4907119E-05
   27.60000      5.6120400E-05
   27.65000      5.7486071E-05
   27.70000      5.8770565E-05
   27.75000      5.9817085E-05
   27.80000      6.0851944E-05
   27.85000      6.1513238E-05
   27.90000      6.1996332E-05
   27.95000      6.2215076E-05
   28.00000      6.2447893E-05
   28.05000      6.2835948E-05
   28.10000      6.3079387E-05
   28.15000      6.3404572E-05
   28.20000      6.3717125E-05
   28.25000      6.3828120E-05
   28.30000      6.3632076E-05
   28.35000      6.3359999E-05
   28.40000      6.2982122E-05
   28.45000      6.2544903E-05
   28.50000      6.2042338E-05
   28.55000      6.1648403E-05
   28.60000      6.1058527E-05
   28.65000      6.0479721E-05
   28.70000      5.9837566E-05
   28.75000      5.8996833E-05
   28.80000      5.8436050E-05
   28.85000      5.7949801E-05
   28.90000      5.7504021E-05
   28.95000      5.7057205E-05
   29.00000      5.6719808E-05
   29.05000      5.6358378E-05
   29.10000      5.5944667E-05
   29.15000      5.5733668E-05
   29.20000      5.5233315E-05
   29.25000      5.4624656E-05
   29.30000      5.3987853E-05
   29.35000      5.3385880E-05
   29.40000      5.3008909E-05
   29.45000      5.2568328E-05
   29.50000      5.2161387E-05
   29.55000      5.1841813E-05
   29.60000      5.1507530E-05
   29.65000      5.1199560E-05
   29.70000      5.1082592E-05
   29.75000      5.0610157E-05
   29.80000      5.0233633E-05
   29.85000      4.9607970E-05
   29.90000      4.8942038E-05
   29.95000      4.8289476E-05
   30.00000      4.7454731E-05
   30.05000      4.6507361E-05
   30.10000      4.5624562E-05
   30.15000      4.4790915E-05
   30.20000      4.3862750E-05
   30.25000      4.2738586E-05
   30.30000      4.1672549E-05
   30.35000      4.0640571E-05
   30.40000      3.9475555E-05
   30.45000      3.8166381E-05
   30.50000      3.6681369E-05
   30.55000      3.5186320E-05
   30.60000      3.3693959E-05
   30.65000      3.2366002E-05
   30.70000      3.1032861E-05
   30.75000      2.9796644E-05
   30.80000      2.8612152E-05
   30.85000      2.7706914E-05
   30.90000      2.6832953E-05
   30.95000      2.6163201E-05
   31.00000      2.5642286E-05
   31.05000      2.5064039E-05
   31.10000      2.4374629E-05
   31.15000      2.3454439E-05
   31.20000      2.2336591E-05
   31.25000      2.1126505E-05
   31.30000      1.9561496E-05
   31.35000      1.8292132E-05
   31.40000      1.7370399E-05
   31.45000      1.6626786E-05
   31.50000      1.5939539E-05
   31.55000      1.5230989E-05
   31.60000      1.4449531E-05
   31.65000      1.3494005E-05
   31.70000      1.2549971E-05
   31.75000      1.1777408E-05
   31.80000      1.1240668E-05
   31.85000      1.0477312E-05
   31.90000      9.7380616E-06
   31.95000      9.0433468E-06
   32.00000      8.3388832E-06
   32.05000      7.6153883E-06
   32.10000      7.0732849E-06
   32.15000      6.6443777E-06
   32.20000      6.3159946E-06
   32.25000      6.0235980E-06
   32.30000      5.9098343E-06
   32.35000      5.6192011E-06
   32.40000      5.3290337E-06
   32.45000      4.9681762E-06
   32.50000      4.7430826E-06
   32.55000      4.5889406E-06
   32.60000      4.4659191E-06
   32.65000      4.2829588E-06
   32.70000      4.4229223E-06
   32.75000      4.5299485E-06
   32.80000      4.8853567E-06
   32.85000      5.2959022E-06
   32.90000      5.5251367E-06
   32.95000      5.9352610E-06
   33.00000      6.2770591E-06
   33.05000      6.7916790E-06
   33.10000      7.1362206E-06
   33.15000      7.5517132E-06
   33.20000      8.4637404E-06
   33.25000      9.3715253E-06
   33.30000      1.0141602E-05
   33.35000      1.0847090E-05
   33.40000      1.1133484E-05
   33.45000      1.1412631E-05
   33.50000      1.1528449E-05
   33.55000      1.1430194E-05
   33.60000      1.1280599E-05
   33.65000      1.1030746E-05
   33.70000      1.0731264E-05
   33.75000      1.0790850E-05
   33.80000      1.0628968E-05
   33.85000      1.0524421E-05
   33.90000      1.0518028E-05
   33.95000      1.0331602E-05
   34.00000      9.8840055E-06
   34.05000      9.4006355E-06
   34.10000      8.7056478E-06
   34.15000      8.0537120E-06
   34.20000      7.4935319E-06
   34.25000      6.9872935E-06
   34.30000      6.2517702E-06
   34.35000      5.6758759E-06
   34.40000      5.1753282E-06
   34.45000      4.6705782E-06
   34.50000      4.3836949E-06
   34.55000      4.1489657E-06
   34.60000      4.2061424E-06
   34.65000      4.4141939E-06
   34.70000      4.5206807E-06
   34.75000      4.7864878E-06
   34.80000      4.7653166E-06
   34.85000      4.9718465E-06
   34.90000      4.9855653E-06
   34.95000      4.9656173E-06
   35.00000      5.0019239E-06
   35.05000      5.1417319E-06
   35.10000      5.3395806E-06
   35.15000      5.4547991E-06
   35.20000      5.7435909E-06
   35.25000      6.0786970E-06
   35.30000      6.7508536E-06
   35.35000      7.4406853E-06
   35.40000      8.0716927E-06
   35.45000      8.6896944E-06
   35.50000      9.3260551E-06
   35.55000      1.0019312E-05
   35.60000      1.0828048E-05
   35.65000      1.1574894E-05
   35.70000      1.2092816E-05
   35.75000      1.2523316E-05
   35.80000      1.2850988E-05
   35.85000      1.3092362E-05
   35.90000      1.3338874E-05
   35.95000      1.3521953E-05
   36.00000      1.3584674E-05
   36.05000      1.3539884E-05
   36.10000      1.3538185E-05
   36.15000      1.3803363E-05
   36.20000      1.3903221E-05
   36.25000      1.3796664E-05
   36.30000      1.3624503E-05
   36.35000      1.3561659E-05
   36.40000      1.3832078E-05
   36.45000      1.4164199E-05
   36.50000      1.4461189E-05
   36.55000      1.4579710E-05
   36.60000      1.4626655E-05
   36.65000      1.4907994E-05
   36.70000      1.5023790E-05
   36.75000      1.4908439E-05
   36.80000      1.4616775E-05
   36.85000      1.4242263E-05
   36.90000      1.3934372E-05
   36.95000      1.3552876E-05
   37.00000      1.3168604E-05
   37.05000      1.2684804E-05
   37.10000      1.2101797E-05
   37.15000      1.1406748E-05
   37.20000      1.0527111E-05
   37.25000      9.4405978E-06
   37.30000      8.1753378E-06
   37.35000      6.8283616E-06
   37.40000      5.3231415E-06
   37.45000      3.7037171E-06
   37.50000      1.9868926E-06
   37.55000      2.9989809E-07
   37.60000     -1.2570163E-06
   37.65000     -2.8060085E-06
   37.70000     -4.5417728E-06
   37.75000     -6.2915133E-06
   37.80000     -8.0054751E-06
   37.85000     -9.7980246E-06
   37.90000     -1.1353596E-05
   37.95000     -1.3038289E-05
   38.00000     -1.4547130E-05
   38.05000     -1.6296928E-05
   38.10000     -1.8140918E-05
   38.15000     -2.0009900E-05
   38.20000     -2.1945843E-05
   38.25000     -2.3672301E-05
   38.30000     -2.5557800E-05
   38.35000     -2.7730512E-05
   38.40000     -2.9957895E-05
   38.45000     -3.1882148E-05
   38.50000     -3.3831326E-05
   38.55000     -3.5547706E-05
   38.60000     -3.7128095E-05
   38.65000     -3.8414804E-05
   38.70000     -3.9299790E-05
   38.75000     -4.0332194E-05
   38.80000     -4.1349889E-05
   38.85000     -4.2290609E-05
   38.90000     -4.3247583E-05
   38.95000     -4.4209144E-05
   39.00000     -4.5080778E-05
   39.05000     -4.6115067E-05
   39.10000     -4.7280966E-05
   39.15000     -4.8324484E-05
   39.20000     -4.9197952E-05
   39.25000     -5.0108039E-05
   39.30000     -5.0959967E-05
   39.35000     -5.2065738E-05
   39.40000     -5.3640004E-05
   39.45000     -5.5199907E-05
   39.50000     -5.6865527E-05
   39.55000     -5.8305584E-05
   39.60000     -5.9631195E-05
   39.65000     -6.0803821E-05
   39.70000     -6.1974592E-05
   39.75000     -6.3037631E-05
   39.80000     -6.4032989E-05
   39.85000     -6.5189546E-05
   39.90000     -6.6181230E-05
   39.95000     -6.6959743E-05
   40.00000     -6.7714944E-05
   40.05000     -6.8646499E-05
   40.10000     -6.9548922E-05
   40.15000     -7.0851129E-05
   40.20000     -7.1991395E-05
   40.25000     -7.2848765E-05
   40.30000     -7.3678100E-05
   40.35000     -7.4385505E-05
   40.40000     -7.5099822E-05
   40.45000     -7.5724027E-05
   40.50000     -7.6550132E-05
   40.55000     -7.7456571E-05
   40.60000     -7.8376994E-05
   40.65000     -7.9160229E-05
   40.70000     -8.0039572E-05
   40.75000     -8.1121674E-05
   40.80000     -8.2028229E-05
   40.85000     -8.2941966E-05
   40.90000     -8.3801089E-05
   40.95000     -8.4680789E-05
   41.00000     -8.5420957E-05
   41.05000     -8.5873202E-05
   41.10000     -8.6390559E-05
   41.15000     -8.6808548E-05
   41.20000     -8.7248431E-05
   41.25000     -8.7897337E-05
   41.30000     -8.8345398E-05
   41.35000     -8.8683744E-05
   41.40000     -8.9152883E-05
   41.45000     -8.9410831E-05
   41.50000     -8.9493384E-05
   41.55000     -8.9347996E-05
   41.60000     -8.8983921E-05
   41.65000     -8.8739675E-05
   41.70000     -8.8518602E-05
   41.75000     -8.8421373E-05
   41.80000     -8.8351997E-05
   41.85000     -8.8210887E-05
   41.90000     -8.8100322E-05
   41.95000     -8.8134919E-05
   42.00000     -8.7978369E-05
   42.05000     -8.7523964E-05
   42.10000     -8.7100379E-05
   42.15000     -8.6505272E-05
   42.20000     -8.5879816E-05
   42.25000     -8.5259649E-05
   42.30000     -8.4902029E-05
   42.35000     -8.4690088E-05
   42.40000     -8.4396728E-05
   42.45000     -8.4063053E-05
   42.50000     -8.3763429E-05
   42.55000     -8.3665065E-05
   42.60000     -8.3541498E-05
   42.65000     -8.3334111E-05
   42.70000     -8.2919549E-05
   42.75000     -8.2621802E-05
   42.80000     -8.2343700E-05
   42.85000     -8.2253486E-05
   42.90000     -8.2457598E-05
   42.95000     -8.2553066E-05
   43.00000     -8.2659913E-05
   43.05000     -8.2776256E-05
   43.10000     -8.2636347E-05
   43.15000     -8.2158556E-05
   43.20000     -8.1381222E-05
   43.25000     -8.0459504E-05
   43.30000     -7.9666992E-05
   43.35000     -7.9107718E-05
   43.40000     -7.8427423E-05
   43.45000     -7.7726334E-05
   43.50000     -7.7169636E-05
   43.55000     -7.6622091E-05
   43.60000     -7.5938748E-05
   43.65000     -7.5150267E-05
   43.70000     -7.4491181E-05
   43.75000     -7.3722331E-05
   43.80000     -7.3095391E-05
   43.85000     -7.2567207E-05
   43.90000     -7.1952862E-05
   43.95000     -7.1102913E-05
   44.00000     -7.0330818E-05
   44.05000     -6.9681199E-05
   44.10000     -6.9068228E-05
   44.15000     -6.8397239E-05
   44.20000     -6.8089546E-05
   44.25000     -6.7795503E-05
   44.30000     -6.7445479E-05
   44.35000     -6.7064175E-05
   44.40000     -6.6645800E-05
   44.45000     -6.6445158E-05
   44.50000     -6.6273358E-05
   44.55000     -6.6112450E-05
   44.60000     -6.6100161E-05
   44.65000     -6.5910695E-05
   44.70000     -6.5878616E-05
   44.75000     -6.5763343E-05
   44.80000     -6.5788976E-05
   44.85000     -6.5887572E-05
   44.90000     -6.5599648E-05
   44.95000     -6.5257685E-05
   45.00000     -6.4963846E-05
   45.05000     -6.4664921E-05
   45.10000     -6.4256848E-05
   45.15000     -6.3928113E-05
   45.20000     -6.3702952E-05
   45.25000     -6.3600266E-05
   45.30000     -6.3712774E-05
   45.35000     -6.3672538E-05
   45.40000     -6.3683736E-05
   45.45000     -6.3653919E-05
   45.50000     -6.3901898E-05
   45.55000     -6.4302614E-05
   45.60000     -6.4622989E-05
   45.65000     -6.4933287E-05
   45.70000     -6.5140121E-05
   45.75000     -6.5322027E-05
   45.80000     -6.5505505E-05
   45.85000     -6.5726621E-05
   45.90000     -6.5818203E-05
   45.95000     -6.5838671E-05
   46.00000     -6.5940483E-05
   46.05000     -6.6129338E-05
   46.10000     -6.6404937E-05
   46.15000     -6.6568507E-05
   46.20000     -6.6772001E-05
   46.25000     -6.6511457E-05
   46.30000     -6.5995970E-05
   46.35000     -6.5272252E-05
   46.40000     -6.4556531E-05
   46.45000     -6.3767489E-05
   46.50000     -6.3123436E-05
   46.55000     -6.2386040E-05
   46.60000     -6.2055980E-05
   46.65000     -6.1610364E-05
   46.70000     -6.1252817E-05
   46.75000     -6.0854818E-05
   46.80000     -6.0483831E-05
   46.85000     -6.0208629E-05
   46.90000     -5.9962127E-05
   46.95000     -5.9664409E-05
   47.00000     -5.9457416E-05
   47.05000     -5.9366961E-05
   47.10000     -5.9075548E-05
   47.15000     -5.9020178E-05
   47.20000     -5.8989357E-05
   47.25000     -5.9169084E-05
   47.30000     -5.9450351E-05
   47.35000     -5.9700440E-05
   47.40000     -6.0230330E-05
   47.45000     -6.0848768E-05
   47.50000     -6.1719191E-05
   47.55000     -6.2647705E-05
   47.60000     -6.3339292E-05
   47.65000     -6.3781212E-05
   47.70000     -6.3876614E-05
   47.75000     -6.3855165E-05
   47.80000     -6.3924883E-05
   47.85000     -6.3974716E-05
   47.90000     -6.4101725E-05
   47.95000     -6.4023938E-05
   48.00000     -6.3877138E-05
   48.05000     -6.3715794E-05
   48.10000     -6.3665262E-05
   48.15000     -6.3506734E-05
   48.20000     -6.3172789E-05
   48.25000     -6.2796171E-05
   48.30000     -6.2382875E-05
   48.35000     -6.2152467E-05
   48.40000     -6.1772320E-05
   48.45000     -6.1484468E-05
   48.50000     -6.1115810E-05
   48.55000     -6.0483359E-05
   48.60000     -5.9652248E-05
   48.65000     -5.8789814E-05
   48.70000     -5.7900947E-05
   48.75000     -5.7001871E-05
   48.80000     -5.6390534E-05
   48.85000     -5.5781573E-05
   48.90000     -5.5279470E-05
   48.95000     -5.4702527E-05
   49.00000     -5.3951291E-05
   49.05000     -5.3044474E-05
   49.10000     -5.2360392E-05
   49.15000     -5.1635918E-05
   49.20000     -5.0881070E-05
   49.25000     -5.0288494E-05
   49.30000     -4.9899823E-05
   49.35000     -4.9539143E-05
   49.40000     -4.9171489E-05
   49.45000     -4.8822887E-05
   49.50000     -4.8496426E-05
   49.55000     -4.8257083E-05
   49.60000     -4.7864665E-05
   49.65000     -4.7322199E-05
   49.70000     -4.6879926E-05
   49.75000     -4.6643261E-05
   49.80000     -4.6509394E-05
   49.85000     -4.6197518E-05
   49.90000     -4.5765450E-05
   49.95000     -4.5568730E-05
   50.00000     -4.5419063E-05
   50.05000     -4.5053843E-05
   50.10000     -4.4909728E-05
   50.15000     -4.4705645E-05
   50.20000     -4.4570825E-05
   50.25000     -4.4645698E-05
   50.30000     -4.4866691E-05
   50.35000     -4.5169614E-05
   50.40000     -4.5376506E-05
   50.45000     -4.5514691E-05
   50.50000     -4.5681165E-05
   50.55000     -4.5937326E-05
   50.60000     -4.6216435E-05
   50.65000     -4.6676822E-05
   50.70000     -4.7482168E-05
   50.75000     -4.8174625E-05
   50.80000     -4.8989645E-05
   50.85000     -4.9793187E-05
   50.90000     -5.0831470E-05
   50.95000     -5.1728202E-05
   51.00000     -5.2557833E-05
   51.05000     -5.3444499E-05
   51.10000     -5.4221211E-05
   51.15000     -5.4907650E-05
   51.20000     -5.5604665E-05
   51.25000     -5.6408066E-05
   51.30000     -5.7212463E-05
   51.35000     -5.7965019E-05
   51.40000     -5.8750582E-05
   51.45000     -5.9660830E-05
   51.50000     -6.0510964E-05
   51.55000     -6.1251820E-05
   51.60000     -6.2107145E-05
   51.65000     -6.2961764E-05
   51.70000     -6.3951156E-05
   51.75000     -6.4611966E-05
   51.80000     -6.5223874E-05
   51.85000     -6.5708766E-05
   51.90000     -6.6234177E-05
   51.95000     -6.6518842E-05
   52.00000     -6.6981818E-05
   52.05000     -6.7331544E-05
   52.10000     -6.7535620E-05
   52.15000     -6.7670233E-05
   52.20000     -6.7800705E-05
   52.25000     -6.7738016E-05
   52.30000     -6.7721616E-05
   52.35000     -6.7637564E-05
   52.40000     -6.7645306E-05
   52.45000     -6.8018395E-05
   52.50000     -6.8383088E-05
   52.55000     -6.8726484E-05
   52.60000     -6.9024245E-05
   52.65000     -6.9730566E-05
   52.70000     -7.0444083E-05
   52.75000     -7.0992639E-05
   52.80000     -7.1574395E-05
   52.85000     -7.1911840E-05
   52.90000     -7.2179850E-05
   52.95000     -7.2523122E-05
   53.00000     -7.2780633E-05
   53.05000     -7.2857096E-05
   53.10000     -7.2972929E-05
   53.15000     -7.3310919E-05
   53.20000     -7.3585936E-05
   53.25000     -7.3705429E-05
   53.30000     -7.3893592E-05
   53.35000     -7.3994510E-05
   53.40000     -7.4156516E-05
   53.45000     -7.4236596E-05
   53.50000     -7.4239135E-05
   53.55000     -7.4133350E-05
   53.60000     -7.4067080E-05
   53.65000     -7.4134383E-05
   53.70000     -7.4548858E-05
   53.75000     -7.4895819E-05
   53.80000     -7.5212156E-05
   53.85000     -7.5645155E-05
   53.90000     -7.6208096E-05
   53.95000     -7.6789853E-05
   54.00000     -7.7380311E-05
   54.05000     -7.7938646E-05
   54.10000     -7.8252560E-05
   54.15000     -7.8246623E-05
   54.20000     -7.8076162E-05
   54.25000     -7.7972101E-05
   54.30000     -7.7965502E-05
   54.35000     -7.7925732E-05
   54.40000     -7.7799494E-05
   54.45000     -7.7588847E-05
   54.50000     -7.7439472E-05
   54.55000     -7.7206685E-05
   54.60000     -7.7086188E-05
   54.65000     -7.7011609E-05
   54.70000     -7.7047334E-05
   54.75000     -7.7011719E-05
   54.80000     -7.7042409E-05
   54.85000     -7.7012955E-05
   54.90000     -7.7156008E-05
   54.95000     -7.7276389E-05
   55.00000     -7.7298362E-05
   55.05000     -7.7386896E-05
   55.10000     -7.7527126E-05
   55.15000     -7.7517630E-05
   55.20000     -7.7487166E-05
   55.25000     -7.7765995E-05
   55.30000     -7.7977129E-05
   55.35000     -7.8410449E-05
   55.40000     -7.8826444E-05
   55.45000     -7.8961930E-05
   55.50000     -7.9059544E-05
   55.55000     -7.9170568E-05
   55.60000     -7.9403879E-05
   55.65000     -7.9480866E-05
   55.70000     -7.9258083E-05
   55.75000     -7.8884383E-05
   55.80000     -7.8589408E-05
   55.85000     -7.8534184E-05
   55.90000     -7.8480007E-05
   55.95000     -7.8443954E-05
   56.00000     -7.8435623E-05
   56.05000     -7.8313627E-05
   56.10000     -7.8052493E-05
   56.15000     -7.7596043E-05
   56.20000     -7.7192213E-05
   56.25000     -7.6539953E-05
   56.30000     -7.5664837E-05
   56.35000     -7.4725729E-05
   56.40000     -7.3766467E-05
   56.45000     -7.2817471E-05
   56.50000     -7.2145063E-05
   56.55000     -7.1590432E-05
   56.60000     -7.0939357E-05
   56.65000     -7.0213617E-05
   56.70000     -6.9297130E-05
   56.75000     -6.8381531E-05
   56.80000     -6.7645400E-05
   56.85000     -6.7052657E-05
   56.90000     -6.6622488E-05
   56.95000     -6.6068322E-05
   57.00000     -6.5412372E-05
   57.05000     -6.4900923E-05
   57.10000     -6.4502252E-05
   57.15000     -6.3915788E-05
   57.20000     -6.3569612E-05
   57.25000     -6.3216794E-05
   57.30000     -6.3076113E-05
   57.35000     -6.2902269E-05
   57.40000     -6.2920779E-05
   57.45000     -6.3118692E-05
   57.50000     -6.3271116E-05
   57.55000     -6.3514264E-05
   57.60000     -6.3664993E-05
   57.65000     -6.3832289E-05
   57.70000     -6.3823434E-05
   57.75000     -6.3760424E-05
   57.80000     -6.3658772E-05
   57.85000     -6.3443302E-05
   57.90000     -6.3209009E-05
   57.95000     -6.3068343E-05
   58.00000     -6.2811720E-05
   58.05000     -6.2508581E-05
   58.10000     -6.1897706E-05
   58.15000     -6.1165607E-05
   58.20000     -6.0563831E-05
   58.25000     -5.9924227E-05
   58.30000     -5.9139049E-05
   58.35000     -5.8538753E-05
   58.40000     -5.8070957E-05
   58.45000     -5.7672332E-05
   58.50000     -5.7452042E-05
   58.55000     -5.7470508E-05
   58.60000     -5.7757003E-05
   58.65000     -5.8098452E-05
   58.70000     -5.8687980E-05
   58.75000     -5.8943526E-05
   58.80000     -5.9216254E-05
   58.85000     -5.9613241E-05
   58.90000     -6.0301747E-05
   58.95000     -6.0787417E-05
   59.00000     -6.1149556E-05
   59.05000     -6.1155923E-05
   59.10000     -6.1362764E-05
   59.15000     -6.1225473E-05
   59.20000     -6.1078797E-05
   59.25000     -6.1049155E-05
   59.30000     -6.0924587E-05
   59.35000     -6.0952745E-05
   59.40000     -6.1186161E-05
   59.45000     -6.1288789E-05
   59.50000     -6.1216248E-05
   59.55000     -6.1214232E-05
   59.60000     -6.1314771E-05
   59.65000     -6.1511113E-05
   59.70000     -6.1465493E-05
   59.75000     -6.1206847E-05
   59.80000     -6.0886217E-05
   59.85000     -6.0455135E-05
   59.90000     -6.0034028E-05
   59.95000     -5.9647962E-05
   60.00000     -5.9104816E-05
   60.05000     -5.8772868E-05
   60.10000     -5.8359190E-05
   60.15000     -5.7946916E-05
   60.20000     -5.7334688E-05
   60.25000     -5.6614466E-05
   60.30000     -5.5753182E-05
   60.35000     -5.4900134E-05
   60.40000     -5.4315773E-05
   60.45000     -5.3794487E-05
   60.50000     -5.3358657E-05
   60.55000     -5.3223455E-05
   60.60000     -5.3215412E-05
   60.65000     -5.3138363E-05
   60.70000     -5.3093372E-05
   60.75000     -5.3223495E-05
   60.80000     -5.3147069E-05
   60.85000     -5.3050688E-05
   60.90000     -5.2861422E-05
   60.95000     -5.2523188E-05
   61.00000     -5.2038973E-05
   61.05000     -5.1499072E-05
   61.10000     -5.0910159E-05
   61.15000     -5.0179468E-05
   61.20000     -4.9583268E-05
   61.25000     -4.8767550E-05
   61.30000     -4.7945865E-05
   61.35000     -4.7046993E-05
   61.40000     -4.6153637E-05
   61.45000     -4.5569566E-05
   61.50000     -4.4943437E-05
   61.55000     -4.4030312E-05
   61.60000     -4.3102034E-05
   61.65000     -4.2397514E-05
   61.70000     -4.1715084E-05
   61.75000     -4.0995310E-05
   61.80000     -4.0380160E-05
   61.85000     -3.9548140E-05
   61.90000     -3.8907605E-05
   61.95000     -3.8230759E-05
   62.00000     -3.7293481E-05
   62.05000     -3.6512458E-05
   62.10000     -3.5709432E-05
   62.15000     -3.4782697E-05
   62.20000     -3.3532127E-05
   62.25000     -3.2189590E-05
   62.30000     -3.0781874E-05
   62.35000     -2.9601601E-05
   62.40000     -2.8443565E-05
   62.45000     -2.7475231E-05
   62.50000     -2.6479016E-05
   62.55000     -2.5522082E-05
   62.60000     -2.4419203E-05
   62.65000     -2.3468207E-05
   62.70000     -2.2399176E-05
   62.75000     -2.1241018E-05
   62.80000     -2.0085754E-05
   62.85000     -1.8771891E-05
   62.90000     -1.7513916E-05
   62.95000     -1.6118061E-05
   63.00000     -1.4985753E-05
   63.05000     -1.3983631E-05
   63.10000     -1.3145059E-05
   63.15000     -1.2503605E-05
   63.20000     -1.2048404E-05
   63.25000     -1.1602936E-05
   63.30000     -1.1163358E-05
   63.35000     -1.0799805E-05
   63.40000     -1.0084556E-05
   63.45000     -9.4445249E-06
   63.50000     -8.8694978E-06
   63.55000     -8.4410967E-06
   63.60000     -7.8947733E-06
   63.65000     -7.4272184E-06
   63.70000     -7.0253827E-06
   63.75000     -6.3412908E-06
   63.80000     -5.5415671E-06
   63.85000     -4.6803602E-06
   63.90000     -4.0701025E-06
   63.95000     -3.4624588E-06
   64.00000     -2.9869261E-06
   64.05000     -2.3852783E-06
   64.10000     -1.7376000E-06
   64.15000     -1.0731420E-06
   64.20000     -2.6694207E-07
   64.25000      7.3760862E-07
   64.30000      1.6661227E-06
   64.35000      2.3095909E-06
   64.40000      3.0745011E-06
   64.45000      3.8323633E-06
   64.50000      4.5390393E-06
   64.55000      5.3438539E-06
   64.60000      6.3054749E-06
   64.65000      7.1551808E-06
   64.70000      7.8642615E-06
   64.75000      8.6934178E-06
   64.80000      9.3661174E-06
   64.85000      1.0094062E-05
   64.90000      1.0789833E-05
   64.95000      1.1646696E-05
   65.00000      1.2358581E-05
   65.05000      1.3229974E-05
   65.10000      1.3861973E-05
   65.15000      1.4374284E-05
   65.20000      1.4968585E-05
   65.25000      1.5408139E-05
   65.30000      1.5805554E-05
   65.35000      1.6123447E-05
   65.40000      1.6460384E-05
   65.45000      1.6730201E-05
   65.50000      1.7229753E-05
   65.55000      1.7547351E-05
   65.60000      1.7881197E-05
   65.65000      1.8507728E-05
   65.70000      1.9089883E-05
   65.75000      1.9557092E-05
   65.80000      2.0038926E-05
   65.85000      2.0522344E-05
   65.90000      2.0989966E-05
   65.95000      2.1518284E-05
   66.00000      2.2065795E-05
   66.05000      2.2759452E-05
   66.10000      2.3427781E-05
   66.15000      2.3956763E-05
   66.20000      2.4395309E-05
   66.25000      2.4749001E-05
   66.30000      2.5110681E-05
   66.35000      2.5409319E-05
   66.40000      2.5464638E-05
   66.45000      2.5753407E-05
   66.50000      2.5936364E-05
   66.55000      2.6024358E-05
   66.60000      2.6023832E-05
   66.65000      2.6034111E-05
   66.70000      2.5948406E-05
   66.75000      2.5677364E-05
   66.80000      2.5486570E-05
   66.85000      2.5608146E-05
   66.90000      2.5713669E-05
   66.95000      2.5734995E-05
   67.00000      2.5857124E-05
   67.05000      2.6013444E-05
   67.10000      2.6126403E-05
   67.15000      2.6317663E-05
   67.20000      2.6367074E-05
   67.25000      2.6651487E-05
   67.30000      2.7139806E-05
   67.35000      2.7490118E-05
   67.40000      2.7902617E-05
   67.45000      2.8196209E-05
   67.50000      2.8420416E-05
   67.55000      2.8626557E-05
   67.60000      2.8860506E-05
   67.65000      2.9049826E-05
   67.70000      2.9008432E-05
   67.75000      2.8798377E-05
   67.80000      2.8665298E-05
   67.85000      2.8245526E-05
   67.90000      2.7655209E-05
   67.95000      2.7089000E-05
   68.00000      2.6393998E-05
   68.05000      2.5625706E-05
   68.10000      2.4778561E-05
   68.15000      2.4097948E-05
   68.20000      2.3341308E-05
   68.25000      2.2658673E-05
   68.30000      2.1883498E-05
   68.35000      2.1247244E-05
   68.40000      2.0506526E-05
   68.45000      1.9889601E-05
   68.50000      1.9284342E-05
   68.55000      1.8681923E-05
   68.60000      1.7983395E-05
   68.65000      1.7120023E-05
   68.70000      1.6262755E-05
   68.75000      1.5387219E-05
   68.80000      1.4765616E-05
   68.85000      1.4336362E-05
   68.90000      1.3696260E-05
   68.95000      1.2924161E-05
   69.00000      1.2012765E-05
   69.05000      1.1042897E-05
   69.10000      1.0136161E-05
   69.15000      9.2561013E-06
   69.20000      8.5026504E-06
   69.25000      7.6697816E-06
   69.30000      6.9954540E-06
   69.35000      6.3413640E-06
   69.40000      5.7936650E-06
   69.45000      5.2616651E-06
   69.50000      4.9454461E-06
   69.55000      4.5463207E-06
   69.60000      4.1041430E-06
   69.65000      3.5700323E-06
   69.70000      3.3589056E-06
   69.75000      3.2266817E-06
   69.80000      3.3455383E-06
   69.85000      3.5223143E-06
   69.90000      3.6843282E-06
   69.95000      3.4337531E-06
   70.00000      3.0279386E-06
   70.05000      2.5209010E-06
   70.10000      2.2418512E-06
   70.15000      2.0727166E-06
   70.20000      1.9425800E-06
   70.25000      1.6404792E-06
   70.30000      1.3956171E-06
   70.35000      9.8024839E-07
   70.40000      7.7059082E-07
   70.45000      7.8975455E-07
   70.50000      1.0100787E-06
   70.55000      1.4061329E-06
   70.60000      2.0130810E-06
   70.65000      2.5972106E-06
   70.70000      3.2166356E-06
   70.75000      3.9214560E-06
   70.80000      4.3127616E-06
   70.85000      4.3406367E-06
   70.90000      4.4167814E-06
   70.95000      4.5090360E-06
   71.00000      4.4034923E-06
   71.05000      4.3557397E-06
   71.10000      4.5315874E-06
   71.15000      4.8207457E-06
   71.20000      5.0717022E-06
   71.25000      5.2072373E-06
   71.30000      5.4989946E-06
   71.35000      5.6596559E-06
   71.40000      5.6546828E-06
   71.45000      5.8888950E-06
   71.50000      6.1397495E-06
   71.55000      6.4732731E-06
   71.60000      6.9444304E-06
   71.65000      7.3037590E-06
   71.70000      7.4822483E-06
   71.75000      7.4974441E-06
   71.80000      7.4952991E-06
   71.85000      7.5867906E-06
   71.90000      7.9079036E-06
   71.95000      8.1780699E-06
   72.00000      8.5816573E-06
   72.05000      9.0896938E-06
   72.10000      9.5978839E-06
   72.15000      1.0010043E-05
   72.20000      1.0358558E-05
   72.25000      1.0558279E-05
   72.30000      1.0539940E-05
   72.35000      1.0554048E-05
   72.40000      1.0587381E-05
   72.45000      1.0588953E-05
   72.50000      1.0665054E-05
   72.55000      1.0748869E-05
   72.60000      1.1005355E-05
   72.65000      1.1262388E-05
   72.70000      1.1479330E-05
   72.75000      1.1455215E-05
   72.80000      1.1298504E-05
   72.85000      1.1138152E-05
   72.90000      1.1109722E-05
   72.95000      1.1567848E-05
   73.00000      1.1853825E-05
   73.05000      1.2266682E-05
   73.10000      1.2707500E-05
   73.15000      1.3025864E-05
   73.20000      1.3461583E-05
   73.25000      1.3924278E-05
   73.30000      1.4412816E-05
   73.35000      1.4651162E-05
   73.40000      1.4477539E-05
   73.45000      1.4271509E-05
   73.50000      1.4005017E-05
   73.55000      1.3705705E-05
   73.60000      1.3380667E-05
   73.65000      1.3073227E-05
   73.70000      1.2587394E-05
   73.75000      1.2219424E-05
   73.80000      1.1790556E-05
   73.85000      1.1445815E-05
   73.90000      1.1193314E-05
   73.95000      1.0896681E-05
   74.00000      1.0552026E-05
   74.05000      1.0206283E-05
   74.10000      1.0008467E-05
   74.15000      1.0017905E-05
   74.20000      1.0181545E-05
   74.25000      1.0650508E-05
   74.30000      1.0913584E-05
   74.35000      1.0871782E-05
   74.40000      1.0709120E-05
   74.45000      1.0516941E-05
   74.50000      1.0121760E-05
   74.55000      9.6595122E-06
   74.60000      9.1335287E-06
   74.65000      8.4749245E-06
   74.70000      7.9143601E-06
   74.75000      7.0705141E-06
   74.80000      6.1527062E-06
   74.85000      5.1817274E-06
   74.90000      4.0791019E-06
   74.95000      2.7666829E-06
   75.00000      1.3141520E-06


==> anc/fig6_midpoint_/Analysis_lgc_eq_wom_mid_constA_heun.dat <==
# T (GeV) C(0)V (fm**-3) tau (fm) Ds (fm)
0.20 0.00822 4.71384 0.52921
0.25 0.00955 4.70497 0.61354
0.30 0.01080 4.70445 0.69364
0.35 0.01186 4.68203 0.75821
0.40 0.01278 4.68116 0.81697
0.45 0.01362 4.59578 0.85473
0.50 0.01437 4.52373 0.88747


==> anc/fig6_midpoint_/C0V_analytic.dat <==
# T (GeV)  C(0)V (fm^-3)
0.1	0.004826750075870849
0.10505050505050506	0.00502927862083536
0.1101010101010101	0.005228535606956318
0.11515151515151516	0.005424597523804013
0.12020202020202021	0.005617538306438427
0.12525252525252525	0.005807513576307658
0.1303030303030303	0.005994348818474529
0.13535353535353536	0.006178345533120965
0.14040404040404042	0.006359493661294452
0.14545454545454545	0.006537797893626184
0.15050505050505053	0.006713502852057934
0.15555555555555556	0.006886472869668933
0.1606060606060606	0.007056834788003436
0.16565656565656567	0.0072246440262704464
0.17070707070707072	0.007389954435740741
0.17575757575757578	0.007552818336645039
0.1808080808080808	0.007713286565881114
0.1858585858585859	0.007871346188551178
0.19090909090909092	0.008027232246399767
0.19595959595959597	0.008180804413514245
0.20101010101010103	0.008332170439166139
0.20606060606060606	0.008481374497119769
0.21111111111111114	0.008628459569617783
0.21616161616161617	0.008773467489937192
0.22121212121212122	0.008916438983076353
0.22626262626262628	0.009057413704581834
0.23131313131313133	0.009196430277661908
0.2363636363636364	0.00933352632859923
0.24141414141414144	0.009468738520648693
0.24646464646464647	0.009602101977585773
0.2515151515151515	0.009733652657243446
0.25656565656565655	0.009863424148397495
0.26161616161616164	0.00999145003352914
0.2666666666666667	0.01011776136386656
0.27171717171717175	0.01024239031019551
0.2767676767676768	0.010365367245205682
0.28181818181818186	0.01048672295116575
0.2868686868686869	0.0106064863883258
0.2919191919191919	0.010724686089843956
0.296969696969697	0.010841350011524246
0.3020202020202021	0.010956505432440308
0.3070707070707071	0.011070178998497576
0.31212121212121213	0.01118239674128888
0.3171717171717172	0.011293184083040904
0.32222222222222224	0.011402565907565523
0.32727272727272727	0.011510566495712042
0.33232323232323235	0.011617209596661312
0.33737373737373744	0.011722518429451106
0.3424242424242424	0.01182651569809014
0.3474747474747475	0.01192922360605149
0.3525252525252526	0.01203066387026688
0.35757575757575766	0.012130857734638767
0.36262626262626263	0.012229825983025883
0.3676767676767677	0.012327588951921773
0.3727272727272728	0.012424166542508476
0.37777777777777777	0.012519578232469188
0.38282828282828285	0.012613843087277702
0.38787878787878793	0.012706979771214443
0.3929292929292929	0.01279900655794787
0.397979797979798	0.01288994134079684
0.40303030303030307	0.012979801634322382
0.40808080808080816	0.013068604617453032
0.4131313131313131	0.013156367100134991
0.4181818181818182	0.013243105534309636
0.4232323232323233	0.013328836062304476
0.42828282828282827	0.013413574492939829
0.43333333333333335	0.013497336317840569
0.43838383838383843	0.013580136719350436
0.4434343434343435	0.013661990578268111
0.4484848484848485	0.013742912481193682
0.45353535353535357	0.013822916727843386
0.45858585858585865	0.013902017338018255
0.4636363636363636	0.013980228058398131
0.4686868686868687	0.014057562369147127
0.4737373737373738	0.01413403349030315
0.4787878787878789	0.014209654387995426
0.48383838383838385	0.014284437780474751
0.48888888888888893	0.014358396143969788
0.493939393939394	0.014431541718386651
0.498989898989899	0.014503886512783394
0.5040404040404041	0.014575442310839007
0.5090909090909091	0.014646220675971345
0.5141414141414142	0.014716232956457102
0.5191919191919192	0.01478549029035044
0.5242424242424243	0.01485400361026873
0.5292929292929294	0.014921783648100644
0.5343434343434343	0.014988840939428339
0.5393939393939394	0.01505518582805705
0.5444444444444445	0.015120828470242056
0.5494949494949496	0.0151857788388643
0.5545454545454546	0.01525004672750646
0.5595959595959596	0.01531364175439759
0.5646464646464647	0.015376573366263479
0.5696969696969697	0.015438850842069547
0.5747474747474748	0.015500483296674675
0.5797979797979799	0.015561479684377691
0.5848484848484848	0.0156218488023814
0.5898989898989899	0.015681599294166886
0.594949494949495	0.01574073965274493
0.6	0.015799278223924323


==> anc/fig7_midpoint_/Analysis_lgc_eq_wom_mid_constA_heun.dat <==
# T (GeV) C(0)V (fm**-3) tau (fm) Ds (fm)
0.20 0.00822 4.71384 0.52921
0.25 0.00955 4.70497 0.61354
0.30 0.01080 4.70445 0.69364
0.35 0.01186 4.68203 0.75821
0.40 0.01278 4.68116 0.81697
0.45 0.01362 4.59578 0.85473
0.50 0.01437 4.52373 0.88747


==> anc/fig7_midpoint_/Estimate_Ds_vs_T.dat <==
# T (GeV) T/A/M (fm) T/A(<E>+T) (fm)
0.20000 0.78740 0.54925
0.20303 0.79933 0.55483
0.20606 0.81126 0.56035
0.20909 0.82319 0.56581
0.21212 0.83512 0.57121
0.21515 0.84705 0.57655
0.21818 0.85898 0.58184
0.22121 0.87091 0.58707
0.22424 0.88284 0.59224
0.22727 0.89477 0.59736
0.23030 0.90670 0.60243
0.23333 0.91864 0.60744
0.23636 0.93057 0.61240
0.23939 0.94250 0.61731
0.24242 0.95443 0.62217
0.24545 0.96636 0.62698
0.24848 0.97829 0.63173
0.25152 0.99022 0.63644
0.25455 1.00215 0.64110
0.25758 1.01408 0.64571
0.26061 1.02601 0.65028
0.26364 1.03794 0.65479
0.26667 1.04987 0.65926
0.26970 1.06180 0.66369
0.27273 1.07373 0.66807
0.27576 1.08566 0.67240
0.27879 1.09759 0.67669
0.28182 1.10952 0.68094
0.28485 1.12145 0.68514
0.28788 1.13338 0.68930
0.29091 1.14531 0.69342
0.29394 1.15724 0.69750
0.29697 1.16917 0.70154
0.30000 1.18110 0.70554
0.30303 1.19303 0.70949
0.30606 1.20496 0.71341
0.30909 1.21689 0.71729
0.31212 1.22882 0.72113
0.31515 1.24075 0.72493
0.31818 1.25268 0.72870
0.32121 1.26461 0.73242
0.32424 1.27654 0.73611
0.32727 1.28848 0.73977
0.33030 1.30041 0.74339
0.33333 1.31234 0.74697
0.33636 1.32427 0.75052
0.33939 1.33620 0.75403
0.34242 1.34813 0.75751
0.34545 1.36006 0.76096
0.34848 1.37199 0.76437
0.35152 1.38392 0.76775
0.35455 1.39585 0.77110
0.35758 1.40778 0.77441
0.36061 1.41971 0.77770
0.36364 1.43164 0.78095
0.36667 1.44357 0.78417
0.36970 1.45550 0.78736
0.37273 1.46743 0.79052
0.37576 1.47936 0.79365
0.37879 1.49129 0.79675
0.38182 1.50322 0.79982
0.38485 1.51515 0.80287
0.38788 1.52708 0.80588
0.39091 1.53901 0.80887
0.39394 1.55094 0.81182
0.39697 1.56287 0.81476
0.40000 1.57480 0.81766
0.40303 1.58673 0.82053
0.40606 1.59866 0.82338
0.40909 1.61059 0.82621
0.41212 1.62252 0.82901
0.41515 1.63445 0.83178
0.41818 1.64639 0.83452
0.42121 1.65832 0.83724
0.42424 1.67025 0.83994
0.42727 1.68218 0.84261
0.43030 1.69411 0.84526
0.43333 1.70604 0.84788
0.43636 1.71797 0.85048
0.43939 1.72990 0.85306
0.44242 1.74183 0.85561
0.44545 1.75376 0.85814
0.44848 1.76569 0.86065
0.45152 1.77762 0.86314
0.45455 1.78955 0.86560
0.45758 1.80148 0.86804
0.46061 1.81341 0.87046
0.46364 1.82534 0.87286
0.46667 1.83727 0.87523
0.46970 1.84920 0.87759
0.47273 1.86113 0.87992
0.47576 1.87306 0.88224
0.47879 1.88499 0.88453
0.48182 1.89692 0.88681
0.48485 1.90885 0.88906
0.48788 1.92078 0.89130
0.49091 1.93271 0.89351
0.49394 1.94464 0.89571
0.49697 1.95657 0.89788
0.50000 1.96850 0.90004



==> anc/fig8_midpoint_/taum0.5/correlation_taum0.5/dt0.05_heuncorr_taum0.5_T0.2.dat <==
  5.000000000000000E-002  8.417387051509915E-003
  0.100000000000000       8.404917683622766E-003
  0.150000000000000       8.385251089853807E-003
  0.200000000000000       8.359131271258613E-003
  0.250000000000000       8.327234890330226E-003
  0.300000000000000       8.290177965914840E-003
  0.350000000000000       8.248518820443760E-003
  0.400000000000000       8.202766706353708E-003
  0.450000000000000       8.153383382452778E-003
  0.500000000000000       8.100788079830274E-003
  0.550000000000000       8.045361867306764E-003
  0.600000000000000       7.987451065409972E-003
  0.650000000000000       7.927370937686962E-003
  0.700000000000000       7.865407419403546E-003
  0.750000000000000       7.801819173056259E-003
  0.800000000000000       7.736840709166554E-003
  0.850000000000000       7.670683960999449E-003
  0.900000000000000       7.603539112105330E-003
  0.950000000000000       7.535577969493527E-003
   1.00000000000000       7.466954822695281E-003
   1.05000000000000       7.397810417984873E-003
   1.10000000000000       7.328270780675267E-003
   1.15000000000000       7.258450583764099E-003
   1.20000000000000       7.188452172221824E-003
   1.25000000000000       7.118366982410331E-003
   1.30000000000000       7.048276981798928E-003
   1.35000000000000       6.978254493099706E-003
   1.40000000000000       6.908362503794038E-003
   1.45000000000000       6.838657261836493E-003
   1.50000000000000       6.769187800846735E-003
   1.55000000000000       6.699997346623079E-003
   1.60000000000000       6.631124685000322E-003
   1.65000000000000       6.562604052639108E-003
   1.70000000000000       6.494466256147713E-003
   1.75000000000000       6.426739308591212E-003
   1.80000000000000       6.359446921694717E-003
   1.85000000000000       6.292611013135568E-003
   1.90000000000000       6.226251472669406E-003
   1.95000000000000       6.160386264796701E-003
   2.00000000000000       6.095029926677291E-003
   2.05000000000000       6.030194328334844E-003
   2.10000000000000       5.965888921147295E-003
   2.15000000000000       5.902121184403765E-003
   2.20000000000000       5.838897928875042E-003
   2.25000000000000       5.776225731786479E-003
   2.30000000000000       5.714110211709218E-003
   2.35000000000000       5.652558101617276E-003
   2.40000000000000       5.591575591326740E-003
   2.45000000000000       5.531168370103103E-003
   2.50000000000000       5.471339382684377E-003
   2.55000000000000       5.412090898415651E-003
   2.60000000000000       5.353423724790964E-003
   2.65000000000000       5.295338026146678E-003
   2.70000000000000       5.237834794675037E-003
   2.75000000000000       5.180913329334069E-003
   2.80000000000000       5.124572215779321E-003
   2.85000000000000       5.068808757377629E-003
   2.90000000000000       5.013620348944234E-003
   2.95000000000000       4.959005241117078E-003
   3.00000000000000       4.904960575496799E-003
   3.05000000000000       4.851485657355894E-003
   3.10000000000000       4.798577628797000E-003
   3.15000000000000       4.746232693524396E-003
   3.20000000000000       4.694446995876870E-003
   3.25000000000000       4.643216607693799E-003
   3.30000000000000       4.592537158979780E-003
   3.35000000000000       4.542404323295145E-003
   3.40000000000000       4.492814857990649E-003
   3.45000000000000       4.443765247922025E-003
   3.50000000000000       4.395251907089663E-003
   3.55000000000000       4.347271057380172E-003
   3.60000000000000       4.299820045250902E-003
   3.65000000000000       4.252894937129413E-003
   3.70000000000000       4.206492187659065E-003
   3.75000000000000       4.160606280508131E-003
   3.80000000000000       4.115231354058595E-003
   3.85000000000000       4.070361699600884E-003
   3.90000000000000       4.025992074419138E-003
   3.95000000000000       3.982116220546601E-003
   4.00000000000000       3.938727853849023E-003
   4.05000000000000       3.895820792775541E-003
   4.10000000000000       3.853389477038948E-003
   4.15000000000000       3.811427958811386E-003
   4.20000000000000       3.769928977339635E-003
   4.25000000000000       3.728884227567060E-003
   4.30000000000000       3.688285989710967E-003
   4.35000000000000       3.648126129335302E-003
   4.40000000000000       3.608396610413473E-003
   4.45000000000000       3.569089350525782E-003
   4.50000000000000       3.530197041255518E-003
   4.55000000000000       3.491714144074733E-003
   4.60000000000000       3.453634262022513E-003
   4.65000000000000       3.415951633687210E-003
   4.70000000000000       3.378660451394018E-003
   4.75000000000000       3.341755319153987E-003
   4.80000000000000       3.305230411441220E-003
   4.85000000000000       3.269081398606982E-003
   4.90000000000000       3.233303541469966E-003
   4.95000000000000       3.197890448811005E-003
   5.00000000000000       3.162836589144642E-003
   5.05000000000000       3.128137495692229E-003
   5.10000000000000       3.093788783762171E-003
   5.15000000000000       3.059786696698224E-003
   5.20000000000000       3.026129532670604E-003
   5.25000000000000       2.992814983470074E-003
   5.30000000000000       2.959841559162731E-003
   5.35000000000000       2.927207186062136E-003
   5.40000000000000       2.894910074257062E-003
   5.45000000000000       2.862947410554989E-003
   5.50000000000000       2.831317012398916E-003
   5.55000000000000       2.800017427381509E-003
   5.60000000000000       2.769046463869033E-003
   5.65000000000000       2.738401147331668E-003
   5.70000000000000       2.708078907220714E-003
   5.75000000000000       2.678075511222984E-003
   5.80000000000000       2.648388073681511E-003
   5.85000000000000       2.619015478932702E-003
   5.90000000000000       2.589957244673226E-003
   5.95000000000000       2.561213062873723E-003
   6.00000000000000       2.532781109444322E-003
   6.05000000000000       2.504658684119268E-003
   6.10000000000000       2.476842378316243E-003
   6.15000000000000       2.449329238115233E-003
   6.20000000000000       2.422115486834023E-003
   6.25000000000000       2.395196887143809E-003
   6.30000000000000       2.368568730213698E-003
   6.35000000000000       2.342227591695833E-003
   6.40000000000000       2.316170406710283E-003
   6.45000000000000       2.290394657592689E-003
   6.50000000000000       2.264898152099747E-003
   6.55000000000000       2.239677933480489E-003
   6.60000000000000       2.214729264845136E-003
   6.65000000000000       2.190046142770292E-003
   6.70000000000000       2.165624553351638E-003
   6.75000000000000       2.141461650438721E-003
   6.80000000000000       2.117554616132800E-003
   6.85000000000000       2.093900317978247E-003
   6.90000000000000       2.070496127402122E-003
   6.95000000000000       2.047339235955362E-003
   7.00000000000000       2.024426869761864E-003
   7.05000000000000       2.001755964873406E-003
   7.10000000000000       1.979323310087467E-003
   7.15000000000000       1.957126378878568E-003
   7.20000000000000       1.935164023195138E-003
   7.25000000000000       1.913435628458462E-003
   7.30000000000000       1.891939901239804E-003
   7.35000000000000       1.870676115044602E-003
   7.40000000000000       1.849643812397928E-003
   7.45000000000000       1.828840883890398E-003
   7.50000000000000       1.808264538126482E-003
   7.55000000000000       1.787913099034514E-003
   7.60000000000000       1.767785075909193E-003
   7.65000000000000       1.747878278903494E-003
   7.70000000000000       1.728189626276640E-003
   7.75000000000000       1.708716139465724E-003
   7.80000000000000       1.689456007153067E-003
   7.85000000000000       1.670408604749480E-003
   7.90000000000000       1.651573777989491E-003
   7.95000000000000       1.632951475670978E-003
   8.00000000000000       1.614539610545602E-003
   8.05000000000000       1.596336003887802E-003
   8.10000000000000       1.578337819353282E-003
   8.15000000000000       1.560543347487756E-003
   8.20000000000000       1.542950578305881E-003
   8.25000000000000       1.525558588321058E-003
   8.30000000000000       1.508365889416118E-003
   8.35000000000000       1.491371196030160E-003
   8.40000000000000       1.474572466194275E-003
   8.45000000000000       1.457966994140898E-003
   8.50000000000000       1.441551603457459E-003
   8.55000000000000       1.425323573791482E-003
   8.60000000000000       1.409280471373988E-003
   8.65000000000000       1.393420900761508E-003
   8.70000000000000       1.377743935427770E-003
   8.75000000000000       1.362248624664171E-003
   8.80000000000000       1.346933587938916E-003
   8.85000000000000       1.331797820619284E-003
   8.90000000000000       1.316841118476867E-003
   8.95000000000000       1.302063175585029E-003
   9.00000000000000       1.287462104666693E-003
   9.05000000000000       1.273036559753127E-003
   9.10000000000000       1.258786532823706E-003
   9.15000000000000       1.244712574738696E-003
   9.20000000000000       1.230814606291346E-003
   9.25000000000000       1.217090928649307E-003
   9.30000000000000       1.203538957967134E-003
   9.35000000000000       1.190156228392052E-003
   9.40000000000000       1.176939587065842E-003
   9.45000000000000       1.163885458870511E-003
   9.50000000000000       1.150989804249727E-003
   9.55000000000000       1.138249248346105E-003
   9.60000000000000       1.125660964878709E-003
   9.65000000000000       1.113222384830531E-003
   9.70000000000000       1.100932004487003E-003
   9.75000000000000       1.088789680703583E-003
   9.80000000000000       1.076795050650471E-003
   9.85000000000000       1.064947618320021E-003
   9.90000000000000       1.053245516751414E-003
   9.95000000000000       1.041685799959706E-003
   10.0000000000000       1.030264679218264E-003
   10.0500000000000       1.018978443679962E-003
   10.1000000000000       1.007823655357268E-003
   10.1500000000000       9.967977144380142E-004
   10.2000000000000       9.858980413879263E-004
   10.2500000000000       9.751222418114475E-004
   10.3000000000000       9.644671360011324E-004
   10.3500000000000       9.539297745923523E-004
   10.4000000000000       9.435075387178209E-004
   10.4500000000000       9.331988842601087E-004
   10.5000000000000       9.230021818272977E-004
   10.5500000000000       9.129162997233411E-004
   10.6000000000000       9.029404205512831E-004
   10.6500000000000       8.930743121150679E-004
   10.7000000000000       8.833174317121207E-004
   10.7500000000000       8.736693529433179E-004
   10.8000000000000       8.641280804353442E-004
   10.8500000000000       8.546908691533308E-004
   10.9000000000000       8.453562982059099E-004
   10.9500000000000       8.361221436568196E-004
   11.0000000000000       8.269855064884426E-004
   11.0500000000000       8.179440578122112E-004
   11.1000000000000       8.089959812280495E-004
   11.1500000000000       8.001405928166834E-004
   11.2000000000000       7.913765245798194E-004
   11.2500000000000       7.827034508961822E-004
   11.3000000000000       7.741200591379274E-004
   11.3500000000000       7.656257492232815E-004
   11.4000000000000       7.572197946302038E-004
   11.4500000000000       7.489018513733255E-004
   11.5000000000000       7.406700421260465E-004
   11.5500000000000       7.325214537950432E-004
   11.6000000000000       7.244540875259584E-004
   11.6500000000000       7.164656313375276E-004
   11.7000000000000       7.085541070006868E-004
   11.7500000000000       7.007186581578792E-004
   11.8000000000000       6.929591307356332E-004
   11.8500000000000       6.852748098702978E-004
   11.9000000000000       6.776637451708679E-004
   11.9500000000000       6.701243274609879E-004
   12.0000000000000       6.626565904219644E-004
   12.0500000000000       6.552616442389041E-004
   12.1000000000000       6.479400275034946E-004
   12.1500000000000       6.406920714367973E-004
   12.2000000000000       6.335171485559860E-004
   12.2500000000000       6.264162885713786E-004
   12.3000000000000       6.193893783903635E-004
   12.3500000000000       6.124347787693864E-004
   12.4000000000000       6.055515497971642E-004
   12.4500000000000       5.987383316366676E-004
   12.5000000000000       5.919950921058018E-004
   12.5500000000000       5.853211293872513E-004
   12.6000000000000       5.787161574790390E-004
   12.6500000000000       5.721807544882049E-004
   12.7000000000000       5.657142025285213E-004
   12.7500000000000       5.593163651134461E-004
   12.8000000000000       5.529860722467930E-004
   12.8500000000000       5.467213008566539E-004
   12.9000000000000       5.405201419522352E-004
   12.9500000000000       5.343804882761294E-004
   13.0000000000000       5.283017938969398E-004
   13.0500000000000       5.222830298763383E-004
   13.1000000000000       5.163229640702601E-004
   13.1500000000000       5.104193132785657E-004
   13.2000000000000       5.045704514569565E-004
   13.2500000000000       4.987749978182658E-004
   13.3000000000000       4.930317261805651E-004
   13.3500000000000       4.873396614611825E-004
   13.4000000000000       4.816978568848359E-004
   13.4500000000000       4.761052610711480E-004
   13.5000000000000       4.705608833552140E-004
   13.5500000000000       4.650634534282801E-004
   13.6000000000000       4.596131493507422E-004
   13.6500000000000       4.542116406301927E-004
   13.7000000000000       4.488606420427643E-004
   13.7500000000000       4.435609604897320E-004
   13.8000000000000       4.383128413037045E-004
   13.8500000000000       4.331153696803722E-004
   13.9000000000000       4.279675780199202E-004
   13.9500000000000       4.228686024996055E-004
   14.0000000000000       4.178176596752690E-004
   14.0500000000000       4.128150722063796E-004
   14.1000000000000       4.078617399573886E-004
   14.1500000000000       4.029577717779129E-004
   14.2000000000000       3.981021141864425E-004
   14.2500000000000       3.932926292514664E-004
   14.3000000000000       3.885278956562686E-004
   14.3500000000000       3.838060774489191E-004
   14.4000000000000       3.791255791914144E-004
   14.4500000000000       3.744845476577148E-004
   14.5000000000000       3.698827664302714E-004
   14.5500000000000       3.653211766443797E-004
   14.6000000000000       3.608021170538347E-004
   14.6500000000000       3.563258295691899E-004
   14.7000000000000       3.518929865766324E-004
   14.7500000000000       3.475046924496725E-004
   14.8000000000000       3.431606537575247E-004
   14.8500000000000       3.388609596970525E-004
   14.9000000000000       3.346058649303411E-004
   14.9500000000000       3.303953985412420E-004
   15.0000000000000       3.262284937083773E-004
   15.0500000000000       3.221037615317270E-004
   15.1000000000000       3.180204333183322E-004
   15.1500000000000       3.139780223214652E-004
   15.2000000000000       3.099748291923987E-004
   15.2500000000000       3.060102428614893E-004
   15.3000000000000       3.020824422462415E-004
   15.3500000000000       2.981890171894681E-004
   15.4000000000000       2.943278022821544E-004
   15.4500000000000       2.904977446701422E-004
   15.5000000000000       2.866982140584566E-004
   15.5500000000000       2.829282981185185E-004
   15.6000000000000       2.791870394672986E-004
   15.6500000000000       2.754744394634451E-004
   15.7000000000000       2.717904047251638E-004
   15.7500000000000       2.681354737968899E-004
   15.8000000000000       2.645088886520676E-004
   15.8500000000000       2.609095892312550E-004
   15.9000000000000       2.573372553791157E-004
   15.9500000000000       2.537916216228330E-004
   16.0000000000000       2.502720091467955E-004
   16.0500000000000       2.467781441303629E-004
   16.1000000000000       2.433107568763742E-004
   16.1500000000000       2.398724640630461E-004
   16.2000000000000       2.364649339641650E-004
   16.2500000000000       2.330894999300086E-004
   16.3000000000000       2.297466543788884E-004
   16.3500000000000       2.264368180831912E-004
   16.4000000000000       2.231600923547243E-004
   16.4500000000000       2.199171192243034E-004
   16.5000000000000       2.167085192973971E-004
   16.5500000000000       2.135344803702999E-004
   16.6000000000000       2.103957046200844E-004
   16.6500000000000       2.072932751277915E-004
   16.7000000000000       2.042284344777995E-004
   16.7500000000000       2.012017205949314E-004
   16.8000000000000       1.982128430148891E-004
   16.8500000000000       1.952609284864928E-004
   16.9000000000000       1.923447575063709E-004
   16.9500000000000       1.894639592687298E-004
   17.0000000000000       1.866189343071704E-004
   17.0500000000000       1.838094043472859E-004
   17.1000000000000       1.810352338517990E-004
   17.1500000000000       1.782978337766672E-004
   17.2000000000000       1.755977680472343E-004
   17.2500000000000       1.729349047521320E-004
   17.3000000000000       1.703105295941894E-004
   17.3500000000000       1.677268437832103E-004
   17.4000000000000       1.651866366126744E-004
   17.4500000000000       1.626917100512260E-004
   17.5000000000000       1.602427516002550E-004
   17.5500000000000       1.578391805085984E-004
   17.6000000000000       1.554801221054246E-004
   17.6500000000000       1.531649861221758E-004
   17.7000000000000       1.508929826805370E-004
   17.7500000000000       1.486624384853402E-004
   17.8000000000000       1.464719103073437E-004
   17.8500000000000       1.443188701236377E-004
   17.9000000000000       1.422011990378653E-004
   17.9500000000000       1.401176286592215E-004
   18.0000000000000       1.380658507467167E-004
   18.0500000000000       1.360445794821859E-004
   18.1000000000000       1.340539772409824E-004
   18.1500000000000       1.320939189074717E-004
   18.2000000000000       1.301639666055024E-004
   18.2500000000000       1.282627461071302E-004
   18.3000000000000       1.263877564764225E-004
   18.3500000000000       1.245372926557478E-004
   18.4000000000000       1.227092779764789E-004
   18.4500000000000       1.209033447328292E-004
   18.5000000000000       1.191174229172147E-004
   18.5500000000000       1.173514631960142E-004
   18.6000000000000       1.156036937353851E-004
   18.6500000000000       1.138729790130643E-004
   18.7000000000000       1.121587293980948E-004
   18.7500000000000       1.104596603052833E-004
   18.8000000000000       1.087752442321151E-004
   18.8500000000000       1.071061064887730E-004
   18.9000000000000       1.054529859932878E-004
   18.9500000000000       1.038160332796603E-004
   19.0000000000000       1.021967449933011E-004
   19.0500000000000       1.005966373879712E-004
   19.1000000000000       9.901797403463091E-005
   19.1500000000000       9.746258801682230E-005
   19.2000000000000       9.593220336269446E-005
   19.2500000000000       9.442753807178484E-005
   19.3000000000000       9.294932379666877E-005
   19.3500000000000       9.149840576385653E-005
   19.4000000000000       9.007495667683446E-005
   19.4500000000000       8.867781990808226E-005
   19.5000000000000       8.730562693145989E-005
   19.5500000000000       8.595623543693354E-005
   19.6000000000000       8.462749740563505E-005
   19.6500000000000       8.331824261240126E-005
   19.7000000000000       8.202764169952624E-005
   19.7500000000000       8.075528781113596E-005
   19.8000000000000       7.950103721508088E-005
   19.8500000000000       7.826468208379212E-005
   19.9000000000000       7.704597095378296E-005
   19.9500000000000       7.584386485626560E-005
   20.0000000000000       7.465832558254465E-005
   20.0500000000000       7.348884758972611E-005
   20.1000000000000       7.233528079175290E-005
   20.1500000000000       7.119753542978584E-005
   20.2000000000000       7.007589180371893E-005
   20.2500000000000       6.897170041561432E-005
   20.3000000000000       6.788468613194762E-005
   20.3500000000000       6.681284461411724E-005
   20.4000000000000       6.575493439220268E-005
   20.4500000000000       6.470812174139906E-005
   20.5000000000000       6.366989521595691E-005
   20.5500000000000       6.263875945352855E-005
   20.6000000000000       6.161362536339226E-005
   20.6500000000000       6.059307825125101E-005
   20.7000000000000       5.957656159268018E-005
   20.7500000000000       5.856291420091277E-005
   20.8000000000000       5.755162772530334E-005
   20.8500000000000       5.654061012810662E-005
   20.9000000000000       5.552764539580643E-005
   20.9500000000000       5.451144019316060E-005
   21.0000000000000       5.348972594136213E-005
   21.0500000000000       5.246024819415153E-005
   21.1000000000000       5.142105207145915E-005
   21.1500000000000       5.037070624366551E-005
   21.2000000000000       4.930854806087828E-005
   21.2500000000000       4.823466688341732E-005
   21.3000000000000       4.715039756299615E-005
   21.3500000000000       4.605750384463848E-005
   21.4000000000000       4.495721945362037E-005
   21.4500000000000       4.385065723007272E-005
   21.5000000000000       4.273752583265889E-005
   21.5500000000000       4.161798402900215E-005
   21.6000000000000       4.049358472390042E-005
   21.6500000000000       3.936657628679447E-005
   21.7000000000000       3.824008742562892E-005
   21.7500000000000       3.711781054126316E-005
   21.8000000000000       3.600394940089832E-005
   21.8500000000000       3.490220110558788E-005
   21.9000000000000       3.381666410711884E-005
   21.9500000000000       3.275183542952919E-005
   22.0000000000000       3.171107485841933E-005
   22.0500000000000       3.069652949085983E-005
   22.1000000000000       2.971078975157102E-005
   22.1500000000000       2.875564872936467E-005
   22.2000000000000       2.783245306776251E-005
   22.2500000000000       2.694282668391194E-005
   22.3000000000000       2.608744715986488E-005
   22.3500000000000       2.526622624412225E-005
   22.4000000000000       2.447893771155886E-005
   22.4500000000000       2.372578626521642E-005
   22.5000000000000       2.300585765013426E-005
   22.5500000000000       2.231714612677504E-005
   22.6000000000000       2.165780701150007E-005
   22.6500000000000       2.102611537609317E-005
   22.7000000000000       2.042058549750058E-005
   22.7500000000000       1.983909024052892E-005
   22.8000000000000       1.928012760057464E-005
   22.8500000000000       1.874213493503574E-005
   22.9000000000000       1.822472847152307E-005
   22.9500000000000       1.772704079873806E-005
   23.0000000000000       1.724674047761862E-005
   23.0500000000000       1.678084727326745E-005
   23.1000000000000       1.632833063496389E-005
   23.1500000000000       1.588854836146393E-005
   23.2000000000000       1.546218459793244E-005
   23.2500000000000       1.504895470924737E-005
   23.3000000000000       1.464764141375918E-005
   23.3500000000000       1.425637193731465E-005
   23.4000000000000       1.387388588228438E-005
   23.4500000000000       1.349866668016001E-005
   23.5000000000000       1.312981185123655E-005
   23.5500000000000       1.276653563917006E-005
   23.6000000000000       1.240879734980305E-005
   23.6500000000000       1.205709625707918E-005
   23.7000000000000       1.171239091756639E-005
   23.7500000000000       1.137554655363904E-005
   23.8000000000000       1.104711384406279E-005
   23.8500000000000       1.072767483612223E-005
   23.9000000000000       1.041755351662872E-005
   23.9500000000000       1.011595557633273E-005
   24.0000000000000       9.821662965979899E-006
   24.0500000000000       9.534565349222566E-006
   24.1000000000000       9.252467265993333E-006
   24.1500000000000       8.973800584358190E-006
   24.2000000000000       8.698153965922752E-006
   24.2500000000000       8.424755697749314E-006
   24.3000000000000       8.153677185618653E-006
   24.3500000000000       7.885082746248120E-006
   24.4000000000000       7.617079261002508E-006
   24.4500000000000       7.348620046534864E-006
   24.5000000000000       7.078958203393780E-006
   24.5500000000000       6.808523734196203E-006
   24.6000000000000       6.537592708328230E-006
   24.6500000000000       6.266636706565480E-006
   24.7000000000000       5.996317565630883E-006
   24.7500000000000       5.726914594155661E-006
   24.8000000000000       5.459202525471270E-006
   24.8500000000000       5.194526467934158E-006
   24.9000000000000       4.934111620802868E-006
   24.9500000000000       4.680196053902892E-006
   25.0000000000000       4.433749905040155E-006
   25.0500000000000       4.194598266817997E-006
   25.1000000000000       3.963215640809332E-006
   25.1500000000000       3.740147110240834E-006
   25.2000000000000       3.524583710143531E-006
   25.2500000000000       3.316018855843170E-006
   25.3000000000000       3.113917181463101E-006
   25.3500000000000       2.916701915229343E-006
   25.4000000000000       2.721959709475208E-006
   25.4500000000000       2.527914081228432E-006
   25.5000000000000       2.333758202577228E-006
   25.5500000000000       2.139745680762525E-006
   25.6000000000000       1.945434274502230E-006
   25.6500000000000       1.749661130503756E-006
   25.7000000000000       1.552154945980741E-006
   25.7500000000000       1.351663385232623E-006
   25.8000000000000       1.147722271201714E-006
   25.8500000000000       9.416568849231942E-007
   25.9000000000000       7.351697489679995E-007
   25.9500000000000       5.286032073138102E-007
   26.0000000000000       3.215387618854569E-007
   26.0500000000000       1.137692192480939E-007
   26.1000000000000      -9.491510300291112E-008
   26.1500000000000      -3.060404941946941E-007
   26.2000000000000      -5.209272706909505E-007
   26.2500000000000      -7.413087316899950E-007
   26.3000000000000      -9.681806586518059E-007
   26.3500000000000      -1.203395094680084E-006
   26.4000000000000      -1.448526078051190E-006
   26.4500000000000      -1.705158775707919E-006
   26.5000000000000      -1.974073575919426E-006
   26.5500000000000      -2.255746585502066E-006
   26.6000000000000      -2.550993897509034E-006
   26.6500000000000      -2.860244084339205E-006
   26.7000000000000      -3.183691500632639E-006
   26.7500000000000      -3.520401753768432E-006
   26.8000000000000      -3.869174339120955E-006
   26.8500000000000      -4.228819978304083E-006
   26.9000000000000      -4.598555887558720E-006
   26.9500000000000      -4.977048028662950E-006
   27.0000000000000      -5.362109603789099E-006
   27.0500000000000      -5.751705984668943E-006
   27.1000000000000      -6.144029668828361E-006
   27.1500000000000      -6.538212583112632E-006
   27.2000000000000      -6.934711656643198E-006
   27.2500000000000      -7.334600545122632E-006
   27.3000000000000      -7.739495110369193E-006
   27.3500000000000      -8.151035051258730E-006
   27.4000000000000      -8.570904068582141E-006
   27.4500000000000      -9.000779659365199E-006
   27.5000000000000      -9.441719224487870E-006
   27.5500000000000      -9.895508980597711E-006
   27.6000000000000      -1.036273342778540E-005
   27.6500000000000      -1.084309862043061E-005
   27.7000000000000      -1.133594489109753E-005
   27.7500000000000      -1.184070926348793E-005
   27.8000000000000      -1.235620970942089E-005
   27.8500000000000      -1.288040945950200E-005
   27.9000000000000      -1.341050750460438E-005
   27.9500000000000      -1.394262748647676E-005
   28.0000000000000      -1.447195089823041E-005
   28.0500000000000      -1.499448447791118E-005
   28.1000000000000      -1.550750064930192E-005
   28.1500000000000      -1.600734567316516E-005
   28.2000000000000      -1.649145567349555E-005
   28.2500000000000      -1.695865447986185E-005
   28.3000000000000      -1.740824650794023E-005
   28.3500000000000      -1.784007524517652E-005
   28.4000000000000      -1.825472681142221E-005
   28.4500000000000      -1.865196795575857E-005
   28.5000000000000      -1.903204659515855E-005
   28.5500000000000      -1.939525111723804E-005
   28.6000000000000      -1.974268398274344E-005
   28.6500000000000      -2.007451485597836E-005
   28.7000000000000      -2.039201658325931E-005
   28.7500000000000      -2.069718607693612E-005
   28.8000000000000      -2.099170705966581E-005
   28.8500000000000      -2.127541122711051E-005
   28.9000000000000      -2.154766329335258E-005
   28.9500000000000      -2.180683475444298E-005
   29.0000000000000      -2.205127801368678E-005
   29.0500000000000      -2.228026022150244E-005
   29.1000000000000      -2.249365884718937E-005
   29.1500000000000      -2.269105681532172E-005
   29.2000000000000      -2.287265233195452E-005
   29.2500000000000      -2.303776468520753E-005
   29.3000000000000      -2.318685701979778E-005
   29.3500000000000      -2.332218974340034E-005
   29.4000000000000      -2.344531077668072E-005
   29.4500000000000      -2.355743240459362E-005
   29.5000000000000      -2.366126794436801E-005
   29.5500000000000      -2.375945479223793E-005
   29.6000000000000      -2.385403441662554E-005
   29.6500000000000      -2.394682036185832E-005
   29.7000000000000      -2.403775928795389E-005
   29.7500000000000      -2.412777059304982E-005
   29.8000000000000      -2.421721017270777E-005
   29.8500000000000      -2.430663048706430E-005
   29.9000000000000      -2.439682641613583E-005
   29.9500000000000      -2.448867844597796E-005
   30.0000000000000      -2.458234885328773E-005
   30.0500000000000      -2.467898762789035E-005
   30.1000000000000      -2.477924809491350E-005
   30.1500000000000      -2.488362389864388E-005
   30.2000000000000      -2.499373266916876E-005
   30.2500000000000      -2.511075082049699E-005
   30.3000000000000      -2.523589665949309E-005
   30.3500000000000      -2.536932936992964E-005
   30.4000000000000      -2.551177045629470E-005
   30.4500000000000      -2.566342148641730E-005
   30.5000000000000      -2.582460155731464E-005
   30.5500000000000      -2.599465915934669E-005
   30.6000000000000      -2.617296945614393E-005
   30.6500000000000      -2.635905636218754E-005
   30.7000000000000      -2.655299506202366E-005
   30.7500000000000      -2.675386041191756E-005
   30.8000000000000      -2.695940751819710E-005
   30.8500000000000      -2.716871185197433E-005
   30.9000000000000      -2.738260231450588E-005
   30.9500000000000      -2.760153671599262E-005
   31.0000000000000      -2.782673380799410E-005
   31.0500000000000      -2.806104169924439E-005
   31.1000000000000      -2.830735882066553E-005
   31.1500000000000      -2.856743676842950E-005
   31.2000000000000      -2.884172584995460E-005
   31.2500000000000      -2.913007430154140E-005
   31.3000000000000      -2.943180617786469E-005
   31.3500000000000      -2.974567283189364E-005
   31.4000000000000      -3.006785172113483E-005
   31.4500000000000      -3.039483387356808E-005
   31.5000000000000      -3.072465691549826E-005
   31.5500000000000      -3.105619908313587E-005
   31.6000000000000      -3.138837513022912E-005
   31.6500000000000      -3.171901139882437E-005
   31.7000000000000      -3.204555717210704E-005
   31.7500000000000      -3.236685014015435E-005
   31.8000000000000      -3.268195494924753E-005
   31.8500000000000      -3.299023164466421E-005
   31.9000000000000      -3.329051549045639E-005
   31.9500000000000      -3.358344240867205E-005
   32.0000000000000      -3.386878190358493E-005
   32.0500000000000      -3.414610629868473E-005
   32.1000000000000      -3.441421468357715E-005
   32.1500000000000      -3.467152738824781E-005
   32.2000000000000      -3.491686972884004E-005
   32.2500000000000      -3.514909051567536E-005
   32.3000000000000      -3.536823135025385E-005
   32.3500000000000      -3.557471927363049E-005
   32.4000000000000      -3.576797597598036E-005
   32.4500000000000      -3.594765019674858E-005
   32.5000000000000      -3.611362155491110E-005
   32.5500000000000      -3.626673922989628E-005
   32.6000000000000      -3.640917988194064E-005
   32.6500000000000      -3.654279515921253E-005
   32.7000000000000      -3.666886498179349E-005
   32.7500000000000      -3.678750377646716E-005
   32.8000000000000      -3.689816996675340E-005
   32.8500000000000      -3.700084682502730E-005
   32.9000000000000      -3.709607076790383E-005
   32.9500000000000      -3.718464960031897E-005
   33.0000000000000      -3.726681260541746E-005
   33.0500000000000      -3.734281038336178E-005
   33.1000000000000      -3.741186970374253E-005
   33.1500000000000      -3.747391038874188E-005
   33.2000000000000      -3.752793120185450E-005
   33.2500000000000      -3.757413207620242E-005
   33.3000000000000      -3.761355181011477E-005
   33.3500000000000      -3.764722129161403E-005
   33.4000000000000      -3.767507870442859E-005
   33.4500000000000      -3.769689810981761E-005
   33.5000000000000      -3.771152115502338E-005
   33.5500000000000      -3.771909404769392E-005
   33.6000000000000      -3.771870492006664E-005
   33.6500000000000      -3.770936402655977E-005
   33.7000000000000      -3.769067407255641E-005
   33.7500000000000      -3.766206534796150E-005
   33.8000000000000      -3.762286348785847E-005
   33.8500000000000      -3.757315865627729E-005
   33.9000000000000      -3.751287528547695E-005
   33.9500000000000      -3.744140896463883E-005
   34.0000000000000      -3.735795049701783E-005
   34.0500000000000      -3.726210555190291E-005
   34.1000000000000      -3.715310259960804E-005
   34.1500000000000      -3.703001836906535E-005
   34.2000000000000      -3.689083745147083E-005
   34.2500000000000      -3.673313601985086E-005
   34.3000000000000      -3.655646535995442E-005
   34.3500000000000      -3.636069372951156E-005
   34.4000000000000      -3.614594763762054E-005
   34.4500000000000      -3.591284236381001E-005
   34.5000000000000      -3.566245935608712E-005
   34.5500000000000      -3.539613201733432E-005
   34.6000000000000      -3.511539255701933E-005
   34.6500000000000      -3.482207863076870E-005
   34.7000000000000      -3.451935691167154E-005
   34.7500000000000      -3.421053395793058E-005
   34.8000000000000      -3.389901088774046E-005
   34.8500000000000      -3.358855045583414E-005
   34.9000000000000      -3.328320774903024E-005
   34.9500000000000      -3.298670481285206E-005
   35.0000000000000      -3.270126664240612E-005
   35.0500000000000      -3.242867469696619E-005
   35.1000000000000      -3.216999924014000E-005
   35.1500000000000      -3.192656384510834E-005
   35.2000000000000      -3.169973373591072E-005
   35.2500000000000      -3.148934450661942E-005
   35.3000000000000      -3.129562473084959E-005
   35.3500000000000      -3.112019471113467E-005
   35.4000000000000      -3.096489958242236E-005
   35.4500000000000      -3.083179870297774E-005
   35.5000000000000      -3.072218471650019E-005
   35.5500000000000      -3.063721036874383E-005
   35.6000000000000      -3.057831088883925E-005
   35.6500000000000      -3.054676987272081E-005
   35.7000000000000      -3.054270987156793E-005
   35.7500000000000      -3.056525638413843E-005
   35.8000000000000      -3.061332181193900E-005
   35.8500000000000      -3.068576347357295E-005
   35.9000000000000      -3.077969418982813E-005
   35.9500000000000      -3.089232545833250E-005
   36.0000000000000      -3.102158454825421E-005
   36.0500000000000      -3.116522465016745E-005
   36.1000000000000      -3.132029058691080E-005
   36.1500000000000      -3.148388134367927E-005
   36.2000000000000      -3.165266704102085E-005
   36.2500000000000      -3.182367743973615E-005
   36.3000000000000      -3.199483524075488E-005
   36.3500000000000      -3.216465710581435E-005
   36.4000000000000      -3.233271159269522E-005
   36.4500000000000      -3.250001199004784E-005
   36.5000000000000      -3.266847689977755E-005
   36.5500000000000      -3.283936237460553E-005
   36.6000000000000      -3.301427188654568E-005
   36.6500000000000      -3.319391406705427E-005
   36.7000000000000      -3.337929426931127E-005
   36.7500000000000      -3.357101681576880E-005
   36.8000000000000      -3.376902814807831E-005
   36.8500000000000      -3.397384416047766E-005
   36.9000000000000      -3.418594549987439E-005
   36.9500000000000      -3.440652246164825E-005
   37.0000000000000      -3.463789288109554E-005
   37.0500000000000      -3.488350356506996E-005
   37.1000000000000      -3.514614750808402E-005
   37.1500000000000      -3.542890488650881E-005
   37.2000000000000      -3.573383530501691E-005
   37.2500000000000      -3.606260484331068E-005
   37.3000000000000      -3.641568993551232E-005
   37.3500000000000      -3.679212957072854E-005
   37.4000000000000      -3.719080873279513E-005
   37.4500000000000      -3.760976954028775E-005
   37.5000000000000      -3.804608461459732E-005
   37.5500000000000      -3.849753480185947E-005
   37.6000000000000      -3.896191971909292E-005
   37.6500000000000      -3.943734779367864E-005
   37.7000000000000      -3.992273071313273E-005
   37.7500000000000      -4.041859187043387E-005
   37.8000000000000      -4.092581982510352E-005
   37.8500000000000      -4.144443016791917E-005
   37.9000000000000      -4.197345369114147E-005
   37.9500000000000      -4.251216912284964E-005
   38.0000000000000      -4.305968900083969E-005
   38.0500000000000      -4.361437231645510E-005
   38.1000000000000      -4.417334296760741E-005
   38.1500000000000      -4.473478080645327E-005
   38.2000000000000      -4.529613322672309E-005
   38.2500000000000      -4.585393933931813E-005
   38.3000000000000      -4.640525353958784E-005
   38.3500000000000      -4.694736169241130E-005
   38.4000000000000      -4.747734034283273E-005
   38.4500000000000      -4.799119837005096E-005
   38.5000000000000      -4.848442119013186E-005
   38.5500000000000      -4.895396756501625E-005
   38.6000000000000      -4.939702572710526E-005
   38.6500000000000      -4.981279742154332E-005
   38.7000000000000      -5.020176536749656E-005
   38.7500000000000      -5.056585196579333E-005
   38.8000000000000      -5.090785245493862E-005
   38.8500000000000      -5.122924535167518E-005
   38.9000000000000      -5.153108465476003E-005
   38.9500000000000      -5.181525174207916E-005
   39.0000000000000      -5.208340189388153E-005
   39.0500000000000      -5.233747547321671E-005
   39.1000000000000      -5.257917130701868E-005
   39.1500000000000      -5.280908070256100E-005
   39.2000000000000      -5.302644034091931E-005
   39.2500000000000      -5.323115254075984E-005
   39.3000000000000      -5.342283285488345E-005
   39.3500000000000      -5.360257147395155E-005
   39.4000000000000      -5.377033933361009E-005
   39.4500000000000      -5.392500097570785E-005
   39.5000000000000      -5.406434620222936E-005
   39.5500000000000      -5.418674899796045E-005
   39.6000000000000      -5.429250839063588E-005
   39.6500000000000      -5.438122539352165E-005
   39.7000000000000      -5.445173753966695E-005
   39.7500000000000      -5.450275120166625E-005
   39.8000000000000      -5.453414925609489E-005
   39.8500000000000      -5.454544654263768E-005
   39.9000000000000      -5.453622361699364E-005
   39.9500000000000      -5.450530933961425E-005
   40.0000000000000      -5.445101138439349E-005
   40.0500000000000      -5.437237276324914E-005
   40.1000000000000      -5.426941274703694E-005
   40.1500000000000      -5.414252956191642E-005
   40.2000000000000      -5.399300281168675E-005
   40.2500000000000      -5.382124866313716E-005
   40.3000000000000      -5.362809613345556E-005
   40.3500000000000      -5.341514575998693E-005
   40.4000000000000      -5.318412348514925E-005
   40.4500000000000      -5.293653662465892E-005
   40.5000000000000      -5.267297180048176E-005
   40.5500000000000      -5.239493163164279E-005
   40.6000000000000      -5.210378781700678E-005
   40.6500000000000      -5.180169953830610E-005
   40.7000000000000      -5.149056501861144E-005
   40.7500000000000      -5.117170859138758E-005
   40.8000000000000      -5.084729913852841E-005
   40.8500000000000      -5.051909795966185E-005
   40.9000000000000      -5.018906439065281E-005
   40.9500000000000      -4.985879624410723E-005
   41.0000000000000      -4.952923769498536E-005
   41.0500000000000      -4.920265128542922E-005
   41.1000000000000      -4.888010912041982E-005
   41.1500000000000      -4.856269868161103E-005
   41.2000000000000      -4.825072577053035E-005
   41.2500000000000      -4.794453340456580E-005
   41.3000000000000      -4.764354107110306E-005
   41.3500000000000      -4.734549769975640E-005
   41.4000000000000      -4.704811520020204E-005
   41.4500000000000      -4.674823704832413E-005
   41.5000000000000      -4.644419739294278E-005
   41.5500000000000      -4.613554832397287E-005
   41.6000000000000      -4.582137544206893E-005
   41.6500000000000      -4.550234093758456E-005
   41.7000000000000      -4.517843112053618E-005
   41.7500000000000      -4.484910488492367E-005
   41.8000000000000      -4.451343273596852E-005
   41.8500000000000      -4.417165918138630E-005
   41.9000000000000      -4.382338462425514E-005
   41.9500000000000      -4.346776111737726E-005
   42.0000000000000      -4.310368829810524E-005
   42.0500000000000      -4.273036745474301E-005
   42.1000000000000      -4.234787255651174E-005
   42.1500000000000      -4.195617885625562E-005
   42.2000000000000      -4.155560644975838E-005
   42.2500000000000      -4.114676280269663E-005
   42.3000000000000      -4.073079106835713E-005
   42.3500000000000      -4.030858265737217E-005
   42.4000000000000      -3.988078136911427E-005
   42.4500000000000      -3.944885188727615E-005
   42.5000000000000      -3.901304890704776E-005
   42.5500000000000      -3.857349718918189E-005
   42.6000000000000      -3.813056606560207E-005
   42.6500000000000      -3.768470075931299E-005
   42.7000000000000      -3.723547949085393E-005
   42.7500000000000      -3.678335977296376E-005
   42.8000000000000      -3.632990567910557E-005
   42.8500000000000      -3.587728419462392E-005
   42.9000000000000      -3.542777144128849E-005
   42.9500000000000      -3.498189095194366E-005
   43.0000000000000      -3.453934606460625E-005
   43.0500000000000      -3.409931000118778E-005
   43.1000000000000      -3.366058278492434E-005
   43.1500000000000      -3.322226287721959E-005
   43.2000000000000      -3.278415414138126E-005
   43.2500000000000      -3.234765396566925E-005
   43.3000000000000      -3.191362188933069E-005
   43.3500000000000      -3.148330583623129E-005
   43.4000000000000      -3.105797740901676E-005
   43.4500000000000      -3.063845047323958E-005
   43.5000000000000      -3.022566778842966E-005
   43.5500000000000      -2.982111175721525E-005
   43.6000000000000      -2.942591615100927E-005
   43.6500000000000      -2.904017571653714E-005
   43.7000000000000      -2.866560320821109E-005
   43.7500000000000      -2.830259854683990E-005
   43.8000000000000      -2.795188962566653E-005
   43.8500000000000      -2.761416869353694E-005
   43.9000000000000      -2.728928768025196E-005
   43.9500000000000      -2.697642022570870E-005
   44.0000000000000      -2.667604285507183E-005
   44.0500000000000      -2.638820051964214E-005
   44.1000000000000      -2.611462846475655E-005
   44.1500000000000      -2.585662670938230E-005
   44.2000000000000      -2.561504112486267E-005
   44.2500000000000      -2.539006822813128E-005
   44.3000000000000      -2.518181783320322E-005
   44.3500000000000      -2.498945467974373E-005
   44.4000000000000      -2.481183644810230E-005
   44.4500000000000      -2.464755112933028E-005
   44.5000000000000      -2.449414692179185E-005
   44.5500000000000      -2.434904261486772E-005
   44.6000000000000      -2.420940138413091E-005
   44.6500000000000      -2.407174258224053E-005
   44.7000000000000      -2.393204114020422E-005
   44.7500000000000      -2.378784317433939E-005
   44.8000000000000      -2.363710411389661E-005
   44.8500000000000      -2.347806554978306E-005
   44.9000000000000      -2.331000540262701E-005
   44.9500000000000      -2.313282285991934E-005
   45.0000000000000      -2.294724644110835E-005
   45.0500000000000      -2.275399122118438E-005
   45.1000000000000      -2.255386530395345E-005
   45.1500000000000      -2.234759477379182E-005
   45.2000000000000      -2.213566005306453E-005
   45.2500000000000      -2.191755224326347E-005
   45.3000000000000      -2.169160251334571E-005
   45.3500000000000      -2.145600659626398E-005
   45.4000000000000      -2.120940288436513E-005
   45.4500000000000      -2.094950429094224E-005
   45.5000000000000      -2.067631331135104E-005
   45.5500000000000      -2.038885161395930E-005
   45.6000000000000      -2.008507037208077E-005
   45.6500000000000      -1.976297547124659E-005
   45.7000000000000      -1.942195266804231E-005
   45.7500000000000      -1.906105632883914E-005
   45.8000000000000      -1.868109841849864E-005
   45.8500000000000      -1.828073707130753E-005
   45.9000000000000      -1.785858429774994E-005
   45.9500000000000      -1.741288091470792E-005
   46.0000000000000      -1.694235612339199E-005
   46.0500000000000      -1.644564944300664E-005
   46.1000000000000      -1.592187113866211E-005
   46.1500000000000      -1.537054145433027E-005
   46.2000000000000      -1.479132517727066E-005
   46.2500000000000      -1.418434768087567E-005
   46.3000000000000      -1.355065498803013E-005
   46.3500000000000      -1.289195026793212E-005
   46.4000000000000      -1.221116238512682E-005
   46.4500000000000      -1.151159750775809E-005
   46.5000000000000      -1.079627847341246E-005
   46.5500000000000      -1.006873174865554E-005
   46.6000000000000      -9.333158630484743E-006
   46.6500000000000      -8.593670243736902E-006
   46.7000000000000      -7.852855886130444E-006
   46.7500000000000      -7.115113076726226E-006
   46.8000000000000      -6.385027302360316E-006
   46.8500000000000      -5.665472627442953E-006
   46.9000000000000      -4.959644757593526E-006
   46.9500000000000      -4.271158572619474E-006
   47.0000000000000      -3.603743994753245E-006
   47.0500000000000      -2.962397234698182E-006
   47.1000000000000      -2.350826761907384E-006
   47.1500000000000      -1.770710529105460E-006
   47.2000000000000      -1.223820541276229E-006
   47.2500000000000      -7.120258169617319E-007
   47.3000000000000      -2.355631040004448E-007
   47.3500000000000       2.061469092028656E-007
   47.4000000000000       6.139275625415089E-007
   47.4500000000000       9.896962555882181E-007
   47.5000000000000       1.334161601886477E-006
   47.5500000000000       1.648412242217486E-006
   47.6000000000000       1.934414870839255E-006
   47.6500000000000       2.195590298920682E-006
   47.7000000000000       2.435123232565231E-006
   47.7500000000000       2.655458029229620E-006
   47.8000000000000       2.857847749859956E-006
   47.8500000000000       3.043708666473227E-006
   47.9000000000000       3.213257175580082E-006
   47.9500000000000       3.367540481114447E-006
   48.0000000000000       3.507682374563296E-006
   48.0500000000000       3.633654892176897E-006
   48.1000000000000       3.746321007814576E-006
   48.1500000000000       3.847710704467436E-006
   48.2000000000000       3.939197633871665E-006
   48.2500000000000       4.021107590951203E-006
   48.3000000000000       4.094149557862178E-006
   48.3500000000000       4.158683544851562E-006
   48.4000000000000       4.215963323976521E-006
   48.4500000000000       4.267602813348105E-006
   48.5000000000000       4.316790823323812E-006
   48.5500000000000       4.367048989256539E-006
   48.6000000000000       4.422053016055165E-006
   48.6500000000000       4.485400600845113E-006
   48.7000000000000       4.559799620733363E-006
   48.7500000000000       4.646380314373534E-006
   48.8000000000000       4.745258197111073E-006
   48.8500000000000       4.855495104394178E-006
   48.9000000000000       4.975843303718522E-006
   48.9500000000000       5.103960552088949E-006
   49.0000000000000       5.236913704744680E-006
   49.0500000000000       5.372413710853459E-006
   49.1000000000000       5.507544464841336E-006
   49.1500000000000       5.639688444364330E-006
   49.2000000000000       5.766974158669577E-006
   49.2500000000000       5.886840447166434E-006
   49.3000000000000       5.997054577476531E-006
   49.3500000000000       6.096754156519319E-006
   49.4000000000000       6.186523674503173E-006
   49.4500000000000       6.267595073268903E-006
   49.5000000000000       6.339900531949339E-006
   49.5500000000000       6.404509537342868E-006
   49.6000000000000       6.462159153354788E-006
   49.6500000000000       6.513594329250544E-006
   49.7000000000000       6.557397954823982E-006
   49.7500000000000       6.592491696227243E-006
   49.8000000000000       6.617322423004374E-006
   49.8500000000000       6.630912062108611E-006
   49.9000000000000       6.632482088645580E-006
   49.9500000000000       6.621577255382959E-006
   50.0000000000000       6.597461134372639E-006
   50.0500000000000       6.560382639496429E-006
   50.1000000000000       6.509977120273719E-006
   50.1500000000000       6.444927083221548E-006
   50.2000000000000       6.363736885098513E-006
   50.2500000000000       6.265681846988828E-006
   50.3000000000000       6.151120013152916E-006
   50.3500000000000       6.020780460445047E-006
   50.4000000000000       5.875974666475160E-006
   50.4500000000000       5.717461525164889E-006
   50.5000000000000       5.546459932750736E-006
   50.5500000000000       5.365035320693294E-006
   50.6000000000000       5.173766156416927E-006
   50.6500000000000       4.972918053296509E-006
   50.7000000000000       4.763498326835792E-006
   50.7500000000000       4.546939246150341E-006
   50.8000000000000       4.323940651510344E-006
   50.8500000000000       4.096273952964618E-006
   50.9000000000000       3.866526181061034E-006
   50.9500000000000       3.635092326497720E-006
   51.0000000000000       3.402383963963819E-006
   51.0500000000000       3.168853657294291E-006
   51.1000000000000       2.933069049090504E-006
   51.1500000000000       2.693822944903140E-006
   51.2000000000000       2.449704338135523E-006
   51.2500000000000       2.199837321764932E-006
   51.3000000000000       1.942790642224214E-006
   51.3500000000000       1.678593521899312E-006
   51.4000000000000       1.408832122081961E-006
   51.4500000000000       1.133607890878559E-006
   51.5000000000000       8.538233138346565E-007
   51.5500000000000       5.706700934391390E-007
   51.6000000000000       2.846185142020514E-007
   51.6500000000000      -4.083048788324801E-009
   51.7000000000000      -2.957457636920921E-007
   51.7500000000000      -5.903569586929451E-007
   51.8000000000000      -8.877895456957822E-007
   51.8500000000000      -1.187785532982351E-006
   51.9000000000000      -1.490861717320201E-006
   51.9500000000000      -1.797540580210431E-006
   52.0000000000000      -2.108710360078887E-006
   52.0500000000000      -2.423654995829712E-006
   52.1000000000000      -2.741925260033039E-006
   52.1500000000000      -3.061558052180246E-006
   52.2000000000000      -3.382021972148013E-006
   52.2500000000000      -3.703334473654877E-006
   52.3000000000000      -4.025312710741049E-006
   52.3500000000000      -4.347446204133057E-006
   52.4000000000000      -4.669412539124468E-006
   52.4500000000000      -4.991720929744196E-006
   52.5000000000000      -5.315014618098794E-006
   52.5500000000000      -5.638505276123971E-006
   52.6000000000000      -5.960122883366748E-006
   52.6500000000000      -6.279253490521336E-006
   52.7000000000000      -6.595945744830087E-006
   52.7500000000000      -6.909584741268113E-006
   52.8000000000000      -7.219618370661477E-006
   52.8500000000000      -7.525836679176909E-006
   52.9000000000000      -7.828012792705560E-006
   52.9500000000000      -8.126632882524463E-006
   53.0000000000000      -8.422062486040185E-006
   53.0500000000000      -8.714355845113592E-006
   53.1000000000000      -9.004201334666414E-006
   53.1500000000000      -9.291383184494876E-006
   53.2000000000000      -9.576540828211450E-006
   53.2500000000000      -9.860558073630604E-006
   53.3000000000000      -1.014428741158683E-005
   53.3500000000000      -1.042720309258905E-005
   53.4000000000000      -1.070824631936901E-005
   53.4500000000000      -1.098705200310541E-005
   53.5000000000000      -1.126336148620715E-005
   53.5500000000000      -1.153751999722491E-005
   53.6000000000000      -1.180941103030886E-005
   53.6500000000000      -1.207960792118832E-005
   53.7000000000000      -1.234964851471765E-005
   53.7500000000000      -1.262210353998530E-005
   53.8000000000000      -1.290014719045747E-005
   53.8500000000000      -1.318547582379454E-005
   53.9000000000000      -1.348024291592722E-005
   53.9500000000000      -1.378542605674411E-005
   54.0000000000000      -1.410133583202484E-005
   54.0500000000000      -1.442799839772532E-005
   54.1000000000000      -1.476504809690107E-005
   54.1500000000000      -1.511249637028106E-005
   54.2000000000000      -1.546979690323713E-005
   54.2500000000000      -1.583760484266324E-005
   54.3000000000000      -1.621593286868907E-005
   54.3500000000000      -1.660494665207578E-005
   54.4000000000000      -1.700329058281586E-005
   54.4500000000000      -1.740868867327579E-005
   54.5000000000000      -1.781960335723065E-005
   54.5500000000000      -1.823509032470792E-005
   54.6000000000000      -1.865503215350190E-005
   54.6500000000000      -1.907785441368355E-005
   54.7000000000000      -1.950226029668158E-005
   54.7500000000000      -1.992574349645773E-005
   54.8000000000000      -2.034478332051103E-005
   54.8500000000000      -2.075720426527009E-005
   54.9000000000000      -2.116176175646584E-005
   54.9500000000000      -2.155690906524087E-005
   55.0000000000000      -2.193999524137900E-005
   55.0500000000000      -2.230931068920332E-005
   55.1000000000000      -2.266379155241633E-005
   55.1500000000000      -2.300196528958425E-005
   55.2000000000000      -2.332418457656000E-005
   55.2500000000000      -2.363161021459376E-005
   55.3000000000000      -2.392459083030303E-005
   55.3500000000000      -2.420274318369600E-005
   55.4000000000000      -2.446595896515745E-005
   55.4500000000000      -2.471436324224875E-005
   55.5000000000000      -2.494925591029609E-005
   55.5500000000000      -2.517148155822682E-005
   55.6000000000000      -2.538105262472610E-005
   55.6500000000000      -2.557877862202433E-005
   55.7000000000000      -2.576438918595190E-005
   55.7500000000000      -2.593763225035975E-005
   55.8000000000000      -2.609876909980178E-005
   55.8500000000000      -2.624776059769452E-005
   55.9000000000000      -2.638486135882803E-005
   55.9500000000000      -2.650859342071793E-005
   56.0000000000000      -2.661694716805195E-005
   56.0500000000000      -2.670846015214220E-005
   56.1000000000000      -2.678277314604467E-005
   56.1500000000000      -2.683916156139664E-005
   56.2000000000000      -2.687733625478383E-005
   56.2500000000000      -2.689559226194016E-005
   56.3000000000000      -2.689193590990105E-005
   56.3500000000000      -2.686476602778194E-005
   56.4000000000000      -2.681397412370368E-005
   56.4500000000000      -2.673942486000183E-005
   56.5000000000000      -2.664077771478221E-005
   56.5500000000000      -2.651772086065082E-005
   56.6000000000000      -2.637040777928751E-005
   56.6500000000000      -2.619937668953593E-005
   56.7000000000000      -2.600544343964394E-005
   56.7500000000000      -2.578962403304175E-005
   56.8000000000000      -2.555418076241133E-005
   56.8500000000000      -2.530030850223063E-005
   56.9000000000000      -2.502764699152923E-005
   56.9500000000000      -2.473628937278203E-005
   57.0000000000000      -2.442751320844806E-005
   57.0500000000000      -2.410282680977629E-005
   57.1000000000000      -2.376329767779876E-005
   57.1500000000000      -2.341044012631867E-005
   57.2000000000000      -2.304539378924448E-005
   57.2500000000000      -2.266760245715457E-005
   57.3000000000000      -2.227664033468431E-005
   57.3500000000000      -2.187188238166681E-005
   57.4000000000000      -2.145348898058118E-005
   57.4500000000000      -2.102210013346686E-005
   57.5000000000000      -2.057760204717777E-005
   57.5500000000000      -2.012120212081950E-005
   57.6000000000000      -1.965406995188745E-005
   57.6500000000000      -1.917570094775147E-005
   57.7000000000000      -1.868457518288465E-005
   57.7500000000000      -1.817933863953989E-005
   57.8000000000000      -1.766027808525465E-005
   57.8500000000000      -1.712896431634351E-005
   57.9000000000000      -1.658721667790544E-005
   57.9500000000000      -1.603706740382577E-005
   58.0000000000000      -1.548030369166232E-005
   58.0500000000000      -1.491818893482433E-005
   58.1000000000000      -1.435225796439148E-005
   58.1500000000000      -1.378360112769793E-005
   58.2000000000000      -1.321359986253392E-005
   58.2500000000000      -1.264421836279977E-005
   58.3000000000000      -1.207696096496644E-005
   58.3500000000000      -1.151180731352278E-005
   58.4000000000000      -1.094937021800216E-005
   58.4500000000000      -1.039108200342301E-005
   58.5000000000000      -9.838162183375482E-006
   58.5500000000000      -9.292244884285439E-006
   58.6000000000000      -8.754623246255528E-006
   58.6500000000000      -8.225321235015706E-006
   58.7000000000000      -7.703634829493029E-006
   58.7500000000000      -7.188147634992390E-006
   58.8000000000000      -6.676344119730685E-006
   58.8500000000000      -6.164314575370252E-006
   58.9000000000000      -5.650159157533732E-006
   58.9500000000000      -5.132691764234852E-006
   59.0000000000000      -4.609881845389003E-006
   59.0500000000000      -4.079968814542823E-006
   59.1000000000000      -3.542547365234861E-006
   59.1500000000000      -2.997589897769236E-006
   59.2000000000000      -2.446483933449543E-006
   59.2500000000000      -1.890391244238842E-006
   59.3000000000000      -1.331487073250338E-006
   59.3500000000000      -7.722476303578513E-007
   59.4000000000000      -2.141122701535716E-007
   59.4500000000000       3.419074062285407E-007
   59.5000000000000       8.950179880654830E-007
   59.5500000000000       1.444143295059826E-006
   59.6000000000000       1.988720170255249E-006
   59.6500000000000       2.528675507743139E-006
   59.7000000000000       3.063246191099034E-006
   59.7500000000000       3.591313700307118E-006
   59.8000000000000       4.111205262103482E-006
   59.8500000000000       4.621827553206693E-006
   59.9000000000000       5.122396184724236E-006
   59.9500000000000       5.612361890886150E-006
   60.0000000000000       6.091594439633767E-006
   60.0500000000000       6.560945343156743E-006
   60.1000000000000       7.022159852110220E-006
   60.1500000000000       7.477547822680620E-006
   60.2000000000000       7.929730893881117E-006
   60.2500000000000       8.380627021363660E-006
   60.3000000000000       8.832067542001976E-006
   60.3500000000000       9.284852237751401E-006
   60.4000000000000       9.740467699454365E-006
   60.4500000000000       1.019899730098495E-005
   60.5000000000000       1.065949006001542E-005
   60.5500000000000       1.112076824081650E-005
   60.6000000000000       1.158238342722174E-005
   60.6500000000000       1.204479335234947E-005
   60.7000000000000       1.250718168631560E-005
   60.7500000000000       1.296828573178894E-005
   60.8000000000000       1.342736040249000E-005
   60.8500000000000       1.388433997903191E-005
   60.9000000000000       1.434049994442338E-005
   60.9500000000000       1.479756990893531E-005
   61.0000000000000       1.525620149584767E-005
   61.0500000000000       1.571574809843540E-005
   61.1000000000000       1.617662237689314E-005
   61.1500000000000       1.663949963668627E-005
   61.2000000000000       1.710448921333452E-005
   61.2500000000000       1.757267540373116E-005
   61.3000000000000       1.804508599319967E-005
   61.3500000000000       1.852339083512665E-005
   61.4000000000000       1.900757597441215E-005
   61.4500000000000       1.949846220915678E-005
   61.5000000000000       1.999617335615561E-005
   61.5500000000000       2.050114913172830E-005
   61.6000000000000       2.101303687512995E-005
   61.6500000000000       2.153074288715324E-005
   61.7000000000000       2.205193290148893E-005
   61.7500000000000       2.257434742672835E-005
   61.8000000000000       2.309475403322003E-005
   61.8500000000000       2.361050141550220E-005
   61.9000000000000       2.412130623585385E-005
   61.9500000000000       2.462653048372083E-005
   62.0000000000000       2.512665196827300E-005
   62.0500000000000       2.562248687073390E-005
   62.1000000000000       2.611615243338435E-005
   62.1500000000000       2.661086009939870E-005
   62.2000000000000       2.710911768589809E-005
   62.2500000000000       2.761334821232465E-005
   62.3000000000000       2.812456329410582E-005
   62.3500000000000       2.864153374805258E-005
   62.4000000000000       2.916293225326691E-005
   62.4500000000000       2.968794532403041E-005
   62.5000000000000       3.021605236036385E-005
   62.5500000000000       3.074704509790719E-005
   62.6000000000000       3.128227327913716E-005
   62.6500000000000       3.182121479911334E-005
   62.7000000000000       3.236471204635104E-005
   62.7500000000000       3.291358029751302E-005
   62.8000000000000       3.346860153400249E-005
   62.8500000000000       3.402972663783651E-005
   62.9000000000000       3.459555529185923E-005
   62.9500000000000       3.516420392118182E-005
   63.0000000000000       3.573519413080638E-005
   63.0500000000000       3.630848814145543E-005
   63.1000000000000       3.688433046063297E-005
   63.1500000000000       3.746259424662132E-005
   63.2000000000000       3.804419972716130E-005
   63.2500000000000       3.863081153108981E-005
   63.3000000000000       3.922343467253392E-005
   63.3500000000000       3.982154541929636E-005
   63.4000000000000       4.042425641320590E-005
   63.4500000000000       4.102978274745885E-005
   63.5000000000000       4.163726263196041E-005
   63.5500000000000       4.224588251257082E-005
   63.6000000000000       4.285492879221124E-005
   63.6500000000000       4.346335300648881E-005
   63.7000000000000       4.406983048516429E-005
   63.7500000000000       4.467261241998068E-005
   63.8000000000000       4.526933980009568E-005
   63.8500000000000       4.585729361935191E-005
   63.9000000000000       4.643425566437613E-005
   63.9500000000000       4.699895999495268E-005
   64.0000000000000       4.755118717492930E-005
   64.0500000000000       4.809224200800092E-005
   64.1000000000000       4.862218990251137E-005
   64.1500000000000       4.914124575274516E-005
   64.2000000000000       4.965160553901618E-005
   64.2500000000000       5.015483817069918E-005
   64.3000000000000       5.065249628365641E-005
   64.3500000000000       5.114597498439386E-005
   64.4000000000000       5.163590860675420E-005
   64.4500000000000       5.212297729361628E-005
   64.5000000000000       5.260807544663647E-005
   64.5500000000000       5.309153359187117E-005
   64.6000000000000       5.357366309878160E-005
   64.6500000000000       5.405341223027041E-005
   64.7000000000000       5.452941437392381E-005
   64.7500000000000       5.500085785959165E-005
   64.8000000000000       5.546664181954240E-005
   64.8500000000000       5.592525047183129E-005
   64.9000000000000       5.637459975827623E-005
   64.9500000000000       5.681267732677823E-005
   65.0000000000000       5.723759532782771E-005
   65.0500000000000       5.764733349343830E-005
   65.1000000000000       5.804039902772532E-005
   65.1500000000000       5.841505445726660E-005
   65.2000000000000       5.877004848709218E-005
   65.2500000000000       5.910377120373055E-005
   65.3000000000000       5.941551992757800E-005
   65.3500000000000       5.970554392385587E-005
   65.4000000000000       5.997513179767004E-005
   65.4500000000000       6.022541987336768E-005
   65.5000000000000       6.045654181121835E-005
   65.5500000000000       6.066944993540606E-005
   65.6000000000000       6.086548566509033E-005
   65.6500000000000       6.104672331383825E-005
   65.7000000000000       6.121543929427553E-005
   65.7500000000000       6.137440773048323E-005
   65.8000000000000       6.152612050391823E-005
   65.8500000000000       6.167365532066261E-005
   65.9000000000000       6.181940555844002E-005
   65.9500000000000       6.196379589546287E-005
   66.0000000000000       6.210867180606551E-005
   66.0500000000000       6.225646435173921E-005
   66.1000000000000       6.240849387223550E-005
   66.1500000000000       6.256610920607110E-005
   66.2000000000000       6.272934763751211E-005
   66.2500000000000       6.289665381074074E-005
   66.3000000000000       6.306625081452713E-005
   66.3500000000000       6.323667374956740E-005
   66.4000000000000       6.340785095315133E-005
   66.4500000000000       6.357996176408486E-005
   66.5000000000000       6.375220361875670E-005
   66.5500000000000       6.392429988025605E-005
   66.6000000000000       6.409657735179303E-005
   66.6500000000000       6.426853619121825E-005
   66.7000000000000       6.443979520390496E-005
   66.7500000000000       6.461140217118551E-005
   66.8000000000000       6.478447928439987E-005
   66.8500000000000       6.496200578480061E-005
   66.9000000000000       6.514569780895282E-005
   66.9500000000000       6.533484898908236E-005
   67.0000000000000       6.552790524568696E-005
   67.0500000000000       6.572437517462114E-005
   67.1000000000000       6.592413169794233E-005
   67.1500000000000       6.612666904104179E-005
   67.2000000000000       6.633149409778451E-005
   67.2500000000000       6.653838864686101E-005
   67.3000000000000       6.674813191884581E-005
   67.3500000000000       6.696130287576288E-005
   67.4000000000000       6.717898629584873E-005
   67.4500000000000       6.740236928486582E-005
   67.5000000000000       6.763088349062814E-005
   67.5500000000000       6.786311549804137E-005
   67.6000000000000       6.809896286830164E-005
   67.6500000000000       6.833770270754212E-005
   67.7000000000000       6.857814640190131E-005
   67.7500000000000       6.881857897303408E-005
   67.8000000000000       6.905537055591939E-005
   67.8500000000000       6.928566919836950E-005
   67.9000000000000       6.950689499454933E-005
   67.9500000000000       6.971725110287506E-005
   68.0000000000000       6.991467308495649E-005
   68.0500000000000       7.009589465982891E-005
   68.1000000000000       7.025868694194639E-005
   68.1500000000000       7.040054843585190E-005
   68.2000000000000       7.051828957818916E-005
   68.2500000000000       7.060932467713721E-005
   68.3000000000000       7.067214091270673E-005
   68.3500000000000       7.070591714528086E-005
   68.4000000000000       7.070972919352061E-005
   68.4500000000000       7.068371899921744E-005
   68.5000000000000       7.062850639625704E-005
   68.5500000000000       7.054440030395068E-005
   68.6000000000000       7.043265172685709E-005
   68.6500000000000       7.029545037929589E-005
   68.7000000000000       7.013460937539948E-005
   68.7500000000000       6.995243516988390E-005
   68.8000000000000       6.975075405758271E-005
   68.8500000000000       6.952985351583500E-005
   68.9000000000000       6.929044279728789E-005
   68.9500000000000       6.903197422201760E-005
   69.0000000000000       6.875443495527206E-005
   69.0500000000000       6.845816297412298E-005
   69.1000000000000       6.814411131596857E-005
   69.1500000000000       6.781478024429307E-005
   69.2000000000000       6.747253245152785E-005
   69.2500000000000       6.711855250585968E-005
   69.3000000000000       6.675534037012528E-005
   69.3500000000000       6.638380908278835E-005
   69.4000000000000       6.600401737079464E-005
   69.4500000000000       6.561587848780977E-005
   69.5000000000000       6.521943738397515E-005
   69.5500000000000       6.481408150715096E-005
   69.6000000000000       6.439951795716496E-005
   69.6500000000000       6.397629528871817E-005
   69.7000000000000       6.354490882600761E-005
   69.7500000000000       6.310662306113079E-005
   69.8000000000000       6.266350462732378E-005
   69.8500000000000       6.221656914250851E-005
   69.9000000000000       6.176505823679488E-005
   69.9500000000000       6.130841635145452E-005
   70.0000000000000       6.084609748617245E-005
   70.0500000000000       6.037765252871599E-005
   70.1000000000000       5.990306901921399E-005
   70.1500000000000       5.942302752301347E-005
   70.2000000000000       5.893799686198319E-005
   70.2500000000000       5.844810787062392E-005
   70.3000000000000       5.795281457512438E-005
   70.3500000000000       5.745157138250530E-005
   70.4000000000000       5.694464875107170E-005
   70.4500000000000       5.643263326472936E-005
   70.5000000000000       5.591550120171991E-005
   70.5500000000000       5.539188432890180E-005
   70.6000000000000       5.486115017224704E-005
   70.6500000000000       5.432069465827806E-005
   70.7000000000000       5.376751635247680E-005
   70.7500000000000       5.320034595571729E-005
   70.8000000000000       5.261997698032901E-005
   70.8500000000000       5.202610586130641E-005
   70.9000000000000       5.141917894138846E-005
   70.9500000000000       5.080055187171790E-005
   71.0000000000000       5.017159796934380E-005
   71.0500000000000       4.953358694302161E-005
   71.1000000000000       4.888702582893097E-005
   71.1500000000000       4.823144206453975E-005
   71.2000000000000       4.756595403918414E-005
   71.2500000000000       4.688967735796796E-005
   71.3000000000000       4.620151022585643E-005
   71.3500000000000       4.550037634572368E-005
   71.4000000000000       4.478498437897454E-005
   71.4500000000000       4.405483499557086E-005
   71.5000000000000       4.330970272824195E-005
   71.5500000000000       4.255034846803472E-005
   71.6000000000000       4.177648218957867E-005
   71.6500000000000       4.098779747118210E-005
   71.7000000000000       4.018433164837569E-005
   71.7500000000000       3.936664026912255E-005
   71.8000000000000       3.853590734082356E-005
   71.8500000000000       3.769409289668019E-005
   71.9000000000000       3.684274432786787E-005
   71.9500000000000       3.598296696728742E-005
   72.0000000000000       3.511525493963036E-005
   72.0500000000000       3.423987222934352E-005
   72.1000000000000       3.335693935866471E-005
   72.1500000000000       3.246634090645992E-005
   72.2000000000000       3.156793604697714E-005
   72.2500000000000       3.066131307187572E-005
   72.3000000000000       2.974640999826762E-005
   72.3500000000000       2.882386623787737E-005
   72.4000000000000       2.789483026185427E-005
   72.4500000000000       2.696240676130091E-005
   72.5000000000000       2.602941832771773E-005
   72.5500000000000       2.509829652754154E-005
   72.6000000000000       2.417144272384214E-005
   72.6500000000000       2.325198331463444E-005
   72.7000000000000       2.234228747077318E-005
   72.7500000000000       2.144453847605594E-005
   72.8000000000000       2.056122040232890E-005
   72.8500000000000       1.969404333497924E-005
   72.9000000000000       1.884391217762205E-005
   72.9500000000000       1.801103439828340E-005
   73.0000000000000       1.719645642084928E-005
   73.0500000000000       1.639983305212238E-005
   73.1000000000000       1.562104381087861E-005
   73.1500000000000       1.486040554036936E-005
   73.2000000000000       1.411771912314649E-005
   73.2500000000000       1.339251960443321E-005
   73.3000000000000       1.268382287484000E-005
   73.3500000000000       1.198979051248987E-005
   73.4000000000000       1.130820267393696E-005
   73.4500000000000       1.063702189132628E-005
   73.5000000000000       9.974699826393672E-006
   73.5500000000000       9.319238631209589E-006
   73.6000000000000       8.668544924043686E-006
   73.6500000000000       8.020874720154595E-006
   73.7000000000000       7.373963432131275E-006
   73.7500000000000       6.727626848754206E-006
   73.8000000000000       6.081636415598713E-006
   73.8500000000000       5.434398526706929E-006
   73.9000000000000       4.784109328441354E-006
   73.9500000000000       4.129335082389870E-006
   74.0000000000000       3.469944203971175E-006
   74.0500000000000       2.804851660401941E-006
   74.1000000000000       2.132569150204981E-006
   74.1500000000000       1.452201097736332E-006
   74.2000000000000       7.632805408527190E-007
   74.2500000000000       6.532384990375854E-008
   74.3000000000000      -6.426382419467058E-007
   74.3500000000000      -1.361578863875384E-006
   74.4000000000000      -2.092169014689171E-006
   74.4500000000000      -2.835300587765995E-006
   74.5000000000000      -3.591412551943389E-006
   74.5500000000000      -4.359373970176077E-006
   74.6000000000000      -5.137879888392265E-006
   74.6500000000000      -5.925949075852992E-006
   74.7000000000000      -6.722336002465770E-006
   74.7500000000000      -7.526154981888855E-006
   74.8000000000000      -8.336024632169754E-006
   74.8500000000000      -9.150521129908473E-006
   74.9000000000000      -9.967338744835818E-006
   74.9500000000000      -1.078511926604424E-005
   75.0000000000000      -1.160455804894647E-005


==> anc/fig8_midpoint_/taum0.5/correlation_taum0.5/dt0.05_heuncorr_taum0.5_T0.25.dat <==
  5.000000000000000E-002  9.821300894081770E-003
  0.100000000000000       9.806553525493882E-003
  0.150000000000000       9.783292829908126E-003
  0.200000000000000       9.752403402353777E-003
  0.250000000000000       9.714691369388012E-003
  0.300000000000000       9.670888322272265E-003
  0.350000000000000       9.621659361322928E-003
  0.400000000000000       9.567608959190238E-003
  0.450000000000000       9.509286226603506E-003
  0.500000000000000       9.447188794952023E-003
  0.550000000000000       9.381768615353893E-003
  0.600000000000000       9.313435391603293E-003
  0.650000000000000       9.242562259676802E-003
  0.700000000000000       9.169487467550601E-003
  0.750000000000000       9.094516067131193E-003
  0.800000000000000       9.017923522168356E-003
  0.850000000000000       8.939959521671955E-003
  0.900000000000000       8.860849309275907E-003
  0.950000000000000       8.780795601458728E-003
   1.00000000000000       8.699980950443022E-003
   1.05000000000000       8.618570134474576E-003
   1.10000000000000       8.536710382694547E-003
   1.15000000000000       8.454534538702407E-003
   1.20000000000000       8.372161268885627E-003
   1.25000000000000       8.289696804881612E-003
   1.30000000000000       8.207236960918820E-003
   1.35000000000000       8.124868216990039E-003
   1.40000000000000       8.042667583342118E-003
   1.45000000000000       7.960704126104105E-003
   1.50000000000000       7.879037957333765E-003
   1.55000000000000       7.797721583193508E-003
   1.60000000000000       7.716801383423039E-003
   1.65000000000000       7.636318324391755E-003
   1.70000000000000       7.556307775824084E-003
   1.75000000000000       7.476800629351268E-003
   1.80000000000000       7.397823443454052E-003
   1.85000000000000       7.319399890976026E-003
   1.90000000000000       7.241551966438953E-003
   1.95000000000000       7.164298888872642E-003
   2.00000000000000       7.087657167347423E-003
   2.05000000000000       7.011639632580561E-003
   2.10000000000000       6.936257340856031E-003
   2.15000000000000       6.861519789489050E-003
   2.20000000000000       6.787435069262817E-003
   2.25000000000000       6.714010446795066E-003
   2.30000000000000       6.641251486955519E-003
   2.35000000000000       6.569164457959712E-003
   2.40000000000000       6.497755140358627E-003
   2.45000000000000       6.427030492111764E-003
   2.50000000000000       6.356994536844544E-003
   2.55000000000000       6.287650202778714E-003
   2.60000000000000       6.218996939035486E-003
   2.65000000000000       6.151033970513534E-003
   2.70000000000000       6.083760440863371E-003
   2.75000000000000       6.017174431429418E-003
   2.80000000000000       5.951273739821105E-003
   2.85000000000000       5.886054468684316E-003
   2.90000000000000       5.821514113076103E-003
   2.95000000000000       5.757650632666589E-003
   3.00000000000000       5.694461611545386E-003
   3.05000000000000       5.631945339983270E-003
   3.10000000000000       5.570099102580606E-003
   3.15000000000000       5.508918364152773E-003
   3.20000000000000       5.448398606537745E-003
   3.25000000000000       5.388536315991670E-003
   3.30000000000000       5.329326764623265E-003
   3.35000000000000       5.270764416334795E-003
   3.40000000000000       5.212844411621078E-003
   3.45000000000000       5.155562790202973E-003
   3.50000000000000       5.098917390995634E-003
   3.55000000000000       5.042905613702955E-003
   3.60000000000000       4.987524900113519E-003
   3.65000000000000       4.932770091352122E-003
   3.70000000000000       4.878635195410358E-003
   3.75000000000000       4.825114496800041E-003
   3.80000000000000       4.772201037238384E-003
   3.85000000000000       4.719888063171107E-003
   3.90000000000000       4.668168110074491E-003
   3.95000000000000       4.617034329768639E-003
   4.00000000000000       4.566479736951344E-003
   4.05000000000000       4.516497961901522E-003
   4.10000000000000       4.467082148666830E-003
   4.15000000000000       4.418225426307402E-003
   4.20000000000000       4.369919150288525E-003
   4.25000000000000       4.322154719809973E-003
   4.30000000000000       4.274924292184664E-003
   4.35000000000000       4.228218542132364E-003
   4.40000000000000       4.182026860942995E-003
   4.45000000000000       4.136337166730023E-003
   4.50000000000000       4.091139128066393E-003
   4.55000000000000       4.046424346903897E-003
   4.60000000000000       4.002183977822296E-003
   4.65000000000000       3.958410114629173E-003
   4.70000000000000       3.915094807878100E-003
   4.75000000000000       3.872230873140420E-003
   4.80000000000000       3.829811523756839E-003
   4.85000000000000       3.787831490945804E-003
   4.90000000000000       3.746285972219285E-003
   4.95000000000000       3.705169415308791E-003
   5.00000000000000       3.664477092829999E-003
   5.05000000000000       3.624203626360525E-003
   5.10000000000000       3.584343676693869E-003
   5.15000000000000       3.544894104500769E-003
   5.20000000000000       3.505853133447229E-003
   5.25000000000000       3.467218544347561E-003
   5.30000000000000       3.428986991658615E-003
   5.35000000000000       3.391155976945909E-003
   5.40000000000000       3.353722315031548E-003
   5.45000000000000       3.316682945594045E-003
   5.50000000000000       3.280033538911139E-003
   5.55000000000000       3.243770741450814E-003
   5.60000000000000       3.207890809873767E-003
   5.65000000000000       3.172388950233188E-003
   5.70000000000000       3.137260063483699E-003
   5.75000000000000       3.102499345602732E-003
   5.80000000000000       3.068103504794207E-003
   5.85000000000000       3.034070358940846E-003
   5.90000000000000       3.000398813782019E-003
   5.95000000000000       2.967088054122557E-003
   6.00000000000000       2.934135283489825E-003
   6.05000000000000       2.901536741139644E-003
   6.10000000000000       2.869288140600405E-003
   6.15000000000000       2.837385186051009E-003
   6.20000000000000       2.805824467726932E-003
   6.25000000000000       2.774601600395552E-003
   6.30000000000000       2.743713249427428E-003
   6.35000000000000       2.713157978516843E-003
   6.40000000000000       2.682933407702363E-003
   6.45000000000000       2.653038340984987E-003
   6.50000000000000       2.623471178206479E-003
   6.55000000000000       2.594229034117684E-003
   6.60000000000000       2.565306361342522E-003
   6.65000000000000       2.536696848181961E-003
   6.70000000000000       2.508395455753631E-003
   6.75000000000000       2.480397809726116E-003
   6.80000000000000       2.452700984571672E-003
   6.85000000000000       2.425302347392946E-003
   6.90000000000000       2.398199143315028E-003
   6.95000000000000       2.371387423670992E-003
   7.00000000000000       2.344864224660615E-003
   7.05000000000000       2.318627450231312E-003
   7.10000000000000       2.292673444906309E-003
   7.15000000000000       2.266999069307945E-003
   7.20000000000000       2.241601756104246E-003
   7.25000000000000       2.216478642317245E-003
   7.30000000000000       2.191625957978880E-003
   7.35000000000000       2.167039239633310E-003
   7.40000000000000       2.142714018612983E-003
   7.45000000000000       2.118645865294553E-003
   7.50000000000000       2.094831010903263E-003
   7.55000000000000       2.071266921922989E-003
   7.60000000000000       2.047952354833029E-003
   7.65000000000000       2.024885246439783E-003
   7.70000000000000       2.002061842595291E-003
   7.75000000000000       1.979476487366987E-003
   7.80000000000000       1.957125041573013E-003
   7.85000000000000       1.935004631855631E-003
   7.90000000000000       1.913112994616227E-003
   7.95000000000000       1.891445914401554E-003
   8.00000000000000       1.869998485008288E-003
   8.05000000000000       1.848765645999548E-003
   8.10000000000000       1.827741498540691E-003
   8.15000000000000       1.806920250559566E-003
   8.20000000000000       1.786296712193282E-003
   8.25000000000000       1.765866831935398E-003
   8.30000000000000       1.745627497126145E-003
   8.35000000000000       1.725576435784063E-003
   8.40000000000000       1.705709929601344E-003
   8.45000000000000       1.686024204920356E-003
   8.50000000000000       1.666515482199136E-003
   8.55000000000000       1.647182000417811E-003
   8.60000000000000       1.628022417346611E-003
   8.65000000000000       1.609036539415520E-003
   8.70000000000000       1.590223519910137E-003
   8.75000000000000       1.571581992406949E-003
   8.80000000000000       1.553111401226185E-003
   8.85000000000000       1.534811286581653E-003
   8.90000000000000       1.516683460304492E-003
   8.95000000000000       1.498729232764458E-003
   9.00000000000000       1.480949827204229E-003
   9.05000000000000       1.463345258797917E-003
   9.10000000000000       1.445916659358384E-003
   9.15000000000000       1.428665033832753E-003
   9.20000000000000       1.411591099830523E-003
   9.25000000000000       1.394693652775986E-003
   9.30000000000000       1.377971010344818E-003
   9.35000000000000       1.361420583036514E-003
   9.40000000000000       1.345037663658056E-003
   9.45000000000000       1.328818732051888E-003
   9.50000000000000       1.312760570175925E-003
   9.55000000000000       1.296861993009020E-003
   9.60000000000000       1.281122267616288E-003
   9.65000000000000       1.265540052771547E-003
   9.70000000000000       1.250114522673831E-003
   9.75000000000000       1.234845226975993E-003
   9.80000000000000       1.219730678225450E-003
   9.85000000000000       1.204769948291356E-003
   9.90000000000000       1.189962611519018E-003
   9.95000000000000       1.175308045238678E-003
   10.0000000000000       1.160805527987380E-003
   10.0500000000000       1.146452342204181E-003
   10.1000000000000       1.132245392363500E-003
   10.1500000000000       1.118181247887562E-003
   10.2000000000000       1.104256884656088E-003
   10.2500000000000       1.090469945702900E-003
   10.3000000000000       1.076818361225916E-003
   10.3500000000000       1.063299845321323E-003
   10.4000000000000       1.049912093674764E-003
   10.4500000000000       1.036654107898071E-003
   10.5000000000000       1.023525695925826E-003
   10.5500000000000       1.010526894891206E-003
   10.6000000000000       9.976577809897127E-004
   10.6500000000000       9.849161437272642E-004
   10.7000000000000       9.723011303917838E-004
   10.7500000000000       9.598125131498103E-004
   10.8000000000000       9.474502990315242E-004
   10.8500000000000       9.352138319585746E-004
   10.9000000000000       9.231028328940548E-004
   10.9500000000000       9.111156685581154E-004
   11.0000000000000       8.992504953523958E-004
   11.0500000000000       8.875059339049695E-004
   11.1000000000000       8.758811976430510E-004
   11.1500000000000       8.643773918196537E-004
   11.2000000000000       8.529949401411748E-004
   11.2500000000000       8.417363399985157E-004
   11.3000000000000       8.306038146852612E-004
   11.3500000000000       8.195991768813623E-004
   11.4000000000000       8.087241971318289E-004
   11.4500000000000       7.979787591662444E-004
   11.5000000000000       7.873616953873495E-004
   11.5500000000000       7.768721147801352E-004
   11.6000000000000       7.665094391369471E-004
   11.6500000000000       7.562714237928671E-004
   11.7000000000000       7.461549577640324E-004
   11.7500000000000       7.361575460259467E-004
   11.8000000000000       7.262772721732439E-004
   11.8500000000000       7.165120330178222E-004
   11.9000000000000       7.068584833195356E-004
   11.9500000000000       6.973139488950980E-004
   12.0000000000000       6.878764929364667E-004
   12.0500000000000       6.785448811309015E-004
   12.1000000000000       6.693179608800120E-004
   12.1500000000000       6.601959808755925E-004
   12.2000000000000       6.511786894570243E-004
   12.2500000000000       6.422671710571957E-004
   12.3000000000000       6.334613551328956E-004
   12.3500000000000       6.247608068961897E-004
   12.4000000000000       6.161642323888437E-004
   12.4500000000000       6.076700750465597E-004
   12.5000000000000       5.992765864675670E-004
   12.5500000000000       5.909822996142056E-004
   12.6000000000000       5.827859592112180E-004
   12.6500000000000       5.746872611231935E-004
   12.7000000000000       5.666853303534840E-004
   12.7500000000000       5.587795623941538E-004
   12.8000000000000       5.509687023167890E-004
   12.8500000000000       5.432509323167488E-004
   12.9000000000000       5.356238439845215E-004
   12.9500000000000       5.280862592833281E-004
   13.0000000000000       5.206378090099718E-004
   13.0500000000000       5.132776084289992E-004
   13.1000000000000       5.060049105418537E-004
   13.1500000000000       4.988167904632863E-004
   13.2000000000000       4.917115705457941E-004
   13.2500000000000       4.846875313484970E-004
   13.3000000000000       4.777448896135136E-004
   13.3500000000000       4.708830599372065E-004
   13.4000000000000       4.641011851144727E-004
   13.4500000000000       4.573969330669371E-004
   13.5000000000000       4.507681370460998E-004
   13.5500000000000       4.442137778436492E-004
   13.6000000000000       4.377338684750729E-004
   13.6500000000000       4.313296383514888E-004
   13.7000000000000       4.250022215162167E-004
   13.7500000000000       4.187512833287916E-004
   13.8000000000000       4.125756594484743E-004
   13.8500000000000       4.064752810817886E-004
   13.9000000000000       4.004501304303148E-004
   13.9500000000000       3.944980233120828E-004
   14.0000000000000       3.886176370696189E-004
   14.0500000000000       3.828087560580768E-004
   14.1000000000000       3.770712414680749E-004
   14.1500000000000       3.714038118124060E-004
   14.2000000000000       3.658047551345373E-004
   14.2500000000000       3.602725479211935E-004
   14.3000000000000       3.548063751780217E-004
   14.3500000000000       3.494060199116381E-004
   14.4000000000000       3.440711346261476E-004
   14.4500000000000       3.387987643621233E-004
   14.5000000000000       3.335871781492185E-004
   14.5500000000000       3.284358845929172E-004
   14.6000000000000       3.233443293826332E-004
   14.6500000000000       3.183113510067120E-004
   14.7000000000000       3.133347461525483E-004
   14.7500000000000       3.084124401261515E-004
   14.8000000000000       3.035421481028852E-004
   14.8500000000000       2.987210334721560E-004
   14.9000000000000       2.939465609147688E-004
   14.9500000000000       2.892176415676007E-004
   15.0000000000000       2.845351345128485E-004
   15.0500000000000       2.798983118871098E-004
   15.1000000000000       2.753061786704173E-004
   15.1500000000000       2.707568301548354E-004
   15.2000000000000       2.662475550476712E-004
   15.2500000000000       2.617771916713638E-004
   15.3000000000000       2.573441677478683E-004
   15.3500000000000       2.529464949062957E-004
   15.4000000000000       2.485834632096480E-004
   15.4500000000000       2.442556793310506E-004
   15.5000000000000       2.399641108761391E-004
   15.5500000000000       2.357089776830699E-004
   15.6000000000000       2.314892294049804E-004
   15.6500000000000       2.273046947556980E-004
   15.7000000000000       2.231547910420412E-004
   15.7500000000000       2.190384706330676E-004
   15.8000000000000       2.149554499549939E-004
   15.8500000000000       2.109054387997814E-004
   15.9000000000000       2.068893045480699E-004
   15.9500000000000       2.029064273756267E-004
   16.0000000000000       1.989552426814876E-004
   16.0500000000000       1.950337690122888E-004
   16.1000000000000       1.911414714706210E-004
   16.1500000000000       1.872785326783270E-004
   16.2000000000000       1.834465254688266E-004
   16.2500000000000       1.796463088178843E-004
   16.3000000000000       1.758782843543716E-004
   16.3500000000000       1.721434980889534E-004
   16.4000000000000       1.684430606210998E-004
   16.4500000000000       1.647787234718843E-004
   16.5000000000000       1.611515681316842E-004
   16.5500000000000       1.575626956085800E-004
   16.6000000000000       1.540132927768817E-004
   16.6500000000000       1.505047239096060E-004
   16.7000000000000       1.470392424673485E-004
   16.7500000000000       1.436187023082061E-004
   16.8000000000000       1.402432298538513E-004
   16.8500000000000       1.369131110999789E-004
   16.9000000000000       1.336275464513506E-004
   16.9500000000000       1.303864874522828E-004
   17.0000000000000       1.271904935813836E-004
   17.0500000000000       1.240393564268490E-004
   17.1000000000000       1.209320917359404E-004
   17.1500000000000       1.178681478573928E-004
   17.2000000000000       1.148483278596822E-004
   17.2500000000000       1.118714697568915E-004
   17.3000000000000       1.089366420187328E-004
   17.3500000000000       1.060436328892106E-004
   17.4000000000000       1.031937148326340E-004
   17.4500000000000       1.003874932204004E-004
   17.5000000000000       9.762520500853132E-005
   17.5500000000000       9.490561484983191E-005
   17.6000000000000       9.222709908056334E-005
   17.6500000000000       8.958857226269991E-005
   17.7000000000000       8.698984328529223E-005
   17.7500000000000       8.442984475735326E-005
   17.8000000000000       8.190608545881999E-005
   17.8500000000000       7.941748256611549E-005
   17.9000000000000       7.696244774241499E-005
   17.9500000000000       7.453871987536521E-005
   18.0000000000000       7.214427375954983E-005
   18.0500000000000       6.977804837292019E-005
   18.1000000000000       6.744038115792039E-005
   18.1500000000000       6.513152537824946E-005
   18.2000000000000       6.285112698382389E-005
   18.2500000000000       6.059823080978170E-005
   18.3000000000000       5.837143253269736E-005
   18.3500000000000       5.616953646530723E-005
   18.4000000000000       5.399145541926100E-005
   18.4500000000000       5.183674762845586E-005
   18.5000000000000       4.970431554708953E-005
   18.5500000000000       4.759453020118872E-005
   18.6000000000000       4.550781912865294E-005
   18.6500000000000       4.344434941937568E-005
   18.7000000000000       4.140356859453574E-005
   18.7500000000000       3.938343409816890E-005
   18.8000000000000       3.738176297756181E-005
   18.8500000000000       3.539841095475254E-005
   18.9000000000000       3.343319317401609E-005
   18.9500000000000       3.148650030002426E-005
   19.0000000000000       2.955967777489062E-005
   19.0500000000000       2.765381465759856E-005
   19.1000000000000       2.577063641731542E-005
   19.1500000000000       2.391103518241882E-005
   19.2000000000000       2.207496381730583E-005
   19.2500000000000       2.026294785219694E-005
   19.3000000000000       1.847656061898675E-005
   19.3500000000000       1.671870720456486E-005
   19.4000000000000       1.499183247524986E-005
   19.4500000000000       1.329785884815516E-005
   19.5000000000000       1.163789971207906E-005
   19.5500000000000       1.001247103545931E-005
   19.6000000000000       8.421177031553040E-006
   19.6500000000000       6.862243914830401E-006
   19.7000000000000       5.332865949415256E-006
   19.7500000000000       3.830934972476461E-006
   19.8000000000000       2.355028703186941E-006
   19.8500000000000       9.030608321020724E-007
   19.9000000000000      -5.271684910841071E-007
   19.9500000000000      -1.936759708353548E-006
   20.0000000000000      -3.326203223059051E-006
   20.0500000000000      -4.695978333819192E-006
   20.1000000000000      -6.045587584349303E-006
   20.1500000000000      -7.375383770223535E-006
   20.2000000000000      -8.685197713082477E-006
   20.2500000000000      -9.973291854120326E-006
   20.3000000000000      -1.123762084050136E-005
   20.3500000000000      -1.247866614512054E-005
   20.4000000000000      -1.369512077436327E-005
   20.4500000000000      -1.488653401141945E-005
   20.5000000000000      -1.605047715155817E-005
   20.5500000000000      -1.718551350599675E-005
   20.6000000000000      -1.829041512586639E-005
   20.6500000000000      -1.936451368850324E-005
   20.7000000000000      -2.040763035662454E-005
   20.7500000000000      -2.141983343180766E-005
   20.8000000000000      -2.240078960144094E-005
   20.8500000000000      -2.335091271564782E-005
   20.9000000000000      -2.427105252152771E-005
   20.9500000000000      -2.516189684754224E-005
   21.0000000000000      -2.602460539218057E-005
   21.0500000000000      -2.686096737871012E-005
   21.1000000000000      -2.767227326457715E-005
   21.1500000000000      -2.845939862451485E-005
   21.2000000000000      -2.922320828895280E-005
   21.2500000000000      -2.996426943742063E-005
   21.3000000000000      -3.068180394284087E-005
   21.3500000000000      -3.137492389111706E-005
   21.4000000000000      -3.204250605650516E-005
   21.4500000000000      -3.268494071793977E-005
   21.5000000000000      -3.330378369171018E-005
   21.5500000000000      -3.390038824951667E-005
   21.6000000000000      -3.447658902820190E-005
   21.6500000000000      -3.503251745982129E-005
   21.7000000000000      -3.556884378660058E-005
   21.7500000000000      -3.608486932637120E-005
   21.8000000000000      -3.657872875011046E-005
   21.8500000000000      -3.704893119147289E-005
   21.9000000000000      -3.749439449643537E-005
   21.9500000000000      -3.791389196002848E-005
   22.0000000000000      -3.830572364694871E-005
   22.0500000000000      -3.866847503962891E-005
   22.1000000000000      -3.900104451621218E-005
   22.1500000000000      -3.930084574678640E-005
   22.2000000000000      -3.956521095225034E-005
   22.2500000000000      -3.979150054436898E-005
   22.3000000000000      -3.997671481014798E-005
   22.3500000000000      -4.011865700503664E-005
   22.4000000000000      -4.021619986079926E-005
   22.4500000000000      -4.026724801294702E-005
   22.5000000000000      -4.027071733543682E-005
   22.5500000000000      -4.022737287413413E-005
   22.6000000000000      -4.014011576538750E-005
   22.6500000000000      -4.001300169995818E-005
   22.7000000000000      -3.984972337926701E-005
   22.7500000000000      -3.965405373751367E-005
   22.8000000000000      -3.942847947023123E-005
   22.8500000000000      -3.917507535334020E-005
   22.9000000000000      -3.889535695184987E-005
   22.9500000000000      -3.859100571749469E-005
   23.0000000000000      -3.826455924028892E-005
   23.0500000000000      -3.791820037735568E-005
   23.1000000000000      -3.755406778260804E-005
   23.1500000000000      -3.717382437283950E-005
   23.2000000000000      -3.677871248707704E-005
   23.2500000000000      -3.637063895957672E-005
   23.3000000000000      -3.595229337745011E-005
   23.3500000000000      -3.552569939668073E-005
   23.4000000000000      -3.509271438661591E-005
   23.4500000000000      -3.465531242326597E-005
   23.5000000000000      -3.421460822644198E-005
   23.5500000000000      -3.377199716297808E-005
   23.6000000000000      -3.332892740315348E-005
   23.6500000000000      -3.288727193649504E-005
   23.7000000000000      -3.244735312476926E-005
   23.7500000000000      -3.201037763183876E-005
   23.8000000000000      -3.157705110338284E-005
   23.8500000000000      -3.114789820660474E-005
   23.9000000000000      -3.072355410511394E-005
   23.9500000000000      -3.030388117799749E-005
   24.0000000000000      -2.988860199281661E-005
   24.0500000000000      -2.947900305565943E-005
   24.1000000000000      -2.907695084429855E-005
   24.1500000000000      -2.868397764164147E-005
   24.2000000000000      -2.830040772391328E-005
   24.2500000000000      -2.792668259731574E-005
   24.3000000000000      -2.756247909489018E-005
   24.3500000000000      -2.720690455882592E-005
   24.4000000000000      -2.686028099806747E-005
   24.4500000000000      -2.652069877326501E-005
   24.5000000000000      -2.618536319208693E-005
   24.5500000000000      -2.585175176074779E-005
   24.6000000000000      -2.551829697070845E-005
   24.6500000000000      -2.518390712479796E-005
   24.7000000000000      -2.484703458436794E-005
   24.7500000000000      -2.450754568232294E-005
   24.8000000000000      -2.416500401987470E-005
   24.8500000000000      -2.381935276217371E-005
   24.9000000000000      -2.347065417181959E-005
   24.9500000000000      -2.311721539981664E-005
   25.0000000000000      -2.275848590574040E-005
   25.0500000000000      -2.239462292863345E-005
   25.1000000000000      -2.202621324856307E-005
   25.1500000000000      -2.165386528672151E-005
   25.2000000000000      -2.127992306234298E-005
   25.2500000000000      -2.090675820356271E-005
   25.3000000000000      -2.053665181066182E-005
   25.3500000000000      -2.017219129022675E-005
   25.4000000000000      -1.981445904983442E-005
   25.4500000000000      -1.946450914836218E-005
   25.5000000000000      -1.912319507962951E-005
   25.5500000000000      -1.878975865674224E-005
   25.6000000000000      -1.846405167507116E-005
   25.6500000000000      -1.814530051301137E-005
   25.7000000000000      -1.783484662764795E-005
   25.7500000000000      -1.753275106942534E-005
   25.8000000000000      -1.723876216113260E-005
   25.8500000000000      -1.695266119719276E-005
   25.9000000000000      -1.667354086336932E-005
   25.9500000000000      -1.640047553716431E-005
   26.0000000000000      -1.613306557694465E-005
   26.0500000000000      -1.587094204959731E-005
   26.1000000000000      -1.561467851661652E-005
   26.1500000000000      -1.536540677499025E-005
   26.2000000000000      -1.512530904491593E-005
   26.2500000000000      -1.489528605953156E-005
   26.3000000000000      -1.467741731206168E-005
   26.3500000000000      -1.447268474017749E-005
   26.4000000000000      -1.428252571662978E-005
   26.4500000000000      -1.410782706750536E-005
   26.5000000000000      -1.394870729446978E-005
   26.5500000000000      -1.380563353752742E-005
   26.6000000000000      -1.367915065667506E-005
   26.6500000000000      -1.356867737271024E-005
   26.7000000000000      -1.347190306149802E-005
   26.7500000000000      -1.338696803953426E-005
   26.8000000000000      -1.331185368359648E-005
   26.8500000000000      -1.324391709581548E-005
   26.9000000000000      -1.318207841783379E-005
   26.9500000000000      -1.312486470975624E-005
   27.0000000000000      -1.307002648354875E-005
   27.0500000000000      -1.301584203451337E-005
   27.1000000000000      -1.296113429756700E-005
   27.1500000000000      -1.290666211607952E-005
   27.2000000000000      -1.285527248202660E-005
   27.2500000000000      -1.280926886043020E-005
   27.3000000000000      -1.276998269251348E-005
   27.3500000000000      -1.273924904587373E-005
   27.4000000000000      -1.271826417704696E-005
   27.4500000000000      -1.270856701680288E-005
   27.5000000000000      -1.271102668715411E-005
   27.5500000000000      -1.272591480426738E-005
   27.6000000000000      -1.275505291906055E-005
   27.6500000000000      -1.279894254601092E-005
   27.7000000000000      -1.285756001007205E-005
   27.7500000000000      -1.293156242757784E-005
   27.8000000000000      -1.301992436998236E-005
   27.8500000000000      -1.312199210700917E-005
   27.9000000000000      -1.323650285203316E-005
   27.9500000000000      -1.336188695562586E-005
   28.0000000000000      -1.349532334958764E-005
   28.0500000000000      -1.363474906247481E-005
   28.1000000000000      -1.377817863269735E-005
   28.1500000000000      -1.392544734604478E-005
   28.2000000000000      -1.407758826799024E-005
   28.2500000000000      -1.423505239568544E-005
   28.3000000000000      -1.439892368129343E-005
   28.3500000000000      -1.456940488005652E-005
   28.4000000000000      -1.474667234637892E-005
   28.4500000000000      -1.493080909859481E-005
   28.5000000000000      -1.512050300374485E-005
   28.5500000000000      -1.531545349232397E-005
   28.6000000000000      -1.551625204904688E-005
   28.6500000000000      -1.572297037730437E-005
   28.7000000000000      -1.593605151981446E-005
   28.7500000000000      -1.615552446258233E-005
   28.8000000000000      -1.638092864471599E-005
   28.8500000000000      -1.661154145725910E-005
   28.9000000000000      -1.684661020903413E-005
   28.9500000000000      -1.708579648943954E-005
   29.0000000000000      -1.732762840212326E-005
   29.0500000000000      -1.757203092828438E-005
   29.1000000000000      -1.781985283222256E-005
   29.1500000000000      -1.807011540867924E-005
   29.2000000000000      -1.832135711425546E-005
   29.2500000000000      -1.857121259718380E-005
   29.3000000000000      -1.881791577207000E-005
   29.3500000000000      -1.906216146459073E-005
   29.4000000000000      -1.930328330673166E-005
   29.4500000000000      -1.953909450300892E-005
   29.5000000000000      -1.976950948617111E-005
   29.5500000000000      -1.999573548966218E-005
   29.6000000000000      -2.021946010455323E-005
   29.6500000000000      -2.044128231848488E-005
   29.7000000000000      -2.066182051755372E-005
   29.7500000000000      -2.088137076275644E-005
   29.8000000000000      -2.110108267468868E-005
   29.8500000000000      -2.132109283056262E-005
   29.9000000000000      -2.154109872518911E-005
   29.9500000000000      -2.176061723137400E-005
   30.0000000000000      -2.197976398609711E-005
   30.0500000000000      -2.219934800430909E-005
   30.1000000000000      -2.241928013682587E-005
   30.1500000000000      -2.263978156236716E-005
   30.2000000000000      -2.286284443190468E-005
   30.2500000000000      -2.309084623420187E-005
   30.3000000000000      -2.332571105317137E-005
   30.3500000000000      -2.356733004219314E-005
   30.4000000000000      -2.381626125673214E-005
   30.4500000000000      -2.407161877861028E-005
   30.5000000000000      -2.433399737141200E-005
   30.5500000000000      -2.460345267831521E-005
   30.6000000000000      -2.487825742418687E-005
   30.6500000000000      -2.515626515931113E-005
   30.7000000000000      -2.543525039987047E-005
   30.7500000000000      -2.571218313528693E-005
   30.8000000000000      -2.598373987325078E-005
   30.8500000000000      -2.624571434006855E-005
   30.9000000000000      -2.649407571688587E-005
   30.9500000000000      -2.672490588273174E-005
   31.0000000000000      -2.693780214185402E-005
   31.0500000000000      -2.713509131289069E-005
   31.1000000000000      -2.732049784955636E-005
   31.1500000000000      -2.749761330954785E-005
   31.2000000000000      -2.766890299750202E-005
   31.2500000000000      -2.783430000644961E-005
   31.3000000000000      -2.799164874438617E-005
   31.3500000000000      -2.813894812925341E-005
   31.4000000000000      -2.827401329640216E-005
   31.4500000000000      -2.839425510035494E-005
   31.5000000000000      -2.849923391318416E-005
   31.5500000000000      -2.858818198941583E-005
   31.6000000000000      -2.866076809031225E-005
   31.6500000000000      -2.871538956501215E-005
   31.7000000000000      -2.875137781961918E-005
   31.7500000000000      -2.876925778189400E-005
   31.8000000000000      -2.876972724029397E-005
   31.8500000000000      -2.875370703953560E-005
   31.9000000000000      -2.872092501979881E-005
   31.9500000000000      -2.867155107036029E-005
   32.0000000000000      -2.860496739556693E-005
   32.0500000000000      -2.852060201602681E-005
   32.1000000000000      -2.841717409635952E-005
   32.1500000000000      -2.829399979943438E-005
   32.2000000000000      -2.815055051493238E-005
   32.2500000000000      -2.798704434377325E-005
   32.3000000000000      -2.780300782209360E-005
   32.3500000000000      -2.759717143155960E-005
   32.4000000000000      -2.736719946521416E-005
   32.4500000000000      -2.711126155990294E-005
   32.5000000000000      -2.682747444211807E-005
   32.5500000000000      -2.651367293103992E-005
   32.6000000000000      -2.617008521961459E-005
   32.6500000000000      -2.579787862515634E-005
   32.7000000000000      -2.539839537726340E-005
   32.7500000000000      -2.497166522502127E-005
   32.8000000000000      -2.451743168902973E-005
   32.8500000000000      -2.403577240710047E-005
   32.9000000000000      -2.352681634281704E-005
   32.9500000000000      -2.299202420990180E-005
   33.0000000000000      -2.243292813764748E-005
   33.0500000000000      -2.185131290166079E-005
   33.1000000000000      -2.124829492304083E-005
   33.1500000000000      -2.062427486701747E-005
   33.2000000000000      -1.997961377455254E-005
   33.2500000000000      -1.931529330450995E-005
   33.3000000000000      -1.863349621116065E-005
   33.3500000000000      -1.793740732394170E-005
   33.4000000000000      -1.722902459785470E-005
   33.4500000000000      -1.650953180690895E-005
   33.5000000000000      -1.577833878131503E-005
   33.5500000000000      -1.503637272059061E-005
   33.6000000000000      -1.428245908999297E-005
   33.6500000000000      -1.351665334496442E-005
   33.7000000000000      -1.273768128184036E-005
   33.7500000000000      -1.194512874995389E-005
   33.8000000000000      -1.113976701273060E-005
   33.8500000000000      -1.032258022918253E-005
   33.9000000000000      -9.495046489836415E-006
   33.9500000000000      -8.658908574347337E-006
   34.0000000000000      -7.814891096235813E-006
   34.0500000000000      -6.962041867950464E-006
   34.1000000000000      -6.098441423702154E-006
   34.1500000000000      -5.222256572141382E-006
   34.2000000000000      -4.330993500366761E-006
   34.2500000000000      -3.423315427850404E-006
   34.3000000000000      -2.499009773353097E-006
   34.3500000000000      -1.558623391250498E-006
   34.4000000000000      -6.031589526236999E-007
   34.4500000000000       3.665040081736405E-007
   34.5000000000000       1.350403227843244E-006
   34.5500000000000       2.348194783945788E-006
   34.6000000000000       3.358849145703094E-006
   34.6500000000000       4.380158615909005E-006
   34.7000000000000       5.410255975425460E-006
   34.7500000000000       6.447091951729855E-006
   34.8000000000000       7.487226997202538E-006
   34.8500000000000       8.527776145438431E-006
   34.9000000000000       9.565720338691381E-006
   34.9500000000000       1.059818474994973E-005
   35.0000000000000       1.162427603057138E-005
   35.0500000000000       1.264321063143642E-005
   35.1000000000000       1.365449277304086E-005
   35.1500000000000       1.465700790841401E-005
   35.2000000000000       1.564929640560708E-005
   35.2500000000000       1.662919412109893E-005
   35.3000000000000       1.759486672189066E-005
   35.3500000000000       1.854573674374167E-005
   35.4000000000000       1.947923802032318E-005
   35.4500000000000       2.039134369631250E-005
   35.5000000000000       2.128002319702053E-005
   35.5500000000000       2.214421128489806E-005
   35.6000000000000       2.298332545550389E-005
   35.6500000000000       2.379563486853878E-005
   35.7000000000000       2.457924383813014E-005
   35.7500000000000       2.533378500848492E-005
   35.8000000000000       2.605903291643873E-005
   35.8500000000000       2.675421257882907E-005
   35.9000000000000       2.741915948322876E-005
   35.9500000000000       2.805413315068209E-005
   36.0000000000000       2.865957675660570E-005
   36.0500000000000       2.923674870072970E-005
   36.1000000000000       2.978618440414953E-005
   36.1500000000000       3.031044219648041E-005
   36.2000000000000       3.081155344633342E-005
   36.2500000000000       3.129076848595611E-005
   36.3000000000000       3.174899594619246E-005
   36.3500000000000       3.218689221928392E-005
   36.4000000000000       3.260518913720759E-005
   36.4500000000000       3.300316209949523E-005
   36.5000000000000       3.337921854677918E-005
   36.5500000000000       3.373057074989729E-005
   36.6000000000000       3.405576867436398E-005
   36.6500000000000       3.435467911968491E-005
   36.7000000000000       3.462701739340865E-005
   36.7500000000000       3.487184480596393E-005
   36.8000000000000       3.508820121039183E-005
   36.8500000000000       3.527528398697831E-005
   36.9000000000000       3.543400528828723E-005
   36.9500000000000       3.556431906337607E-005
   37.0000000000000       3.566615005113042E-005
   37.0500000000000       3.573860015461896E-005
   37.1000000000000       3.578170100041324E-005
   37.1500000000000       3.579547982245904E-005
   37.2000000000000       3.577959973517776E-005
   37.2500000000000       3.573303963200173E-005
   37.3000000000000       3.565545125080451E-005
   37.3500000000000       3.554845017198461E-005
   37.4000000000000       3.541427963262498E-005
   37.4500000000000       3.525532646774755E-005
   37.5000000000000       3.507455868780269E-005
   37.5500000000000       3.487527940379610E-005
   37.6000000000000       3.465973470341383E-005
   37.6500000000000       3.443028909439484E-005
   37.7000000000000       3.418896579310471E-005
   37.7500000000000       3.393801901339347E-005
   37.8000000000000       3.367947155039551E-005
   37.8500000000000       3.341433903601827E-005
   37.9000000000000       3.314261687297766E-005
   37.9500000000000       3.286484659247511E-005
   38.0000000000000       3.258214723757250E-005
   38.0500000000000       3.229741773902471E-005
   38.1000000000000       3.201448021210517E-005
   38.1500000000000       3.173615833521643E-005
   38.2000000000000       3.146512281037146E-005
   38.2500000000000       3.120369359474064E-005
   38.3000000000000       3.095421843797234E-005
   38.3500000000000       3.071999260698044E-005
   38.4000000000000       3.050521480132049E-005
   38.4500000000000       3.031565906753104E-005
   38.5000000000000       3.015694252047924E-005
   38.5500000000000       3.003189277786531E-005
   38.6000000000000       2.994340067069522E-005
   38.6500000000000       2.989227320136838E-005
   38.7000000000000       2.987760401441609E-005
   38.7500000000000       2.989776407316448E-005
   38.8000000000000       2.994902639877919E-005
   38.8500000000000       3.002867734983608E-005
   38.9000000000000       3.013126755349357E-005
   38.9500000000000       3.025194763327209E-005
   39.0000000000000       3.038560202788804E-005
   39.0500000000000       3.052628126257340E-005
   39.1000000000000       3.066920226942768E-005
   39.1500000000000       3.081116448960201E-005
   39.2000000000000       3.095018023797756E-005
   39.2500000000000       3.108316490950332E-005
   39.3000000000000       3.120745325472996E-005
   39.3500000000000       3.132001418479175E-005
   39.4000000000000       3.141791657645448E-005
   39.4500000000000       3.149866162248070E-005
   39.5000000000000       3.156092620247589E-005
   39.5500000000000       3.160486158461502E-005
   39.6000000000000       3.162968518057992E-005
   39.6500000000000       3.163455702659486E-005
   39.7000000000000       3.162072796087817E-005
   39.7500000000000       3.158807008413509E-005
   39.8000000000000       3.153687458115827E-005
   39.8500000000000       3.147013820270828E-005
   39.9000000000000       3.139114337014075E-005
   39.9500000000000       3.130216550301523E-005
   40.0000000000000       3.120557966634535E-005
   40.0500000000000       3.110315173422833E-005
   40.1000000000000       3.099664581671377E-005
   40.1500000000000       3.088784862238077E-005
   40.2000000000000       3.077804318009915E-005
   40.2500000000000       3.066890527724925E-005
   40.3000000000000       3.056075723146658E-005
   40.3500000000000       3.045298881586632E-005
   40.4000000000000       3.034549732714845E-005
   40.4500000000000       3.023882089424571E-005
   40.5000000000000       3.013503134042368E-005
   40.5500000000000       3.003526536903857E-005
   40.6000000000000       2.993972130766405E-005
   40.6500000000000       2.984872484922757E-005
   40.7000000000000       2.976194824987751E-005
   40.7500000000000       2.967945882985595E-005
   40.8000000000000       2.960116061384295E-005
   40.8500000000000       2.952687052701676E-005
   40.9000000000000       2.945503457940691E-005
   40.9500000000000       2.938546358646599E-005
   41.0000000000000       2.931828676269427E-005
   41.0500000000000       2.925228547125000E-005
   41.1000000000000       2.918886410230227E-005
   41.1500000000000       2.912964241880714E-005
   41.2000000000000       2.907462583693237E-005
   41.2500000000000       2.902268673003210E-005
   41.3000000000000       2.897380380880488E-005
   41.3500000000000       2.892935324070190E-005
   41.4000000000000       2.889167633768030E-005
   41.4500000000000       2.886272710124106E-005
   41.5000000000000       2.884403184154735E-005
   41.5500000000000       2.883631143838627E-005
   41.6000000000000       2.883992929169397E-005
   41.6500000000000       2.885386634524098E-005
   41.7000000000000       2.887673938751761E-005
   41.7500000000000       2.890754968843939E-005
   41.8000000000000       2.894761086894839E-005
   41.8500000000000       2.899805805821081E-005
   41.9000000000000       2.906041946921354E-005
   41.9500000000000       2.913554072110923E-005
   42.0000000000000       2.922417985364167E-005
   42.0500000000000       2.932697163918213E-005
   42.1000000000000       2.944363103561262E-005
   42.1500000000000       2.957347318722686E-005
   42.2000000000000       2.971511687686485E-005
   42.2500000000000       2.986723760757117E-005
   42.3000000000000       3.002906384922484E-005
   42.3500000000000       3.020093039506407E-005
   42.4000000000000       3.038299706913074E-005
   42.4500000000000       3.057512674709013E-005
   42.5000000000000       3.077777040611470E-005
   42.5500000000000       3.099153973335366E-005
   42.6000000000000       3.121600820450644E-005
   42.6500000000000       3.145088282606447E-005
   42.7000000000000       3.169586965438490E-005
   42.7500000000000       3.194944238036022E-005
   42.8000000000000       3.220973478504553E-005
   42.8500000000000       3.247524742443291E-005
   42.9000000000000       3.274585051336033E-005
   42.9500000000000       3.302131372447376E-005
   43.0000000000000       3.330323518570789E-005
   43.0500000000000       3.359329282485682E-005
   43.1000000000000       3.389362256212945E-005
   43.1500000000000       3.420649881470769E-005
   43.2000000000000       3.453207336503159E-005
   43.2500000000000       3.486683078756436E-005
   43.3000000000000       3.520761696965023E-005
   43.3500000000000       3.555187360467633E-005
   43.4000000000000       3.589767690536471E-005
   43.4500000000000       3.624427970112022E-005
   43.5000000000000       3.659125112137460E-005
   43.5500000000000       3.693887182704899E-005
   43.6000000000000       3.728648081404712E-005
   43.6500000000000       3.763424873025375E-005
   43.7000000000000       3.798104616202138E-005
   43.7500000000000       3.832773108881973E-005
   43.8000000000000       3.867521574615482E-005
   43.8500000000000       3.902332321090863E-005
   43.9000000000000       3.937219493681213E-005
   43.9500000000000       3.972205673357065E-005
   44.0000000000000       4.007273022462361E-005
   44.0500000000000       4.042350993172796E-005
   44.1000000000000       4.077309600247395E-005
   44.1500000000000       4.111891081048474E-005
   44.2000000000000       4.145798058884057E-005
   44.2500000000000       4.178623836510671E-005
   44.3000000000000       4.210105167324111E-005
   44.3500000000000       4.240082831318184E-005
   44.4000000000000       4.268380050798583E-005
   44.4500000000000       4.294909833319569E-005
   44.5000000000000       4.319535013813050E-005
   44.5500000000000       4.342214287281029E-005
   44.6000000000000       4.362982855000132E-005
   44.6500000000000       4.382089274748562E-005
   44.7000000000000       4.399892317448532E-005
   44.7500000000000       4.416661728981379E-005
   44.8000000000000       4.432638685896431E-005
   44.8500000000000       4.447909196991709E-005
   44.9000000000000       4.462530012168046E-005
   44.9500000000000       4.476464600597366E-005
   45.0000000000000       4.489652000430820E-005
   45.0500000000000       4.502122766957736E-005
   45.1000000000000       4.513892324187734E-005
   45.1500000000000       4.524981352939535E-005
   45.2000000000000       4.535455933586361E-005
   45.2500000000000       4.545427120779894E-005
   45.3000000000000       4.555024272862340E-005
   45.3500000000000       4.564393200776481E-005
   45.4000000000000       4.573622128334538E-005
   45.4500000000000       4.582961359754609E-005
   45.5000000000000       4.592377369484559E-005
   45.5500000000000       4.601941688445761E-005
   45.6000000000000       4.611753738937620E-005
   45.6500000000000       4.621888625973134E-005
   45.7000000000000       4.632281426700484E-005
   45.7500000000000       4.643012905795243E-005
   45.8000000000000       4.654096552766728E-005
   45.8500000000000       4.665501808601286E-005
   45.9000000000000       4.677209483665608E-005
   45.9500000000000       4.689254485602914E-005
   46.0000000000000       4.701753265078343E-005
   46.0500000000000       4.714811578953747E-005
   46.1000000000000       4.728495363130924E-005
   46.1500000000000       4.742818267363821E-005
   46.2000000000000       4.757853231290702E-005
   46.2500000000000       4.773450836446333E-005
   46.3000000000000       4.789494317807311E-005
   46.3500000000000       4.805673710007508E-005
   46.4000000000000       4.821782409419683E-005
   46.4500000000000       4.837594423310559E-005
   46.5000000000000       4.852838398282540E-005
   46.5500000000000       4.867348643892262E-005
   46.6000000000000       4.880996705262495E-005
   46.6500000000000       4.893712688660942E-005
   46.7000000000000       4.905421250676585E-005
   46.7500000000000       4.916039004697934E-005
   46.8000000000000       4.925330521688942E-005
   46.8500000000000       4.933152786875251E-005
   46.9000000000000       4.939227987896667E-005
   46.9500000000000       4.943391408406611E-005
   47.0000000000000       4.945532919568543E-005
   47.0500000000000       4.945381496307747E-005
   47.1000000000000       4.942604531605476E-005
   47.1500000000000       4.936953693306025E-005
   47.2000000000000       4.928272426930772E-005
   47.2500000000000       4.916364538354509E-005
   47.3000000000000       4.901199565976335E-005
   47.3500000000000       4.882823893803489E-005
   47.4000000000000       4.861457636001947E-005
   47.4500000000000       4.837410608209802E-005
   47.5000000000000       4.810926072119170E-005
   47.5500000000000       4.782258925770537E-005
   47.6000000000000       4.751917946070886E-005
   47.6500000000000       4.720353183876684E-005
   47.7000000000000       4.687972256995780E-005
   47.7500000000000       4.654967254431695E-005
   47.8000000000000       4.621365220699725E-005
   47.8500000000000       4.587182280168735E-005
   47.9000000000000       4.552483373053782E-005
   47.9500000000000       4.517300902248744E-005
   48.0000000000000       4.481698775067953E-005
   48.0500000000000       4.445551903063568E-005
   48.1000000000000       4.408897065353243E-005
   48.1500000000000       4.371639187798881E-005
   48.2000000000000       4.333656136677120E-005
   48.2500000000000       4.294736980832163E-005
   48.3000000000000       4.254681569169776E-005
   48.3500000000000       4.213331046327097E-005
   48.4000000000000       4.170595179795640E-005
   48.4500000000000       4.126551961602692E-005
   48.5000000000000       4.081362574732585E-005
   48.5500000000000       4.035322232900609E-005
   48.6000000000000       3.988785644910928E-005
   48.6500000000000       3.942089441614032E-005
   48.7000000000000       3.895654240244806E-005
   48.7500000000000       3.849626778528205E-005
   48.8000000000000       3.804115065066809E-005
   48.8500000000000       3.759126836284063E-005
   48.9000000000000       3.714567334642907E-005
   48.9500000000000       3.670420595128121E-005
   49.0000000000000       3.626640936515353E-005
   49.0500000000000       3.583287331530320E-005
   49.1000000000000       3.540350898512908E-005
   49.1500000000000       3.497724171803335E-005
   49.2000000000000       3.455475742512796E-005
   49.2500000000000       3.413560379167266E-005
   49.3000000000000       3.371788317045994E-005
   49.3500000000000       3.330087650584661E-005
   49.4000000000000       3.288435126104685E-005
   49.4500000000000       3.246890187726932E-005
   49.5000000000000       3.205406814058966E-005
   49.5500000000000       3.164093177660466E-005
   49.6000000000000       3.123009406852707E-005
   49.6500000000000       3.082163852486784E-005
   49.7000000000000       3.041455563341896E-005
   49.7500000000000       3.000697537061841E-005
   49.8000000000000       2.959788981998220E-005
   49.8500000000000       2.918730352515543E-005
   49.9000000000000       2.877433228414013E-005
   49.9500000000000       2.835827931753258E-005
   50.0000000000000       2.793600204168018E-005
   50.0500000000000       2.750570084427285E-005
   50.1000000000000       2.706558260756957E-005
   50.1500000000000       2.661358562543407E-005
   50.2000000000000       2.614974592512175E-005
   50.2500000000000       2.567514257230596E-005
   50.3000000000000       2.519117204010431E-005
   50.3500000000000       2.469814741070864E-005
   50.4000000000000       2.419673206914168E-005
   50.4500000000000       2.368730650696212E-005
   50.5000000000000       2.316987505474969E-005
   50.5500000000000       2.264554451460447E-005
   50.6000000000000       2.211528714522094E-005
   50.6500000000000       2.158041921944389E-005
   50.7000000000000       2.104081833966548E-005
   50.7500000000000       2.049736113692213E-005
   50.8000000000000       1.995016643963549E-005
   50.8500000000000       1.940124684639276E-005
   50.9000000000000       1.885296839740319E-005
   50.9500000000000       1.830812257204098E-005
   51.0000000000000       1.777014944814768E-005
   51.0500000000000       1.724198951412375E-005
   51.1000000000000       1.672338527772507E-005
   51.1500000000000       1.621416826782895E-005
   51.2000000000000       1.571372574369363E-005
   51.2500000000000       1.522128764157081E-005
   51.3000000000000       1.473425717265081E-005
   51.3500000000000       1.424961920434717E-005
   51.4000000000000       1.376525476502821E-005
   51.4500000000000       1.328018931081858E-005
   51.5000000000000       1.279373516641945E-005
   51.5500000000000       1.230564754990129E-005
   51.6000000000000       1.181582122321749E-005
   51.6500000000000       1.132334928885462E-005
   51.7000000000000       1.082713155732418E-005
   51.7500000000000       1.032508832817289E-005
   51.8000000000000       9.816919768005925E-006
   51.8500000000000       9.301957058978017E-006
   51.9000000000000       8.777596372549991E-006
   51.9500000000000       8.242542781118808E-006
   52.0000000000000       7.694990599198292E-006
   52.0500000000000       7.134340886364528E-006
   52.1000000000000       6.559423393628667E-006
   52.1500000000000       5.969298254894006E-006
   52.2000000000000       5.363330566260814E-006
   52.2500000000000       4.740892260143506E-006
   52.3000000000000       4.101242228286677E-006
   52.3500000000000       3.443558540348133E-006
   52.4000000000000       2.767883837567574E-006
   52.4500000000000       2.073503967214084E-006
   52.5000000000000       1.360624736022734E-006
   52.5500000000000       6.306595368205784E-007
   52.6000000000000      -1.125182730940654E-007
   52.6500000000000      -8.668615051284886E-007
   52.7000000000000      -1.630469930089326E-006
   52.7500000000000      -2.400074303225303E-006
   52.8000000000000      -3.173559633331425E-006
   52.8500000000000      -3.949651232221358E-006
   52.9000000000000      -4.726862682066527E-006
   52.9500000000000      -5.505035603618308E-006
   53.0000000000000      -6.284273921404204E-006
   53.0500000000000      -7.065738035047928E-006
   53.1000000000000      -7.849893982533868E-006
   53.1500000000000      -8.637833299786526E-006
   53.2000000000000      -9.429896341151190E-006
   53.2500000000000      -1.022582240064105E-005
   53.3000000000000      -1.102618203427098E-005
   53.3500000000000      -1.183066271556995E-005
   53.4000000000000      -1.263687319634085E-005
   53.4500000000000      -1.344335487196979E-005
   53.5000000000000      -1.424923139193482E-005
   53.5500000000000      -1.505327058287976E-005
   53.6000000000000      -1.585598767517765E-005
   53.6500000000000      -1.665825701261012E-005
   53.7000000000000      -1.746117323485582E-005
   53.7500000000000      -1.826477411792783E-005
   53.8000000000000      -1.906948964002234E-005
   53.8500000000000      -1.987606745537152E-005
   53.9000000000000      -2.068499075379015E-005
   53.9500000000000      -2.149541783777111E-005
   54.0000000000000      -2.230527937515560E-005
   54.0500000000000      -2.311209361681993E-005
   54.1000000000000      -2.391392095326496E-005
   54.1500000000000      -2.470937948897142E-005
   54.2000000000000      -2.549701473446206E-005
   54.2500000000000      -2.627734147209412E-005
   54.3000000000000      -2.705136295587345E-005
   54.3500000000000      -2.781972589426017E-005
   54.4000000000000      -2.858150334271734E-005
   54.4500000000000      -2.933522503688592E-005
   54.5000000000000      -3.007926993921506E-005
   54.5500000000000      -3.081247109742956E-005
   54.6000000000000      -3.153464012430835E-005
   54.6500000000000      -3.224613890483319E-005
   54.7000000000000      -3.294747219775204E-005
   54.7500000000000      -3.363837965617025E-005
   54.8000000000000      -3.431768416678387E-005
   54.8500000000000      -3.498542500791195E-005
   54.9000000000000      -3.564135391426082E-005
   54.9500000000000      -3.628501492933304E-005
   55.0000000000000      -3.691709872526873E-005
   55.0500000000000      -3.753873960810395E-005
   55.1000000000000      -3.815102895176459E-005
   55.1500000000000      -3.875348799547219E-005
   55.2000000000000      -3.934640721330349E-005
   55.2500000000000      -3.993210762861308E-005
   55.3000000000000      -4.051136528879770E-005
   55.3500000000000      -4.108430892386201E-005
   55.4000000000000      -4.165050578406986E-005
   55.4500000000000      -4.220947808213811E-005
   55.5000000000000      -4.276017474232695E-005
   55.5500000000000      -4.330107658764559E-005
   55.6000000000000      -4.383079398513058E-005
   55.6500000000000      -4.434818075365917E-005
   55.7000000000000      -4.485129260716108E-005
   55.7500000000000      -4.533820419709123E-005
   55.8000000000000      -4.580824038970136E-005
   55.8500000000000      -4.626208918079374E-005
   55.9000000000000      -4.669938858447046E-005
   55.9500000000000      -4.711909826685590E-005
   56.0000000000000      -4.751902853928743E-005
   56.0500000000000      -4.789634063497795E-005
   56.1000000000000      -4.825065826684368E-005
   56.1500000000000      -4.858257293332553E-005
   56.2000000000000      -4.889380878923193E-005
   56.2500000000000      -4.918432010977656E-005
   56.3000000000000      -4.945331811188941E-005
   56.3500000000000      -4.970012543531116E-005
   56.4000000000000      -4.992562975947523E-005
   56.4500000000000      -5.012955508877628E-005
   56.5000000000000      -5.031122420955121E-005
   56.5500000000000      -5.047354998425505E-005
   56.6000000000000      -5.061840484906789E-005
   56.6500000000000      -5.074744645753437E-005
   56.7000000000000      -5.086461766905714E-005
   56.7500000000000      -5.097262095904507E-005
   56.8000000000000      -5.107563756799126E-005
   56.8500000000000      -5.117701099882945E-005
   56.9000000000000      -5.127792208994881E-005
   56.9500000000000      -5.137992517388791E-005
   57.0000000000000      -5.148449995175087E-005
   57.0500000000000      -5.159318959355919E-005
   57.1000000000000      -5.170763156597885E-005
   57.1500000000000      -5.182906028183022E-005
   57.2000000000000      -5.195697797421863E-005
   57.2500000000000      -5.209065887126473E-005
   57.3000000000000      -5.222775202286399E-005
   57.3500000000000      -5.236590834767609E-005
   57.4000000000000      -5.250222214077272E-005
   57.4500000000000      -5.263413754364624E-005
   57.5000000000000      -5.275814633878932E-005
   57.5500000000000      -5.287209878474888E-005
   57.6000000000000      -5.297283893859629E-005
   57.6500000000000      -5.305702816568589E-005
   57.7000000000000      -5.312079559200139E-005
   57.7500000000000      -5.316111157027520E-005
   57.8000000000000      -5.317546958226738E-005
   57.8500000000000      -5.316185848794453E-005
   57.9000000000000      -5.311993610841397E-005
   57.9500000000000      -5.305004988998399E-005
   58.0000000000000      -5.295148960485073E-005
   58.0500000000000      -5.282434808256981E-005
   58.1000000000000      -5.266923075575733E-005
   58.1500000000000      -5.248840590619330E-005
   58.2000000000000      -5.228379437648475E-005
   58.2500000000000      -5.205640262304025E-005
   58.3000000000000      -5.180931323340061E-005
   58.3500000000000      -5.154466422756873E-005
   58.4000000000000      -5.126384190353310E-005
   58.4500000000000      -5.096925187521253E-005
   58.5000000000000      -5.066156779397016E-005
   58.5500000000000      -5.034052951938277E-005
   58.6000000000000      -5.000676836969472E-005
   58.6500000000000      -4.966041167186362E-005
   58.7000000000000      -4.930074491844300E-005
   58.7500000000000      -4.892683294804939E-005
   58.8000000000000      -4.853767327212169E-005
   58.8500000000000      -4.813025375954037E-005
   58.9000000000000      -4.770333771114478E-005
   58.9500000000000      -4.725537793781591E-005
   59.0000000000000      -4.678493353720735E-005
   59.0500000000000      -4.629077078209006E-005
   59.1000000000000      -4.577227508082361E-005
   59.1500000000000      -4.522965509272664E-005
   59.2000000000000      -4.466366261046953E-005
   59.2500000000000      -4.407533617912496E-005
   59.3000000000000      -4.346563989574620E-005
   59.3500000000000      -4.283657426126119E-005
   59.4000000000000      -4.219042251760502E-005
   59.4500000000000      -4.152947589391724E-005
   59.5000000000000      -4.085467087622545E-005
   59.5500000000000      -4.016720811651740E-005
   59.6000000000000      -3.946703733851390E-005
   59.6500000000000      -3.875487391510105E-005
   59.7000000000000      -3.803229839398470E-005
   59.7500000000000      -3.730199776535715E-005
   59.8000000000000      -3.656599813906672E-005
   59.8500000000000      -3.582585588461451E-005
   59.9000000000000      -3.508382400500086E-005
   59.9500000000000      -3.434158008201027E-005
   60.0000000000000      -3.360069784901358E-005
   60.0500000000000      -3.286241800398661E-005
   60.1000000000000      -3.212734024929870E-005
   60.1500000000000      -3.139574129646241E-005
   60.2000000000000      -3.066434145691308E-005
   60.2500000000000      -2.993031894359551E-005
   60.3000000000000      -2.919283027842568E-005
   60.3500000000000      -2.845331171965666E-005
   60.4000000000000      -2.771232181226752E-005
   60.4500000000000      -2.696966626799519E-005
   60.5000000000000      -2.622544100765345E-005
   60.5500000000000      -2.547997461680868E-005
   60.6000000000000      -2.473194223617050E-005
   60.6500000000000      -2.397987675446428E-005
   60.7000000000000      -2.322382930291012E-005
   60.7500000000000      -2.246567849109877E-005
   60.8000000000000      -2.170729615905244E-005
   60.8500000000000      -2.094919190637830E-005
   60.9000000000000      -2.019016484410883E-005
   60.9500000000000      -1.942987907990093E-005
   61.0000000000000      -1.866779434712219E-005
   61.0500000000000      -1.790548976345331E-005
   61.1000000000000      -1.714551090964044E-005
   61.1500000000000      -1.638804320867035E-005
   61.2000000000000      -1.563426822679509E-005
   61.2500000000000      -1.488367774679665E-005
   61.3000000000000      -1.413539953931580E-005
   61.3500000000000      -1.338938726310185E-005
   61.4000000000000      -1.264822018044401E-005
   61.4500000000000      -1.191237932483069E-005
   61.5000000000000      -1.118277810952607E-005
   61.5500000000000      -1.046041680762075E-005
   61.6000000000000      -9.746484679846853E-006
   61.6500000000000      -9.042089430709807E-006
   61.7000000000000      -8.348727472898253E-006
   61.7500000000000      -7.666868608638784E-006
   61.8000000000000      -6.998578675959659E-006
   61.8500000000000      -6.344361068431515E-006
   61.9000000000000      -5.703332429711800E-006
   61.9500000000000      -5.074230013608835E-006
   62.0000000000000      -4.454963175749992E-006
   62.0500000000000      -3.843659599762426E-006
   62.1000000000000      -3.237873129233404E-006
   62.1500000000000      -2.635031124400358E-006
   62.2000000000000      -2.033865465163138E-006
   62.2500000000000      -1.433857990078091E-006
   62.3000000000000      -8.372398431056975E-007
   62.3500000000000      -2.469381498362600E-007
   62.4000000000000       3.350431952233309E-007
   62.4500000000000       9.071320438008674E-007
   62.5000000000000       1.469569809888274E-006
   62.5500000000000       2.024397038443035E-006
   62.6000000000000       2.574881181721338E-006
   62.6500000000000       3.123474936765423E-006
   62.7000000000000       3.671475042067087E-006
   62.7500000000000       4.221559565391842E-006
   62.8000000000000       4.775222812882037E-006
   62.8500000000000       5.333216403696182E-006
   62.9000000000000       5.895959412702470E-006
   62.9500000000000       6.463622413046344E-006
   63.0000000000000       7.035748632878143E-006
   63.0500000000000       7.612000987302995E-006
   63.1000000000000       8.193016954564666E-006
   63.1500000000000       8.778131138090673E-006
   63.2000000000000       9.366680401764739E-006
   63.2500000000000       9.958132052867751E-006
   63.3000000000000       1.055197055216402E-005
   63.3500000000000       1.114721761541360E-005
   63.4000000000000       1.174293898854955E-005
   63.4500000000000       1.233788537729354E-005
   63.5000000000000       1.293165127729475E-005
   63.5500000000000       1.352241071892178E-005
   63.6000000000000       1.410878880184748E-005
   63.6500000000000       1.468945231835767E-005
   63.7000000000000       1.526412786125284E-005
   63.7500000000000       1.583128448185024E-005
   63.8000000000000       1.639035001666854E-005
   63.8500000000000       1.694144284410993E-005
   63.9000000000000       1.748259489998708E-005
   63.9500000000000       1.801177576101957E-005
   64.0000000000000       1.852792719498171E-005
   64.0500000000000       1.903139659782061E-005
   64.1000000000000       1.952261816601145E-005
   64.1500000000000       2.000232381122897E-005
   64.2000000000000       2.047062478780204E-005
   64.2500000000000       2.092791419369031E-005
   64.3000000000000       2.137475494497056E-005
   64.3500000000000       2.181114805611113E-005
   64.4000000000000       2.223628785429251E-005
   64.4500000000000       2.265038749360735E-005
   64.5000000000000       2.305301748000524E-005
   64.5500000000000       2.344380682928789E-005
   64.6000000000000       2.382222699229797E-005
   64.6500000000000       2.418681942373480E-005
   64.7000000000000       2.453667717950204E-005
   64.7500000000000       2.487090881024913E-005
   64.8000000000000       2.519078796735257E-005
   64.8500000000000       2.549737517524226E-005
   64.9000000000000       2.579062887252193E-005
   64.9500000000000       2.607217894801838E-005
   65.0000000000000       2.634271873768597E-005
   65.0500000000000       2.660233369639767E-005
   65.1000000000000       2.685096251414436E-005
   65.1500000000000       2.708724535804904E-005
   65.2000000000000       2.731078356051105E-005
   65.2500000000000       2.752147326866607E-005
   65.3000000000000       2.771933006173149E-005
   65.3500000000000       2.790512935535121E-005
   65.4000000000000       2.808109991198943E-005
   65.4500000000000       2.824789483724880E-005
   65.5000000000000       2.840506603675002E-005
   65.5500000000000       2.855191835870422E-005
   65.6000000000000       2.868665437635191E-005
   65.6500000000000       2.880867074915629E-005
   65.7000000000000       2.891723073798127E-005
   65.7500000000000       2.901218787063374E-005
   65.8000000000000       2.909338432191351E-005
   65.8500000000000       2.916071549702112E-005
   65.9000000000000       2.921252507126266E-005
   65.9500000000000       2.924710821213152E-005
   66.0000000000000       2.926331988202499E-005
   66.0500000000000       2.926076660321648E-005
   66.1000000000000       2.923927177005434E-005
   66.1500000000000       2.919988412484083E-005
   66.2000000000000       2.914303836658230E-005
   66.2500000000000       2.906808970912060E-005
   66.3000000000000       2.897405283718336E-005
   66.3500000000000       2.886018478142070E-005
   66.4000000000000       2.872646126107492E-005
   66.4500000000000       2.857239229249216E-005
   66.5000000000000       2.839837008379354E-005
   66.5500000000000       2.820613350893690E-005
   66.6000000000000       2.799546654854047E-005
   66.6500000000000       2.776816027031930E-005
   66.7000000000000       2.752498430266649E-005
   66.7500000000000       2.726614694448417E-005
   66.8000000000000       2.699272829389111E-005
   66.8500000000000       2.670713932951198E-005
   66.9000000000000       2.641167290581161E-005
   66.9500000000000       2.610571795218526E-005
   67.0000000000000       2.578869933369916E-005
   67.0500000000000       2.546242138044059E-005
   67.1000000000000       2.512956055803825E-005
   67.1500000000000       2.479105134934313E-005
   67.2000000000000       2.444635162106381E-005
   67.2500000000000       2.409505989937686E-005
   67.3000000000000       2.373698686369419E-005
   67.3500000000000       2.337214071680694E-005
   67.4000000000000       2.300070997114651E-005
   67.4500000000000       2.262373402670784E-005
   67.5000000000000       2.224064683034618E-005
   67.5500000000000       2.184959957086580E-005
   67.6000000000000       2.145076991012960E-005
   67.6500000000000       2.104481088427894E-005
   67.7000000000000       2.063324795875162E-005
   67.7500000000000       2.021599285623092E-005
   67.8000000000000       1.979231154702695E-005
   67.8500000000000       1.936174359567994E-005
   67.9000000000000       1.892432749763964E-005
   67.9500000000000       1.848145076354926E-005
   68.0000000000000       1.803431922677895E-005
   68.0500000000000       1.758230227680450E-005
   68.1000000000000       1.712611312061475E-005
   68.1500000000000       1.666600380245482E-005
   68.2000000000000       1.620119224072348E-005
   68.2500000000000       1.573135099611688E-005
   68.3000000000000       1.525832108335241E-005
   68.3500000000000       1.478127982461703E-005
   68.4000000000000       1.430004733189437E-005
   68.4500000000000       1.381391334705166E-005
   68.5000000000000       1.332224547120535E-005
   68.5500000000000       1.282398431792112E-005
   68.6000000000000       1.231777982282935E-005
   68.6500000000000       1.180304245254916E-005
   68.7000000000000       1.128108752200429E-005
   68.7500000000000       1.075287411522402E-005
   68.8000000000000       1.021879017842904E-005
   68.8500000000000       9.679145587876182E-006
   68.9000000000000       9.134503473108069E-006
   68.9500000000000       8.584546260098520E-006
   69.0000000000000       8.028880048612314E-006
   69.0500000000000       7.465973898818654E-006
   69.1000000000000       6.896002028598728E-006
   69.1500000000000       6.320523359373749E-006
   69.2000000000000       5.741943230554590E-006
   69.2500000000000       5.161855880013527E-006
   69.3000000000000       4.582398268866343E-006
   69.3500000000000       4.004762036010387E-006
   69.4000000000000       3.429831590318291E-006
   69.4500000000000       2.857880623831056E-006
   69.5000000000000       2.289630918776692E-006
   69.5500000000000       1.726512968108026E-006
   69.6000000000000       1.170283971157027E-006
   69.6500000000000       6.227973081444081E-007
   69.7000000000000       8.486697575572325E-008
   69.7500000000000      -4.410281773957079E-007
   69.8000000000000      -9.525994299910739E-007
   69.8500000000000      -1.449687955724127E-006
   69.9000000000000      -1.934020798179629E-006
   69.9500000000000      -2.407262471532400E-006
   70.0000000000000      -2.870901824292463E-006
   70.0500000000000      -3.323774076845962E-006
   70.1000000000000      -3.764876228816235E-006
   70.1500000000000      -4.191320026881391E-006
   70.2000000000000      -4.600298122861937E-006
   70.2500000000000      -4.990537059134173E-006
   70.3000000000000      -5.362419568516224E-006
   70.3500000000000      -5.715981560185798E-006
   70.4000000000000      -6.050590439482488E-006
   70.4500000000000      -6.364865702122023E-006
   70.5000000000000      -6.659826537126405E-006
   70.5500000000000      -6.936289774608572E-006
   70.6000000000000      -7.195281854387985E-006
   70.6500000000000      -7.439035190863804E-006
   70.7000000000000      -7.670017518793780E-006
   70.7500000000000      -7.889123396110679E-006
   70.8000000000000      -8.097891294150234E-006
   70.8500000000000      -8.297358371484915E-006
   70.9000000000000      -8.487231999625078E-006
   70.9500000000000      -8.666203323729924E-006
   71.0000000000000      -8.832931092971905E-006
   71.0500000000000      -8.983041712704446E-006
   71.1000000000000      -9.112902155686366E-006
   71.1500000000000      -9.220371771625708E-006
   71.2000000000000      -9.304755340183132E-006
   71.2500000000000      -9.365940518822663E-006
   71.3000000000000      -9.405425583800179E-006
   71.3500000000000      -9.425270628165049E-006
   71.4000000000000      -9.427060198001768E-006
   71.4500000000000      -9.412214329008165E-006
   71.5000000000000      -9.382754322487568E-006
   71.5500000000000      -9.339736003809088E-006
   71.6000000000000      -9.285640773726319E-006
   71.6500000000000      -9.223662692291101E-006
   71.7000000000000      -9.156895341756176E-006
   71.7500000000000      -9.088245367741980E-006
   71.8000000000000      -9.019808710950374E-006
   71.8500000000000      -8.952481928894486E-006
   71.9000000000000      -8.887488244195090E-006
   71.9500000000000      -8.826705183928822E-006
   72.0000000000000      -8.770091166864719E-006
   72.0500000000000      -8.718170610654699E-006
   72.1000000000000      -8.672782057003110E-006
   72.1500000000000      -8.635371767838561E-006
   72.2000000000000      -8.607413450320059E-006
   72.2500000000000      -8.590471719528696E-006
   72.3000000000000      -8.586391618207186E-006
   72.3500000000000      -8.594164615347403E-006
   72.4000000000000      -8.611731083945358E-006
   72.4500000000000      -8.637682978493207E-006
   72.5000000000000      -8.668578040079846E-006
   72.5500000000000      -8.700257466092330E-006
   72.6000000000000      -8.728988804743627E-006
   72.6500000000000      -8.751385275326084E-006
   72.7000000000000      -8.766727723539303E-006
   72.7500000000000      -8.773792909043605E-006
   72.8000000000000      -8.772096434326685E-006
   72.8500000000000      -8.759796708380377E-006
   72.9000000000000      -8.735230061110741E-006
   72.9500000000000      -8.696515289548777E-006
   73.0000000000000      -8.640970178087383E-006
   73.0500000000000      -8.567351542509728E-006
   73.1000000000000      -8.474681586896634E-006
   73.1500000000000      -8.363456766258901E-006
   73.2000000000000      -8.234474716716567E-006
   73.2500000000000      -8.089331660153051E-006
   73.3000000000000      -7.930736821839470E-006
   73.3500000000000      -7.759978010995209E-006
   73.4000000000000      -7.576693905052635E-006
   73.4500000000000      -7.381783612180725E-006
   73.5000000000000      -7.176207991549281E-006
   73.5500000000000      -6.960751545307790E-006
   73.6000000000000      -6.737414393353541E-006
   73.6500000000000      -6.507630877710604E-006
   73.7000000000000      -6.273451214077200E-006
   73.7500000000000      -6.035595355739370E-006
   73.8000000000000      -5.794466448441645E-006
   73.8500000000000      -5.552030279188621E-006
   73.9000000000000      -5.309526381438575E-006
   73.9500000000000      -5.067414195968236E-006
   74.0000000000000      -4.825728986381629E-006
   74.0500000000000      -4.585130303107093E-006
   74.1000000000000      -4.345846502442142E-006
   74.1500000000000      -4.108950353691697E-006
   74.2000000000000      -3.875397927061524E-006
   74.2500000000000      -3.647707008780389E-006
   74.3000000000000      -3.427981312221860E-006
   74.3500000000000      -3.218168651951029E-006
   74.4000000000000      -3.018680969491405E-006
   74.4500000000000      -2.829381924079633E-006
   74.5000000000000      -2.650505758632684E-006
   74.5500000000000      -2.482059543993195E-006
   74.6000000000000      -2.325655267515395E-006
   74.6500000000000      -2.182692344226122E-006
   74.7000000000000      -2.054370397242211E-006
   74.7500000000000      -1.941659284842391E-006
   74.8000000000000      -1.846122005914385E-006
   74.8500000000000      -1.768881028396264E-006
   74.9000000000000      -1.710595600328994E-006
   74.9500000000000      -1.671859851066223E-006
   75.0000000000000      -1.655623217614586E-006


==> anc/fig8_midpoint_/taum0.5/correlation_taum0.5/dt0.05_heuncorr_taum0.5_T0.3.dat <==
  5.000000000000000E-002  1.104879644457321E-002
  0.100000000000000       1.103183354181694E-002
  0.150000000000000       1.100510580523602E-002
  0.200000000000000       1.096963060095419E-002
  0.250000000000000       1.092633569813516E-002
  0.300000000000000       1.087606509596329E-002
  0.350000000000000       1.081958500154256E-002
  0.400000000000000       1.075759349805036E-002
  0.450000000000000       1.069072405761791E-002
  0.500000000000000       1.061955072493354E-002
  0.550000000000000       1.054459488167767E-002
  0.600000000000000       1.046632961701901E-002
  0.650000000000000       1.038518481519231E-002
  0.700000000000000       1.030154900778720E-002
  0.750000000000000       1.021577308440950E-002
  0.800000000000000       1.012817505721214E-002
  0.850000000000000       1.003904198460466E-002
  0.900000000000000       9.948630818825991E-003
  0.950000000000000       9.857172932849193E-003
   1.00000000000000       9.764878115455273E-003
   1.05000000000000       9.671936488705764E-003
   1.10000000000000       9.578519057368312E-003
   1.15000000000000       9.484779582728357E-003
   1.20000000000000       9.390854777059060E-003
   1.25000000000000       9.296867389341518E-003
   1.30000000000000       9.202927195143481E-003
   1.35000000000000       9.109132893029349E-003
   1.40000000000000       9.015570252702689E-003
   1.45000000000000       8.922315288228714E-003
   1.50000000000000       8.829435177100584E-003
   1.55000000000000       8.736990885632264E-003
   1.60000000000000       8.645035501244243E-003
   1.65000000000000       8.553615328018790E-003
   1.70000000000000       8.462772497374231E-003
   1.75000000000000       8.372542917561321E-003
   1.80000000000000       8.282956918554903E-003
   1.85000000000000       8.194042899194735E-003
   1.90000000000000       8.105826254737429E-003
   1.95000000000000       8.018329364261527E-003
   2.00000000000000       7.931570771050186E-003
   2.05000000000000       7.845566509072434E-003
   2.10000000000000       7.760328490884237E-003
   2.15000000000000       7.675866757655775E-003
   2.20000000000000       7.592190551210261E-003
   2.25000000000000       7.509308502275036E-003
   2.30000000000000       7.427227347743904E-003
   2.35000000000000       7.345953927032943E-003
   2.40000000000000       7.265493045376524E-003
   2.45000000000000       7.185848564416303E-003
   2.50000000000000       7.107021222062185E-003
   2.55000000000000       7.029009944772592E-003
   2.60000000000000       6.951812298146394E-003
   2.65000000000000       6.875424021071825E-003
   2.70000000000000       6.799840653067879E-003
   2.75000000000000       6.725058348441179E-003
   2.80000000000000       6.651073327604620E-003
   2.85000000000000       6.577882223397815E-003
   2.90000000000000       6.505480140639897E-003
   2.95000000000000       6.433862120183189E-003
   3.00000000000000       6.363022715037041E-003
   3.05000000000000       6.292957243063105E-003
   3.10000000000000       6.223658852321194E-003
   3.15000000000000       6.155119578541858E-003
   3.20000000000000       6.087332115075871E-003
   3.25000000000000       6.020290015918818E-003
   3.30000000000000       5.953986113543332E-003
   3.35000000000000       5.888414065980216E-003
   3.40000000000000       5.823568616037741E-003
   3.45000000000000       5.759445793431437E-003
   3.50000000000000       5.696040849684450E-003
   3.55000000000000       5.633347130948544E-003
   3.60000000000000       5.571358337710337E-003
   3.65000000000000       5.510067433683073E-003
   3.70000000000000       5.449467069515784E-003
   3.75000000000000       5.389549321671300E-003
   3.80000000000000       5.330307541866053E-003
   3.85000000000000       5.271733994361029E-003
   3.90000000000000       5.213821153223113E-003
   3.95000000000000       5.156561122709639E-003
   4.00000000000000       5.099946422272386E-003
   4.05000000000000       5.043966400904349E-003
   4.10000000000000       4.988612017822226E-003
   4.15000000000000       4.933875482688747E-003
   4.20000000000000       4.879747909581227E-003
   4.25000000000000       4.826221168751846E-003
   4.30000000000000       4.773287440047674E-003
   4.35000000000000       4.720937993634485E-003
   4.40000000000000       4.669165559958355E-003
   4.45000000000000       4.617960119399188E-003
   4.50000000000000       4.567313047666974E-003
   4.55000000000000       4.517218268591632E-003
   4.60000000000000       4.467667118549849E-003
   4.65000000000000       4.418653047178054E-003
   4.70000000000000       4.370170228028341E-003
   4.75000000000000       4.322214868453192E-003
   4.80000000000000       4.274782048404809E-003
   4.85000000000000       4.227866192541490E-003
   4.90000000000000       4.181461261119978E-003
   4.95000000000000       4.135558440418265E-003
   5.00000000000000       4.090148872002757E-003
   5.05000000000000       4.045225062933636E-003
   5.10000000000000       4.000779126693652E-003
   5.15000000000000       3.956805759983402E-003
   5.20000000000000       3.913301032603565E-003
   5.25000000000000       3.870260423690126E-003
   5.30000000000000       3.827679169268465E-003
   5.35000000000000       3.785552965900602E-003
   5.40000000000000       3.743877843115515E-003
   5.45000000000000       3.702651244197819E-003
   5.50000000000000       3.661871006940360E-003
   5.55000000000000       3.621534793190317E-003
   5.60000000000000       3.581638501717856E-003
   5.65000000000000       3.542176613561773E-003
   5.70000000000000       3.503144299661676E-003
   5.75000000000000       3.464536924184310E-003
   5.80000000000000       3.426350639308634E-003
   5.85000000000000       3.388584039141280E-003
   5.90000000000000       3.351236974958961E-003
   5.95000000000000       3.314309462149026E-003
   6.00000000000000       3.277800712903729E-003
   6.05000000000000       3.241709340651131E-003
   6.10000000000000       3.206032077402165E-003
   6.15000000000000       3.170764439161936E-003
   6.20000000000000       3.135902351536667E-003
   6.25000000000000       3.101440037514893E-003
   6.30000000000000       3.067371138157026E-003
   6.35000000000000       3.033688604256814E-003
   6.40000000000000       3.000386484993894E-003
   6.45000000000000       2.967460184652318E-003
   6.50000000000000       2.934905091414182E-003
   6.55000000000000       2.902716240419993E-003
   6.60000000000000       2.870886622652474E-003
   6.65000000000000       2.839406939180192E-003
   6.70000000000000       2.808270793670486E-003
   6.75000000000000       2.777474186925901E-003
   6.80000000000000       2.747014612591475E-003
   6.85000000000000       2.716889351744112E-003
   6.90000000000000       2.687095690350863E-003
   6.95000000000000       2.657630676952157E-003
   7.00000000000000       2.628490410841770E-003
   7.05000000000000       2.599671665287606E-003
   7.10000000000000       2.571169433498680E-003
   7.15000000000000       2.542978115100041E-003
   7.20000000000000       2.515093454413689E-003
   7.25000000000000       2.487513032132444E-003
   7.30000000000000       2.460234181078526E-003
   7.35000000000000       2.433254053655728E-003
   7.40000000000000       2.406570065289105E-003
   7.45000000000000       2.380180349783392E-003
   7.50000000000000       2.354081073674452E-003
   7.55000000000000       2.328268559763484E-003
   7.60000000000000       2.302738482464691E-003
   7.65000000000000       2.277485384143109E-003
   7.70000000000000       2.252502903366203E-003
   7.75000000000000       2.227782587946112E-003
   7.80000000000000       2.203318734514988E-003
   7.85000000000000       2.179107894296411E-003
   7.90000000000000       2.155146346003389E-003
   7.95000000000000       2.131429614663562E-003
   8.00000000000000       2.107952091830350E-003
   8.05000000000000       2.084709106272384E-003
   8.10000000000000       2.061697268688105E-003
   8.15000000000000       2.038914410853058E-003
   8.20000000000000       2.016357431032058E-003
   8.25000000000000       1.994023645905257E-003
   8.30000000000000       1.971911809176835E-003
   8.35000000000000       1.950021027428061E-003
   8.40000000000000       1.928350781815396E-003
   8.45000000000000       1.906901045494741E-003
   8.50000000000000       1.885670360277234E-003
   8.55000000000000       1.864658699472696E-003
   8.60000000000000       1.843864990024058E-003
   8.65000000000000       1.823287815279086E-003
   8.70000000000000       1.802926340122312E-003
   8.75000000000000       1.782779690610662E-003
   8.80000000000000       1.762846874668348E-003
   8.85000000000000       1.743125815492647E-003
   8.90000000000000       1.723613877667721E-003
   8.95000000000000       1.704308039776976E-003
   9.00000000000000       1.685205303406545E-003
   9.05000000000000       1.666302611781757E-003
   9.10000000000000       1.647599250901879E-003
   9.15000000000000       1.629094866663360E-003
   9.20000000000000       1.610787993890062E-003
   9.25000000000000       1.592676244053411E-003
   9.30000000000000       1.574756895327580E-003
   9.35000000000000       1.557027689022896E-003
   9.40000000000000       1.539485323381540E-003
   9.45000000000000       1.522126293623635E-003
   9.50000000000000       1.504947544728984E-003
   9.55000000000000       1.487947493513468E-003
   9.60000000000000       1.471124349630176E-003
   9.65000000000000       1.454476795827179E-003
   9.70000000000000       1.438004415784304E-003
   9.75000000000000       1.421707823913719E-003
   9.80000000000000       1.405588191792975E-003
   9.85000000000000       1.389644778480209E-003
   9.90000000000000       1.373876079197240E-003
   9.95000000000000       1.358280296269767E-003
   10.0000000000000       1.342853770139193E-003
   10.0500000000000       1.327590496328288E-003
   10.1000000000000       1.312487318095964E-003
   10.1500000000000       1.297539461343402E-003
   10.2000000000000       1.282744368018393E-003
   10.2500000000000       1.268099776281239E-003
   10.3000000000000       1.253604018866912E-003
   10.3500000000000       1.239256029723552E-003
   10.4000000000000       1.225054626455157E-003
   10.4500000000000       1.210998530393258E-003
   10.5000000000000       1.197086881537822E-003
   10.5500000000000       1.183319919762670E-003
   10.6000000000000       1.169698216552941E-003
   10.6500000000000       1.156220960290820E-003
   10.7000000000000       1.142888538830371E-003
   10.7500000000000       1.129700581967162E-003
   10.8000000000000       1.116655849935904E-003
   10.8500000000000       1.103750771290523E-003
   10.9000000000000       1.090982813987246E-003
   10.9500000000000       1.078348807249846E-003
   11.0000000000000       1.065846846641500E-003
   11.0500000000000       1.053474340800879E-003
   11.1000000000000       1.041229846684830E-003
   11.1500000000000       1.029111655956698E-003
   11.2000000000000       1.017119580999085E-003
   11.2500000000000       1.005254072841715E-003
   11.3000000000000       9.935158156643416E-004
   11.3500000000000       9.819054980621047E-004
   11.4000000000000       9.704238071124107E-004
   11.4500000000000       9.590703902374870E-004
   11.5000000000000       9.478444917077447E-004
   11.5500000000000       9.367430362011802E-004
   11.6000000000000       9.257638515225744E-004
   11.6500000000000       9.149040681191132E-004
   11.7000000000000       9.041602740862725E-004
   11.7500000000000       8.935304485838639E-004
   11.8000000000000       8.830127665381096E-004
   11.8500000000000       8.726039193148096E-004
   11.9000000000000       8.623002978092444E-004
   11.9500000000000       8.520981949833228E-004
   12.0000000000000       8.419958579247531E-004
   12.0500000000000       8.319913251131625E-004
   12.1000000000000       8.220831192856802E-004
   12.1500000000000       8.122691702975869E-004
   12.2000000000000       8.025485846398488E-004
   12.2500000000000       7.929208682306223E-004
   12.3000000000000       7.833857844650503E-004
   12.3500000000000       7.739415882509719E-004
   12.4000000000000       7.645857107846523E-004
   12.4500000000000       7.553165533663312E-004
   12.5000000000000       7.461341729551761E-004
   12.5500000000000       7.370373376437674E-004
   12.6000000000000       7.280244654298140E-004
   12.6500000000000       7.190962778686685E-004
   12.7000000000000       7.102535419972502E-004
   12.7500000000000       7.014973314647657E-004
   12.8000000000000       6.928286705075484E-004
   12.8500000000000       6.842474512374242E-004
   12.9000000000000       6.757519602067876E-004
   12.9500000000000       6.673409527730752E-004
   13.0000000000000       6.590139733432034E-004
   13.0500000000000       6.507702349504073E-004
   13.1000000000000       6.426096692198602E-004
   13.1500000000000       6.345298038569711E-004
   13.2000000000000       6.265293524994461E-004
   13.2500000000000       6.186074833696452E-004
   13.3000000000000       6.107649553000956E-004
   13.3500000000000       6.030035305378960E-004
   13.4000000000000       5.953237875860716E-004
   13.4500000000000       5.877248547227446E-004
   13.5000000000000       5.802056369626534E-004
   13.5500000000000       5.727640246536110E-004
   13.6000000000000       5.653974315483876E-004
   13.6500000000000       5.581059728138082E-004
   13.7000000000000       5.508896691454143E-004
   13.7500000000000       5.437486088540679E-004
   13.8000000000000       5.366823536419657E-004
   13.8500000000000       5.296908850477973E-004
   13.9000000000000       5.227731549663160E-004
   13.9500000000000       5.159276607882910E-004
   14.0000000000000       5.091531673341953E-004
   14.0500000000000       5.024483978109701E-004
   14.1000000000000       4.958133003391710E-004
   14.1500000000000       4.892490145380163E-004
   14.2000000000000       4.827569764160999E-004
   14.2500000000000       4.763363834213653E-004
   14.3000000000000       4.699861201401295E-004
   14.3500000000000       4.637042874430435E-004
   14.4000000000000       4.574897039298984E-004
   14.4500000000000       4.513406917778856E-004
   14.5000000000000       4.452569420399225E-004
   14.5500000000000       4.392388766077239E-004
   14.6000000000000       4.332869488148362E-004
   14.6500000000000       4.274012280970376E-004
   14.7000000000000       4.215809784344258E-004
   14.7500000000000       4.158244835074789E-004
   14.8000000000000       4.101305169453950E-004
   14.8500000000000       4.044973682302797E-004
   14.9000000000000       3.989235730920670E-004
   14.9500000000000       3.934061550665046E-004
   15.0000000000000       3.879434093113746E-004
   15.0500000000000       3.825327164659914E-004
   15.1000000000000       3.771726969693448E-004
   15.1500000000000       3.718626950766109E-004
   15.2000000000000       3.666012061583149E-004
   15.2500000000000       3.613874726411679E-004
   15.3000000000000       3.562193678727296E-004
   15.3500000000000       3.510933303376237E-004
   15.4000000000000       3.460085159325700E-004
   15.4500000000000       3.409658531008027E-004
   15.5000000000000       3.359672101846318E-004
   15.5500000000000       3.310129813393571E-004
   15.6000000000000       3.261043259459834E-004
   15.6500000000000       3.212414055925832E-004
   15.7000000000000       3.164240430473587E-004
   15.7500000000000       3.116529162364479E-004
   15.8000000000000       3.069281393833210E-004
   15.8500000000000       3.022508070544580E-004
   15.9000000000000       2.976210843079044E-004
   15.9500000000000       2.930394983541266E-004
   16.0000000000000       2.885065553225427E-004
   16.0500000000000       2.840210806556967E-004
   16.1000000000000       2.795820328698198E-004
   16.1500000000000       2.751891487948152E-004
   16.2000000000000       2.708425843169790E-004
   16.2500000000000       2.665432120310615E-004
   16.3000000000000       2.622908690627978E-004
   16.3500000000000       2.580841633585166E-004
   16.4000000000000       2.539209510016005E-004
   16.4500000000000       2.498016647701911E-004
   16.5000000000000       2.457278180029905E-004
   16.5500000000000       2.416984349274140E-004
   16.6000000000000       2.377129614818043E-004
   16.6500000000000       2.337724006371568E-004
   16.7000000000000       2.298795602587133E-004
   16.7500000000000       2.260347478499639E-004
   16.8000000000000       2.222374637595077E-004
   16.8500000000000       2.184863492105383E-004
   16.9000000000000       2.147802520188783E-004
   16.9500000000000       2.111191393497469E-004
   17.0000000000000       2.075027741681816E-004
   17.0500000000000       2.039308472566207E-004
   17.1000000000000       2.004027516012558E-004
   17.1500000000000       1.969185500085920E-004
   17.2000000000000       1.934788700582735E-004
   17.2500000000000       1.900821115896452E-004
   17.3000000000000       1.867275378663261E-004
   17.3500000000000       1.834159369690493E-004
   17.4000000000000       1.801495967493696E-004
   17.4500000000000       1.769302918885617E-004
   17.5000000000000       1.737599755908951E-004
   17.5500000000000       1.706403020145591E-004
   17.6000000000000       1.675722938280601E-004
   17.6500000000000       1.645561840559580E-004
   17.7000000000000       1.615925618383760E-004
   17.7500000000000       1.586828345898365E-004
   17.8000000000000       1.558275289879393E-004
   17.8500000000000       1.530276366480352E-004
   17.9000000000000       1.502845515329558E-004
   17.9500000000000       1.475997914878333E-004
   18.0000000000000       1.449732222066586E-004
   18.0500000000000       1.424047538845096E-004
   18.1000000000000       1.398952585640866E-004
   18.1500000000000       1.374467523303166E-004
   18.2000000000000       1.350600818820556E-004
   18.2500000000000       1.327339893939080E-004
   18.3000000000000       1.304665666445746E-004
   18.3500000000000       1.282562526595265E-004
   18.4000000000000       1.261028661397613E-004
   18.4500000000000       1.240063094517569E-004
   18.5000000000000       1.219634462451007E-004
   18.5500000000000       1.199738522591125E-004
   18.6000000000000       1.180355487765517E-004
   18.6500000000000       1.161462858263399E-004
   18.7000000000000       1.143044868905991E-004
   18.7500000000000       1.125074001985988E-004
   18.8000000000000       1.107533662286128E-004
   18.8500000000000       1.090427611110138E-004
   18.9000000000000       1.073757948097449E-004
   18.9500000000000       1.057531960008419E-004
   19.0000000000000       1.041772214020332E-004
   19.0500000000000       1.026483298825952E-004
   19.1000000000000       1.011668369742808E-004
   19.1500000000000       9.973347152666564E-005
   19.2000000000000       9.834818767884241E-005
   19.2500000000000       9.700961468835480E-005
   19.3000000000000       9.571655474306427E-005
   19.3500000000000       9.446779985887015E-005
   19.4000000000000       9.326259825680782E-005
   19.4500000000000       9.209940051909546E-005
   19.5000000000000       9.097557614308086E-005
   19.5500000000000       8.988791835548367E-005
   19.6000000000000       8.883395066759415E-005
   19.6500000000000       8.781122761421616E-005
   19.7000000000000       8.681767901288041E-005
   19.7500000000000       8.585220749073620E-005
   19.8000000000000       8.491509295830965E-005
   19.8500000000000       8.400541595028945E-005
   19.9000000000000       8.312135324108474E-005
   19.9500000000000       8.226089676217088E-005
   20.0000000000000       8.142283091963901E-005
   20.0500000000000       8.060420100467532E-005
   20.1000000000000       7.980479034522097E-005
   20.1500000000000       7.902377104285267E-005
   20.2000000000000       7.826205208462733E-005
   20.2500000000000       7.752179431213558E-005
   20.3000000000000       7.680427328575369E-005
   20.3500000000000       7.610876360770800E-005
   20.4000000000000       7.543577575932958E-005
   20.4500000000000       7.478418579581076E-005
   20.5000000000000       7.415627444971328E-005
   20.5500000000000       7.355371360054715E-005
   20.6000000000000       7.297650902570330E-005
   20.6500000000000       7.242504610265397E-005
   20.7000000000000       7.189978451285126E-005
   20.7500000000000       7.139851638542841E-005
   20.8000000000000       7.091915149380057E-005
   20.8500000000000       7.045992232000398E-005
   20.9000000000000       7.001951298054149E-005
   20.9500000000000       6.959579254054956E-005
   21.0000000000000       6.918646670758978E-005
   21.0500000000000       6.878696602101527E-005
   21.1000000000000       6.839461752974912E-005
   21.1500000000000       6.800705909474708E-005
   21.2000000000000       6.762294404613317E-005
   21.2500000000000       6.724038194259550E-005
   21.3000000000000       6.685792884126950E-005
   21.3500000000000       6.647690095978419E-005
   21.4000000000000       6.609662391783103E-005
   21.4500000000000       6.571601481950507E-005
   21.5000000000000       6.533377045606965E-005
   21.5500000000000       6.494890357002399E-005
   21.6000000000000       6.456243172107042E-005
   21.6500000000000       6.417633653657450E-005
   21.7000000000000       6.379239212065898E-005
   21.7500000000000       6.341235110417692E-005
   21.8000000000000       6.303953822405918E-005
   21.8500000000000       6.267743157577293E-005
   21.9000000000000       6.232909630889145E-005
   21.9500000000000       6.199730529402168E-005
   22.0000000000000       6.168664163863828E-005
   22.0500000000000       6.140017533263477E-005
   22.1000000000000       6.114005396325123E-005
   22.1500000000000       6.090884126263846E-005
   22.2000000000000       6.070852568622665E-005
   22.2500000000000       6.054049847839514E-005
   22.3000000000000       6.040682921064767E-005
   22.3500000000000       6.030895885436522E-005
   22.4000000000000       6.024798395197455E-005
   22.4500000000000       6.022531353871284E-005
   22.5000000000000       6.024272046368545E-005
   22.5500000000000       6.029915469921335E-005
   22.6000000000000       6.039279384744748E-005
   22.6500000000000       6.052173083798710E-005
   22.7000000000000       6.068409865076637E-005
   22.7500000000000       6.087771187316667E-005
   22.8000000000000       6.110021352779918E-005
   22.8500000000000       6.134886784077390E-005
   22.9000000000000       6.162195188522299E-005
   22.9500000000000       6.191751150482902E-005
   23.0000000000000       6.223216874186083E-005
   23.0500000000000       6.256407206645821E-005
   23.1000000000000       6.291179246166355E-005
   23.1500000000000       6.327388896627794E-005
   23.2000000000000       6.364685986686205E-005
   23.2500000000000       6.402664981445890E-005
   23.3000000000000       6.440840816942610E-005
   23.3500000000000       6.478794231746287E-005
   23.4000000000000       6.516109305055062E-005
   23.4500000000000       6.552304867323215E-005
   23.5000000000000       6.586977489776945E-005
   23.5500000000000       6.619774578829630E-005
   23.6000000000000       6.650373640049436E-005
   23.6500000000000       6.678558461636405E-005
   23.7000000000000       6.704185620654396E-005
   23.7500000000000       6.727048950757900E-005
   23.8000000000000       6.746901091577183E-005
   23.8500000000000       6.763552558117583E-005
   23.9000000000000       6.776829291652591E-005
   23.9500000000000       6.786439247705330E-005
   24.0000000000000       6.792275781556961E-005
   24.0500000000000       6.794331549591391E-005
   24.1000000000000       6.792458833614435E-005
   24.1500000000000       6.786498503566936E-005
   24.2000000000000       6.776475889386630E-005
   24.2500000000000       6.762465500005288E-005
   24.3000000000000       6.744536582028971E-005
   24.3500000000000       6.722639428128363E-005
   24.4000000000000       6.696628562823853E-005
   24.4500000000000       6.666660598212806E-005
   24.5000000000000       6.632889460379955E-005
   24.5500000000000       6.595627883283738E-005
   24.6000000000000       6.555060211411564E-005
   24.6500000000000       6.511482624875914E-005
   24.7000000000000       6.465122004247970E-005
   24.7500000000000       6.416146398844086E-005
   24.8000000000000       6.364551309638488E-005
   24.8500000000000       6.310521906312821E-005
   24.9000000000000       6.254348780394536E-005
   24.9500000000000       6.196496004901154E-005
   25.0000000000000       6.137273559646602E-005
   25.0500000000000       6.076769292982612E-005
   25.1000000000000       6.015115921139736E-005
   25.1500000000000       5.952378472736933E-005
   25.2000000000000       5.888462945221266E-005
   25.2500000000000       5.823259543919397E-005
   25.3000000000000       5.756699033305994E-005
   25.3500000000000       5.688607488844039E-005
   25.4000000000000       5.619016530902470E-005
   25.4500000000000       5.547933060691335E-005
   25.5000000000000       5.475385453824099E-005
   25.5500000000000       5.401512140429471E-005
   25.6000000000000       5.326418222892552E-005
   25.6500000000000       5.250208910096182E-005
   25.7000000000000       5.172836846993612E-005
   25.7500000000000       5.094330999243936E-005
   25.8000000000000       5.014682402104893E-005
   25.8500000000000       4.934034740500514E-005
   25.9000000000000       4.852654756962930E-005
   25.9500000000000       4.770556141355091E-005
   26.0000000000000       4.687762236283754E-005
   26.0500000000000       4.604332365424066E-005
   26.1000000000000       4.520289067288679E-005
   26.1500000000000       4.435580014476064E-005
   26.2000000000000       4.350195074777742E-005
   26.2500000000000       4.264135983897190E-005
   26.3000000000000       4.177308739347050E-005
   26.3500000000000       4.089621817323521E-005
   26.4000000000000       4.001122658662471E-005
   26.4500000000000       3.911828248841153E-005
   26.5000000000000       3.821784096168874E-005
   26.5500000000000       3.731081943460023E-005
   26.6000000000000       3.639726676571676E-005
   26.6500000000000       3.547847514649809E-005
   26.7000000000000       3.455609734862930E-005
   26.7500000000000       3.363214551264584E-005
   26.8000000000000       3.270839249145215E-005
   26.8500000000000       3.178744420219538E-005
   26.9000000000000       3.087071220699072E-005
   26.9500000000000       2.995908834619659E-005
   27.0000000000000       2.905392885634079E-005
   27.0500000000000       2.815654493351518E-005
   27.1000000000000       2.726774750246866E-005
   27.1500000000000       2.638791462158144E-005
   27.2000000000000       2.551644039023757E-005
   27.2500000000000       2.465418505040171E-005
   27.3000000000000       2.380260149336476E-005
   27.3500000000000       2.296180830854716E-005
   27.4000000000000       2.213052863763975E-005
   27.4500000000000       2.130856913849645E-005
   27.5000000000000       2.049600232431427E-005
   27.5500000000000       1.969318975493672E-005
   27.6000000000000       1.890269822486063E-005
   27.6500000000000       1.812675639726227E-005
   27.7000000000000       1.736809961178208E-005
   27.7500000000000       1.662887387270395E-005
   27.8000000000000       1.591258931410583E-005
   27.8500000000000       1.522232446768448E-005
   27.9000000000000       1.456121619118164E-005
   27.9500000000000       1.393396898496907E-005
   28.0000000000000       1.334496605874312E-005
   28.0500000000000       1.279604532770563E-005
   28.1000000000000       1.229016230028766E-005
   28.1500000000000       1.182791244985334E-005
   28.2000000000000       1.140989703866812E-005
   28.2500000000000       1.103522439441672E-005
   28.3000000000000       1.070219994779664E-005
   28.3500000000000       1.040724666257625E-005
   28.4000000000000       1.014739915279771E-005
   28.4500000000000       9.918717344546821E-006
   28.5000000000000       9.718913032568789E-006
   28.5500000000000       9.545228874578970E-006
   28.6000000000000       9.395069026544189E-006
   28.6500000000000       9.267122957695354E-006
   28.7000000000000       9.159918344707132E-006
   28.7500000000000       9.071451073416256E-006
   28.8000000000000       8.999449002407015E-006
   28.8500000000000       8.941673699644292E-006
   28.9000000000000       8.897664176530354E-006
   28.9500000000000       8.867521037742770E-006
   29.0000000000000       8.852018729402501E-006
   29.0500000000000       8.852078657142231E-006
   29.1000000000000       8.868588234415396E-006
   29.1500000000000       8.902381729250827E-006
   29.2000000000000       8.954886721824623E-006
   29.2500000000000       9.028367496012912E-006
   29.3000000000000       9.123564259110740E-006
   29.3500000000000       9.239000855239329E-006
   29.4000000000000       9.373267910252388E-006
   29.4500000000000       9.524969577066005E-006
   29.5000000000000       9.691981753440250E-006
   29.5500000000000       9.872416038182903E-006
   29.6000000000000       1.006446504256231E-005
   29.6500000000000       1.026708240676056E-005
   29.7000000000000       1.047957270661623E-005
   29.7500000000000       1.069983185679368E-005
   29.8000000000000       1.092490002275377E-005
   29.8500000000000       1.114971667134532E-005
   29.9000000000000       1.137006433249635E-005
   29.9500000000000       1.158373942291881E-005
   30.0000000000000       1.178807731979216E-005
   30.0500000000000       1.197835400230453E-005
   30.1000000000000       1.214937531352026E-005
   30.1500000000000       1.229587646595488E-005
   30.2000000000000       1.241169797612094E-005
   30.2500000000000       1.249192651007971E-005
   30.3000000000000       1.253167697471834E-005
   30.3500000000000       1.252847084241162E-005
   30.4000000000000       1.247886641272767E-005
   30.4500000000000       1.238119390740434E-005
   30.5000000000000       1.223441998541315E-005
   30.5500000000000       1.203938564060253E-005
   30.6000000000000       1.179730685124175E-005
   30.6500000000000       1.150949852113116E-005
   30.7000000000000       1.117808283266590E-005
   30.7500000000000       1.080676150330614E-005
   30.8000000000000       1.039981645877138E-005
   30.8500000000000       9.960575461185405E-006
   30.9000000000000       9.490940700905004E-006
   30.9500000000000       8.993316613982169E-006
   31.0000000000000       8.468377625579675E-006
   31.0500000000000       7.914864168661091E-006
   31.1000000000000       7.331293241826689E-006
   31.1500000000000       6.715803263823544E-006
   31.2000000000000       6.067559840184752E-006
   31.2500000000000       5.387582727765371E-006
   31.3000000000000       4.676729814448503E-006
   31.3500000000000       3.936983328900220E-006
   31.4000000000000       3.173130651896158E-006
   31.4500000000000       2.390003007942904E-006
   31.5000000000000       1.588844769084165E-006
   31.5500000000000       7.721053126862084E-007
   31.6000000000000      -5.807313176755281E-008
   31.6500000000000      -8.979706705706677E-007
   31.7000000000000      -1.744463546901749E-006
   31.7500000000000      -2.593556289001229E-006
   31.8000000000000      -3.441774425793910E-006
   31.8500000000000      -4.286636277526128E-006
   31.9000000000000      -5.125384866767709E-006
   31.9500000000000      -5.955337346621397E-006
   32.0000000000000      -6.773471547462310E-006
   32.0500000000000      -7.578753610984197E-006
   32.1000000000000      -8.369072080785094E-006
   32.1500000000000      -9.143560460356048E-006
   32.2000000000000      -9.900852342404108E-006
   32.2500000000000      -1.064189169661345E-005
   32.3000000000000      -1.136778680134008E-005
   32.3500000000000      -1.207973881074523E-005
   32.4000000000000      -1.277800201530541E-005
   32.4500000000000      -1.346103501014562E-005
   32.5000000000000      -1.412697889648981E-005
   32.5500000000000      -1.477461415204751E-005
   32.6000000000000      -1.540430729152179E-005
   32.6500000000000      -1.601695375147594E-005
   32.7000000000000      -1.661353588853570E-005
   32.7500000000000      -1.719560651160453E-005
   32.8000000000000      -1.776383073277863E-005
   32.8500000000000      -1.831765318770006E-005
   32.9000000000000      -1.885904659638927E-005
   32.9500000000000      -1.939000959944338E-005
   33.0000000000000      -1.991110746552698E-005
   33.0500000000000      -2.042144020814906E-005
   33.1000000000000      -2.092002041161576E-005
   33.1500000000000      -2.140658030436420E-005
   33.2000000000000      -2.188179582787465E-005
   33.2500000000000      -2.234748296721265E-005
   33.3000000000000      -2.280468976914621E-005
   33.3500000000000      -2.325423903625649E-005
   33.4000000000000      -2.369518692480249E-005
   33.4500000000000      -2.412531669652715E-005
   33.5000000000000      -2.454243846459689E-005
   33.5500000000000      -2.494450942161458E-005
   33.6000000000000      -2.532893056637767E-005
   33.6500000000000      -2.569271852852267E-005
   33.7000000000000      -2.603337781275538E-005
   33.7500000000000      -2.634895496017742E-005
   33.8000000000000      -2.663764869152536E-005
   33.8500000000000      -2.689659148709268E-005
   33.9000000000000      -2.712358978234286E-005
   33.9500000000000      -2.731736049274768E-005
   34.0000000000000      -2.747699845121303E-005
   34.0500000000000      -2.760128775354239E-005
   34.1000000000000      -2.768956029336642E-005
   34.1500000000000      -2.774047872898491E-005
   34.2000000000000      -2.775214019077652E-005
   34.2500000000000      -2.772285722099547E-005
   34.3000000000000      -2.765092166574344E-005
   34.3500000000000      -2.753632921540416E-005
   34.4000000000000      -2.738026358863573E-005
   34.4500000000000      -2.718431953172843E-005
   34.5000000000000      -2.695002509798559E-005
   34.5500000000000      -2.667896666638325E-005
   34.6000000000000      -2.637250281944332E-005
   34.6500000000000      -2.603279516561857E-005
   34.7000000000000      -2.566256557403474E-005
   34.7500000000000      -2.526650580993424E-005
   34.8000000000000      -2.484946127113856E-005
   34.8500000000000      -2.441698058136884E-005
   34.9000000000000      -2.397344980856934E-005
   34.9500000000000      -2.352299313195753E-005
   35.0000000000000      -2.307041388210228E-005
   35.0500000000000      -2.261990314147388E-005
   35.1000000000000      -2.217431927802935E-005
   35.1500000000000      -2.173656459594839E-005
   35.2000000000000      -2.130873655826631E-005
   35.2500000000000      -2.089169650431918E-005
   35.3000000000000      -2.048726001147254E-005
   35.3500000000000      -2.009766791000655E-005
   35.4000000000000      -1.972410594384910E-005
   35.4500000000000      -1.936841344886744E-005
   35.5000000000000      -1.903109226821884E-005
   35.5500000000000      -1.871215444503220E-005
   35.6000000000000      -1.841136444778421E-005
   35.6500000000000      -1.812957806898101E-005
   35.7000000000000      -1.786819095355598E-005
   35.7500000000000      -1.762690889915247E-005
   35.8000000000000      -1.740673665829900E-005
   35.8500000000000      -1.720765008759865E-005
   35.9000000000000      -1.702811989693437E-005
   35.9500000000000      -1.686620327932234E-005
   36.0000000000000      -1.671976403322765E-005
   36.0500000000000      -1.658585771788724E-005
   36.1000000000000      -1.646188847539930E-005
   36.1500000000000      -1.634595302357234E-005
   36.2000000000000      -1.623680904919494E-005
   36.2500000000000      -1.613412661756190E-005
   36.3000000000000      -1.603787164846908E-005
   36.3500000000000      -1.594829153789355E-005
   36.4000000000000      -1.586752102462845E-005
   36.4500000000000      -1.579822036555495E-005
   36.5000000000000      -1.574467696735528E-005
   36.5500000000000      -1.571051470226579E-005
   36.6000000000000      -1.569800824934219E-005
   36.6500000000000      -1.570726482202430E-005
   36.7000000000000      -1.573984517814367E-005
   36.7500000000000      -1.580035450965674E-005
   36.8000000000000      -1.589043281333881E-005
   36.8500000000000      -1.601174002717717E-005
   36.9000000000000      -1.616493150647570E-005
   36.9500000000000      -1.635156099651862E-005
   37.0000000000000      -1.657478266563741E-005
   37.0500000000000      -1.683629702975472E-005
   37.1000000000000      -1.713733492980461E-005
   37.1500000000000      -1.747776964593165E-005
   37.2000000000000      -1.785590759654149E-005
   37.2500000000000      -1.827067804739206E-005
   37.3000000000000      -1.872129078215508E-005
   37.3500000000000      -1.920593762632414E-005
   37.4000000000000      -1.972285456764045E-005
   37.4500000000000      -2.027006128302988E-005
   37.5000000000000      -2.084519660817148E-005
   37.5500000000000      -2.144474620288953E-005
   37.6000000000000      -2.206515396237230E-005
   37.6500000000000      -2.270219109774032E-005
   37.7000000000000      -2.335283578312894E-005
   37.7500000000000      -2.401620296290435E-005
   37.8000000000000      -2.469176730260864E-005
   37.8500000000000      -2.538048341734984E-005
   37.9000000000000      -2.608359611447118E-005
   37.9500000000000      -2.680210247124628E-005
   38.0000000000000      -2.753629631772270E-005
   38.0500000000000      -2.828614576102545E-005
   38.1000000000000      -2.905099462110324E-005
   38.1500000000000      -2.982929054083027E-005
   38.2000000000000      -3.061876934736029E-005
   38.2500000000000      -3.141595953171185E-005
   38.3000000000000      -3.221745134308851E-005
   38.3500000000000      -3.302083720723703E-005
   38.4000000000000      -3.382183942565563E-005
   38.4500000000000      -3.461428394342672E-005
   38.5000000000000      -3.539202319454243E-005
   38.5500000000000      -3.615126981619314E-005
   38.6000000000000      -3.688748642602666E-005
   38.6500000000000      -3.759818236975688E-005
   38.7000000000000      -3.828182262243933E-005
   38.7500000000000      -3.893848868343358E-005
   38.8000000000000      -3.956913454618839E-005
   38.8500000000000      -4.017547481262472E-005
   38.9000000000000      -4.075947741689732E-005
   38.9500000000000      -4.132223738906745E-005
   39.0000000000000      -4.186573570676644E-005
   39.0500000000000      -4.239195777128634E-005
   39.1000000000000      -4.290215302926254E-005
   39.1500000000000      -4.339584920527098E-005
   39.2000000000000      -4.387107738103225E-005
   39.2500000000000      -4.432686212674237E-005
   39.3000000000000      -4.476137821916800E-005
   39.3500000000000      -4.517431161419247E-005
   39.4000000000000      -4.556467354917944E-005
   39.4500000000000      -4.593033178646841E-005
   39.5000000000000      -4.626731795662106E-005
   39.5500000000000      -4.657256945973828E-005
   39.6000000000000      -4.684534212811091E-005
   39.6500000000000      -4.708308839501142E-005
   39.7000000000000      -4.728444965377276E-005
   39.7500000000000      -4.744928063602221E-005
   39.8000000000000      -4.757735536179317E-005
   39.8500000000000      -4.766772459460551E-005
   39.9000000000000      -4.772106247670438E-005
   39.9500000000000      -4.773634030165165E-005
   40.0000000000000      -4.771474278090245E-005
   40.0500000000000      -4.765814549550083E-005
   40.1000000000000      -4.757032997148414E-005
   40.1500000000000      -4.745376168237237E-005
   40.2000000000000      -4.731073592951099E-005
   40.2500000000000      -4.714452899685400E-005
   40.3000000000000      -4.695750017636040E-005
   40.3500000000000      -4.675318290662538E-005
   40.4000000000000      -4.653359424924087E-005
   40.4500000000000      -4.630012591852246E-005
   40.5000000000000      -4.605328344455392E-005
   40.5500000000000      -4.579215689542966E-005
   40.6000000000000      -4.551556478659358E-005
   40.6500000000000      -4.522330260440185E-005
   40.7000000000000      -4.491514093463125E-005
   40.7500000000000      -4.459109616414531E-005
   40.8000000000000      -4.425237209825378E-005
   40.8500000000000      -4.389973840752906E-005
   40.9000000000000      -4.353455618574994E-005
   40.9500000000000      -4.315742956437156E-005
   41.0000000000000      -4.276772814528938E-005
   41.0500000000000      -4.236767151360950E-005
   41.1000000000000      -4.195828782551475E-005
   41.1500000000000      -4.153894872498701E-005
   41.2000000000000      -4.110819512044474E-005
   41.2500000000000      -4.066644674371377E-005
   41.3000000000000      -4.021448908566929E-005
   41.3500000000000      -3.974949644857194E-005
   41.4000000000000      -3.926859061464126E-005
   41.4500000000000      -3.876841054547732E-005
   41.5000000000000      -3.824552918361805E-005
   41.5500000000000      -3.769706938063535E-005
   41.6000000000000      -3.712252922692880E-005
   41.6500000000000      -3.652348277359048E-005
   41.7000000000000      -3.590205807139698E-005
   41.7500000000000      -3.526064478322407E-005
   41.8000000000000      -3.460149482575003E-005
   41.8500000000000      -3.392621773666543E-005
   41.9000000000000      -3.323598997729675E-005
   41.9500000000000      -3.253079858680582E-005
   42.0000000000000      -3.181084260146960E-005
   42.0500000000000      -3.107658279817780E-005
   42.1000000000000      -3.032993202303452E-005
   42.1500000000000      -2.957197061874200E-005
   42.2000000000000      -2.880497557890170E-005
   42.2500000000000      -2.803103415889386E-005
   42.3000000000000      -2.725242214527917E-005
   42.3500000000000      -2.647142462055626E-005
   42.4000000000000      -2.568969836515704E-005
   42.4500000000000      -2.490974632569195E-005
   42.5000000000000      -2.413308855496605E-005
   42.5500000000000      -2.335927883954989E-005
   42.6000000000000      -2.258831880289450E-005
   42.6500000000000      -2.182072379003105E-005
   42.7000000000000      -2.105689907402658E-005
   42.7500000000000      -2.029760947261775E-005
   42.8000000000000      -1.954464490062858E-005
   42.8500000000000      -1.879851052849690E-005
   42.9000000000000      -1.805895276658808E-005
   42.9500000000000      -1.732572948843798E-005
   43.0000000000000      -1.659689211494971E-005
   43.0500000000000      -1.587169491667750E-005
   43.1000000000000      -1.514746198243018E-005
   43.1500000000000      -1.442179404266028E-005
   43.2000000000000      -1.369397009974391E-005
   43.2500000000000      -1.296519712751046E-005
   43.3000000000000      -1.223714274551499E-005
   43.3500000000000      -1.150994483467848E-005
   43.4000000000000      -1.078394865520192E-005
   43.4500000000000      -1.006030587932219E-005
   43.5000000000000      -9.339542004729691E-006
   43.5500000000000      -8.622849787007145E-006
   43.6000000000000      -7.911053949844610E-006
   43.6500000000000      -7.205736729868279E-006
   43.7000000000000      -6.508723581721901E-006
   43.7500000000000      -5.822757163672526E-006
   43.8000000000000      -5.150419322622648E-006
   43.8500000000000      -4.491585159206889E-006
   43.9000000000000      -3.843920755075547E-006
   43.9500000000000      -3.204467146898071E-006
   44.0000000000000      -2.571688761572336E-006
   44.0500000000000      -1.945929362572626E-006
   44.1000000000000      -1.328532659333415E-006
   44.1500000000000      -7.195178394085559E-007
   44.2000000000000      -1.204185952527275E-007
   44.2500000000000       4.687028966224075E-007
   44.3000000000000       1.048053548037126E-006
   44.3500000000000       1.616764719525105E-006
   44.4000000000000       2.175215243130242E-006
   44.4500000000000       2.724734411815324E-006
   44.5000000000000       3.265486253899205E-006
   44.5500000000000       3.799587743032003E-006
   44.6000000000000       4.330723547875577E-006
   44.6500000000000       4.863430500763432E-006
   44.7000000000000       5.403253950598417E-006
   44.7500000000000       5.952256021776964E-006
   44.8000000000000       6.511092310172628E-006
   44.8500000000000       7.080587404113663E-006
   44.9000000000000       7.661243530697940E-006
   44.9500000000000       8.253939025768835E-006
   45.0000000000000       8.859580598046680E-006
   45.0500000000000       9.477663300075318E-006
   45.1000000000000       1.010814614887711E-005
   45.1500000000000       1.075110603508038E-005
   45.2000000000000       1.140666945551792E-005
   45.2500000000000       1.207749031796865E-005
   45.3000000000000       1.276513339527351E-005
   45.3500000000000       1.347039304791900E-005
   45.4000000000000       1.419254388410275E-005
   45.4500000000000       1.493096809599163E-005
   45.5000000000000       1.568323244150549E-005
   45.5500000000000       1.645032876906903E-005
   45.6000000000000       1.723411462193482E-005
   45.6500000000000       1.803600768832937E-005
   45.7000000000000       1.885581088714931E-005
   45.7500000000000       1.969282235139576E-005
   45.8000000000000       2.054732177149210E-005
   45.8500000000000       2.141857664872895E-005
   45.9000000000000       2.230835446408370E-005
   45.9500000000000       2.321773583118382E-005
   46.0000000000000       2.414889464415713E-005
   46.0500000000000       2.510265643627182E-005
   46.1000000000000       2.608074630748246E-005
   46.1500000000000       2.708508010179550E-005
   46.2000000000000       2.811678869251645E-005
   46.2500000000000       2.917582886939909E-005
   46.3000000000000       3.026237439692117E-005
   46.3500000000000       3.137407621675086E-005
   46.4000000000000       3.250863173014515E-005
   46.4500000000000       3.366433836919962E-005
   46.5000000000000       3.483915630627909E-005
   46.5500000000000       3.603112271289103E-005
   46.6000000000000       3.723739105641603E-005
   46.6500000000000       3.845497557305818E-005
   46.7000000000000       3.968272933108550E-005
   46.7500000000000       4.091789577755110E-005
   46.8000000000000       4.215712832974364E-005
   46.8500000000000       4.339789354880741E-005
   46.9000000000000       4.463756318195170E-005
   46.9500000000000       4.587186340152926E-005
   47.0000000000000       4.709578474026577E-005
   47.0500000000000       4.830558033666129E-005
   47.1000000000000       4.949741356755299E-005
   47.1500000000000       5.066837444598332E-005
   47.2000000000000       5.181518932818904E-005
   47.2500000000000       5.293328749968057E-005
   47.3000000000000       5.402099664478745E-005
   47.3500000000000       5.507816671467856E-005
   47.4000000000000       5.610511779291842E-005
   47.4500000000000       5.710456313217879E-005
   47.5000000000000       5.807847971633498E-005
   47.5500000000000       5.902890960130180E-005
   47.6000000000000       5.995918457676393E-005
   47.6500000000000       6.087226021053640E-005
   47.7000000000000       6.177052183637617E-005
   47.7500000000000       6.265635720973738E-005
   47.8000000000000       6.353114801818199E-005
   47.8500000000000       6.439672895436726E-005
   47.9000000000000       6.525436327222777E-005
   47.9500000000000       6.610450430201616E-005
   48.0000000000000       6.694663295205274E-005
   48.0500000000000       6.778057427263084E-005
   48.1000000000000       6.860691666839427E-005
   48.1500000000000       6.942450625061965E-005
   48.2000000000000       7.023353855136567E-005
   48.2500000000000       7.103339857274082E-005
   48.3000000000000       7.182326815597115E-005
   48.3500000000000       7.260245349947180E-005
   48.4000000000000       7.337129700658603E-005
   48.4500000000000       7.413317004279722E-005
   48.5000000000000       7.489040491380638E-005
   48.5500000000000       7.564411862514651E-005
   48.6000000000000       7.639583358032003E-005
   48.6500000000000       7.714623403634274E-005
   48.7000000000000       7.789623947845650E-005
   48.7500000000000       7.864568943315337E-005
   48.8000000000000       7.939377545276886E-005
   48.8500000000000       8.013919519143795E-005
   48.9000000000000       8.087958290816546E-005
   48.9500000000000       8.161279652787802E-005
   49.0000000000000       8.233590584235192E-005
   49.0500000000000       8.304577441769162E-005
   49.1000000000000       8.373812409252646E-005
   49.1500000000000       8.440870035351529E-005
   49.2000000000000       8.505437151815583E-005
   49.2500000000000       8.567239273452246E-005
   49.3000000000000       8.625833414386647E-005
   49.3500000000000       8.681039931841071E-005
   49.4000000000000       8.732783945429079E-005
   49.4500000000000       8.781067107108749E-005
   49.5000000000000       8.825953757867604E-005
   49.5500000000000       8.867688995239726E-005
   49.6000000000000       8.906582056580454E-005
   49.6500000000000       8.942726740648885E-005
   49.7000000000000       8.975988076042730E-005
   49.7500000000000       9.006134480035799E-005
   49.8000000000000       9.033005269142528E-005
   49.8500000000000       9.056427055864693E-005
   49.9000000000000       9.076296421285601E-005
   49.9500000000000       9.092637334247180E-005
   50.0000000000000       9.105536842613211E-005
   50.0500000000000       9.115076788381635E-005
   50.1000000000000       9.121227425391959E-005
   50.1500000000000       9.123961815143489E-005
   50.2000000000000       9.123319481291038E-005
   50.2500000000000       9.119255909021713E-005
   50.3000000000000       9.111891053621907E-005
   50.3500000000000       9.101278080252096E-005
   50.4000000000000       9.087581189403232E-005
   50.4500000000000       9.070817444297066E-005
   50.5000000000000       9.051009567801304E-005
   50.5500000000000       9.028236292579976E-005
   50.6000000000000       9.002531495339089E-005
   50.6500000000000       8.974078124044292E-005
   50.7000000000000       8.943037779816797E-005
   50.7500000000000       8.909571871723900E-005
   50.8000000000000       8.873958908233753E-005
   50.8500000000000       8.836642715306966E-005
   50.9000000000000       8.798122332300574E-005
   50.9500000000000       8.758706510377281E-005
   51.0000000000000       8.718766347644074E-005
   51.0500000000000       8.678650703351838E-005
   51.1000000000000       8.638373860140451E-005
   51.1500000000000       8.597936773002622E-005
   51.2000000000000       8.557310283904902E-005
   51.2500000000000       8.516523554387745E-005
   51.3000000000000       8.475591754481003E-005
   51.3500000000000       8.434652290220344E-005
   51.4000000000000       8.393788392642314E-005
   51.4500000000000       8.353013280254216E-005
   51.5000000000000       8.312247423758843E-005
   51.5500000000000       8.271518240738100E-005
   51.6000000000000       8.230739401952212E-005
   51.6500000000000       8.189779095807779E-005
   51.7000000000000       8.148462854841095E-005
   51.7500000000000       8.106464486625129E-005
   51.8000000000000       8.063481934266688E-005
   51.8500000000000       8.019301897563344E-005
   51.9000000000000       7.973774406458562E-005
   51.9500000000000       7.926789322272022E-005
   52.0000000000000       7.878210883786636E-005
   52.0500000000000       7.828213947351811E-005
   52.1000000000000       7.777012097611698E-005
   52.1500000000000       7.724868617149495E-005
   52.2000000000000       7.672136448880059E-005
   52.2500000000000       7.618974327153338E-005
   52.3000000000000       7.565407460480136E-005
   52.3500000000000       7.511518692689915E-005
   52.4000000000000       7.457323957938569E-005
   52.4500000000000       7.402860046694513E-005
   52.5000000000000       7.348236077783660E-005
   52.5500000000000       7.293750280107275E-005
   52.6000000000000       7.239593286282800E-005
   52.6500000000000       7.185883979130535E-005
   52.7000000000000       7.132582942545676E-005
   52.7500000000000       7.079811837868798E-005
   52.8000000000000       7.027646975138342E-005
   52.8500000000000       6.976220028283167E-005
   52.9000000000000       6.925598200354907E-005
   52.9500000000000       6.875821761257607E-005
   53.0000000000000       6.827063647949610E-005
   53.0500000000000       6.779336392496733E-005
   53.1000000000000       6.732652782757444E-005
   53.1500000000000       6.687033661093950E-005
   53.2000000000000       6.642492268894692E-005
   53.2500000000000       6.598984241461811E-005
   53.3000000000000       6.556512251748558E-005
   53.3500000000000       6.514975172846940E-005
   53.4000000000000       6.474340102673756E-005
   53.4500000000000       6.434525261787902E-005
   53.5000000000000       6.395401704283527E-005
   53.5500000000000       6.356793967557247E-005
   53.6000000000000       6.318496338100015E-005
   53.6500000000000       6.280205057831676E-005
   53.7000000000000       6.241668706490168E-005
   53.7500000000000       6.202753330794042E-005
   53.8000000000000       6.163451897802707E-005
   53.8500000000000       6.123771201977918E-005
   53.9000000000000       6.083803669847376E-005
   53.9500000000000       6.043704275036819E-005
   54.0000000000000       6.003778169166557E-005
   54.0500000000000       5.964235969690981E-005
   54.1000000000000       5.925350033467794E-005
   54.1500000000000       5.887132597646641E-005
   54.2000000000000       5.849605042768446E-005
   54.2500000000000       5.812581745641447E-005
   54.3000000000000       5.775896295946543E-005
   54.3500000000000       5.739403590340541E-005
   54.4000000000000       5.703126615582561E-005
   54.4500000000000       5.667201587891562E-005
   54.5000000000000       5.631628215744099E-005
   54.5500000000000       5.596221989391978E-005
   54.6000000000000       5.560847787952349E-005
   54.6500000000000       5.525551927679603E-005
   54.7000000000000       5.490372415660066E-005
   54.7500000000000       5.455435905977951E-005
   54.8000000000000       5.420959824714431E-005
   54.8500000000000       5.387065051502975E-005
   54.9000000000000       5.353695084561261E-005
   54.9500000000000       5.320813058904438E-005
   55.0000000000000       5.288528026690715E-005
   55.0500000000000       5.256842948401320E-005
   55.1000000000000       5.225734101791576E-005
   55.1500000000000       5.195329558274966E-005
   55.2000000000000       5.165605591799317E-005
   55.2500000000000       5.136400474622118E-005
   55.3000000000000       5.107718992527875E-005
   55.3500000000000       5.079549025736383E-005
   55.4000000000000       5.052065222874287E-005
   55.4500000000000       5.025218285832834E-005
   55.5000000000000       4.998908597332804E-005
   55.5500000000000       4.973223641042915E-005
   55.6000000000000       4.948262851207608E-005
   55.6500000000000       4.923890054049885E-005
   55.7000000000000       4.900197300698056E-005
   55.7500000000000       4.877104473406986E-005
   55.8000000000000       4.854506382521307E-005
   55.8500000000000       4.832383171948790E-005
   55.9000000000000       4.810739686517500E-005
   55.9500000000000       4.789674263363677E-005
   56.0000000000000       4.769270493378106E-005
   56.0500000000000       4.749642038433147E-005
   56.1000000000000       4.730820900008850E-005
   56.1500000000000       4.712830814167272E-005
   56.2000000000000       4.695749735230396E-005
   56.2500000000000       4.679824576286423E-005
   56.3000000000000       4.665356754812591E-005
   56.3500000000000       4.652591392913075E-005
   56.4000000000000       4.641696858448164E-005
   56.4500000000000       4.632852808526041E-005
   56.5000000000000       4.626194962021113E-005
   56.5500000000000       4.621731701055039E-005
   56.6000000000000       4.619396763098727E-005
   56.6500000000000       4.619069829023974E-005
   56.7000000000000       4.620418035966720E-005
   56.7500000000000       4.623112371622148E-005
   56.8000000000000       4.626755322625700E-005
   56.8500000000000       4.631128022156626E-005
   56.9000000000000       4.636100786151968E-005
   56.9500000000000       4.641706507842475E-005
   57.0000000000000       4.647857494829988E-005
   57.0500000000000       4.654525810930685E-005
   57.1000000000000       4.661540499711486E-005
   57.1500000000000       4.668850840641697E-005
   57.2000000000000       4.676436013714533E-005
   57.2500000000000       4.684509710972889E-005
   57.3000000000000       4.693256534309919E-005
   57.3500000000000       4.702904817356904E-005
   57.4000000000000       4.713638978357789E-005
   57.4500000000000       4.725605269909637E-005
   57.5000000000000       4.738990482706712E-005
   57.5500000000000       4.754023585304115E-005
   57.6000000000000       4.770687114595712E-005
   57.6500000000000       4.789019908123189E-005
   57.7000000000000       4.809087382742646E-005
   57.7500000000000       4.830926497157680E-005
   57.8000000000000       4.854401586226806E-005
   57.8500000000000       4.879604204649898E-005
   57.9000000000000       4.906560064914684E-005
   57.9500000000000       4.935063668039490E-005
   58.0000000000000       4.964859071967314E-005
   58.0500000000000       4.995739603009576E-005
   58.1000000000000       5.027387806531327E-005
   58.1500000000000       5.059566280644918E-005
   58.2000000000000       5.092081393352009E-005
   58.2500000000000       5.124623400546187E-005
   58.3000000000000       5.156652225923496E-005
   58.3500000000000       5.187868000179925E-005
   58.4000000000000       5.217862106819302E-005
   58.4500000000000       5.246285427744354E-005
   58.5000000000000       5.272928451084026E-005
   58.5500000000000       5.297591271970204E-005
   58.6000000000000       5.320230752612290E-005
   58.6500000000000       5.340851402953457E-005
   58.7000000000000       5.359532922759940E-005
   58.7500000000000       5.376537808884856E-005
   58.8000000000000       5.392166168015770E-005
   58.8500000000000       5.406953338118795E-005
   58.9000000000000       5.421086927610472E-005
   58.9500000000000       5.434717198181614E-005
   59.0000000000000       5.448244416638580E-005
   59.0500000000000       5.462004751971626E-005
   59.1000000000000       5.476272984403227E-005
   59.1500000000000       5.491084876992866E-005
   59.2000000000000       5.506401932338714E-005
   59.2500000000000       5.522156062417338E-005
   59.3000000000000       5.538324684316023E-005
   59.3500000000000       5.554883373864132E-005
   59.4000000000000       5.571953656870033E-005
   59.4500000000000       5.589774368345637E-005
   59.5000000000000       5.608457455492217E-005
   59.5500000000000       5.627909109086041E-005
   59.6000000000000       5.648256201801784E-005
   59.6500000000000       5.669530033997312E-005
   59.7000000000000       5.691739786592105E-005
   59.7500000000000       5.714826596662048E-005
   59.8000000000000       5.738730404091600E-005
   59.8500000000000       5.763300695900235E-005
   59.9000000000000       5.788456528842760E-005
   59.9500000000000       5.813934146637911E-005
   60.0000000000000       5.839573182892155E-005
   60.0500000000000       5.865176715634755E-005
   60.1000000000000       5.890671709494006E-005
   60.1500000000000       5.916219080146008E-005
   60.2000000000000       5.942082439763709E-005
   60.2500000000000       5.968595150912444E-005
   60.3000000000000       5.995863917924744E-005
   60.3500000000000       6.023926861449237E-005
   60.4000000000000       6.052711362564012E-005
   60.4500000000000       6.082252440180433E-005
   60.5000000000000       6.112543965202092E-005
   60.5500000000000       6.143597238296069E-005
   60.6000000000000       6.175493858023040E-005
   60.6500000000000       6.208362659137509E-005
   60.7000000000000       6.242223623176767E-005
   60.7500000000000       6.277067410209348E-005
   60.8000000000000       6.312853718043624E-005
   60.8500000000000       6.349624140759432E-005
   60.9000000000000       6.387539000658216E-005
   60.9500000000000       6.426754157323450E-005
   61.0000000000000       6.467283453101559E-005
   61.0500000000000       6.509188395213111E-005
   61.1000000000000       6.552422201638389E-005
   61.1500000000000       6.596940146068066E-005
   61.2000000000000       6.642703917503287E-005
   61.2500000000000       6.689705767868723E-005
   61.3000000000000       6.738205104849356E-005
   61.3500000000000       6.788294371920285E-005
   61.4000000000000       6.839982108699459E-005
   61.4500000000000       6.893541217179526E-005
   61.5000000000000       6.949137205352276E-005
   61.5500000000000       7.006914153333193E-005
   61.6000000000000       7.066894525659357E-005
   61.6500000000000       7.128824901710800E-005
   61.7000000000000       7.192408325751907E-005
   61.7500000000000       7.257407634689994E-005
   61.8000000000000       7.323495881975231E-005
   61.8500000000000       7.390332115488498E-005
   61.9000000000000       7.457826957158923E-005
   61.9500000000000       7.525728009309051E-005
   62.0000000000000       7.593803614950763E-005
   62.0500000000000       7.661905603160907E-005
   62.1000000000000       7.729893355507609E-005
   62.1500000000000       7.797755240053092E-005
   62.2000000000000       7.865354866441207E-005
   62.2500000000000       7.932559475605546E-005
   62.3000000000000       7.999062719903292E-005
   62.3500000000000       8.064371272805489E-005
   62.4000000000000       8.127964776063995E-005
   62.4500000000000       8.189536949681695E-005
   62.5000000000000       8.248731945984718E-005
   62.5500000000000       8.305264774304582E-005
   62.6000000000000       8.359079367464332E-005
   62.6500000000000       8.410162525395729E-005
   62.7000000000000       8.458559863369419E-005
   62.7500000000000       8.504336537140391E-005
   62.8000000000000       8.547589289921688E-005
   62.8500000000000       8.588320199950144E-005
   62.9000000000000       8.626727750726870E-005
   62.9500000000000       8.662731910944469E-005
   63.0000000000000       8.696377712023528E-005
   63.0500000000000       8.727830574165067E-005
   63.1000000000000       8.757139377396850E-005
   63.1500000000000       8.784423353157847E-005
   63.2000000000000       8.809816567756105E-005
   63.2500000000000       8.833537943546161E-005
   63.3000000000000       8.855705652159434E-005
   63.3500000000000       8.876414085625067E-005
   63.4000000000000       8.895858999610556E-005
   63.4500000000000       8.914324237747048E-005
   63.5000000000000       8.932275555227809E-005
   63.5500000000000       8.950056604058702E-005
   63.6000000000000       8.967993928784636E-005
   63.6500000000000       8.986369992591290E-005
   63.7000000000000       9.005318287133248E-005
   63.7500000000000       9.025019142062027E-005
   63.8000000000000       9.045504839350104E-005
   63.8500000000000       9.066881289263791E-005
   63.9000000000000       9.089293679042428E-005
   63.9500000000000       9.112753849833137E-005
   64.0000000000000       9.137188033990552E-005
   64.0500000000000       9.162626431878679E-005
   64.1000000000000       9.188936255293734E-005
   64.1500000000000       9.216073731970594E-005
   64.2000000000000       9.244254438707424E-005
   64.2500000000000       9.273736494213383E-005
   64.3000000000000       9.304880021165217E-005
   64.3500000000000       9.337848074246778E-005
   64.4000000000000       9.372535054112690E-005
   64.4500000000000       9.408839594542797E-005
   64.5000000000000       9.446687611996324E-005
   64.5500000000000       9.486086704352184E-005
   64.6000000000000       9.527035682667818E-005
   64.6500000000000       9.569341908331369E-005
   64.7000000000000       9.612944627879007E-005
   64.7500000000000       9.657743211416520E-005
   64.8000000000000       9.703782695646176E-005
   64.8500000000000       9.751009920182128E-005
   64.9000000000000       9.799281828146829E-005
   64.9500000000000       9.848603788214594E-005
   65.0000000000000       9.898858543017848E-005
   65.0500000000000       9.949930664404660E-005
   65.1000000000000       1.000177859624746E-004
   65.1500000000000       1.005434750670647E-004
   65.2000000000000       1.010738863551174E-004
   65.2500000000000       1.016054953488523E-004
   65.3000000000000       1.021351980235826E-004
   65.3500000000000       1.026627934640507E-004
   65.4000000000000       1.031892924171298E-004
   65.4500000000000       1.037149461875282E-004
   65.5000000000000       1.042397387180167E-004
   65.5500000000000       1.047625469842217E-004
   65.6000000000000       1.052824573558681E-004
   65.6500000000000       1.057987798091540E-004
   65.7000000000000       1.063115346908832E-004
   65.7500000000000       1.068205132068992E-004
   65.8000000000000       1.073249346133953E-004
   65.8500000000000       1.078242636801652E-004
   65.9000000000000       1.083164076925565E-004
   65.9500000000000       1.087970227482026E-004
   66.0000000000000       1.092634402918312E-004
   66.0500000000000       1.097148150388141E-004
   66.1000000000000       1.101496028987970E-004
   66.1500000000000       1.105666749464226E-004
   66.2000000000000       1.109645469477310E-004
   66.2500000000000       1.113413785550842E-004
   66.3000000000000       1.116946148579499E-004
   66.3500000000000       1.120227130830864E-004
   66.4000000000000       1.123248888372773E-004
   66.4500000000000       1.125989786911508E-004
   66.5000000000000       1.128439528673977E-004
   66.5500000000000       1.130588308046750E-004
   66.6000000000000       1.132425693681671E-004
   66.6500000000000       1.133942868037367E-004
   66.7000000000000       1.135156745487876E-004
   66.7500000000000       1.136076500685648E-004
   66.8000000000000       1.136742473076224E-004
   66.8500000000000       1.137198448895611E-004
   66.9000000000000       1.137461060925015E-004
   66.9500000000000       1.137539062282343E-004
   67.0000000000000       1.137441365627110E-004
   67.0500000000000       1.137197725498533E-004
   67.1000000000000       1.136836698899447E-004
   67.1500000000000       1.136392759922519E-004
   67.2000000000000       1.135881944822537E-004
   67.2500000000000       1.135336023307100E-004
   67.3000000000000       1.134784303040587E-004
   67.3500000000000       1.134256238461044E-004
   67.4000000000000       1.133782164160209E-004
   67.4500000000000       1.133401954614110E-004
   67.5000000000000       1.133141215144512E-004
   67.5500000000000       1.133013615139042E-004
   67.6000000000000       1.133027062425542E-004
   67.6500000000000       1.133162440594258E-004
   67.7000000000000       1.133405929042219E-004
   67.7500000000000       1.133730078681041E-004
   67.8000000000000       1.134087195841042E-004
   67.8500000000000       1.134444718589794E-004
   67.9000000000000       1.134784268078609E-004
   67.9500000000000       1.135096419580170E-004
   68.0000000000000       1.135365596493710E-004
   68.0500000000000       1.135558517661732E-004
   68.1000000000000       1.135655647881306E-004
   68.1500000000000       1.135639994778281E-004
   68.2000000000000       1.135481481623619E-004
   68.2500000000000       1.135158293192945E-004
   68.3000000000000       1.134671201520314E-004
   68.3500000000000       1.134021679334552E-004
   68.4000000000000       1.133204151276325E-004
   68.4500000000000       1.132208056383525E-004
   68.5000000000000       1.131025776209293E-004
   68.5500000000000       1.129650002647831E-004
   68.6000000000000       1.128092346446992E-004
   68.6500000000000       1.126360219677523E-004
   68.7000000000000       1.124472387836916E-004
   68.7500000000000       1.122438437760226E-004
   68.8000000000000       1.120259155246462E-004
   68.8500000000000       1.117932546081829E-004
   68.9000000000000       1.115453391088675E-004
   68.9500000000000       1.112821625421669E-004
   69.0000000000000       1.110032694848132E-004
   69.0500000000000       1.107078119406981E-004
   69.1000000000000       1.103958007949129E-004
   69.1500000000000       1.100698330388132E-004
   69.2000000000000       1.097325307860675E-004
   69.2500000000000       1.093852703144853E-004
   69.3000000000000       1.090282395295005E-004
   69.3500000000000       1.086600298643853E-004
   69.4000000000000       1.082781063915643E-004
   69.4500000000000       1.078787406826302E-004
   69.5000000000000       1.074572459876612E-004
   69.5500000000000       1.070102758695358E-004
   69.6000000000000       1.065360110291562E-004
   69.6500000000000       1.060316944292393E-004
   69.7000000000000       1.054953999830958E-004
   69.7500000000000       1.049276547014676E-004
   69.8000000000000       1.043294700346244E-004
   69.8500000000000       1.037015165224482E-004
   69.9000000000000       1.030423760531029E-004
   69.9500000000000       1.023511494502019E-004
   70.0000000000000       1.016257846182726E-004
   70.0500000000000       1.008652503205769E-004
   70.1000000000000       1.000698188012298E-004
   70.1500000000000       9.924255174402403E-005
   70.2000000000000       9.838615828163579E-005
   70.2500000000000       9.750093841267419E-005
   70.3000000000000       9.658774855816718E-005
   70.3500000000000       9.564806940292476E-005
   70.4000000000000       9.468410270222730E-005
   70.4500000000000       9.369940481980192E-005
   70.5000000000000       9.269600300572998E-005
   70.5500000000000       9.167334569329603E-005
   70.6000000000000       9.063195342849693E-005
   70.6500000000000       8.957141569744171E-005
   70.7000000000000       8.849068887415823E-005
   70.7500000000000       8.739036421115080E-005
   70.8000000000000       8.627082580331700E-005
   70.8500000000000       8.513200795032383E-005
   70.9000000000000       8.397500550373260E-005
   70.9500000000000       8.280021509109398E-005
   71.0000000000000       8.160967242569131E-005
   71.0500000000000       8.040684043470309E-005
   71.1000000000000       7.919532889203666E-005
   71.1500000000000       7.797798298271789E-005
   71.2000000000000       7.675599517806060E-005
   71.2500000000000       7.553015989814749E-005
   71.3000000000000       7.430061657724966E-005
   71.3500000000000       7.306554039280286E-005
   71.4000000000000       7.182329285431223E-005
   71.4500000000000       7.057399194123147E-005
   71.5000000000000       6.931841220967861E-005
   71.5500000000000       6.805733571999499E-005
   71.6000000000000       6.678979426019856E-005
   71.6500000000000       6.551529030932817E-005
   71.7000000000000       6.423335348014277E-005
   71.7500000000000       6.294345506513921E-005
   71.8000000000000       6.164657851719517E-005
   71.8500000000000       6.034381808186983E-005
   71.9000000000000       5.903505337749120E-005
   71.9500000000000       5.771962105201358E-005
   72.0000000000000       5.639735259702447E-005
   72.0500000000000       5.506708764097979E-005
   72.1000000000000       5.372785488604160E-005
   72.1500000000000       5.237970246885404E-005
   72.2000000000000       5.102105409087947E-005
   72.2500000000000       4.965073561272575E-005
   72.3000000000000       4.826871955946331E-005
   72.3500000000000       4.687601572755868E-005
   72.4000000000000       4.547478048583093E-005
   72.4500000000000       4.406691276300975E-005
   72.5000000000000       4.265552654926598E-005
   72.5500000000000       4.124480832788169E-005
   72.6000000000000       3.983872755708997E-005
   72.6500000000000       3.844136859896006E-005
   72.7000000000000       3.705697741196525E-005
   72.7500000000000       3.569014554365434E-005
   72.8000000000000       3.434441506417907E-005
   72.8500000000000       3.302551030388350E-005
   72.9000000000000       3.173734712188957E-005
   72.9500000000000       3.048335082153537E-005
   73.0000000000000       2.926693709296816E-005
   73.0500000000000       2.809069226540669E-005
   73.1000000000000       2.695532833672548E-005
   73.1500000000000       2.586048820119656E-005
   73.2000000000000       2.480573756139866E-005
   73.2500000000000       2.379028427831104E-005
   73.3000000000000       2.281217360808433E-005
   73.3500000000000       2.186904039303601E-005
   73.4000000000000       2.095961157130765E-005
   73.4500000000000       2.008086395203548E-005
   73.5000000000000       1.922792034318878E-005
   73.5500000000000       1.839483321612835E-005
   73.6000000000000       1.757543428257855E-005
   73.6500000000000       1.676594031976042E-005
   73.7000000000000       1.596208843578683E-005
   73.7500000000000       1.516306688036213E-005
   73.8000000000000       1.436718759531552E-005
   73.8500000000000       1.357117319372416E-005
   73.9000000000000       1.277176702496312E-005
   73.9500000000000       1.196619827570325E-005
   74.0000000000000       1.115412311944769E-005
   74.0500000000000       1.033428410914493E-005
   74.1000000000000       9.506047131797207E-006
   74.1500000000000       8.669483693805515E-006
   74.2000000000000       7.823857524592113E-006
   74.2500000000000       6.968835641543371E-006
   74.3000000000000       6.104755570246305E-006
   74.3500000000000       5.231401426754970E-006
   74.4000000000000       4.348525408209760E-006
   74.4500000000000       3.453859322320852E-006
   74.5000000000000       2.545741532270999E-006
   74.5500000000000       1.623616135658178E-006
   74.6000000000000       6.881515805494888E-007
   74.6500000000000      -2.595437779988539E-007
   74.7000000000000      -1.219818692979722E-006
   74.7500000000000      -2.191686129992076E-006
   74.8000000000000      -3.173189883992235E-006
   74.8500000000000      -4.164728146515509E-006
   74.9000000000000      -5.164097000235682E-006
   74.9500000000000      -6.172677733666444E-006
   75.0000000000000      -7.191245223406957E-006


==> anc/fig8_midpoint_/taum0.5/correlation_taum0.5/dt0.05_heuncorr_taum0.5_T0.35.dat <==
  5.000000000000000E-002  1.205072565329832E-002
  0.100000000000000       1.203183272372230E-002
  0.150000000000000       1.200208182092038E-002
  0.200000000000000       1.196261079879155E-002
  0.250000000000000       1.191445750664895E-002
  0.300000000000000       1.185856493038059E-002
  0.350000000000000       1.179579016697862E-002
  0.400000000000000       1.172691432939452E-002
  0.450000000000000       1.165264699652162E-002
  0.500000000000000       1.157363129913063E-002
  0.550000000000000       1.149045085220191E-002
  0.600000000000000       1.140363562224574E-002
  0.650000000000000       1.131366537242120E-002
  0.700000000000000       1.122097361712717E-002
  0.750000000000000       1.112595317039093E-002
  0.800000000000000       1.102895788993478E-002
  0.850000000000000       1.093030612044956E-002
  0.900000000000000       1.083028403244681E-002
  0.950000000000000       1.072915014811702E-002
   1.00000000000000       1.062713739757960E-002
   1.05000000000000       1.052445534027939E-002
   1.10000000000000       1.042129213081270E-002
   1.15000000000000       1.031781620596989E-002
   1.20000000000000       1.021417668505568E-002
   1.25000000000000       1.011050612432110E-002
   1.30000000000000       1.000692475607870E-002
   1.35000000000000       9.903540336687954E-003
   1.40000000000000       9.800446300045207E-003
   1.45000000000000       9.697726735099818E-003
   1.50000000000000       9.595455124211475E-003
   1.55000000000000       9.493697252672934E-003
   1.60000000000000       9.392509730393947E-003
   1.65000000000000       9.291942743354445E-003
   1.70000000000000       9.192040028067556E-003
   1.75000000000000       9.092838285820047E-003
   1.80000000000000       8.994367169773488E-003
   1.85000000000000       8.896652731025349E-003
   1.90000000000000       8.799717569655932E-003
   1.95000000000000       8.703581631015932E-003
   2.00000000000000       8.608261627433366E-003
   2.05000000000000       8.513770633854520E-003
   2.10000000000000       8.420120006264182E-003
   2.15000000000000       8.327319630149443E-003
   2.20000000000000       8.235378298187705E-003
   2.25000000000000       8.144303897695446E-003
   2.30000000000000       8.054100562438393E-003
   2.35000000000000       7.964771865477574E-003
   2.40000000000000       7.876321987740619E-003
   2.45000000000000       7.788756034489606E-003
   2.50000000000000       7.702076064849826E-003
   2.55000000000000       7.616282461186225E-003
   2.60000000000000       7.531375189380839E-003
   2.65000000000000       7.447350133554358E-003
   2.70000000000000       7.364205285740177E-003
   2.75000000000000       7.281936461435342E-003
   2.80000000000000       7.200537727014198E-003
   2.85000000000000       7.120001690881707E-003
   2.90000000000000       7.040321630294183E-003
   2.95000000000000       6.961491716206806E-003
   3.00000000000000       6.883505739270923E-003
   3.05000000000000       6.806358553384176E-003
   3.10000000000000       6.730043721541829E-003
   3.15000000000000       6.654553529335075E-003
   3.20000000000000       6.579880002954094E-003
   3.25000000000000       6.506015535115943E-003
   3.30000000000000       6.432951423309660E-003
   3.35000000000000       6.360680829729779E-003
   3.40000000000000       6.289197180318054E-003
   3.45000000000000       6.218495872661523E-003
   3.50000000000000       6.148571855349935E-003
   3.55000000000000       6.079419005538861E-003
   3.60000000000000       6.011029241619308E-003
   3.65000000000000       5.943393388427366E-003
   3.70000000000000       5.876502489723172E-003
   3.75000000000000       5.810347936081828E-003
   3.80000000000000       5.744920554421482E-003
   3.85000000000000       5.680212362955921E-003
   3.90000000000000       5.616217297123391E-003
   3.95000000000000       5.552929206660211E-003
   4.00000000000000       5.490341169578225E-003
   4.05000000000000       5.428444644734028E-003
   4.10000000000000       5.367231600590533E-003
   4.15000000000000       5.306692466718423E-003
   4.20000000000000       5.246816193298030E-003
   4.25000000000000       5.187593403645433E-003
   4.30000000000000       5.129014729281875E-003
   4.35000000000000       5.071068964580419E-003
   4.40000000000000       5.013745066849630E-003
   4.45000000000000       4.957032820695847E-003
   4.50000000000000       4.900921272306196E-003
   4.55000000000000       4.845403210521100E-003
   4.60000000000000       4.790471715959668E-003
   4.65000000000000       4.736121727964448E-003
   4.70000000000000       4.682348394269896E-003
   4.75000000000000       4.629146236885794E-003
   4.80000000000000       4.576510917204357E-003
   4.85000000000000       4.524438011818685E-003
   4.90000000000000       4.472922062519500E-003
   4.95000000000000       4.421955814535570E-003
   5.00000000000000       4.371532442227783E-003
   5.05000000000000       4.321644176274634E-003
   5.10000000000000       4.272285090222146E-003
   5.15000000000000       4.223452070392806E-003
   5.20000000000000       4.175143226244328E-003
   5.25000000000000       4.127355674307358E-003
   5.30000000000000       4.080085679506727E-003
   5.35000000000000       4.033330181467478E-003
   5.40000000000000       3.987086242085683E-003
   5.45000000000000       3.941352248226507E-003
   5.50000000000000       3.896126832685515E-003
   5.55000000000000       3.851408106689447E-003
   5.60000000000000       3.807194298553013E-003
   5.65000000000000       3.763485146148409E-003
   5.70000000000000       3.720279434261237E-003
   5.75000000000000       3.677575385470963E-003
   5.80000000000000       3.635372938471550E-003
   5.85000000000000       3.593673297284044E-003
   5.90000000000000       3.552475877415443E-003
   5.95000000000000       3.511779432126094E-003
   6.00000000000000       3.471581321344014E-003
   6.05000000000000       3.431877431748335E-003
   6.10000000000000       3.392661570412994E-003
   6.15000000000000       3.353926422370614E-003
   6.20000000000000       3.315665382529322E-003
   6.25000000000000       3.277870393509525E-003
   6.30000000000000       3.240533147082280E-003
   6.35000000000000       3.203647135998808E-003
   6.40000000000000       3.167206570438555E-003
   6.45000000000000       3.131206692446445E-003
   6.50000000000000       3.095642019198899E-003
   6.55000000000000       3.060507032618944E-003
   6.60000000000000       3.025793559814963E-003
   6.65000000000000       2.991493989466628E-003
   6.70000000000000       2.957602443540500E-003
   6.75000000000000       2.924116071411848E-003
   6.80000000000000       2.891032195807994E-003
   6.85000000000000       2.858347300041418E-003
   6.90000000000000       2.826059990630031E-003
   6.95000000000000       2.794166422376664E-003
   7.00000000000000       2.762662423678147E-003
   7.05000000000000       2.731544084546380E-003
   7.10000000000000       2.700806562553825E-003
   7.15000000000000       2.670444397007480E-003
   7.20000000000000       2.640451659793678E-003
   7.25000000000000       2.610824814303823E-003
   7.30000000000000       2.581560296931074E-003
   7.35000000000000       2.552651799993700E-003
   7.40000000000000       2.524093950507745E-003
   7.45000000000000       2.495881534364623E-003
   7.50000000000000       2.468009924029868E-003
   7.55000000000000       2.440474586337626E-003
   7.60000000000000       2.413271702010489E-003
   7.65000000000000       2.386395664189220E-003
   7.70000000000000       2.359840949826155E-003
   7.75000000000000       2.333600895149729E-003
   7.80000000000000       2.307669240007385E-003
   7.85000000000000       2.282040092513390E-003
   7.90000000000000       2.256708434655482E-003
   7.95000000000000       2.231668872288352E-003
   8.00000000000000       2.206914723114922E-003
   8.05000000000000       2.182438849072272E-003
   8.10000000000000       2.158234609572280E-003
   8.15000000000000       2.134295546537949E-003
   8.20000000000000       2.110615292733429E-003
   8.25000000000000       2.087187804470329E-003
   8.30000000000000       2.064008266768480E-003
   8.35000000000000       2.041071189231391E-003
   8.40000000000000       2.018371710699388E-003
   8.45000000000000       1.995904905178471E-003
   8.50000000000000       1.973666552399133E-003
   8.55000000000000       1.951654329062896E-003
   8.60000000000000       1.929863773003594E-003
   8.65000000000000       1.908291639130692E-003
   8.70000000000000       1.886933127175732E-003
   8.75000000000000       1.865783949875813E-003
   8.80000000000000       1.844838890445278E-003
   8.85000000000000       1.824094275497240E-003
   8.90000000000000       1.803548184716681E-003
   8.95000000000000       1.783198579591700E-003
   9.00000000000000       1.763043927717442E-003
   9.05000000000000       1.743084881934160E-003
   9.10000000000000       1.723320997043131E-003
   9.15000000000000       1.703751921123165E-003
   9.20000000000000       1.684376348709051E-003
   9.25000000000000       1.665192913080790E-003
   9.30000000000000       1.646199913367385E-003
   9.35000000000000       1.627393740122182E-003
   9.40000000000000       1.608768520878114E-003
   9.45000000000000       1.590319839600009E-003
   9.50000000000000       1.572042878854952E-003
   9.55000000000000       1.553933811972074E-003
   9.60000000000000       1.535989778277095E-003
   9.65000000000000       1.518208187075031E-003
   9.70000000000000       1.500585668434342E-003
   9.75000000000000       1.483121445056655E-003
   9.80000000000000       1.465814430728993E-003
   9.85000000000000       1.448665463252586E-003
   9.90000000000000       1.431676819367948E-003
   9.95000000000000       1.414848766459113E-003
   10.0000000000000       1.398179372902357E-003
   10.0500000000000       1.381665653061962E-003
   10.1000000000000       1.365304355096643E-003
   10.1500000000000       1.349092761512687E-003
   10.2000000000000       1.333027411868070E-003
   10.2500000000000       1.317106660140009E-003
   10.3000000000000       1.301328153289941E-003
   10.3500000000000       1.285690171805909E-003
   10.4000000000000       1.270191822318208E-003
   10.4500000000000       1.254835772810190E-003
   10.5000000000000       1.239625269383666E-003
   10.5500000000000       1.224564281140325E-003
   10.6000000000000       1.209655967225267E-003
   10.6500000000000       1.194902024445272E-003
   10.7000000000000       1.180306021038230E-003
   10.7500000000000       1.165870611312962E-003
   10.8000000000000       1.151596820389315E-003
   10.8500000000000       1.137482713153999E-003
   10.9000000000000       1.123527277257715E-003
   10.9500000000000       1.109727766606444E-003
   11.0000000000000       1.096081929488112E-003
   11.0500000000000       1.082587678943958E-003
   11.1000000000000       1.069243630704521E-003
   11.1500000000000       1.056049550121472E-003
   11.2000000000000       1.043004312695725E-003
   11.2500000000000       1.030108552600257E-003
   11.3000000000000       1.017364005917610E-003
   11.3500000000000       1.004773165521936E-003
   11.4000000000000       9.923370229486283E-004
   11.4500000000000       9.800547512579252E-004
   11.5000000000000       9.679245061106888E-004
   11.5500000000000       9.559431133825331E-004
   11.6000000000000       9.441069636067717E-004
   11.6500000000000       9.324116676108257E-004
   11.7000000000000       9.208528258234599E-004
   11.7500000000000       9.094246876793579E-004
   11.8000000000000       8.981240067490671E-004
   11.8500000000000       8.869477537748303E-004
   11.9000000000000       8.758926512722271E-004
   11.9500000000000       8.649555951922369E-004
   12.0000000000000       8.541341468311389E-004
   12.0500000000000       8.434274613981918E-004
   12.1000000000000       8.328344931659744E-004
   12.1500000000000       8.223538618663955E-004
   12.2000000000000       8.119842097263926E-004
   12.2500000000000       8.017255454253293E-004
   12.3000000000000       7.915768807929945E-004
   12.3500000000000       7.815364406743749E-004
   12.4000000000000       7.716011044145821E-004
   12.4500000000000       7.617692948264068E-004
   12.5000000000000       7.520399954075310E-004
   12.5500000000000       7.424128899902861E-004
   12.6000000000000       7.328887579621142E-004
   12.6500000000000       7.234677910013481E-004
   12.7000000000000       7.141506547983341E-004
   12.7500000000000       7.049370140127692E-004
   12.8000000000000       6.958276933025046E-004
   12.8500000000000       6.868217275042971E-004
   12.9000000000000       6.779180700646289E-004
   12.9500000000000       6.691154891839443E-004
   13.0000000000000       6.604140804119726E-004
   13.0500000000000       6.518137892886276E-004
   13.1000000000000       6.433151693772868E-004
   13.1500000000000       6.349161505474260E-004
   13.2000000000000       6.266150138746325E-004
   13.2500000000000       6.184128158801480E-004
   13.3000000000000       6.103097308390536E-004
   13.3500000000000       6.023040105988108E-004
   13.4000000000000       5.943934771044487E-004
   13.4500000000000       5.865762626756002E-004
   13.5000000000000       5.788505557555822E-004
   13.5500000000000       5.712142251861559E-004
   13.6000000000000       5.636666720889998E-004
   13.6500000000000       5.562082088422541E-004
   13.7000000000000       5.488401874021729E-004
   13.7500000000000       5.415628943054686E-004
   13.8000000000000       5.343757088908496E-004
   13.8500000000000       5.272776713419328E-004
   13.9000000000000       5.202692395847016E-004
   13.9500000000000       5.133462294610044E-004
   14.0000000000000       5.065063072733912E-004
   14.0500000000000       4.997480884051614E-004
   14.1000000000000       4.930682833323948E-004
   14.1500000000000       4.864657253955064E-004
   14.2000000000000       4.799384259889613E-004
   14.2500000000000       4.734831708676311E-004
   14.3000000000000       4.670970580457482E-004
   14.3500000000000       4.607770581698709E-004
   14.4000000000000       4.545204802372061E-004
   14.4500000000000       4.483233091510937E-004
   14.5000000000000       4.421840386419126E-004
   14.5500000000000       4.361019145202812E-004
   14.6000000000000       4.300781535455688E-004
   14.6500000000000       4.241131540696414E-004
   14.7000000000000       4.182072502813586E-004
   14.7500000000000       4.123600486347696E-004
   14.8000000000000       4.065704530986440E-004
   14.8500000000000       4.008357345473050E-004
   14.9000000000000       3.951556251864278E-004
   14.9500000000000       3.895302058682086E-004
   15.0000000000000       3.839600070929491E-004
   15.0500000000000       3.784453033632331E-004
   15.1000000000000       3.729874747242316E-004
   15.1500000000000       3.675873709993109E-004
   15.2000000000000       3.622454846064922E-004
   15.2500000000000       3.569624064068195E-004
   15.3000000000000       3.517368782394323E-004
   15.3500000000000       3.465675454450626E-004
   15.4000000000000       3.414523868079763E-004
   15.4500000000000       3.363908831267816E-004
   15.5000000000000       3.313834130748390E-004
   15.5500000000000       3.264293772183459E-004
   15.6000000000000       3.215259633535857E-004
   15.6500000000000       3.166726356121744E-004
   15.7000000000000       3.118683512577849E-004
   15.7500000000000       3.071122321472442E-004
   15.8000000000000       3.024036628898527E-004
   15.8500000000000       2.977425913611545E-004
   15.9000000000000       2.931287022486182E-004
   15.9500000000000       2.885618418714314E-004
   16.0000000000000       2.840403786394081E-004
   16.0500000000000       2.795608393484308E-004
   16.1000000000000       2.751226783295680E-004
   16.1500000000000       2.707252182761472E-004
   16.2000000000000       2.663679313874206E-004
   16.2500000000000       2.620523103827606E-004
   16.3000000000000       2.577802742853449E-004
   16.3500000000000       2.535521346792071E-004
   16.4000000000000       2.493665326055575E-004
   16.4500000000000       2.452226389207675E-004
   16.5000000000000       2.411218055738670E-004
   16.5500000000000       2.370664819961685E-004
   16.6000000000000       2.330570718579262E-004
   16.6500000000000       2.290932390362915E-004
   16.7000000000000       2.251752105221156E-004
   16.7500000000000       2.213020460643867E-004
   16.8000000000000       2.174743619634506E-004
   16.8500000000000       2.136922146693917E-004
   16.9000000000000       2.099521289309661E-004
   16.9500000000000       2.062528464498052E-004
   17.0000000000000       2.025940535642941E-004
   17.0500000000000       1.989753263527547E-004
   17.1000000000000       1.953953349082673E-004
   17.1500000000000       1.918545032594725E-004
   17.2000000000000       1.883530761067180E-004
   17.2500000000000       1.848911622112276E-004
   17.3000000000000       1.814689740319898E-004
   17.3500000000000       1.780880263584711E-004
   17.4000000000000       1.747523769121527E-004
   17.4500000000000       1.714658040570964E-004
   17.5000000000000       1.682307649492467E-004
   17.5500000000000       1.650470422091721E-004
   17.6000000000000       1.619145751192933E-004
   17.6500000000000       1.588339171790681E-004
   17.7000000000000       1.558063138242069E-004
   17.7500000000000       1.528320697905208E-004
   17.8000000000000       1.499092014359162E-004
   17.8500000000000       1.470373268844716E-004
   17.9000000000000       1.442147273376275E-004
   17.9500000000000       1.414393630271985E-004
   18.0000000000000       1.387090236170631E-004
   18.0500000000000       1.360232260847950E-004
   18.1000000000000       1.333811515832459E-004
   18.1500000000000       1.307812933080141E-004
   18.2000000000000       1.282215923454433E-004
   18.2500000000000       1.256980264775886E-004
   18.3000000000000       1.232061896274611E-004
   18.3500000000000       1.207413986553217E-004
   18.4000000000000       1.183022777999576E-004
   18.4500000000000       1.158864885248505E-004
   18.5000000000000       1.134915142813115E-004
   18.5500000000000       1.111163966343186E-004
   18.6000000000000       1.087603450690395E-004
   18.6500000000000       1.064236230532234E-004
   18.7000000000000       1.041072995859084E-004
   18.7500000000000       1.018108249214274E-004
   18.8000000000000       9.953605445837538E-005
   18.8500000000000       9.728697710675762E-005
   18.9000000000000       9.506784876411692E-005
   18.9500000000000       9.288262171261619E-005
   19.0000000000000       9.073337888384971E-005
   19.0500000000000       8.862076934438902E-005
   19.1000000000000       8.654555204287549E-005
   19.1500000000000       8.450768413157750E-005
   19.2000000000000       8.250623764955739E-005
   19.2500000000000       8.053979757647704E-005
   19.3000000000000       7.860673457692021E-005
   19.3500000000000       7.670757531791382E-005
   19.4000000000000       7.484254961252682E-005
   19.4500000000000       7.301187463329378E-005
   19.5000000000000       7.121766553945703E-005
   19.5500000000000       6.946143243236790E-005
   19.6000000000000       6.774279089295314E-005
   19.6500000000000       6.606078331919776E-005
   19.7000000000000       6.441316296290585E-005
   19.7500000000000       6.279956007780939E-005
   19.8000000000000       6.122068662786867E-005
   19.8500000000000       5.967740868082830E-005
   19.9000000000000       5.816831759753948E-005
   19.9500000000000       5.669070618823246E-005
   20.0000000000000       5.524486501175107E-005
   20.0500000000000       5.383075159030540E-005
   20.1000000000000       5.245049112051236E-005
   20.1500000000000       5.110622689086393E-005
   20.2000000000000       4.979987552943202E-005
   20.2500000000000       4.853575548719754E-005
   20.3000000000000       4.731631896962866E-005
   20.3500000000000       4.614288454547184E-005
   20.4000000000000       4.501655987357830E-005
   20.4500000000000       4.393943263341731E-005
   20.5000000000000       4.291563354442641E-005
   20.5500000000000       4.194539032764651E-005
   20.6000000000000       4.103046632943014E-005
   20.6500000000000       4.017258974094053E-005
   20.7000000000000       3.937125978460318E-005
   20.7500000000000       3.862482110735266E-005
   20.8000000000000       3.793038557211406E-005
   20.8500000000000       3.728453350124599E-005
   20.9000000000000       3.668412233714840E-005
   20.9500000000000       3.612314275961082E-005
   21.0000000000000       3.559716546878202E-005
   21.0500000000000       3.510329927055034E-005
   21.1000000000000       3.464065071465368E-005
   21.1500000000000       3.420708484918200E-005
   21.2000000000000       3.380219543037123E-005
   21.2500000000000       3.342346069022838E-005
   21.3000000000000       3.307053453980024E-005
   21.3500000000000       3.274465661410547E-005
   21.4000000000000       3.244494740729009E-005
   21.4500000000000       3.217077414691196E-005
   21.5000000000000       3.192073281295170E-005
   21.5500000000000       3.169303305327729E-005
   21.6000000000000       3.148679863821898E-005
   21.6500000000000       3.130179354199555E-005
   21.7000000000000       3.113711386358965E-005
   21.7500000000000       3.099123033399284E-005
   21.8000000000000       3.086284406441676E-005
   21.8500000000000       3.075209182223012E-005
   21.9000000000000       3.066001659193539E-005
   21.9500000000000       3.058899663211151E-005
   22.0000000000000       3.054154402277746E-005
   22.0500000000000       3.052039158087725E-005
   22.1000000000000       3.052744961225971E-005
   22.1500000000000       3.056571919363553E-005
   22.2000000000000       3.063677647753176E-005
   22.2500000000000       3.074266911293949E-005
   22.3000000000000       3.088726352110476E-005
   22.3500000000000       3.107211666577539E-005
   22.4000000000000       3.129847112493139E-005
   22.4500000000000       3.156785920824644E-005
   22.5000000000000       3.188021214117671E-005
   22.5500000000000       3.223399177270274E-005
   22.6000000000000       3.262700048392306E-005
   22.6500000000000       3.305498774679367E-005
   22.7000000000000       3.351298380590732E-005
   22.7500000000000       3.399596103999558E-005
   22.8000000000000       3.450007868841865E-005
   22.8500000000000       3.502155969511141E-005
   22.9000000000000       3.555678411532617E-005
   22.9500000000000       3.610216637392462E-005
   23.0000000000000       3.665286033213592E-005
   23.0500000000000       3.720544641964694E-005
   23.1000000000000       3.775703848248217E-005
   23.1500000000000       3.830291405312777E-005
   23.2000000000000       3.884006920352631E-005
   23.2500000000000       3.936428654455546E-005
   23.3000000000000       3.987191620219828E-005
   23.3500000000000       4.036024762065893E-005
   23.4000000000000       4.082680656477668E-005
   23.4500000000000       4.126843322965831E-005
   23.5000000000000       4.168347803111568E-005
   23.5500000000000       4.207098462898576E-005
   23.6000000000000       4.242978515683611E-005
   23.6500000000000       4.275708552409030E-005
   23.7000000000000       4.305041320216375E-005
   23.7500000000000       4.330699927027687E-005
   23.8000000000000       4.352235275707836E-005
   23.8500000000000       4.369349432440974E-005
   23.9000000000000       4.382010267814453E-005
   23.9500000000000       4.390220523392235E-005
   24.0000000000000       4.394148815408981E-005
   24.0500000000000       4.393969427371277E-005
   24.1000000000000       4.389740177269525E-005
   24.1500000000000       4.381559760882729E-005
   24.2000000000000       4.369765182918936E-005
   24.2500000000000       4.354785377648575E-005
   24.3000000000000       4.337053971578696E-005
   24.3500000000000       4.316980432043179E-005
   24.4000000000000       4.294873688357491E-005
   24.4500000000000       4.271196530877682E-005
   24.5000000000000       4.246484608307848E-005
   24.5500000000000       4.221144020884012E-005
   24.6000000000000       4.195466772418834E-005
   24.6500000000000       4.169640215917977E-005
   24.7000000000000       4.143918681813513E-005
   24.7500000000000       4.118488482135310E-005
   24.8000000000000       4.093432785641517E-005
   24.8500000000000       4.069001529875305E-005
   24.9000000000000       4.045348416233057E-005
   24.9500000000000       4.022639942574551E-005
   25.0000000000000       4.000926116192122E-005
   25.0500000000000       3.980031361055829E-005
   25.1000000000000       3.959898415046838E-005
   25.1500000000000       3.940451501603450E-005
   25.2000000000000       3.921395116550527E-005
   25.2500000000000       3.902478961728453E-005
   25.3000000000000       3.883331265582556E-005
   25.3500000000000       3.863598339854535E-005
   25.4000000000000       3.843008633434000E-005
   25.4500000000000       3.821411857941630E-005
   25.5000000000000       3.798764063693733E-005
   25.5500000000000       3.775307796470516E-005
   25.6000000000000       3.751070898767629E-005
   25.6500000000000       3.725981699880330E-005
   25.7000000000000       3.700053406013707E-005
   25.7500000000000       3.673221197734430E-005
   25.8000000000000       3.645349124232127E-005
   25.8500000000000       3.616468484420494E-005
   25.9000000000000       3.586651304234472E-005
   25.9500000000000       3.555702249094957E-005
   26.0000000000000       3.523510391542389E-005
   26.0500000000000       3.489953749567654E-005
   26.1000000000000       3.455046091439729E-005
   26.1500000000000       3.418590754410147E-005
   26.2000000000000       3.380361655586177E-005
   26.2500000000000       3.340097071663149E-005
   26.3000000000000       3.297611627203600E-005
   26.3500000000000       3.252638401691642E-005
   26.4000000000000       3.204946404952558E-005
   26.4500000000000       3.154455125516622E-005
   26.5000000000000       3.101193789107107E-005
   26.5500000000000       3.045061745366820E-005
   26.6000000000000       2.986032303819159E-005
   26.6500000000000       2.924111325562193E-005
   26.7000000000000       2.859552406871936E-005
   26.7500000000000       2.792624293829292E-005
   26.8000000000000       2.723644488007014E-005
   26.8500000000000       2.653020371735242E-005
   26.9000000000000       2.581130190970133E-005
   26.9500000000000       2.508310228698943E-005
   27.0000000000000       2.434886078007186E-005
   27.0500000000000       2.361236466180327E-005
   27.1000000000000       2.287822997539645E-005
   27.1500000000000       2.214921621470908E-005
   27.2000000000000       2.142543915996804E-005
   27.2500000000000       2.070768979530476E-005
   27.3000000000000       1.999932792309761E-005
   27.3500000000000       1.930402729609839E-005
   27.4000000000000       1.862431085101894E-005
   27.4500000000000       1.796203151977120E-005
   27.5000000000000       1.731886935213264E-005
   27.5500000000000       1.669578400960383E-005
   27.6000000000000       1.609261512661165E-005
   27.6500000000000       1.550945469050449E-005
   27.7000000000000       1.494563293268077E-005
   27.7500000000000       1.440075840064883E-005
   27.8000000000000       1.387458696209197E-005
   27.8500000000000       1.336679696306909E-005
   27.9000000000000       1.287846786440695E-005
   27.9500000000000       1.241049593282342E-005
   28.0000000000000       1.196600542844922E-005
   28.0500000000000       1.154772422791758E-005
   28.1000000000000       1.115870210579530E-005
   28.1500000000000       1.080043405835592E-005
   28.2000000000000       1.047245813462531E-005
   28.2500000000000       1.017383489375537E-005
   28.3000000000000       9.903682220210035E-006
   28.3500000000000       9.661884178075666E-006
   28.4000000000000       9.448065404380345E-006
   28.4500000000000       9.259751590650530E-006
   28.5000000000000       9.095930907485107E-006
   28.5500000000000       8.956950072892256E-006
   28.6000000000000       8.842947185970983E-006
   28.6500000000000       8.753672827760395E-006
   28.7000000000000       8.687326973892199E-006
   28.7500000000000       8.643190523196856E-006
   28.8000000000000       8.620191536178513E-006
   28.8500000000000       8.618144210923952E-006
   28.9000000000000       8.636964869234735E-006
   28.9500000000000       8.676755977778568E-006
   29.0000000000000       8.739284826460395E-006
   29.0500000000000       8.825681213756734E-006
   29.1000000000000       8.935508937975031E-006
   29.1500000000000       9.069449233621916E-006
   29.2000000000000       9.227405247632489E-006
   29.2500000000000       9.410996471540563E-006
   29.3000000000000       9.621509777250372E-006
   29.3500000000000       9.858197574944201E-006
   29.4000000000000       1.012048139320118E-005
   29.4500000000000       1.040828307311004E-005
   29.5000000000000       1.072050403967633E-005
   29.5500000000000       1.105400447843652E-005
   29.6000000000000       1.140463285615537E-005
   29.6500000000000       1.176929167361207E-005
   29.7000000000000       1.214467283656628E-005
   29.7500000000000       1.252744919067116E-005
   29.8000000000000       1.291534158748474E-005
   29.8500000000000       1.330451578423387E-005
   29.9000000000000       1.369267245697053E-005
   29.9500000000000       1.407777944197648E-005
   30.0000000000000       1.445766243218802E-005
   30.0500000000000       1.483083631351795E-005
   30.1000000000000       1.519556647922651E-005
   30.1500000000000       1.555027184827285E-005
   30.2000000000000       1.589098593050955E-005
   30.2500000000000       1.621314462717879E-005
   30.3000000000000       1.651124954128346E-005
   30.3500000000000       1.678138321601599E-005
   30.4000000000000       1.701949092752083E-005
   30.4500000000000       1.722404071270042E-005
   30.5000000000000       1.739385413996395E-005
   30.5500000000000       1.753087401870878E-005
   30.6000000000000       1.763655674847263E-005
   30.6500000000000       1.771314651041602E-005
   30.7000000000000       1.776318232868753E-005
   30.7500000000000       1.778982741511815E-005
   30.8000000000000       1.779748744515069E-005
   30.8500000000000       1.778892815866300E-005
   30.9000000000000       1.776617690550715E-005
   30.9500000000000       1.773257267492919E-005
   31.0000000000000       1.769060905281618E-005
   31.0500000000000       1.763866643876340E-005
   31.1000000000000       1.757469964404666E-005
   31.1500000000000       1.749577194621533E-005
   31.2000000000000       1.740064268098516E-005
   31.2500000000000       1.729105831351412E-005
   31.3000000000000       1.716885782875282E-005
   31.3500000000000       1.703593339691756E-005
   31.4000000000000       1.689628739296580E-005
   31.4500000000000       1.675434200131116E-005
   31.5000000000000       1.661349235702395E-005
   31.5500000000000       1.647455546907727E-005
   31.6000000000000       1.633847744917055E-005
   31.6500000000000       1.620686320141324E-005
   31.7000000000000       1.608277188642121E-005
   31.7500000000000       1.596919381764120E-005
   31.8000000000000       1.586807158826405E-005
   31.8500000000000       1.578099592703596E-005
   31.9000000000000       1.570862791482278E-005
   31.9500000000000       1.565114511610846E-005
   32.0000000000000       1.560843986507705E-005
   32.0500000000000       1.557980408971678E-005
   32.1000000000000       1.556721036041623E-005
   32.1500000000000       1.557180407030422E-005
   32.2000000000000       1.559476184220112E-005
   32.2500000000000       1.563507615757212E-005
   32.3000000000000       1.569036474636475E-005
   32.3500000000000       1.576006917698884E-005
   32.4000000000000       1.584494900439887E-005
   32.4500000000000       1.594735379952443E-005
   32.5000000000000       1.606819588421816E-005
   32.5500000000000       1.620737092482565E-005
   32.6000000000000       1.636202537486397E-005
   32.6500000000000       1.652726875573667E-005
   32.7000000000000       1.669843542284426E-005
   32.7500000000000       1.687223864474497E-005
   32.8000000000000       1.704468668684228E-005
   32.8500000000000       1.721374133627643E-005
   32.9000000000000       1.737602523725783E-005
   32.9500000000000       1.752699400593309E-005
   33.0000000000000       1.766375245271037E-005
   33.0500000000000       1.778473728283245E-005
   33.1000000000000       1.789095248713240E-005
   33.1500000000000       1.798208178037725E-005
   33.2000000000000       1.805745866677122E-005
   33.2500000000000       1.811646970162546E-005
   33.3000000000000       1.815750065002595E-005
   33.3500000000000       1.818079757852001E-005
   33.4000000000000       1.818906539895295E-005
   33.4500000000000       1.818597948059281E-005
   33.5000000000000       1.817690266854598E-005
   33.5500000000000       1.816669038448561E-005
   33.6000000000000       1.816126386299284E-005
   33.6500000000000       1.816605699536308E-005
   33.7000000000000       1.818663339541733E-005
   33.7500000000000       1.822644555633524E-005
   33.8000000000000       1.828950469282112E-005
   33.8500000000000       1.837881077481499E-005
   33.9000000000000       1.849730401279901E-005
   33.9500000000000       1.864712209763498E-005
   34.0000000000000       1.883047604456770E-005
   34.0500000000000       1.904904529577149E-005
   34.1000000000000       1.930626251733964E-005
   34.1500000000000       1.960376113048002E-005
   34.2000000000000       1.994398169394463E-005
   34.2500000000000       2.032963399974651E-005
   34.3000000000000       2.076313053747643E-005
   34.3500000000000       2.124389968222140E-005
   34.4000000000000       2.177171013894912E-005
   34.4500000000000       2.234345832650612E-005
   34.5000000000000       2.295725498838941E-005
   34.5500000000000       2.361189445938834E-005
   34.6000000000000       2.430333213486711E-005
   34.6500000000000       2.502672517046299E-005
   34.7000000000000       2.577615165645307E-005
   34.7500000000000       2.654605432881181E-005
   34.8000000000000       2.732934972209498E-005
   34.8500000000000       2.811858297683522E-005
   34.9000000000000       2.890849540010560E-005
   34.9500000000000       2.969319419580723E-005
   35.0000000000000       3.046937954253957E-005
   35.0500000000000       3.123328946999395E-005
   35.1000000000000       3.198287526620608E-005
   35.1500000000000       3.271674439871974E-005
   35.2000000000000       3.343235068496747E-005
   35.2500000000000       3.412806585281683E-005
   35.3000000000000       3.480114178271089E-005
   35.3500000000000       3.544934890542874E-005
   35.4000000000000       3.607097363671359E-005
   35.4500000000000       3.666269445189133E-005
   35.5000000000000       3.722263249421651E-005
   35.5500000000000       3.774871989124080E-005
   35.6000000000000       3.823927383624107E-005
   35.6500000000000       3.869047708626910E-005
   35.7000000000000       3.909730614339659E-005
   35.7500000000000       3.945726135664424E-005
   35.8000000000000       3.976658010042644E-005
   35.8500000000000       4.002270881456177E-005
   35.9000000000000       4.022411071114164E-005
   35.9500000000000       4.036968006587391E-005
   36.0000000000000       4.046208473869006E-005
   36.0500000000000       4.050222165613319E-005
   36.1000000000000       4.049347271411718E-005
   36.1500000000000       4.043887953878952E-005
   36.2000000000000       4.034098008671923E-005
   36.2500000000000       4.020231632543415E-005
   36.3000000000000       4.002616117706213E-005
   36.3500000000000       3.981577196317781E-005
   36.4000000000000       3.957388615412837E-005
   36.4500000000000       3.930188277715562E-005
   36.5000000000000       3.900006724507892E-005
   36.5500000000000       3.866790168093841E-005
   36.6000000000000       3.830589949945293E-005
   36.6500000000000       3.791568603475762E-005
   36.7000000000000       3.749825751497719E-005
   36.7500000000000       3.705403892053864E-005
   36.8000000000000       3.658240088452878E-005
   36.8500000000000       3.608324394600927E-005
   36.9000000000000       3.555554728116493E-005
   36.9500000000000       3.499880949807525E-005
   37.0000000000000       3.441283117641703E-005
   37.0500000000000       3.379811747374887E-005
   37.1000000000000       3.315595236622752E-005
   37.1500000000000       3.248938743363490E-005
   37.2000000000000       3.180256442522832E-005
   37.2500000000000       3.109873537479692E-005
   37.3000000000000       3.038035184151759E-005
   37.3500000000000       2.965186212291057E-005
   37.4000000000000       2.891717225260598E-005
   37.4500000000000       2.817893638264847E-005
   37.5000000000000       2.743992610975061E-005
   37.5500000000000       2.670199696456264E-005
   37.6000000000000       2.596757651235432E-005
   37.6500000000000       2.523787004972448E-005
   37.7000000000000       2.451459260985504E-005
   37.7500000000000       2.379916400791948E-005
   37.8000000000000       2.309299447549459E-005
   37.8500000000000       2.239781485232019E-005
   37.9000000000000       2.171393578320023E-005
   37.9500000000000       2.104017164505650E-005
   38.0000000000000       2.037497931217887E-005
   38.0500000000000       1.971892729283781E-005
   38.1000000000000       1.907440398440840E-005
   38.1500000000000       1.844287922248810E-005
   38.2000000000000       1.782764672115916E-005
   38.2500000000000       1.723225909843651E-005
   38.3000000000000       1.665888692413022E-005
   38.3500000000000       1.611090444165022E-005
   38.4000000000000       1.559310909194369E-005
   38.4500000000000       1.511275583452909E-005
   38.5000000000000       1.467670901865478E-005
   38.5500000000000       1.428709361173370E-005
   38.6000000000000       1.394668706474819E-005
   38.6500000000000       1.365725112054623E-005
   38.7000000000000       1.341710956812241E-005
   38.7500000000000       1.322301990280396E-005
   38.8000000000000       1.307068077952920E-005
   38.8500000000000       1.295319814437702E-005
   38.9000000000000       1.286324254044257E-005
   38.9500000000000       1.279518344322429E-005
   39.0000000000000       1.274297614939211E-005
   39.0500000000000       1.270093831524276E-005
   39.1000000000000       1.266666451934578E-005
   39.1500000000000       1.263998595821494E-005
   39.2000000000000       1.262050975008588E-005
   39.2500000000000       1.260737328243763E-005
   39.3000000000000       1.259881435363175E-005
   39.3500000000000       1.259178242134599E-005
   39.4000000000000       1.258421481821961E-005
   39.4500000000000       1.257407199010266E-005
   39.5000000000000       1.256114410976793E-005
   39.5500000000000       1.254670245917856E-005
   39.6000000000000       1.253021380529239E-005
   39.6500000000000       1.251132614418913E-005
   39.7000000000000       1.248997669757013E-005
   39.7500000000000       1.246400639176275E-005
   39.8000000000000       1.243200238054421E-005
   39.8500000000000       1.239445957190497E-005
   39.9000000000000       1.235296617506207E-005
   39.9500000000000       1.230994980372978E-005
   40.0000000000000       1.226648029002485E-005
   40.0500000000000       1.222178396705076E-005
   40.1000000000000       1.217579355043571E-005
   40.1500000000000       1.212902002517439E-005
   40.2000000000000       1.208252168567814E-005
   40.2500000000000       1.203694260704084E-005
   40.3000000000000       1.199112496250530E-005
   40.3500000000000       1.194340645768857E-005
   40.4000000000000       1.189358581043961E-005
   40.4500000000000       1.184061965798597E-005
   40.5000000000000       1.178841568575515E-005
   40.5500000000000       1.173994077212148E-005
   40.6000000000000       1.169953201222095E-005
   40.6500000000000       1.167043113376681E-005
   40.7000000000000       1.165637464874633E-005
   40.7500000000000       1.166185906635452E-005
   40.8000000000000       1.168785241843317E-005
   40.8500000000000       1.173735189704454E-005
   40.9000000000000       1.181036591595331E-005
   40.9500000000000       1.190714207149154E-005
   41.0000000000000       1.202734469791813E-005
   41.0500000000000       1.216886420188814E-005
   41.1000000000000       1.232941872918423E-005
   41.1500000000000       1.250744137405196E-005
   41.2000000000000       1.270097246748773E-005
   41.2500000000000       1.290688929694491E-005
   41.3000000000000       1.312286018846085E-005
   41.3500000000000       1.335034838371248E-005
   41.4000000000000       1.358978225300484E-005
   41.4500000000000       1.384096781782571E-005
   41.5000000000000       1.410592175086600E-005
   41.5500000000000       1.438639520522686E-005
   41.6000000000000       1.468508290027831E-005
   41.6500000000000       1.500176342045838E-005
   41.7000000000000       1.533513466022123E-005
   41.7500000000000       1.568328360559484E-005
   41.8000000000000       1.604774227382133E-005
   41.8500000000000       1.642786584670627E-005
   41.9000000000000       1.682547574478494E-005
   41.9500000000000       1.724336697218831E-005
   42.0000000000000       1.768424409688565E-005
   42.0500000000000       1.814805395101306E-005
   42.1000000000000       1.863324909272001E-005
   42.1500000000000       1.913794571515663E-005
   42.2000000000000       1.965937867510467E-005
   42.2500000000000       2.019531655933762E-005
   42.3000000000000       2.074538163860987E-005
   42.3500000000000       2.130884853155944E-005
   42.4000000000000       2.188599219607201E-005
   42.4500000000000       2.247747766603900E-005
   42.5000000000000       2.308426808948491E-005
   42.5500000000000       2.370718204537731E-005
   42.6000000000000       2.434575931657749E-005
   42.6500000000000       2.499902204596922E-005
   42.7000000000000       2.566355194517241E-005
   42.7500000000000       2.633482732345462E-005
   42.8000000000000       2.700863521714155E-005
   42.8500000000000       2.768054156050973E-005
   42.9000000000000       2.834787950381275E-005
   42.9500000000000       2.901024388856653E-005
   43.0000000000000       2.966934760324909E-005
   43.0500000000000       3.032601977044953E-005
   43.1000000000000       3.098154356427724E-005
   43.1500000000000       3.163782129689883E-005
   43.2000000000000       3.229377259260331E-005
   43.2500000000000       3.294649536778203E-005
   43.3000000000000       3.359210905252232E-005
   43.3500000000000       3.422661989459879E-005
   43.4000000000000       3.484710871929259E-005
   43.4500000000000       3.545179537624911E-005
   43.5000000000000       3.604011024905032E-005
   43.5500000000000       3.661011417423209E-005
   43.6000000000000       3.716038556132822E-005
   43.6500000000000       3.768859572995842E-005
   43.7000000000000       3.819206424255265E-005
   43.7500000000000       3.867022240322631E-005
   43.8000000000000       3.912397706469954E-005
   43.8500000000000       3.955382187026528E-005
   43.9000000000000       3.996001698907532E-005
   43.9500000000000       4.034193153016846E-005
   44.0000000000000       4.069930297869878E-005
   44.0500000000000       4.103071740480210E-005
   44.1000000000000       4.133262969960630E-005
   44.1500000000000       4.160331351255716E-005
   44.2000000000000       4.183995088777352E-005
   44.2500000000000       4.204062834204666E-005
   44.3000000000000       4.220568039448522E-005
   44.3500000000000       4.233631118756267E-005
   44.4000000000000       4.243452736047585E-005
   44.4500000000000       4.250231733579502E-005
   44.5000000000000       4.254449911326905E-005
   44.5500000000000       4.256691250088997E-005
   44.6000000000000       4.257783153221354E-005
   44.6500000000000       4.258547343617032E-005
   44.7000000000000       4.259637819197983E-005
   44.7500000000000       4.261543337576577E-005
   44.8000000000000       4.264860006513018E-005
   44.8500000000000       4.269887830926640E-005
   44.9000000000000       4.276889972628306E-005
   44.9500000000000       4.286083106334806E-005
   45.0000000000000       4.297380927736480E-005
   45.0500000000000       4.310585026451558E-005
   45.1000000000000       4.325528799239523E-005
   45.1500000000000       4.342130641563193E-005
   45.2000000000000       4.360358898095873E-005
   45.2500000000000       4.380156893410741E-005
   45.3000000000000       4.401407853789767E-005
   45.3500000000000       4.424043544030022E-005
   45.4000000000000       4.447970382093030E-005
   45.4500000000000       4.473146808070124E-005
   45.5000000000000       4.499344314020495E-005
   45.5500000000000       4.526416774761859E-005
   45.6000000000000       4.554420089670163E-005
   45.6500000000000       4.583415839877103E-005
   45.7000000000000       4.613384949346617E-005
   45.7500000000000       4.644256077019118E-005
   45.8000000000000       4.675904845119378E-005
   45.8500000000000       4.708108302783570E-005
   45.9000000000000       4.740827478463181E-005
   45.9500000000000       4.774041710177533E-005
   46.0000000000000       4.807799230761114E-005
   46.0500000000000       4.842187910649381E-005
   46.1000000000000       4.877163797544637E-005
   46.1500000000000       4.912800646753570E-005
   46.2000000000000       4.949048794110693E-005
   46.2500000000000       4.985729056783938E-005
   46.3000000000000       5.022635423324101E-005
   46.3500000000000       5.059441559458081E-005
   46.4000000000000       5.095727898525126E-005
   46.4500000000000       5.131094858722473E-005
   46.5000000000000       5.165277757067646E-005
   46.5500000000000       5.197991297362345E-005
   46.6000000000000       5.229034602127936E-005
   46.6500000000000       5.258215412057693E-005
   46.7000000000000       5.285424359001140E-005
   46.7500000000000       5.310637202746876E-005
   46.8000000000000       5.333738759122999E-005
   46.8500000000000       5.354651861127126E-005
   46.9000000000000       5.373335410509126E-005
   46.9500000000000       5.389728172381038E-005
   47.0000000000000       5.403848458539025E-005
   47.0500000000000       5.415491704187414E-005
   47.1000000000000       5.424640438564804E-005
   47.1500000000000       5.431240926580904E-005
   47.2000000000000       5.435437150208300E-005
   47.2500000000000       5.437231939166429E-005
   47.3000000000000       5.436691791507934E-005
   47.3500000000000       5.434083950847228E-005
   47.4000000000000       5.429551685092483E-005
   47.4500000000000       5.423359129010937E-005
   47.5000000000000       5.415795453444860E-005
   47.5500000000000       5.407102349555127E-005
   47.6000000000000       5.397741740685930E-005
   47.6500000000000       5.388107555754803E-005
   47.7000000000000       5.378669627608275E-005
   47.7500000000000       5.369691685471262E-005
   47.8000000000000       5.361276931744857E-005
   47.8500000000000       5.353439178057701E-005
   47.9000000000000       5.346255954675180E-005
   47.9500000000000       5.340002941687498E-005
   48.0000000000000       5.334862323626200E-005
   48.0500000000000       5.330767666933257E-005
   48.1000000000000       5.327733505052203E-005
   48.1500000000000       5.325633719596374E-005
   48.2000000000000       5.324361233154892E-005
   48.2500000000000       5.323805033416178E-005
   48.3000000000000       5.323776512673984E-005
   48.3500000000000       5.324076856902383E-005
   48.4000000000000       5.324463256541709E-005
   48.4500000000000       5.324920631570151E-005
   48.5000000000000       5.325489268659047E-005
   48.5500000000000       5.326319595345096E-005
   48.6000000000000       5.327730974599189E-005
   48.6500000000000       5.329823939083349E-005
   48.7000000000000       5.332786206122698E-005
   48.7500000000000       5.336434916802319E-005
   48.8000000000000       5.340618612948240E-005
   48.8500000000000       5.344981022413793E-005
   48.9000000000000       5.349031948848877E-005
   48.9500000000000       5.352482524125468E-005
   49.0000000000000       5.355006456844142E-005
   49.0500000000000       5.356394076861336E-005
   49.1000000000000       5.356172128947771E-005
   49.1500000000000       5.353972709952889E-005
   49.2000000000000       5.349464477627324E-005
   49.2500000000000       5.342372184125104E-005
   49.3000000000000       5.332305866321514E-005
   49.3500000000000       5.319163275397340E-005
   49.4000000000000       5.302900436472117E-005
   49.4500000000000       5.283524018693528E-005
   49.5000000000000       5.260934902990631E-005
   49.5500000000000       5.235130029903542E-005
   49.6000000000000       5.205973654640109E-005
   49.6500000000000       5.173291557913561E-005
   49.7000000000000       5.136856384545295E-005
   49.7500000000000       5.096472620406993E-005
   49.8000000000000       5.052060175764500E-005
   49.8500000000000       5.003719345624455E-005
   49.9000000000000       4.951504712012007E-005
   49.9500000000000       4.895441584854013E-005
   50.0000000000000       4.835506242121407E-005
   50.0500000000000       4.771613741156265E-005
   50.1000000000000       4.703631376461379E-005
   50.1500000000000       4.631239305429695E-005
   50.2000000000000       4.554170901915345E-005
   50.2500000000000       4.472462685481992E-005
   50.3000000000000       4.386174186574130E-005
   50.3500000000000       4.295291840641964E-005
   50.4000000000000       4.199939046400153E-005
   50.4500000000000       4.100221519086631E-005
   50.5000000000000       3.996173807319525E-005
   50.5500000000000       3.887945577473752E-005
   50.6000000000000       3.775651055601406E-005
   50.6500000000000       3.659414397926502E-005
   50.7000000000000       3.539248139582941E-005
   50.7500000000000       3.415117599796831E-005
   50.8000000000000       3.287226943120348E-005
   50.8500000000000       3.156034798742948E-005
   50.9000000000000       3.022167688770929E-005
   50.9500000000000       2.886136628787168E-005
   51.0000000000000       2.748320299246397E-005
   51.0500000000000       2.609112753568586E-005
   51.1000000000000       2.468596102175215E-005
   51.1500000000000       2.327011655763421E-005
   51.2000000000000       2.184459018136717E-005
   51.2500000000000       2.041005387106126E-005
   51.3000000000000       1.896736537042775E-005
   51.3500000000000       1.751524850718619E-005
   51.4000000000000       1.605427831214226E-005
   51.4500000000000       1.458634961949846E-005
   51.5000000000000       1.311095814366684E-005
   51.5500000000000       1.163157104285247E-005
   51.6000000000000       1.014991967512529E-005
   51.6500000000000       8.668007382395443E-006
   51.7000000000000       7.186156568809408E-006
   51.7500000000000       5.704102951093048E-006
   51.8000000000000       4.222470081985750E-006
   51.8500000000000       2.744811516507590E-006
   51.9000000000000       1.273625294670978E-006
   51.9500000000000      -1.895371350354251E-007
   52.0000000000000      -1.644169789268103E-006
   52.0500000000000      -3.090648535776252E-006
   52.1000000000000      -4.529765254383997E-006
   52.1500000000000      -5.961729945931762E-006
   52.2000000000000      -7.387173470561147E-006
   52.2500000000000      -8.807337772544478E-006
   52.3000000000000      -1.022416508800672E-005
   52.3500000000000      -1.163921898239687E-005
   52.4000000000000      -1.305399576638907E-005
   52.4500000000000      -1.446985831588491E-005
   52.5000000000000      -1.588776588098213E-005
   52.5500000000000      -1.730762025077684E-005
   52.6000000000000      -1.872868427812691E-005
   52.6500000000000      -2.015172503088145E-005
   52.7000000000000      -2.157886991277469E-005
   52.7500000000000      -2.300946395837977E-005
   52.8000000000000      -2.444324030242925E-005
   52.8500000000000      -2.587858665660314E-005
   52.9000000000000      -2.731244812328596E-005
   52.9500000000000      -2.874388455690230E-005
   53.0000000000000      -3.017152953535280E-005
   53.0500000000000      -3.159608400433840E-005
   53.1000000000000      -3.301810958060134E-005
   53.1500000000000      -3.443931080543489E-005
   53.2000000000000      -3.586078543320735E-005
   53.2500000000000      -3.728190346894698E-005
   53.3000000000000      -3.870478721951259E-005
   53.3500000000000      -4.012891603413074E-005
   53.4000000000000      -4.155352037573467E-005
   53.4500000000000      -4.297708822933777E-005
   53.5000000000000      -4.439886688076762E-005
   53.5500000000000      -4.581776445894742E-005
   53.6000000000000      -4.723368182667933E-005
   53.6500000000000      -4.864702564331754E-005
   53.7000000000000      -5.005710624120077E-005
   53.7500000000000      -5.146226798068436E-005
   53.8000000000000      -5.286046749630859E-005
   53.8500000000000      -5.425031240994998E-005
   53.9000000000000      -5.562975672677771E-005
   53.9500000000000      -5.699770393888269E-005
   54.0000000000000      -5.835210812975918E-005
   54.0500000000000      -5.969090656112849E-005
   54.1000000000000      -6.101101187523891E-005
   54.1500000000000      -6.231077728996238E-005
   54.2000000000000      -6.358716050338531E-005
   54.2500000000000      -6.484138981514072E-005
   54.3000000000000      -6.607576651754718E-005
   54.3500000000000      -6.729253704220157E-005
   54.4000000000000      -6.849326195667205E-005
   54.4500000000000      -6.967688558964483E-005
   54.5000000000000      -7.084209273965599E-005
   54.5500000000000      -7.198890366402615E-005
   54.6000000000000      -7.311835880097796E-005
   54.6500000000000      -7.423233119692227E-005
   54.7000000000000      -7.533161592991421E-005
   54.7500000000000      -7.641499636981364E-005
   54.8000000000000      -7.748151157005949E-005
   54.8500000000000      -7.853291085455846E-005
   54.9000000000000      -7.956975513399620E-005
   54.9500000000000      -8.059289944928587E-005
   55.0000000000000      -8.160189380243032E-005
   55.0500000000000      -8.259628505090007E-005
   55.1000000000000      -8.357581259552636E-005
   55.1500000000000      -8.453875079745335E-005
   55.2000000000000      -8.548358534623160E-005
   55.2500000000000      -8.640980716569417E-005
   55.3000000000000      -8.731817082623091E-005
   55.3500000000000      -8.820846724394859E-005
   55.4000000000000      -8.907899276158101E-005
   55.4500000000000      -8.992767808888370E-005
   55.5000000000000      -9.075330242465145E-005
   55.5500000000000      -9.155305841599116E-005
   55.6000000000000      -9.232490503850258E-005
   55.6500000000000      -9.306869772618900E-005
   55.7000000000000      -9.378292013984419E-005
   55.7500000000000      -9.446631317667998E-005
   55.8000000000000      -9.512038348323373E-005
   55.8500000000000      -9.574574030283658E-005
   55.9000000000000      -9.634326860659315E-005
   55.9500000000000      -9.691267414604374E-005
   56.0000000000000      -9.745255560366151E-005
   56.0500000000000      -9.796024857898387E-005
   56.1000000000000      -9.843585556153889E-005
   56.1500000000000      -9.887956897553197E-005
   56.2000000000000      -9.929208992153144E-005
   56.2500000000000      -9.967306167905752E-005
   56.3000000000000      -1.000196997874942E-004
   56.3500000000000      -1.003301354017901E-004
   56.4000000000000      -1.006029463546413E-004
   56.4500000000000      -1.008368652259879E-004
   56.5000000000000      -1.010298870347362E-004
   56.5500000000000      -1.011820401912678E-004
   56.6000000000000      -1.012916357011348E-004
   56.6500000000000      -1.013567557986350E-004
   56.7000000000000      -1.013765568646266E-004
   56.7500000000000      -1.013509425965734E-004
   56.8000000000000      -1.012811509738334E-004
   56.8500000000000      -1.011673960610385E-004
   56.9000000000000      -1.010069059894330E-004
   56.9500000000000      -1.007969492731721E-004
   57.0000000000000      -1.005392001725199E-004
   57.0500000000000      -1.002360733481821E-004
   57.1000000000000      -9.988957570924493E-005
   57.1500000000000      -9.950101982262621E-005
   57.2000000000000      -9.907019900577398E-005
   57.2500000000000      -9.859620371654785E-005
   57.3000000000000      -9.807934297240973E-005
   57.3500000000000      -9.751841324584998E-005
   57.4000000000000      -9.691501977654156E-005
   57.4500000000000      -9.627135945852198E-005
   57.5000000000000      -9.558787869229473E-005
   57.5500000000000      -9.486476436491819E-005
   57.6000000000000      -9.410239129492189E-005
   57.6500000000000      -9.330132868351597E-005
   57.7000000000000      -9.246112608938215E-005
   57.7500000000000      -9.158308486399439E-005
   57.8000000000000      -9.066808114366689E-005
   57.8500000000000      -8.971733060119066E-005
   57.9000000000000      -8.873289689706999E-005
   57.9500000000000      -8.771692723160419E-005
   58.0000000000000      -8.667265727897182E-005
   58.0500000000000      -8.560388864786828E-005
   58.1000000000000      -8.451405401141678E-005
   58.1500000000000      -8.340679857554276E-005
   58.2000000000000      -8.228497261875501E-005
   58.2500000000000      -8.115219055089765E-005
   58.3000000000000      -8.001120422423059E-005
   58.3500000000000      -7.886384405953676E-005
   58.4000000000000      -7.771302077497384E-005
   58.4500000000000      -7.656195821432259E-005
   58.5000000000000      -7.541166794325469E-005
   58.5500000000000      -7.426357802985822E-005
   58.6000000000000      -7.311770664672510E-005
   58.6500000000000      -7.197396751115242E-005
   58.7000000000000      -7.083102970741659E-005
   58.7500000000000      -6.968829313239223E-005
   58.8000000000000      -6.854359115319319E-005
   58.8500000000000      -6.739318151474191E-005
   58.9000000000000      -6.623532981829974E-005
   58.9500000000000      -6.506962868539538E-005
   59.0000000000000      -6.389208997290656E-005
   59.0500000000000      -6.269929257026817E-005
   59.1000000000000      -6.148886856960585E-005
   59.1500000000000      -6.026081673394976E-005
   59.2000000000000      -5.901592791058477E-005
   59.2500000000000      -5.775560633627693E-005
   59.3000000000000      -5.648116084131085E-005
   59.3500000000000      -5.519511883548552E-005
   59.4000000000000      -5.389769573658692E-005
   59.4500000000000      -5.259014789656232E-005
   59.5000000000000      -5.127485454927075E-005
   59.5500000000000      -4.995417317133614E-005
   59.6000000000000      -4.862912740640902E-005
   59.6500000000000      -4.730014984716659E-005
   59.7000000000000      -4.596900577800233E-005
   59.7500000000000      -4.463742722795183E-005
   59.8000000000000      -4.330925237810258E-005
   59.8500000000000      -4.198828653912356E-005
   59.9000000000000      -4.067765323725029E-005
   59.9500000000000      -3.938076715798320E-005
   60.0000000000000      -3.809937425484632E-005
   60.0500000000000      -3.683333670621635E-005
   60.1000000000000      -3.558170985618454E-005
   60.1500000000000      -3.434270747996807E-005
   60.2000000000000      -3.311311619871134E-005
   60.2500000000000      -3.188965720809783E-005
   60.3000000000000      -3.067090873571938E-005
   60.3500000000000      -2.945673062642904E-005
   60.4000000000000      -2.824706861537780E-005
   60.4500000000000      -2.704027436406385E-005
   60.5000000000000      -2.583485342111069E-005
   60.5500000000000      -2.463060445567970E-005
   60.6000000000000      -2.342535242554568E-005
   60.6500000000000      -2.221678590470858E-005
   60.7000000000000      -2.100546457387184E-005
   60.7500000000000      -1.979296723314738E-005
   60.8000000000000      -1.858001587603369E-005
   60.8500000000000      -1.736689614820881E-005
   60.9000000000000      -1.615443668874242E-005
   60.9500000000000      -1.494160416994252E-005
   61.0000000000000      -1.373004143955352E-005
   61.0500000000000      -1.252202685862355E-005
   61.1000000000000      -1.132070357843327E-005
   61.1500000000000      -1.012907132193384E-005
   61.2000000000000      -8.951807975735609E-006
   61.2500000000000      -7.793203705248770E-006
   61.3000000000000      -6.656610219460003E-006
   61.3500000000000      -5.545267232925046E-006
   61.4000000000000      -4.463158981114162E-006
   61.4500000000000      -3.412365043970353E-006
   61.5000000000000      -2.393462894956486E-006
   61.5500000000000      -1.405693818839677E-006
   61.6000000000000      -4.469447937800326E-007
   61.6500000000000       4.839788425661110E-007
   61.7000000000000       1.387390609195691E-006
   61.7500000000000       2.265075473557351E-006
   61.8000000000000       3.116723022639454E-006
   61.8500000000000       3.942154570505706E-006
   61.9000000000000       4.741886913441263E-006
   61.9500000000000       5.516896176355892E-006
   62.0000000000000       6.269516197598957E-006
   62.0500000000000       7.002006186153782E-006
   62.1000000000000       7.715779130392073E-006
   62.1500000000000       8.414454895421386E-006
   62.2000000000000       9.100871129258986E-006
   62.2500000000000       9.776353100637914E-006
   62.3000000000000       1.044082214385400E-005
   62.3500000000000       1.109073593462883E-005
   62.4000000000000       1.172297323513320E-005
   62.4500000000000       1.233614517308200E-005
   62.5000000000000       1.292881034187750E-005
   62.5500000000000       1.350264929900040E-005
   62.6000000000000       1.406110495304240E-005
   62.6500000000000       1.460611823162511E-005
   62.7000000000000       1.513982562785014E-005
   62.7500000000000       1.566414220180124E-005
   62.8000000000000       1.618000701083501E-005
   62.8500000000000       1.668836951410423E-005
   62.9000000000000       1.719071551563504E-005
   62.9500000000000       1.768791722319806E-005
   63.0000000000000       1.818220517784728E-005
   63.0500000000000       1.867449069521890E-005
   63.1000000000000       1.916623855362350E-005
   63.1500000000000       1.965879198321129E-005
   63.2000000000000       2.015242471410362E-005
   63.2500000000000       2.064812232957272E-005
   63.3000000000000       2.114686188276284E-005
   63.3500000000000       2.164782509074279E-005
   63.4000000000000       2.215063483397601E-005
   63.4500000000000       2.265517166290508E-005
   63.5000000000000       2.316048605141696E-005
   63.5500000000000       2.366450791317729E-005
   63.6000000000000       2.416696727494078E-005
   63.6500000000000       2.466817877960474E-005
   63.7000000000000       2.516633200727364E-005
   63.7500000000000       2.566017488763894E-005
   63.8000000000000       2.614718970576700E-005
   63.8500000000000       2.662637119240863E-005
   63.9000000000000       2.709439330185388E-005
   63.9500000000000       2.754651126049138E-005
   64.0000000000000       2.797940958717951E-005
   64.0500000000000       2.839128401650997E-005
   64.1000000000000       2.878048475988430E-005
   64.1500000000000       2.914625643741407E-005
   64.2000000000000       2.948897418831720E-005
   64.2500000000000       2.980940797685509E-005
   64.3000000000000       3.010862213951898E-005
   64.3500000000000       3.038545898253342E-005
   64.4000000000000       3.063946145723864E-005
   64.4500000000000       3.087117564771065E-005
   64.5000000000000       3.108128700562633E-005
   64.5500000000000       3.127261511535823E-005
   64.6000000000000       3.144868814912936E-005
   64.6500000000000       3.161280545358226E-005
   64.7000000000000       3.176752035633953E-005
   64.7500000000000       3.191553249517937E-005
   64.8000000000000       3.205967980095803E-005
   64.8500000000000       3.220341519147783E-005
   64.9000000000000       3.234726966022498E-005
   64.9500000000000       3.249430835529590E-005
   65.0000000000000       3.264447023345076E-005
   65.0500000000000       3.279733433741361E-005
   65.1000000000000       3.295370648122229E-005
   65.1500000000000       3.311392259794664E-005
   65.2000000000000       3.327692094785982E-005
   65.2500000000000       3.344191615287771E-005
   65.3000000000000       3.360911283954807E-005
   65.3500000000000       3.378031354610424E-005
   65.4000000000000       3.395719065054184E-005
   65.4500000000000       3.414264536856469E-005
   65.5000000000000       3.433953896826022E-005
   65.5500000000000       3.454907790218848E-005
   65.6000000000000       3.477280511292393E-005
   65.6500000000000       3.501220784279261E-005
   65.7000000000000       3.527076619069220E-005
   65.7500000000000       3.555183856288408E-005
   65.8000000000000       3.585756686021996E-005
   65.8500000000000       3.618877877514379E-005
   65.9000000000000       3.654424869071757E-005
   65.9500000000000       3.692101772905950E-005
   66.0000000000000       3.731505261226251E-005
   66.0500000000000       3.772297096333391E-005
   66.1000000000000       3.814166754254182E-005
   66.1500000000000       3.856849438219978E-005
   66.2000000000000       3.900079168890311E-005
   66.2500000000000       3.943599212318673E-005
   66.3000000000000       3.987148207556531E-005
   66.3500000000000       4.030348435462443E-005
   66.4000000000000       4.073009066143931E-005
   66.4500000000000       4.115021063751493E-005
   66.5000000000000       4.156194504087650E-005
   66.5500000000000       4.196439687134648E-005
   66.6000000000000       4.235551526700144E-005
   66.6500000000000       4.273365137970569E-005
   66.7000000000000       4.309832637248198E-005
   66.7500000000000       4.344847590210982E-005
   66.8000000000000       4.378418417685658E-005
   66.8500000000000       4.410792330577621E-005
   66.9000000000000       4.442258431852046E-005
   66.9500000000000       4.472699229416578E-005
   67.0000000000000       4.502207485929082E-005
   67.0500000000000       4.530927943795654E-005
   67.1000000000000       4.559178905353625E-005
   67.1500000000000       4.587144594434469E-005
   67.2000000000000       4.614792513544131E-005
   67.2500000000000       4.642196823603452E-005
   67.3000000000000       4.669401874859059E-005
   67.3500000000000       4.696298310669114E-005
   67.4000000000000       4.722798915195256E-005
   67.4500000000000       4.748852914810098E-005
   67.5000000000000       4.774326227024587E-005
   67.5500000000000       4.799204124592950E-005
   67.6000000000000       4.823495682490381E-005
   67.6500000000000       4.847113933955221E-005
   67.7000000000000       4.870128068038012E-005
   67.7500000000000       4.892486771801332E-005
   67.8000000000000       4.913981483522401E-005
   67.8500000000000       4.934168777173852E-005
   67.9000000000000       4.952740810216591E-005
   67.9500000000000       4.969661058991779E-005
   68.0000000000000       4.984868229576900E-005
   68.0500000000000       4.998133013618842E-005
   68.1000000000000       5.009393983373653E-005
   68.1500000000000       5.018659642016479E-005
   68.2000000000000       5.025912881065653E-005
   68.2500000000000       5.031177634159088E-005
   68.3000000000000       5.034585925460432E-005
   68.3500000000000       5.036090255941523E-005
   68.4000000000000       5.035650126227046E-005
   68.4500000000000       5.033065243900486E-005
   68.5000000000000       5.028303913602110E-005
   68.5500000000000       5.021489159909421E-005
   68.6000000000000       5.012702669638490E-005
   68.6500000000000       5.002028527928094E-005
   68.7000000000000       4.989697868477884E-005
   68.7500000000000       4.975846957810834E-005
   68.8000000000000       4.960665223536746E-005
   68.8500000000000       4.944322673549793E-005
   68.9000000000000       4.927073105823896E-005
   68.9500000000000       4.909105058997104E-005
   69.0000000000000       4.890425181422658E-005
   69.0500000000000       4.871136076230598E-005
   69.1000000000000       4.851352768633812E-005
   69.1500000000000       4.831315151021967E-005
   69.2000000000000       4.811201611676262E-005
   69.2500000000000       4.791093750849649E-005
   69.3000000000000       4.771133959404150E-005
   69.3500000000000       4.751369280863834E-005
   69.4000000000000       4.731855051751773E-005
   69.4500000000000       4.712525125402872E-005
   69.5000000000000       4.693283557667037E-005
   69.5500000000000       4.674135298286775E-005
   69.6000000000000       4.655055890111580E-005
   69.6500000000000       4.635938583455436E-005
   69.7000000000000       4.616667097234540E-005
   69.7500000000000       4.597422357712638E-005
   69.8000000000000       4.578330339619589E-005
   69.8500000000000       4.559169978232515E-005
   69.9000000000000       4.539590442312982E-005
   69.9500000000000       4.519253811948321E-005
   70.0000000000000       4.497854395077474E-005
   70.0500000000000       4.475175171616495E-005
   70.1000000000000       4.451023472363478E-005
   70.1500000000000       4.425502810890774E-005
   70.2000000000000       4.398767679605770E-005
   70.2500000000000       4.370612198888279E-005
   70.3000000000000       4.340676048893753E-005
   70.3500000000000       4.308897149285751E-005
   70.4000000000000       4.275295824951876E-005
   70.4500000000000       4.239904534821597E-005
   70.5000000000000       4.202515307030197E-005
   70.5500000000000       4.162923241401139E-005
   70.6000000000000       4.120972856259370E-005
   70.6500000000000       4.076440442035171E-005
   70.7000000000000       4.029015786091526E-005
   70.7500000000000       3.978378237836356E-005
   70.8000000000000       3.924394953462472E-005
   70.8500000000000       3.867126264113521E-005
   70.9000000000000       3.806702787859365E-005
   70.9500000000000       3.743280486671728E-005
   71.0000000000000       3.677049431495762E-005
   71.0500000000000       3.608264968391448E-005
   71.1000000000000       3.537363018944431E-005
   71.1500000000000       3.464710544739092E-005
   71.2000000000000       3.390525223860301E-005
   71.2500000000000       3.314936383769254E-005
   71.3000000000000       3.237931998333061E-005
   71.3500000000000       3.159440191031405E-005
   71.4000000000000       3.079462326894936E-005
   71.4500000000000       2.997937693469980E-005
   71.5000000000000       2.914858732318035E-005
   71.5500000000000       2.830302204039657E-005
   71.6000000000000       2.744224270406885E-005
   71.6500000000000       2.656623217546961E-005
   71.7000000000000       2.567531108706918E-005
   71.7500000000000       2.477061008509553E-005
   71.8000000000000       2.385218076583965E-005
   71.8500000000000       2.292063053337356E-005
   71.9000000000000       2.197624514407607E-005
   71.9500000000000       2.101746180034438E-005
   72.0000000000000       2.004306200534073E-005
   72.0500000000000       1.905013994627643E-005
   72.1000000000000       1.803477984624946E-005
   72.1500000000000       1.699387903784545E-005
   72.2000000000000       1.592513914673908E-005
   72.2500000000000       1.482561725581475E-005
   72.3000000000000       1.369368112313678E-005
   72.3500000000000       1.252961531429794E-005
   72.4000000000000       1.133501693691325E-005
   72.4500000000000       1.011163514661201E-005
   72.5000000000000       8.863345870875761E-006
   72.5500000000000       7.594419714538894E-006
   72.6000000000000       6.308858519405359E-006
   72.6500000000000       5.009354214623855E-006
   72.7000000000000       3.696409830921787E-006
   72.7500000000000       2.370495219920250E-006
   72.8000000000000       1.033669114781162E-006
   72.8500000000000      -3.105504115400296E-007
   72.9000000000000      -1.658941708800266E-006
   72.9500000000000      -3.008889471407452E-006
   73.0000000000000      -4.357525847539047E-006
   73.0500000000000      -5.701979463954990E-006
   73.1000000000000      -7.041709478872280E-006
   73.1500000000000      -8.376605572032582E-006
   73.2000000000000      -9.706674762952469E-006
   73.2500000000000      -1.103430036064307E-005
   73.3000000000000      -1.236193477339150E-005
   73.3500000000000      -1.369131900896380E-005
   73.4000000000000      -1.502339106798027E-005
   73.4500000000000      -1.635888893037469E-005
   73.5000000000000      -1.769956529755085E-005
   73.5500000000000      -1.904750567847021E-005
   73.6000000000000      -2.040488561225522E-005
   73.6500000000000      -2.177438872713082E-005
   73.7000000000000      -2.315903725032564E-005
   73.7500000000000      -2.455934965818200E-005
   73.8000000000000      -2.597488770028599E-005
   73.8500000000000      -2.740461335802080E-005
   73.9000000000000      -2.884765914928536E-005
   73.9500000000000      -3.030138181637591E-005
   74.0000000000000      -3.176154140024385E-005
   74.0500000000000      -3.322628117587734E-005
   74.1000000000000      -3.469278180937693E-005
   74.1500000000000      -3.615929327148756E-005
   74.2000000000000      -3.762506975886468E-005
   74.2500000000000      -3.909022463862937E-005
   74.3000000000000      -4.055561174292858E-005
   74.3500000000000      -4.202076030261575E-005
   74.4000000000000      -4.348541473211656E-005
   74.4500000000000      -4.495075421311059E-005
   74.5000000000000      -4.641700784152968E-005
   74.5500000000000      -4.788418899028625E-005
   74.6000000000000      -4.935309037658728E-005
   74.6500000000000      -5.082481946001803E-005
   74.7000000000000      -5.229831592057545E-005
   74.7500000000000      -5.377208848252342E-005
   74.8000000000000      -5.524361924331893E-005
   74.8500000000000      -5.671205320463598E-005
   74.9000000000000      -5.817267130135820E-005
   74.9500000000000      -5.962296895713072E-005
   75.0000000000000      -6.106104062141273E-005


==> anc/fig8_midpoint_/taum0.5/correlation_taum0.5/dt0.05_heuncorr_taum0.5_T0.4.dat <==
  5.000000000000000E-002  1.297548465646252E-002
  0.100000000000000       1.295487691929762E-002
  0.150000000000000       1.292237982418050E-002
  0.200000000000000       1.287923862259643E-002
  0.250000000000000       1.282659238750643E-002
  0.300000000000000       1.276547796203590E-002
  0.350000000000000       1.269683829678982E-002
  0.400000000000000       1.262153184415499E-002
  0.450000000000000       1.254033782252905E-002
  0.500000000000000       1.245396177577293E-002
  0.550000000000000       1.236304290212419E-002
  0.600000000000000       1.226816046142356E-002
  0.650000000000000       1.216983939587666E-002
  0.700000000000000       1.206855529290450E-002
  0.750000000000000       1.196473800926195E-002
  0.800000000000000       1.185877513964368E-002
  0.850000000000000       1.175101853587898E-002
  0.900000000000000       1.164178492540378E-002
  0.950000000000000       1.153135831504576E-002
   1.00000000000000       1.141999547079699E-002
   1.05000000000000       1.130792783593453E-002
   1.10000000000000       1.119536166515624E-002
   1.15000000000000       1.108248256883215E-002
   1.20000000000000       1.096945538929747E-002
   1.25000000000000       1.085642626552417E-002
   1.30000000000000       1.074352595051833E-002
   1.35000000000000       1.063087107820422E-002
   1.40000000000000       1.051856449850341E-002
   1.45000000000000       1.040669515634665E-002
   1.50000000000000       1.029534231623393E-002
   1.55000000000000       1.018457573359816E-002
   1.60000000000000       1.007445805027770E-002
   1.65000000000000       9.965042459652860E-003
   1.70000000000000       9.856374749397155E-003
   1.75000000000000       9.748494399524002E-003
   1.80000000000000       9.641435021959731E-003
   1.85000000000000       9.535226570111134E-003
   1.90000000000000       9.429895401228161E-003
   1.95000000000000       9.325464748148018E-003
   2.00000000000000       9.221952842304577E-003
   2.05000000000000       9.119373126784883E-003
   2.10000000000000       9.017735139467423E-003
   2.15000000000000       8.917048168548932E-003
   2.20000000000000       8.817318978690409E-003
   2.25000000000000       8.718552638136199E-003
   2.30000000000000       8.620752128838938E-003
   2.35000000000000       8.523922574842099E-003
   2.40000000000000       8.428067511033397E-003
   2.45000000000000       8.333189186301458E-003
   2.50000000000000       8.239288522216778E-003
   2.55000000000000       8.146366121706021E-003
   2.60000000000000       8.054420986457738E-003
   2.65000000000000       7.963450454447777E-003
   2.70000000000000       7.873452105857428E-003
   2.75000000000000       7.784421561959931E-003
   2.80000000000000       7.696353381955808E-003
   2.85000000000000       7.609241814037745E-003
   2.90000000000000       7.523080574084866E-003
   2.95000000000000       7.437865500928761E-003
   3.00000000000000       7.353590999028035E-003
   3.05000000000000       7.270252213388614E-003
   3.10000000000000       7.187841976925733E-003
   3.15000000000000       7.106351455907311E-003
   3.20000000000000       7.025770788695622E-003
   3.25000000000000       6.946090174219952E-003
   3.30000000000000       6.867299619738411E-003
   3.35000000000000       6.789388010202829E-003
   3.40000000000000       6.712347673858991E-003
   3.45000000000000       6.636173465766448E-003
   3.50000000000000       6.560861109602551E-003
   3.55000000000000       6.486405431248238E-003
   3.60000000000000       6.412803037452761E-003
   3.65000000000000       6.340048181860976E-003
   3.70000000000000       6.268135392242607E-003
   3.75000000000000       6.197058719252241E-003
   3.80000000000000       6.126810333789543E-003
   3.85000000000000       6.057380932613841E-003
   3.90000000000000       5.988760577749650E-003
   3.95000000000000       5.920938952943484E-003
   4.00000000000000       5.853906112740704E-003
   4.05000000000000       5.787650848754551E-003
   4.10000000000000       5.722161694320918E-003
   4.15000000000000       5.657427374144584E-003
   4.20000000000000       5.593434180667030E-003
   4.25000000000000       5.530169542453988E-003
   4.30000000000000       5.467622909537700E-003
   4.35000000000000       5.405783428105743E-003
   4.40000000000000       5.344639104150470E-003
   4.45000000000000       5.284177019220740E-003
   4.50000000000000       5.224384650382468E-003
   4.55000000000000       5.165252034010685E-003
   4.60000000000000       5.106769542743196E-003
   4.65000000000000       5.048928186711974E-003
   4.70000000000000       4.991719943332232E-003
   4.75000000000000       4.935136178172488E-003
   4.80000000000000       4.879169085080425E-003
   4.85000000000000       4.823812505885309E-003
   4.90000000000000       4.769058573019359E-003
   4.95000000000000       4.714898586179378E-003
   5.00000000000000       4.661324598223405E-003
   5.05000000000000       4.608327131976873E-003
   5.10000000000000       4.555897099056537E-003
   5.15000000000000       4.504027154227764E-003
   5.20000000000000       4.452711089407298E-003
   5.25000000000000       4.401942902359563E-003
   5.30000000000000       4.351717550032367E-003
   5.35000000000000       4.302030947158851E-003
   5.40000000000000       4.252877811384680E-003
   5.45000000000000       4.204254296927795E-003
   5.50000000000000       4.156156032924184E-003
   5.55000000000000       4.108577583690196E-003
   5.60000000000000       4.061515319259584E-003
   5.65000000000000       4.014966127575457E-003
   5.70000000000000       3.968928540986204E-003
   5.75000000000000       3.923400582029116E-003
   5.80000000000000       3.878380289998447E-003
   5.85000000000000       3.833865499153058E-003
   5.90000000000000       3.789853865093316E-003
   5.95000000000000       3.746345943799630E-003
   6.00000000000000       3.703340204987754E-003
   6.05000000000000       3.660831873151921E-003
   6.10000000000000       3.618816655757701E-003
   6.15000000000000       3.577290831515220E-003
   6.20000000000000       3.536251122757033E-003
   6.25000000000000       3.495691801165500E-003
   6.30000000000000       3.455605300679000E-003
   6.35000000000000       3.415984858061166E-003
   6.40000000000000       3.376824071573652E-003
   6.45000000000000       3.338117572132670E-003
   6.50000000000000       3.299860324998228E-003
   6.55000000000000       3.262047669712526E-003
   6.60000000000000       3.224674163715757E-003
   6.65000000000000       3.187731234029527E-003
   6.70000000000000       3.151213803006786E-003
   6.75000000000000       3.115118184488797E-003
   6.80000000000000       3.079441543367169E-003
   6.85000000000000       3.044181123928426E-003
   6.90000000000000       3.009335959359005E-003
   6.95000000000000       2.974903219125722E-003
   7.00000000000000       2.940878943527603E-003
   7.05000000000000       2.907258179315425E-003
   7.10000000000000       2.874034156481695E-003
   7.15000000000000       2.841200052297728E-003
   7.20000000000000       2.808750456921763E-003
   7.25000000000000       2.776678764078408E-003
   7.30000000000000       2.744979895917722E-003
   7.35000000000000       2.713649209875511E-003
   7.40000000000000       2.682682139237141E-003
   7.45000000000000       2.652075228233398E-003
   7.50000000000000       2.621824421333566E-003
   7.55000000000000       2.591926621426901E-003
   7.60000000000000       2.562377257969146E-003
   7.65000000000000       2.533170224904397E-003
   7.70000000000000       2.504297678538393E-003
   7.75000000000000       2.475750854088640E-003
   7.80000000000000       2.447522037837747E-003
   7.85000000000000       2.419604540773309E-003
   7.90000000000000       2.391992079083146E-003
   7.95000000000000       2.364679969347793E-003
   8.00000000000000       2.337663286044457E-003
   8.05000000000000       2.310934398528596E-003
   8.10000000000000       2.284486241731731E-003
   8.15000000000000       2.258312225478775E-003
   8.20000000000000       2.232406633105351E-003
   8.25000000000000       2.206763270615815E-003
   8.30000000000000       2.181378596316307E-003
   8.35000000000000       2.156248725608236E-003
   8.40000000000000       2.131372060302188E-003
   8.45000000000000       2.106745186567303E-003
   8.50000000000000       2.082364595808197E-003
   8.55000000000000       2.058229673296334E-003
   8.60000000000000       2.034338096037565E-003
   8.65000000000000       2.010687901497531E-003
   8.70000000000000       1.987279067093198E-003
   8.75000000000000       1.964109604639093E-003
   8.80000000000000       1.941176159203886E-003
   8.85000000000000       1.918477292288527E-003
   8.90000000000000       1.896013271346518E-003
   8.95000000000000       1.873784012108727E-003
   9.00000000000000       1.851787808265095E-003
   9.05000000000000       1.830023517202654E-003
   9.10000000000000       1.808490551617784E-003
   9.15000000000000       1.787187099597905E-003
   9.20000000000000       1.766111630977005E-003
   9.25000000000000       1.745262514306724E-003
   9.30000000000000       1.724638862354170E-003
   9.35000000000000       1.704237806246328E-003
   9.40000000000000       1.684056628943251E-003
   9.45000000000000       1.664092090380611E-003
   9.50000000000000       1.644342246697211E-003
   9.55000000000000       1.624805934990158E-003
   9.60000000000000       1.605483036549001E-003
   9.65000000000000       1.586372713810293E-003
   9.70000000000000       1.567474746644986E-003
   9.75000000000000       1.548789035779968E-003
   9.80000000000000       1.530315740007704E-003
   9.85000000000000       1.512054287928085E-003
   9.90000000000000       1.494004632260085E-003
   9.95000000000000       1.476164729687759E-003
   10.0000000000000       1.458533767277718E-003
   10.0500000000000       1.441107338800422E-003
   10.1000000000000       1.423881211568939E-003
   10.1500000000000       1.406852163457749E-003
   10.2000000000000       1.390018383926097E-003
   10.2500000000000       1.373376357297588E-003
   10.3000000000000       1.356920962832259E-003
   10.3500000000000       1.340648175812632E-003
   10.4000000000000       1.324555103395322E-003
   10.4500000000000       1.308640320798392E-003
   10.5000000000000       1.292903329657287E-003
   10.5500000000000       1.277342929672603E-003
   10.6000000000000       1.261957469175480E-003
   10.6500000000000       1.246745144001376E-003
   10.7000000000000       1.231704847881764E-003
   10.7500000000000       1.216836033485098E-003
   10.8000000000000       1.202137989535286E-003
   10.8500000000000       1.187610046583020E-003
   10.9000000000000       1.173252573142326E-003
   10.9500000000000       1.159065433585536E-003
   11.0000000000000       1.145047711969621E-003
   11.0500000000000       1.131198506680382E-003
   11.1000000000000       1.117518805457262E-003
   11.1500000000000       1.104009366755274E-003
   11.2000000000000       1.090670800415893E-003
   11.2500000000000       1.077505260807517E-003
   11.3000000000000       1.064515646068846E-003
   11.3500000000000       1.051705650936477E-003
   11.4000000000000       1.039076680978915E-003
   11.4500000000000       1.026626371514619E-003
   11.5000000000000       1.014351679826068E-003
   11.5500000000000       1.002248101656855E-003
   11.6000000000000       9.903117279143005E-004
   11.6500000000000       9.785373321411050E-004
   11.7000000000000       9.669197503705127E-004
   11.7500000000000       9.554547373596147E-004
   11.8000000000000       9.441397197683317E-004
   11.8500000000000       9.329711264071311E-004
   11.9000000000000       9.219445589073097E-004
   11.9500000000000       9.110550324158763E-004
   12.0000000000000       9.002979793253557E-004
   12.0500000000000       8.896698875791366E-004
   12.1000000000000       8.791678257289715E-004
   12.1500000000000       8.687904906731392E-004
   12.2000000000000       8.585359492705853E-004
   12.2500000000000       8.484028230189780E-004
   12.3000000000000       8.383871408776072E-004
   12.3500000000000       8.284834081622066E-004
   12.4000000000000       8.186873278450471E-004
   12.4500000000000       8.089960346721979E-004
   12.5000000000000       7.994068955301018E-004
   12.5500000000000       7.899185804890521E-004
   12.6000000000000       7.805294204160214E-004
   12.6500000000000       7.712397855779503E-004
   12.7000000000000       7.620501114646600E-004
   12.7500000000000       7.529604509318033E-004
   12.8000000000000       7.439722515202157E-004
   12.8500000000000       7.350867577234265E-004
   12.9000000000000       7.263034978860161E-004
   12.9500000000000       7.176235628232790E-004
   13.0000000000000       7.090471168786642E-004
   13.0500000000000       7.005747107623242E-004
   13.1000000000000       6.922058918778354E-004
   13.1500000000000       6.839391718110221E-004
   13.2000000000000       6.757736945705429E-004
   13.2500000000000       6.677106607717339E-004
   13.3000000000000       6.597516487117724E-004
   13.3500000000000       6.518960838184619E-004
   13.4000000000000       6.441424033948720E-004
   13.4500000000000       6.364871951646861E-004
   13.5000000000000       6.289274635027207E-004
   13.5500000000000       6.214607675629096E-004
   13.6000000000000       6.140850521708935E-004
   13.6500000000000       6.068001572062435E-004
   13.7000000000000       5.996062643248823E-004
   13.7500000000000       5.925034566754572E-004
   13.8000000000000       5.854909753932877E-004
   13.8500000000000       5.785668823605047E-004
   13.9000000000000       5.717303750888496E-004
   13.9500000000000       5.649794633828864E-004
   14.0000000000000       5.583107397233765E-004
   14.0500000000000       5.517199108735100E-004
   14.1000000000000       5.452048904847659E-004
   14.1500000000000       5.387627609514454E-004
   14.2000000000000       5.323914657795179E-004
   14.2500000000000       5.260912255728721E-004
   14.3000000000000       5.198632969205070E-004
   14.3500000000000       5.137090207131927E-004
   14.4000000000000       5.076268648983078E-004
   14.4500000000000       5.016135783643628E-004
   14.5000000000000       4.956656516941313E-004
   14.5500000000000       4.897822625016866E-004
   14.6000000000000       4.839622037303290E-004
   14.6500000000000       4.782026944497774E-004
   14.7000000000000       4.725011020730796E-004
   14.7500000000000       4.668539204481657E-004
   14.8000000000000       4.612586400894705E-004
   14.8500000000000       4.557112470093419E-004
   14.9000000000000       4.502065766952978E-004
   14.9500000000000       4.447410810943876E-004
   15.0000000000000       4.393124826642103E-004
   15.0500000000000       4.339200054666652E-004
   15.1000000000000       4.285623401654396E-004
   15.1500000000000       4.232387323969284E-004
   15.2000000000000       4.179467763722504E-004
   15.2500000000000       4.126850398158733E-004
   15.3000000000000       4.074525373153615E-004
   15.3500000000000       4.022462785750905E-004
   15.4000000000000       3.970655730396112E-004
   15.4500000000000       3.919104006477230E-004
   15.5000000000000       3.867805874528098E-004
   15.5500000000000       3.816767255919223E-004
   15.6000000000000       3.765986823775731E-004
   15.6500000000000       3.715461457261622E-004
   15.7000000000000       3.665180312627697E-004
   15.7500000000000       3.615120352838904E-004
   15.8000000000000       3.565262183240953E-004
   15.8500000000000       3.515615612243919E-004
   15.9000000000000       3.466160375640313E-004
   15.9500000000000       3.416884831005507E-004
   16.0000000000000       3.367767048857950E-004
   16.0500000000000       3.318805482440206E-004
   16.1000000000000       3.269999116507938E-004
   16.1500000000000       3.221363890744334E-004
   16.2000000000000       3.172923476306628E-004
   16.2500000000000       3.124693602140360E-004
   16.3000000000000       3.076692755074734E-004
   16.3500000000000       3.028952259672186E-004
   16.4000000000000       2.981483228987330E-004
   16.4500000000000       2.934303234301540E-004
   16.5000000000000       2.887424748446041E-004
   16.5500000000000       2.840852063522321E-004
   16.6000000000000       2.794618917203793E-004
   16.6500000000000       2.748756806481634E-004
   16.7000000000000       2.703286909301771E-004
   16.7500000000000       2.658216907690194E-004
   16.8000000000000       2.613546348791949E-004
   16.8500000000000       2.569278033485387E-004
   16.9000000000000       2.525395622320985E-004
   16.9500000000000       2.481897232782817E-004
   17.0000000000000       2.438798711608911E-004
   17.0500000000000       2.396102708611901E-004
   17.1000000000000       2.353814739770732E-004
   17.1500000000000       2.311941139087574E-004
   17.2000000000000       2.270494345320320E-004
   17.2500000000000       2.229473368406490E-004
   17.3000000000000       2.188886894595307E-004
   17.3500000000000       2.148765628263692E-004
   17.4000000000000       2.109141356680580E-004
   17.4500000000000       2.070033963100292E-004
   17.5000000000000       2.031481135997996E-004
   17.5500000000000       1.993509770322675E-004
   17.6000000000000       1.956135817406662E-004
   17.6500000000000       1.919365834629769E-004
   17.7000000000000       1.883208181941833E-004
   17.7500000000000       1.847650483291510E-004
   17.8000000000000       1.812677432724843E-004
   17.8500000000000       1.778263960857193E-004
   17.9000000000000       1.744382742302110E-004
   17.9500000000000       1.710985968779502E-004
   18.0000000000000       1.678027755438575E-004
   18.0500000000000       1.645470507965328E-004
   18.1000000000000       1.613289994262729E-004
   18.1500000000000       1.581474561761523E-004
   18.2000000000000       1.549998912032275E-004
   18.2500000000000       1.518824950591981E-004
   18.3000000000000       1.487908153255046E-004
   18.3500000000000       1.457215863259593E-004
   18.4000000000000       1.426722563220718E-004
   18.4500000000000       1.396427035776435E-004
   18.5000000000000       1.366311271741647E-004
   18.5500000000000       1.336373434076645E-004
   18.6000000000000       1.306609395152388E-004
   18.6500000000000       1.277018931541174E-004
   18.7000000000000       1.247620052990848E-004
   18.7500000000000       1.218394832022962E-004
   18.8000000000000       1.189340043413990E-004
   18.8500000000000       1.160473195644634E-004
   18.9000000000000       1.131814324966901E-004
   18.9500000000000       1.103381630238634E-004
   19.0000000000000       1.075169354011140E-004
   19.0500000000000       1.047165893851184E-004
   19.1000000000000       1.019359697456359E-004
   19.1500000000000       9.917492037357210E-005
   19.2000000000000       9.643398864177180E-005
   19.2500000000000       9.371262388083370E-005
   19.3000000000000       9.101022340159626E-005
   19.3500000000000       8.832697998627119E-005
   19.4000000000000       8.566291256637179E-005
   19.4500000000000       8.301851242308034E-005
   19.5000000000000       8.039287355652494E-005
   19.5500000000000       7.778412327989392E-005
   19.6000000000000       7.518992337880309E-005
   19.6500000000000       7.260805831525084E-005
   19.7000000000000       7.003596187373426E-005
   19.7500000000000       6.747210501186884E-005
   19.8000000000000       6.491692202453463E-005
   19.8500000000000       6.237068796569151E-005
   19.9000000000000       5.983356187268252E-005
   19.9500000000000       5.730355821406115E-005
   20.0000000000000       5.478104468606170E-005
   20.0500000000000       5.226684142534783E-005
   20.1000000000000       4.976520096896231E-005
   20.1500000000000       4.727956760446228E-005
   20.2000000000000       4.481301330177986E-005
   20.2500000000000       4.236943268712771E-005
   20.3000000000000       3.995124258702262E-005
   20.3500000000000       3.755900622213801E-005
   20.4000000000000       3.519476481359349E-005
   20.4500000000000       3.286080683269396E-005
   20.5000000000000       3.056134390767909E-005
   20.5500000000000       2.830005000389277E-005
   20.6000000000000       2.607985802704635E-005
   20.6500000000000       2.390313085711100E-005
   20.7000000000000       2.177228775422931E-005
   20.7500000000000       1.968963524583999E-005
   20.8000000000000       1.765636253174479E-005
   20.8500000000000       1.567235501581461E-005
   20.9000000000000       1.373662750817721E-005
   20.9500000000000       1.184658340910993E-005
   21.0000000000000       1.000092694271785E-005
   21.0500000000000       8.196780992276480E-006
   21.1000000000000       6.433137732394160E-006
   21.1500000000000       4.710247670376232E-006
   21.2000000000000       3.028795049630699E-006
   21.2500000000000       1.389169988343493E-006
   21.3000000000000      -2.064835865477586E-007
   21.3500000000000      -1.755252713552964E-006
   21.4000000000000      -3.256147045935721E-006
   21.4500000000000      -4.707580298903761E-006
   21.5000000000000      -6.110598224141749E-006
   21.5500000000000      -7.466428462991598E-006
   21.6000000000000      -8.776964224336543E-006
   21.6500000000000      -1.004423125045354E-005
   21.7000000000000      -1.127026695686459E-005
   21.7500000000000      -1.245433191120380E-005
   21.8000000000000      -1.359585015911090E-005
   21.8500000000000      -1.469363860223190E-005
   21.9000000000000      -1.574594448741058E-005
   21.9500000000000      -1.675387294728107E-005
   22.0000000000000      -1.771664515592142E-005
   22.0500000000000      -1.863543225820228E-005
   22.1000000000000      -1.950991034840789E-005
   22.1500000000000      -2.033884497896405E-005
   22.2000000000000      -2.112017637217635E-005
   22.2500000000000      -2.185215043444579E-005
   22.3000000000000      -2.253354933385185E-005
   22.3500000000000      -2.316343822609089E-005
   22.4000000000000      -2.373996282005425E-005
   22.4500000000000      -2.426149067776753E-005
   22.5000000000000      -2.472775867271618E-005
   22.5500000000000      -2.513769388751984E-005
   22.6000000000000      -2.549010693135315E-005
   22.6500000000000      -2.578455725420445E-005
   22.7000000000000      -2.602203844105245E-005
   22.7500000000000      -2.620354659420837E-005
   22.8000000000000      -2.632912916402293E-005
   22.8500000000000      -2.639927850550811E-005
   22.9000000000000      -2.641484500375454E-005
   22.9500000000000      -2.637758399254518E-005
   23.0000000000000      -2.629087020801083E-005
   23.0500000000000      -2.615826573272476E-005
   23.1000000000000      -2.598470685519933E-005
   23.1500000000000      -2.577328740562850E-005
   23.2000000000000      -2.552701703950283E-005
   23.2500000000000      -2.524923953171216E-005
   23.3000000000000      -2.494281322752914E-005
   23.3500000000000      -2.461127550483661E-005
   23.4000000000000      -2.425826667432583E-005
   23.4500000000000      -2.388728121033400E-005
   23.5000000000000      -2.350272056009256E-005
   23.5500000000000      -2.310875826552266E-005
   23.6000000000000      -2.270877143127752E-005
   23.6500000000000      -2.230558636224931E-005
   23.7000000000000      -2.190068120065470E-005
   23.7500000000000      -2.149786945670801E-005
   23.8000000000000      -2.110151388903499E-005
   23.8500000000000      -2.071547729564825E-005
   23.9000000000000      -2.034014325137580E-005
   23.9500000000000      -1.997566272830851E-005
   24.0000000000000      -1.962252356391155E-005
   24.0500000000000      -1.928303505228080E-005
   24.1000000000000      -1.895968350973871E-005
   24.1500000000000      -1.865471513938763E-005
   24.2000000000000      -1.836645792845181E-005
   24.2500000000000      -1.809350878764752E-005
   24.3000000000000      -1.783153200099370E-005
   24.3500000000000      -1.757808082005603E-005
   24.4000000000000      -1.732919982580978E-005
   24.4500000000000      -1.708055377098777E-005
   24.5000000000000      -1.682987559560416E-005
   24.5500000000000      -1.657515517159802E-005
   24.6000000000000      -1.631717418997968E-005
   24.6500000000000      -1.605434411558815E-005
   24.7000000000000      -1.578549541959242E-005
   24.7500000000000      -1.550855115894768E-005
   24.8000000000000      -1.522306659477479E-005
   24.8500000000000      -1.492546186133804E-005
   24.9000000000000      -1.461121078887198E-005
   24.9500000000000      -1.427664384784393E-005
   25.0000000000000      -1.391999841537838E-005
   25.0500000000000      -1.353921821772692E-005
   25.1000000000000      -1.313361291642930E-005
   25.1500000000000      -1.270336806468394E-005
   25.2000000000000      -1.225061655485660E-005
   25.2500000000000      -1.177701395046823E-005
   25.3000000000000      -1.128507635129519E-005
   25.3500000000000      -1.077842830689931E-005
   25.4000000000000      -1.025869291945104E-005
   25.4500000000000      -9.727568409830785E-006
   25.5000000000000      -9.185488540246234E-006
   25.5500000000000      -8.630298584768744E-006
   25.6000000000000      -8.062855410684899E-006
   25.6500000000000      -7.485008981651249E-006
   25.7000000000000      -6.897823753240670E-006
   25.7500000000000      -6.303701709888018E-006
   25.8000000000000      -5.706107375921621E-006
   25.8500000000000      -5.106697696717292E-006
   25.9000000000000      -4.505939723800144E-006
   25.9500000000000      -3.904151448841439E-006
   26.0000000000000      -3.301917199058693E-006
   26.0500000000000      -2.699813961123606E-006
   26.1000000000000      -2.100041278474997E-006
   26.1500000000000      -1.505651280492083E-006
   26.2000000000000      -9.193005213913919E-007
   26.2500000000000      -3.421345123757992E-007
   26.3000000000000       2.224429398563611E-007
   26.3500000000000       7.717706249971840E-007
   26.4000000000000       1.301883546938986E-006
   26.4500000000000       1.809771302065049E-006
   26.5000000000000       2.293113637500709E-006
   26.5500000000000       2.750404406997933E-006
   26.6000000000000       3.180541961741321E-006
   26.6500000000000       3.581845309965366E-006
   26.7000000000000       3.955517513827188E-006
   26.7500000000000       4.302449190435956E-006
   26.8000000000000       4.624303352056459E-006
   26.8500000000000       4.923097253046459E-006
   26.9000000000000       5.199555815299325E-006
   26.9500000000000       5.453417515418286E-006
   27.0000000000000       5.686699125589346E-006
   27.0500000000000       5.900958136781947E-006
   27.1000000000000       6.097463602626731E-006
   27.1500000000000       6.276590234581080E-006
   27.2000000000000       6.437644358997516E-006
   27.2500000000000       6.579504877550530E-006
   27.3000000000000       6.700523673534935E-006
   27.3500000000000       6.798220851930957E-006
   27.4000000000000       6.869206041236555E-006
   27.4500000000000       6.908744980951285E-006
   27.5000000000000       6.912995435645271E-006
   27.5500000000000       6.877486840111108E-006
   27.6000000000000       6.798162266213084E-006
   27.6500000000000       6.672578357655915E-006
   27.7000000000000       6.498926441383926E-006
   27.7500000000000       6.276336625699862E-006
   27.8000000000000       6.006429272096811E-006
   27.8500000000000       5.689954644038891E-006
   27.9000000000000       5.327898335428183E-006
   27.9500000000000       4.921932216948934E-006
   28.0000000000000       4.476235636626620E-006
   28.0500000000000       3.992654039015981E-006
   28.1000000000000       3.473625015740709E-006
   28.1500000000000       2.920766541317070E-006
   28.2000000000000       2.334898729695820E-006
   28.2500000000000       1.716665705260710E-006
   28.3000000000000       1.068657548265576E-006
   28.3500000000000       3.933403777823304E-007
   28.4000000000000      -3.073285465840286E-007
   28.4500000000000      -1.033033926729532E-006
   28.5000000000000      -1.782524539174405E-006
   28.5500000000000      -2.554761680661379E-006
   28.6000000000000      -3.348690537429424E-006
   28.6500000000000      -4.162128373743652E-006
   28.7000000000000      -4.993249149255675E-006
   28.7500000000000      -5.840863452301671E-006
   28.8000000000000      -6.703206894915731E-006
   28.8500000000000      -7.576457592987266E-006
   28.9000000000000      -8.457183273672269E-006
   28.9500000000000      -9.341866741446617E-006
   29.0000000000000      -1.022649722222322E-005
   29.0500000000000      -1.110845329533381E-005
   29.1000000000000      -1.198726569073844E-005
   29.1500000000000      -1.286144370480399E-005
   29.2000000000000      -1.372911785544605E-005
   29.2500000000000      -1.458659084651037E-005
   29.3000000000000      -1.543101726493266E-005
   29.3500000000000      -1.625991287803450E-005
   29.4000000000000      -1.707313528493318E-005
   29.4500000000000      -1.786991457780302E-005
   29.5000000000000      -1.864994786526677E-005
   29.5500000000000      -1.941415332668534E-005
   29.6000000000000      -2.016315537040818E-005
   29.6500000000000      -2.089603372882638E-005
   29.7000000000000      -2.161225345198850E-005
   29.7500000000000      -2.231312431034029E-005
   29.8000000000000      -2.300112591827355E-005
   29.8500000000000      -2.367940579116448E-005
   29.9000000000000      -2.435123101929534E-005
   29.9500000000000      -2.501920211692144E-005
   30.0000000000000      -2.568641111208120E-005
   30.0500000000000      -2.635736477936789E-005
   30.1000000000000      -2.703564344090494E-005
   30.1500000000000      -2.772464627922385E-005
   30.2000000000000      -2.842867870055897E-005
   30.2500000000000      -2.915121378681627E-005
   30.3000000000000      -2.989631218149056E-005
   30.3500000000000      -3.066520680715207E-005
   30.4000000000000      -3.145671508704201E-005
   30.4500000000000      -3.226916147716321E-005
   30.5000000000000      -3.309975032073077E-005
   30.5500000000000      -3.394417703324224E-005
   30.6000000000000      -3.479963105592405E-005
   30.6500000000000      -3.566404774569950E-005
   30.7000000000000      -3.653456840039426E-005
   30.7500000000000      -3.740675138247271E-005
   30.8000000000000      -3.827570114832309E-005
   30.8500000000000      -3.913733790703281E-005
   30.9000000000000      -3.998840724105222E-005
   30.9500000000000      -4.082626147743644E-005
   31.0000000000000      -4.164983510496381E-005
   31.0500000000000      -4.246182152311372E-005
   31.1000000000000      -4.326681600840323E-005
   31.1500000000000      -4.407022900292430E-005
   31.2000000000000      -4.487356351162977E-005
   31.2500000000000      -4.567590630504804E-005
   31.3000000000000      -4.647474572293216E-005
   31.3500000000000      -4.726708927855260E-005
   31.4000000000000      -4.804983996961571E-005
   31.4500000000000      -4.881918069070208E-005
   31.5000000000000      -4.957383099259674E-005
   31.5500000000000      -5.031387059674640E-005
   31.6000000000000      -5.103674563588206E-005
   31.6500000000000      -5.173955376864466E-005
   31.7000000000000      -5.242076032454071E-005
   31.7500000000000      -5.307861933645237E-005
   31.8000000000000      -5.371321900525295E-005
   31.8500000000000      -5.432689787706703E-005
   31.9000000000000      -5.492050499538754E-005
   31.9500000000000      -5.549832381008931E-005
   32.0000000000000      -5.606212685007374E-005
   32.0500000000000      -5.661444810480188E-005
   32.1000000000000      -5.715489082584105E-005
   32.1500000000000      -5.768345489176948E-005
   32.2000000000000      -5.820175397629531E-005
   32.2500000000000      -5.871305554678894E-005
   32.3000000000000      -5.922074590276191E-005
   32.3500000000000      -5.972707994461583E-005
   32.4000000000000      -6.023199050246852E-005
   32.4500000000000      -6.073218910973505E-005
   32.5000000000000      -6.122494601661302E-005
   32.5500000000000      -6.170794497994401E-005
   32.6000000000000      -6.218124048835088E-005
   32.6500000000000      -6.264509344616599E-005
   32.7000000000000      -6.310011830052689E-005
   32.7500000000000      -6.354640569615140E-005
   32.8000000000000      -6.398365046710725E-005
   32.8500000000000      -6.441185637626006E-005
   32.9000000000000      -6.483144673242925E-005
   32.9500000000000      -6.524343321483801E-005
   33.0000000000000      -6.564879796794436E-005
   33.0500000000000      -6.604791640153766E-005
   33.1000000000000      -6.644065377489060E-005
   33.1500000000000      -6.682646791194138E-005
   33.2000000000000      -6.720493282000786E-005
   33.2500000000000      -6.757650234700323E-005
   33.3000000000000      -6.794435015449157E-005
   33.3500000000000      -6.831134559247981E-005
   33.4000000000000      -6.867894934686170E-005
   33.4500000000000      -6.904833319825158E-005
   33.5000000000000      -6.941828603290265E-005
   33.5500000000000      -6.978834227743654E-005
   33.6000000000000      -7.015601403920887E-005
   33.6500000000000      -7.051861657750501E-005
   33.7000000000000      -7.087209080428611E-005
   33.7500000000000      -7.121342928566955E-005
   33.8000000000000      -7.154128464116502E-005
   33.8500000000000      -7.185394724883898E-005
   33.9000000000000      -7.214935410724803E-005
   33.9500000000000      -7.242716238919872E-005
   34.0000000000000      -7.268576688258742E-005
   34.0500000000000      -7.292155401177354E-005
   34.1000000000000      -7.313310479493436E-005
   34.1500000000000      -7.331938061207562E-005
   34.2000000000000      -7.347923496060808E-005
   34.2500000000000      -7.361099510270721E-005
   34.3000000000000      -7.371313918143720E-005
   34.3500000000000      -7.378459454481838E-005
   34.4000000000000      -7.382445667806819E-005
   34.4500000000000      -7.383126281714248E-005
   34.5000000000000      -7.380345392638602E-005
   34.5500000000000      -7.374047360446270E-005
   34.6000000000000      -7.364417709015356E-005
   34.6500000000000      -7.351791774475617E-005
   34.7000000000000      -7.336609487895421E-005
   34.7500000000000      -7.319422024620051E-005
   34.8000000000000      -7.300790304563354E-005
   34.8500000000000      -7.281337028888401E-005
   34.9000000000000      -7.261418174580920E-005
   34.9500000000000      -7.241452708806897E-005
   35.0000000000000      -7.221770675805203E-005
   35.0500000000000      -7.202582996987588E-005
   35.1000000000000      -7.184030834768226E-005
   35.1500000000000      -7.166111454595072E-005
   35.2000000000000      -7.148807019139113E-005
   35.2500000000000      -7.131947929639507E-005
   35.3000000000000      -7.115599035234210E-005
   35.3500000000000      -7.099902426038218E-005
   35.4000000000000      -7.085203299848180E-005
   35.4500000000000      -7.071747820850575E-005
   35.5000000000000      -7.059819545745291E-005
   35.5500000000000      -7.049730476603409E-005
   35.6000000000000      -7.042038837972387E-005
   35.6500000000000      -7.037232607152919E-005
   35.7000000000000      -7.035809115723514E-005
   35.7500000000000      -7.038094940115811E-005
   35.8000000000000      -7.044414115426642E-005
   35.8500000000000      -7.054886730393893E-005
   35.9000000000000      -7.069547757208716E-005
   35.9500000000000      -7.088421702062342E-005
   36.0000000000000      -7.111526511665613E-005
   36.0500000000000      -7.138887919292887E-005
   36.1000000000000      -7.170471007690667E-005
   36.1500000000000      -7.206009832558293E-005
   36.2000000000000      -7.245169653800143E-005
   36.2500000000000      -7.287756789237867E-005
   36.3000000000000      -7.333678710780233E-005
   36.3500000000000      -7.382804370589139E-005
   36.4000000000000      -7.435068161570133E-005
   36.4500000000000      -7.490561211777086E-005
   36.5000000000000      -7.549487375862782E-005
   36.5500000000000      -7.612002382521902E-005
   36.6000000000000      -7.678165858270968E-005
   36.6500000000000      -7.747906919548611E-005
   36.7000000000000      -7.821226275698459E-005
   36.7500000000000      -7.898142334971846E-005
   36.8000000000000      -7.978762120324770E-005
   36.8500000000000      -8.063156523277251E-005
   36.9000000000000      -8.151395863513517E-005
   36.9500000000000      -8.243599544591381E-005
   37.0000000000000      -8.339908436346271E-005
   37.0500000000000      -8.440523429828378E-005
   37.1000000000000      -8.545507578191395E-005
   37.1500000000000      -8.655023717769087E-005
   37.2000000000000      -8.769174975300760E-005
   37.2500000000000      -8.887952730821651E-005
   37.3000000000000      -9.011233275794074E-005
   37.3500000000000      -9.138568533330398E-005
   37.4000000000000      -9.269536287100297E-005
   37.4500000000000      -9.403703272547323E-005
   37.5000000000000      -9.540671413469219E-005
   37.5500000000000      -9.680032029249112E-005
   37.6000000000000      -9.821011655812637E-005
   37.6500000000000      -9.962969835533133E-005
   37.7000000000000      -1.010519140528240E-004
   37.7500000000000      -1.024693569371763E-004
   37.8000000000000      -1.038769802367735E-004
   37.8500000000000      -1.052704019454312E-004
   37.9000000000000      -1.066451420361294E-004
   37.9500000000000      -1.079980937605672E-004
   38.0000000000000      -1.093265037474580E-004
   38.0500000000000      -1.106256517873470E-004
   38.1000000000000      -1.118910294137417E-004
   38.1500000000000      -1.131196159962506E-004
   38.2000000000000      -1.143089772413508E-004
   38.2500000000000      -1.154569097230344E-004
   38.3000000000000      -1.165601430834622E-004
   38.3500000000000      -1.176150860583860E-004
   38.4000000000000      -1.186164719408307E-004
   38.4500000000000      -1.195574058257039E-004
   38.5000000000000      -1.204315736567486E-004
   38.5500000000000      -1.212346426635745E-004
   38.6000000000000      -1.219619137489763E-004
   38.6500000000000      -1.226109722427653E-004
   38.7000000000000      -1.231819326164430E-004
   38.7500000000000      -1.236759066988814E-004
   38.8000000000000      -1.240943646076390E-004
   38.8500000000000      -1.244399165070393E-004
   38.9000000000000      -1.247188242716184E-004
   38.9500000000000      -1.249378786951080E-004
   39.0000000000000      -1.251044693965942E-004
   39.0500000000000      -1.252274001146041E-004
   39.1000000000000      -1.253119708880863E-004
   39.1500000000000      -1.253612174100414E-004
   39.2000000000000      -1.253772780243877E-004
   39.2500000000000      -1.253636291639871E-004
   39.3000000000000      -1.253248096923000E-004
   39.3500000000000      -1.252661451491800E-004
   39.4000000000000      -1.251911258753159E-004
   39.4500000000000      -1.251011926935042E-004
   39.5000000000000      -1.249951188807903E-004
   39.5500000000000      -1.248734242244424E-004
   39.6000000000000      -1.247382900152376E-004
   39.6500000000000      -1.245913211484804E-004
   39.7000000000000      -1.244321545677262E-004
   39.7500000000000      -1.242592115981567E-004
   39.8000000000000      -1.240714669060996E-004
   39.8500000000000      -1.238686411454368E-004
   39.9000000000000      -1.236501212894758E-004
   39.9500000000000      -1.234140435348686E-004
   40.0000000000000      -1.231601689514877E-004
   40.0500000000000      -1.228885325393306E-004
   40.1000000000000      -1.225987812109173E-004
   40.1500000000000      -1.222894758518628E-004
   40.2000000000000      -1.219596627306839E-004
   40.2500000000000      -1.216075583714984E-004
   40.3000000000000      -1.212346861093081E-004
   40.3500000000000      -1.208420361488289E-004
   40.4000000000000      -1.204310255395296E-004
   40.4500000000000      -1.200043093139643E-004
   40.5000000000000      -1.195630776082360E-004
   40.5500000000000      -1.191081534341444E-004
   40.6000000000000      -1.186401430618200E-004
   40.6500000000000      -1.181591986558318E-004
   40.7000000000000      -1.176646657412896E-004
   40.7500000000000      -1.171569951283334E-004
   40.8000000000000      -1.166372221740901E-004
   40.8500000000000      -1.161060647147968E-004
   40.9000000000000      -1.155667894323626E-004
   40.9500000000000      -1.150211658084927E-004
   41.0000000000000      -1.144703000950576E-004
   41.0500000000000      -1.139149723596228E-004
   41.1000000000000      -1.133535471188168E-004
   41.1500000000000      -1.127847582186832E-004
   41.2000000000000      -1.122087880265713E-004
   41.2500000000000      -1.116257165199747E-004
   41.3000000000000      -1.110373773705629E-004
   41.3500000000000      -1.104424312834779E-004
   41.4000000000000      -1.098381152826315E-004
   41.4500000000000      -1.092221730244322E-004
   41.5000000000000      -1.085912404077261E-004
   41.5500000000000      -1.079417164630474E-004
   41.6000000000000      -1.072717297716567E-004
   41.6500000000000      -1.065818477503080E-004
   41.7000000000000      -1.058727358415987E-004
   41.7500000000000      -1.051460564872936E-004
   41.8000000000000      -1.044030429454557E-004
   41.8500000000000      -1.036439397150919E-004
   41.9000000000000      -1.028689126881994E-004
   41.9500000000000      -1.020771135306447E-004
   42.0000000000000      -1.012670710410184E-004
   42.0500000000000      -1.004373519185307E-004
   42.1000000000000      -9.958616563972083E-005
   42.1500000000000      -9.871133071089755E-005
   42.2000000000000      -9.781251462086010E-005
   42.2500000000000      -9.688714864892080E-005
   42.3000000000000      -9.593415028541749E-005
   42.3500000000000      -9.495082619391365E-005
   42.4000000000000      -9.393616985649530E-005
   42.4500000000000      -9.288932204326075E-005
   42.5000000000000      -9.180962543091386E-005
   42.5500000000000      -9.069533028769575E-005
   42.6000000000000      -8.954549173101287E-005
   42.6500000000000      -8.835918969052982E-005
   42.7000000000000      -8.713588244066057E-005
   42.7500000000000      -8.587834429138668E-005
   42.8000000000000      -8.459096511116243E-005
   42.8500000000000      -8.327790354214464E-005
   42.9000000000000      -8.194050976400244E-005
   42.9500000000000      -8.057674992053802E-005
   43.0000000000000      -7.918558054575566E-005
   43.0500000000000      -7.776744134684098E-005
   43.1000000000000      -7.632206213557637E-005
   43.1500000000000      -7.484988236065825E-005
   43.2000000000000      -7.335047390550195E-005
   43.2500000000000      -7.182727359071836E-005
   43.3000000000000      -7.028337757062759E-005
   43.3500000000000      -6.872221742373482E-005
   43.4000000000000      -6.714723339407666E-005
   43.4500000000000      -6.556167718246751E-005
   43.5000000000000      -6.396733628435008E-005
   43.5500000000000      -6.236701896912123E-005
   43.6000000000000      -6.076364413927695E-005
   43.6500000000000      -5.916233777987529E-005
   43.7000000000000      -5.756794986470518E-005
   43.7500000000000      -5.598271520327671E-005
   43.8000000000000      -5.440934227938719E-005
   43.8500000000000      -5.284968922770116E-005
   43.9000000000000      -5.130702961287366E-005
   43.9500000000000      -4.978443517420796E-005
   44.0000000000000      -4.828564034637874E-005
   44.0500000000000      -4.681591302877463E-005
   44.1000000000000      -4.538157692545350E-005
   44.1500000000000      -4.398830836669908E-005
   44.2000000000000      -4.264024796442925E-005
   44.2500000000000      -4.134054214856407E-005
   44.3000000000000      -4.009190169110094E-005
   44.3500000000000      -3.889505611553607E-005
   44.4000000000000      -3.774919669419853E-005
   44.4500000000000      -3.665184488967753E-005
   44.5000000000000      -3.560126246439795E-005
   44.5500000000000      -3.459487319448253E-005
   44.6000000000000      -3.362813259196829E-005
   44.6500000000000      -3.269687328054763E-005
   44.7000000000000      -3.179722654396272E-005
   44.7500000000000      -3.092739433118586E-005
   44.8000000000000      -3.008837653749605E-005
   44.8500000000000      -2.928276079376538E-005
   44.9000000000000      -2.851197696825710E-005
   44.9500000000000      -2.777681774971413E-005
   45.0000000000000      -2.707902508394073E-005
   45.0500000000000      -2.642112280146301E-005
   45.1000000000000      -2.580546436032902E-005
   45.1500000000000      -2.523326809254686E-005
   45.2000000000000      -2.470510361861843E-005
   45.2500000000000      -2.422053732641320E-005
   45.3000000000000      -2.377737996236659E-005
   45.3500000000000      -2.337212275977051E-005
   45.4000000000000      -2.300192387302654E-005
   45.4500000000000      -2.266170702085782E-005
   45.5000000000000      -2.234739288494648E-005
   45.5500000000000      -2.205468992866162E-005
   45.6000000000000      -2.177906336091383E-005
   45.6500000000000      -2.151618724244364E-005
   45.7000000000000      -2.126334161173122E-005
   45.7500000000000      -2.101645042219034E-005
   45.8000000000000      -2.077158911185196E-005
   45.8500000000000      -2.052557134827152E-005
   45.9000000000000      -2.027514668999342E-005
   45.9500000000000      -2.001502453906953E-005
   46.0000000000000      -1.973936773180419E-005
   46.0500000000000      -1.944408116992591E-005
   46.1000000000000      -1.912713619563099E-005
   46.1500000000000      -1.878564825535703E-005
   46.2000000000000      -1.841912681539126E-005
   46.2500000000000      -1.802684194247099E-005
   46.3000000000000      -1.760909828488223E-005
   46.3500000000000      -1.716906389188311E-005
   46.4000000000000      -1.671009936683026E-005
   46.4500000000000      -1.623749397060486E-005
   46.5000000000000      -1.575766690451326E-005
   46.5500000000000      -1.527881269928969E-005
   46.6000000000000      -1.480985644350097E-005
   46.6500000000000      -1.435867975475614E-005
   46.7000000000000      -1.393151480948721E-005
   46.7500000000000      -1.353457674428515E-005
   46.8000000000000      -1.317424916487806E-005
   46.8500000000000      -1.285396824244463E-005
   46.9000000000000      -1.257686351408642E-005
   46.9500000000000      -1.234477164107524E-005
   47.0000000000000      -1.215909612048260E-005
   47.0500000000000      -1.202317621391211E-005
   47.1000000000000      -1.193637593374989E-005
   47.1500000000000      -1.189816654025106E-005
   47.2000000000000      -1.190766080147906E-005
   47.2500000000000      -1.196313648146553E-005
   47.3000000000000      -1.206012319870257E-005
   47.3500000000000      -1.219330125054862E-005
   47.4000000000000      -1.235759369363551E-005
   47.4500000000000      -1.254816112966606E-005
   47.5000000000000      -1.276284251556431E-005
   47.5500000000000      -1.299851844883574E-005
   47.6000000000000      -1.325180311503639E-005
   47.6500000000000      -1.351804712748889E-005
   47.7000000000000      -1.379359517255334E-005
   47.7500000000000      -1.407602491986998E-005
   47.8000000000000      -1.436454013988092E-005
   47.8500000000000      -1.465937544555010E-005
   47.9000000000000      -1.496101180468680E-005
   47.9500000000000      -1.526765114537151E-005
   48.0000000000000      -1.557920717612052E-005
   48.0500000000000      -1.589638623746312E-005
   48.1000000000000      -1.621917857200727E-005
   48.1500000000000      -1.654844028301647E-005
   48.2000000000000      -1.688674648319309E-005
   48.2500000000000      -1.723752662606636E-005
   48.3000000000000      -1.760240048788617E-005
   48.3500000000000      -1.798420416299312E-005
   48.4000000000000      -1.838395909431960E-005
   48.4500000000000      -1.879937717061176E-005
   48.5000000000000      -1.922768983416451E-005
   48.5500000000000      -1.966664655747699E-005
   48.6000000000000      -2.011364815587245E-005
   48.6500000000000      -2.056655238700955E-005
   48.7000000000000      -2.102223331818420E-005
   48.7500000000000      -2.147879539782625E-005
   48.8000000000000      -2.193449952465826E-005
   48.8500000000000      -2.238869788139252E-005
   48.9000000000000      -2.284220079145299E-005
   48.9500000000000      -2.329531963855677E-005
   49.0000000000000      -2.374900676936259E-005
   49.0500000000000      -2.420256154901382E-005
   49.1000000000000      -2.465740066791798E-005
   49.1500000000000      -2.511406791579595E-005
   49.2000000000000      -2.557092277831437E-005
   49.2500000000000      -2.602836497640989E-005
   49.3000000000000      -2.648653071825987E-005
   49.3500000000000      -2.694507798888826E-005
   49.4000000000000      -2.740378504485218E-005
   49.4500000000000      -2.786234001964913E-005
   49.5000000000000      -2.831856498781860E-005
   49.5500000000000      -2.876997117214170E-005
   49.6000000000000      -2.921423075372541E-005
   49.6500000000000      -2.965293666497407E-005
   49.7000000000000      -3.008827738620063E-005
   49.7500000000000      -3.052378138139874E-005
   49.8000000000000      -3.096213916064288E-005
   49.8500000000000      -3.140578864413689E-005
   49.9000000000000      -3.185696686296935E-005
   49.9500000000000      -3.231776752530191E-005
   50.0000000000000      -3.279096719953120E-005
   50.0500000000000      -3.327957395351876E-005
   50.1000000000000      -3.378614967714826E-005
   50.1500000000000      -3.431506558423620E-005
   50.2000000000000      -3.487130714505036E-005
   50.2500000000000      -3.545580070570623E-005
   50.3000000000000      -3.606935443859021E-005
   50.3500000000000      -3.671316414077108E-005
   50.4000000000000      -3.738596581675750E-005
   50.4500000000000      -3.808735430583411E-005
   50.5000000000000      -3.881665370579525E-005
   50.5500000000000      -3.957159783347845E-005
   50.6000000000000      -4.034866525920326E-005
   50.6500000000000      -4.114457655870791E-005
   50.7000000000000      -4.195801344593217E-005
   50.7500000000000      -4.278664927337146E-005
   50.8000000000000      -4.362658858826506E-005
   50.8500000000000      -4.447316690870790E-005
   50.9000000000000      -4.532114566267936E-005
   50.9500000000000      -4.616662203660872E-005
   51.0000000000000      -4.700665021802309E-005
   51.0500000000000      -4.783819977246409E-005
   51.1000000000000      -4.865937142793395E-005
   51.1500000000000      -4.946841995027547E-005
   51.2000000000000      -5.026540329822359E-005
   51.2500000000000      -5.104970687513449E-005
   51.3000000000000      -5.182076817057691E-005
   51.3500000000000      -5.257733250169022E-005
   51.4000000000000      -5.331718247636220E-005
   51.4500000000000      -5.403790126283087E-005
   51.5000000000000      -5.473815332474134E-005
   51.5500000000000      -5.541593702292131E-005
   51.6000000000000      -5.607042605974551E-005
   51.6500000000000      -5.670266758579912E-005
   51.7000000000000      -5.731246534854253E-005
   51.7500000000000      -5.790146151635673E-005
   51.8000000000000      -5.846948213828277E-005
   51.8500000000000      -5.901380682738878E-005
   51.9000000000000      -5.953392214490797E-005
   51.9500000000000      -6.003064957855790E-005
   52.0000000000000      -6.050467926506270E-005
   52.0500000000000      -6.095679741110741E-005
   52.1000000000000      -6.138974790977719E-005
   52.1500000000000      -6.180396245340418E-005
   52.2000000000000      -6.219822574774465E-005
   52.2500000000000      -6.257340911140840E-005
   52.3000000000000      -6.293078945983496E-005
   52.3500000000000      -6.327164742466313E-005
   52.4000000000000      -6.359693202568911E-005
   52.4500000000000      -6.390896552584454E-005
   52.5000000000000      -6.421030558012854E-005
   52.5500000000000      -6.450338367353198E-005
   52.6000000000000      -6.478920611888752E-005
   52.6500000000000      -6.506860253152781E-005
   52.7000000000000      -6.534428702522717E-005
   52.7500000000000      -6.561607527579706E-005
   52.8000000000000      -6.588411083103293E-005
   52.8500000000000      -6.614725902034986E-005
   52.9000000000000      -6.640395776629244E-005
   52.9500000000000      -6.665372313287930E-005
   53.0000000000000      -6.689477056421315E-005
   53.0500000000000      -6.712564736050787E-005
   53.1000000000000      -6.734422490145306E-005
   53.1500000000000      -6.754901745312766E-005
   53.2000000000000      -6.773912018386928E-005
   53.2500000000000      -6.791430075598782E-005
   53.3000000000000      -6.807429137593629E-005
   53.3500000000000      -6.822003546062491E-005
   53.4000000000000      -6.835100789090254E-005
   53.4500000000000      -6.846712230710964E-005
   53.5000000000000      -6.856870040774114E-005
   53.5500000000000      -6.865718147629847E-005
   53.6000000000000      -6.873439850158585E-005
   53.6500000000000      -6.880074650246903E-005
   53.7000000000000      -6.885722680152547E-005
   53.7500000000000      -6.890483541853820E-005
   53.8000000000000      -6.894596996068793E-005
   53.8500000000000      -6.898262159594621E-005
   53.9000000000000      -6.901626832561592E-005
   53.9500000000000      -6.904817550124837E-005
   54.0000000000000      -6.907782873824187E-005
   54.0500000000000      -6.910615896672685E-005
   54.1000000000000      -6.913478270653502E-005
   54.1500000000000      -6.916544237165547E-005
   54.2000000000000      -6.920048580938709E-005
   54.2500000000000      -6.924230345355007E-005
   54.3000000000000      -6.929219692112981E-005
   54.3500000000000      -6.935128349035930E-005
   54.4000000000000      -6.941956962033981E-005
   54.4500000000000      -6.949768423953027E-005
   54.5000000000000      -6.958502085199246E-005
   54.5500000000000      -6.968341106737575E-005
   54.6000000000000      -6.979321060680188E-005
   54.6500000000000      -6.991523486505862E-005
   54.7000000000000      -7.004907763271627E-005
   54.7500000000000      -7.019225565391352E-005
   54.8000000000000      -7.034381296784716E-005
   54.8500000000000      -7.050283546356229E-005
   54.9000000000000      -7.066941727836571E-005
   54.9500000000000      -7.084234448725130E-005
   55.0000000000000      -7.102049978308867E-005
   55.0500000000000      -7.120221899375329E-005
   55.1000000000000      -7.138735097187262E-005
   55.1500000000000      -7.157375844419913E-005
   55.2000000000000      -7.175943542310338E-005
   55.2500000000000      -7.194392941720585E-005
   55.3000000000000      -7.212621162859928E-005
   55.3500000000000      -7.230457339463966E-005
   55.4000000000000      -7.247723251573893E-005
   55.4500000000000      -7.264252325887418E-005
   55.5000000000000      -7.280114969869281E-005
   55.5500000000000      -7.295346629717594E-005
   55.6000000000000      -7.309993761876841E-005
   55.6500000000000      -7.324162855768988E-005
   55.7000000000000      -7.337725594889814E-005
   55.7500000000000      -7.350650065757202E-005
   55.8000000000000      -7.362856937966242E-005
   55.8500000000000      -7.374256461897589E-005
   55.9000000000000      -7.384711907611000E-005
   55.9500000000000      -7.393883790870550E-005
   56.0000000000000      -7.401436510384493E-005
   56.0500000000000      -7.406998931079858E-005
   56.1000000000000      -7.410380117970565E-005
   56.1500000000000      -7.411306603417874E-005
   56.2000000000000      -7.409674536134796E-005
   56.2500000000000      -7.405257905315784E-005
   56.3000000000000      -7.397568158869847E-005
   56.3500000000000      -7.386120482301668E-005
   56.4000000000000      -7.370648524603349E-005
   56.4500000000000      -7.350768279788419E-005
   56.5000000000000      -7.326315097603019E-005
   56.5500000000000      -7.297319833918205E-005
   56.6000000000000      -7.263703628557703E-005
   56.6500000000000      -7.225464919878162E-005
   56.7000000000000      -7.182598067375811E-005
   56.7500000000000      -7.135216659757711E-005
   56.8000000000000      -7.083550528190851E-005
   56.8500000000000      -7.027867788408390E-005
   56.9000000000000      -6.968237391548787E-005
   56.9500000000000      -6.904724067627751E-005
   57.0000000000000      -6.837594064548579E-005
   57.0500000000000      -6.767105871440501E-005
   57.1000000000000      -6.693698274258074E-005
   57.1500000000000      -6.617673813925909E-005
   57.2000000000000      -6.539300018340875E-005
   57.2500000000000      -6.458725243729967E-005
   57.3000000000000      -6.376162417303944E-005
   57.3500000000000      -6.291808137707241E-005
   57.4000000000000      -6.205898819323924E-005
   57.4500000000000      -6.118786563973956E-005
   57.5000000000000      -6.030561776906960E-005
   57.5500000000000      -5.941323569704640E-005
   57.6000000000000      -5.850995020745134E-005
   57.6500000000000      -5.759542232712981E-005
   57.7000000000000      -5.666988936455194E-005
   57.7500000000000      -5.573271235011950E-005
   57.8000000000000      -5.478333085561701E-005
   57.8500000000000      -5.382194586580204E-005
   57.9000000000000      -5.284987389490708E-005
   57.9500000000000      -5.186772720319166E-005
   58.0000000000000      -5.087466515641479E-005
   58.0500000000000      -4.986972151682007E-005
   58.1000000000000      -4.885356719046987E-005
   58.1500000000000      -4.782714504266409E-005
   58.2000000000000      -4.679240190406024E-005
   58.2500000000000      -4.575135852939921E-005
   58.3000000000000      -4.470837000167474E-005
   58.3500000000000      -4.366675596078538E-005
   58.4000000000000      -4.263118617501673E-005
   58.4500000000000      -4.160585561210819E-005
   58.5000000000000      -4.059384626484910E-005
   58.5500000000000      -3.959677059809253E-005
   58.6000000000000      -3.861626960485862E-005
   58.6500000000000      -3.765232835472105E-005
   58.7000000000000      -3.670250493389343E-005
   58.7500000000000      -3.576416151726729E-005
   58.8000000000000      -3.483426801025232E-005
   58.8500000000000      -3.390712900242137E-005
   58.9000000000000      -3.297950454681209E-005
   58.9500000000000      -3.204828711821239E-005
   59.0000000000000      -3.110980126664752E-005
   59.0500000000000      -3.016112541461924E-005
   59.1000000000000      -2.920107944651640E-005
   59.1500000000000      -2.822851798753575E-005
   59.2000000000000      -2.724217830553544E-005
   59.2500000000000      -2.624126364627775E-005
   59.3000000000000      -2.522727720748594E-005
   59.3500000000000      -2.420298536071277E-005
   59.4000000000000      -2.317246724376923E-005
   59.4500000000000      -2.213893499935149E-005
   59.5000000000000      -2.110302069716903E-005
   59.5500000000000      -2.006710342223761E-005
   59.6000000000000      -1.902965469349350E-005
   59.6500000000000      -1.798946159613994E-005
   59.7000000000000      -1.694610966095282E-005
   59.7500000000000      -1.589872000055868E-005
   59.8000000000000      -1.484783584361713E-005
   59.8500000000000      -1.379377832277516E-005
   59.9000000000000      -1.273727590746344E-005
   59.9500000000000      -1.167999676225282E-005
   60.0000000000000      -1.062225786058638E-005
   60.0500000000000      -9.565144681200471E-006
   60.1000000000000      -8.509461734127686E-006
   60.1500000000000      -7.454633584206932E-006
   60.2000000000000      -6.400032561486417E-006
   60.2500000000000      -5.344114180286375E-006
   60.3000000000000      -4.288821159918994E-006
   60.3500000000000      -3.236004038438839E-006
   60.4000000000000      -2.187801374485588E-006
   60.4500000000000      -1.146704644931121E-006
   60.5000000000000      -1.140661122627418E-007
   60.5500000000000       9.071145726514837E-007
   60.6000000000000       1.914883740566386E-006
   60.6500000000000       2.908841975438965E-006
   60.7000000000000       3.887092754771190E-006
   60.7500000000000       4.846428443430805E-006
   60.8000000000000       5.784868969591818E-006
   60.8500000000000       6.700831569496666E-006
   60.9000000000000       7.593964286262943E-006
   60.9500000000000       8.464360876182873E-006
   61.0000000000000       9.312203544727693E-006
   61.0500000000000       1.013555088205959E-005
   61.1000000000000       1.093340994749749E-005
   61.1500000000000       1.170544490875374E-005
   61.2000000000000       1.244873809375514E-005
   61.2500000000000       1.316075236579470E-005
   61.3000000000000       1.384066240893133E-005
   61.3500000000000       1.448786477785527E-005
   61.4000000000000       1.509993434835299E-005
   61.4500000000000       1.567808166085910E-005
   61.5000000000000       1.622566255480791E-005
   61.5500000000000       1.674525107249941E-005
   61.6000000000000       1.723816296763689E-005
   61.6500000000000       1.770641960450357E-005
   61.7000000000000       1.815090927888263E-005
   61.7500000000000       1.857168983688129E-005
   61.8000000000000       1.896853010312818E-005
   61.8500000000000       1.934294390890255E-005
   61.9000000000000       1.969747052824261E-005
   61.9500000000000       2.003455509382262E-005
   62.0000000000000       2.035776065533043E-005
   62.0500000000000       2.067114873260625E-005
   62.1000000000000       2.097823092875398E-005
   62.1500000000000       2.128286660834061E-005
   62.2000000000000       2.158807335886063E-005
   62.2500000000000       2.189526708854504E-005
   62.3000000000000       2.220233023974323E-005
   62.3500000000000       2.250750545316808E-005
   62.4000000000000       2.280888569368436E-005
   62.4500000000000       2.310462591938945E-005
   62.5000000000000       2.339369427346393E-005
   62.5500000000000       2.367780933632594E-005
   62.6000000000000       2.395975245839037E-005
   62.6500000000000       2.424161678789741E-005
   62.7000000000000       2.452438121419704E-005
   62.7500000000000       2.481067160651486E-005
   62.8000000000000       2.510552187791770E-005
   62.8500000000000       2.541388410331410E-005
   62.9000000000000       2.574108304109700E-005
   62.9500000000000       2.609158865362157E-005
   63.0000000000000       2.646711735749472E-005
   63.0500000000000       2.686911681748857E-005
   63.1000000000000       2.729774922281747E-005
   63.1500000000000       2.775226366894140E-005
   63.2000000000000       2.823296930878919E-005
   63.2500000000000       2.874186782488722E-005
   63.3000000000000       2.927979755921583E-005
   63.3500000000000       2.984576335652112E-005
   63.4000000000000       3.043797040352259E-005
   63.4500000000000       3.105545277491341E-005
   63.5000000000000       3.169772174872425E-005
   63.5500000000000       3.236268269863398E-005
   63.6000000000000       3.304651539711164E-005
   63.6500000000000       3.374601156805263E-005
   63.7000000000000       3.445895901820079E-005
   63.7500000000000       3.518245256190915E-005
   63.8000000000000       3.591250747632124E-005
   63.8500000000000       3.664604091885027E-005
   63.9000000000000       3.738164645263423E-005
   63.9500000000000       3.811594822176225E-005
   64.0000000000000       3.884652967169847E-005
   64.0500000000000       3.957187415563094E-005
   64.1000000000000       4.028944592669579E-005
   64.1500000000000       4.099912542189195E-005
   64.2000000000000       4.170274315412284E-005
   64.2500000000000       4.240169187361007E-005
   64.3000000000000       4.309598763191126E-005
   64.3500000000000       4.378648185267348E-005
   64.4000000000000       4.447334122297797E-005
   64.4500000000000       4.515625532115818E-005
   64.5000000000000       4.583440952136208E-005
   64.5500000000000       4.650854374717329E-005
   64.6000000000000       4.717802914483005E-005
   64.6500000000000       4.784406963362081E-005
   64.7000000000000       4.850732228697368E-005
   64.7500000000000       4.916753035565953E-005
   64.8000000000000       4.982861031317670E-005
   64.8500000000000       5.049380209199770E-005
   64.9000000000000       5.116526709149143E-005
   64.9500000000000       5.184547571270051E-005
   65.0000000000000       5.253457296681385E-005
   65.0500000000000       5.323141224116227E-005
   65.1000000000000       5.393553445345870E-005
   65.1500000000000       5.464512545003184E-005
   65.2000000000000       5.535700022952776E-005
   65.2500000000000       5.606659510063305E-005
   65.3000000000000       5.677297226841736E-005
   65.3500000000000       5.747602027559376E-005
   65.4000000000000       5.817563773201720E-005
   65.4500000000000       5.887126881728322E-005
   65.5000000000000       5.956056137768778E-005
   65.5500000000000       6.024254745856345E-005
   65.6000000000000       6.091570094657752E-005
   65.6500000000000       6.157745184546142E-005
   65.7000000000000       6.222648205130198E-005
   65.7500000000000       6.286264383873932E-005
   65.8000000000000       6.348410003026371E-005
   65.8500000000000       6.408811470364048E-005
   65.9000000000000       6.467249940260138E-005
   65.9500000000000       6.523356219763219E-005
   66.0000000000000       6.576944379422918E-005
   66.0500000000000       6.627745296452226E-005
   66.1000000000000       6.675501152990327E-005
   66.1500000000000       6.719922939868827E-005
   66.2000000000000       6.760807927979592E-005
   66.2500000000000       6.797970976580605E-005
   66.3000000000000       6.831391367553826E-005
   66.3500000000000       6.861187730882147E-005
   66.4000000000000       6.887442044976221E-005
   66.4500000000000       6.910084512530887E-005
   66.5000000000000       6.929137533778888E-005
   66.5500000000000       6.944786834840608E-005
   66.6000000000000       6.957228901599448E-005
   66.6500000000000       6.966615655661248E-005
   66.7000000000000       6.973016179703468E-005
   66.7500000000000       6.976483921857491E-005
   66.8000000000000       6.977222439369061E-005
   66.8500000000000       6.975393050688069E-005
   66.9000000000000       6.971148169060395E-005
   66.9500000000000       6.964338352216812E-005
   67.0000000000000       6.954837684730369E-005
   67.0500000000000       6.943002911612111E-005
   67.1000000000000       6.929049194626421E-005
   67.1500000000000       6.913142421551413E-005
   67.2000000000000       6.895364338092540E-005
   67.2500000000000       6.875788361711819E-005
   67.3000000000000       6.854662997804650E-005
   67.3500000000000       6.832054527687134E-005
   67.4000000000000       6.807959818336857E-005
   67.4500000000000       6.782475267625748E-005
   67.5000000000000       6.755667360229451E-005
   67.5500000000000       6.727467606445411E-005
   67.6000000000000       6.697816344150499E-005
   67.6500000000000       6.666591644759755E-005
   67.7000000000000       6.633848628131001E-005
   67.7500000000000       6.599448941659226E-005
   67.8000000000000       6.563153936921435E-005
   67.8500000000000       6.524780771180837E-005
   67.9000000000000       6.484299490309083E-005
   67.9500000000000       6.441932358524707E-005
   68.0000000000000       6.397978302896305E-005
   68.0500000000000       6.352510668850651E-005
   68.1000000000000       6.305735733348245E-005
   68.1500000000000       6.257739586892111E-005
   68.2000000000000       6.208420226767286E-005
   68.2500000000000       6.157803755685521E-005
   68.3000000000000       6.106059539840197E-005
   68.3500000000000       6.053317173923058E-005
   68.4000000000000       5.999812299351287E-005
   68.4500000000000       5.945594460694779E-005
   68.5000000000000       5.890791352620332E-005
   68.5500000000000       5.835470351536560E-005
   68.6000000000000       5.779714449880188E-005
   68.6500000000000       5.723696654507153E-005
   68.7000000000000       5.667445894181582E-005
   68.7500000000000       5.611047443016244E-005
   68.8000000000000       5.554434102316971E-005
   68.8500000000000       5.497509443923599E-005
   68.9000000000000       5.440259311532192E-005
   68.9500000000000       5.382465230774594E-005
   69.0000000000000       5.324055686633405E-005
   69.0500000000000       5.264712233491259E-005
   69.1000000000000       5.204386475797764E-005
   69.1500000000000       5.143173869740238E-005
   69.2000000000000       5.081207518436914E-005
   69.2500000000000       5.018549738288786E-005
   69.3000000000000       4.955298139466997E-005
   69.3500000000000       4.891299030880474E-005
   69.4000000000000       4.826379718550066E-005
   69.4500000000000       4.760522926161267E-005
   69.5000000000000       4.693908404747707E-005
   69.5500000000000       4.626722848362980E-005
   69.6000000000000       4.559157614901443E-005
   69.6500000000000       4.491539620487802E-005
   69.7000000000000       4.424186937378370E-005
   69.7500000000000       4.357518841184122E-005
   69.8000000000000       4.292100865961935E-005
   69.8500000000000       4.228334959030434E-005
   69.9000000000000       4.166237417124472E-005
   69.9500000000000       4.105720176485729E-005
   70.0000000000000       4.046714849933542E-005
   70.0500000000000       3.989278438339759E-005
   70.1000000000000       3.933461826304467E-005
   70.1500000000000       3.879436468390876E-005
   70.2000000000000       3.827144946323445E-005
   70.2500000000000       3.776412722180391E-005
   70.3000000000000       3.726706133232532E-005
   70.3500000000000       3.677487550579558E-005
   70.4000000000000       3.628326299190795E-005
   70.4500000000000       3.579047888337563E-005
   70.5000000000000       3.529555480237720E-005
   70.5500000000000       3.479765583205623E-005
   70.6000000000000       3.429690729996750E-005
   70.6500000000000       3.379256816585013E-005
   70.7000000000000       3.328225063712182E-005
   70.7500000000000       3.276493832631566E-005
   70.8000000000000       3.224062373061212E-005
   70.8500000000000       3.171044480432730E-005
   70.9000000000000       3.117427773396002E-005
   70.9500000000000       3.063406138058161E-005
   71.0000000000000       3.009103447265527E-005
   71.0500000000000       2.954912012180397E-005
   71.1000000000000       2.901143080678392E-005
   71.1500000000000       2.848144649328646E-005
   71.2000000000000       2.796154460341067E-005
   71.2500000000000       2.745401282193584E-005
   71.3000000000000       2.696074098651449E-005
   71.3500000000000       2.648129137461494E-005
   71.4000000000000       2.601241241857681E-005
   71.4500000000000       2.555294066049268E-005
   71.5000000000000       2.510250020551785E-005
   71.5500000000000       2.466157130931141E-005
   71.6000000000000       2.422791856011476E-005
   71.6500000000000       2.379862370206875E-005
   71.7000000000000       2.337095310256650E-005
   71.7500000000000       2.294367391314217E-005
   71.8000000000000       2.251728757936032E-005
   71.8500000000000       2.209369354398489E-005
   71.9000000000000       2.167420102422721E-005
   71.9500000000000       2.125805605128669E-005
   72.0000000000000       2.084531280931871E-005
   72.0500000000000       2.043495607062178E-005
   72.1000000000000       2.002420693374729E-005
   72.1500000000000       1.961116576132584E-005
   72.2000000000000       1.919362315447073E-005
   72.2500000000000       1.877214066935637E-005
   72.3000000000000       1.834782729711399E-005
   72.3500000000000       1.792094568692241E-005
   72.4000000000000       1.749475888686872E-005
   72.4500000000000       1.707090898782661E-005
   72.5000000000000       1.665199670858808E-005
   72.5500000000000       1.624306948072047E-005
   72.6000000000000       1.584857372963200E-005
   72.6500000000000       1.547364843781577E-005
   72.7000000000000       1.512186515169225E-005
   72.7500000000000       1.479534173015227E-005
   72.8000000000000       1.449432484553062E-005
   72.8500000000000       1.421955954457917E-005
   72.9000000000000       1.396973939171545E-005
   72.9500000000000       1.374514257697421E-005
   73.0000000000000       1.354595550484898E-005
   73.0500000000000       1.337160583849181E-005
   73.1000000000000       1.322036824843959E-005
   73.1500000000000       1.309059660867600E-005
   73.2000000000000       1.298089321770542E-005
   73.2500000000000       1.288889056916084E-005
   73.3000000000000       1.281356520399012E-005
   73.3500000000000       1.275553577626808E-005
   73.4000000000000       1.271420413923405E-005
   73.4500000000000       1.268875566374634E-005
   73.5000000000000       1.267852592743452E-005
   73.5500000000000       1.268068337864064E-005
   73.6000000000000       1.269037559672011E-005
   73.6500000000000       1.270364065012775E-005
   73.7000000000000       1.271550820631208E-005
   73.7500000000000       1.272280702589088E-005
   73.8000000000000       1.272139772677465E-005
   73.8500000000000       1.270613328568922E-005
   73.9000000000000       1.267245096994832E-005
   73.9500000000000       1.261793729860486E-005
   74.0000000000000       1.254135119985488E-005
   74.0500000000000       1.244067210149128E-005
   74.1000000000000       1.231524356415454E-005
   74.1500000000000       1.216555446326691E-005
   74.2000000000000       1.199009609172146E-005
   74.2500000000000       1.178620908197011E-005
   74.3000000000000       1.155182220887315E-005
   74.3500000000000       1.128579350133141E-005
   74.4000000000000       1.098781557693809E-005
   74.4500000000000       1.065843041013269E-005
   74.5000000000000       1.029799712655750E-005
   74.5500000000000       9.907610156117021E-006
   74.6000000000000       9.488826011767089E-006
   74.6500000000000       9.043486381302907E-006
   74.7000000000000       8.573229021295962E-006
   74.7500000000000       8.079571894145681E-006
   74.8000000000000       7.565941033589902E-006
   74.8500000000000       7.033767346391625E-006
   74.9000000000000       6.486248418730989E-006
   74.9500000000000       5.924476757666994E-006
   75.0000000000000       5.346411626962279E-006


==> anc/fig8_midpoint_/taum0.5/correlation_taum0.5/dt0.05_heuncorr_taum0.5_T0.45.dat <==
  5.000000000000000E-002  1.391620268318098E-002
  0.100000000000000       1.389384475596075E-002
  0.150000000000000       1.385859503211891E-002
  0.200000000000000       1.381180694288239E-002
  0.250000000000000       1.375471915357067E-002
  0.300000000000000       1.368845981910695E-002
  0.350000000000000       1.361405748518080E-002
  0.400000000000000       1.353244934545517E-002
  0.450000000000000       1.344448559337828E-002
  0.500000000000000       1.335093851930250E-002
  0.550000000000000       1.325250967093735E-002
  0.600000000000000       1.314983459958841E-002
  0.650000000000000       1.304348886997253E-002
  0.700000000000000       1.293399392782633E-002
  0.750000000000000       1.282181986140117E-002
  0.800000000000000       1.270739044704647E-002
  0.850000000000000       1.259108669976549E-002
  0.900000000000000       1.247324893503066E-002
  0.950000000000000       1.235418237465017E-002
   1.00000000000000       1.223416140727505E-002
   1.05000000000000       1.211343134058851E-002
   1.10000000000000       1.199221123124814E-002
   1.15000000000000       1.187069726476100E-002
   1.20000000000000       1.174906329291833E-002
   1.25000000000000       1.162746381578142E-002
   1.30000000000000       1.150603789486742E-002
   1.35000000000000       1.138491032034218E-002
   1.40000000000000       1.126418948748147E-002
   1.45000000000000       1.114397157485032E-002
   1.50000000000000       1.102433935072298E-002
   1.55000000000000       1.090536427845859E-002
   1.60000000000000       1.078710975001700E-002
   1.65000000000000       1.066963028697773E-002
   1.70000000000000       1.055297324633016E-002
   1.75000000000000       1.043717878110575E-002
   1.80000000000000       1.032228162247127E-002
   1.85000000000000       1.020831137733001E-002
   1.90000000000000       1.009529530881039E-002
   1.95000000000000       9.983256629844424E-003
   2.00000000000000       9.872214873505326E-003
   2.05000000000000       9.762183253205410E-003
   2.10000000000000       9.653172169281682E-003
   2.15000000000000       9.545192391777426E-003
   2.20000000000000       9.438252771048598E-003
   2.25000000000000       9.332360115912436E-003
   2.30000000000000       9.227520257676033E-003
   2.35000000000000       9.123741572523773E-003
   2.40000000000000       9.021030992008105E-003
   2.45000000000000       8.919394169844407E-003
   2.50000000000000       8.818833932032992E-003
   2.55000000000000       8.719351442595693E-003
   2.60000000000000       8.620946845471371E-003
   2.65000000000000       8.523619467998881E-003
   2.70000000000000       8.427367574307301E-003
   2.75000000000000       8.332186581900656E-003
   2.80000000000000       8.238067955749469E-003
   2.85000000000000       8.145003233428635E-003
   2.90000000000000       8.052983462156832E-003
   2.95000000000000       7.962000168188767E-003
   3.00000000000000       7.872045646585389E-003
   3.05000000000000       7.783111381537519E-003
   3.10000000000000       7.695187586881207E-003
   3.15000000000000       7.608264335149748E-003
   3.20000000000000       7.522331498560027E-003
   3.25000000000000       7.437379900086373E-003
   3.30000000000000       7.353401407866662E-003
   3.35000000000000       7.270387911475737E-003
   3.40000000000000       7.188332728671924E-003
   3.45000000000000       7.107230205312799E-003
   3.50000000000000       7.027075153382188E-003
   3.55000000000000       6.947860387225085E-003
   3.60000000000000       6.869580307834596E-003
   3.65000000000000       6.792228322850347E-003
   3.70000000000000       6.715793827193120E-003
   3.75000000000000       6.640265043352992E-003
   3.80000000000000       6.565629221294885E-003
   3.85000000000000       6.491873641073728E-003
   3.90000000000000       6.418985138923006E-003
   3.95000000000000       6.346949864702249E-003
   4.00000000000000       6.275754185190631E-003
   4.05000000000000       6.205383131701958E-003
   4.10000000000000       6.135824702517195E-003
   4.15000000000000       6.067067542551224E-003
   4.20000000000000       5.999098745210612E-003
   4.25000000000000       5.931906634956228E-003
   4.30000000000000       5.865479652271181E-003
   4.35000000000000       5.799803888085896E-003
   4.40000000000000       5.734864180297985E-003
   4.45000000000000       5.670645563127182E-003
   4.50000000000000       5.607132935506262E-003
   4.55000000000000       5.544315805300685E-003
   4.60000000000000       5.482182598086373E-003
   4.65000000000000       5.420723238537801E-003
   4.70000000000000       5.359929195611324E-003
   4.75000000000000       5.299792461694678E-003
   4.80000000000000       5.240305162965809E-003
   4.85000000000000       5.181461509830685E-003
   4.90000000000000       5.123255643945829E-003
   4.95000000000000       5.065677930304384E-003
   5.00000000000000       5.008718616750379E-003
   5.05000000000000       4.952369709873305E-003
   5.10000000000000       4.896623362598368E-003
   5.15000000000000       4.841473017236243E-003
   5.20000000000000       4.786914032864883E-003
   5.25000000000000       4.732941850715532E-003
   5.30000000000000       4.679550663212384E-003
   5.35000000000000       4.626736644215272E-003
   5.40000000000000       4.574494501759555E-003
   5.45000000000000       4.522820002193472E-003
   5.50000000000000       4.471708258878731E-003
   5.55000000000000       4.421154218090149E-003
   5.60000000000000       4.371153536393308E-003
   5.65000000000000       4.321702034956407E-003
   5.70000000000000       4.272798175595533E-003
   5.75000000000000       4.224438068713851E-003
   5.80000000000000       4.176619681122058E-003
   5.85000000000000       4.129343987511530E-003
   5.90000000000000       4.082611306122864E-003
   5.95000000000000       4.036421497184942E-003
   6.00000000000000       3.990772791739742E-003
   6.05000000000000       3.945661257497532E-003
   6.10000000000000       3.901081964393745E-003
   6.15000000000000       3.857028536838744E-003
   6.20000000000000       3.813496281541495E-003
   6.25000000000000       3.770479788092331E-003
   6.30000000000000       3.727971750060698E-003
   6.35000000000000       3.685966284007507E-003
   6.40000000000000       3.644457684161332E-003
   6.45000000000000       3.603441450704266E-003
   6.50000000000000       3.562911480118296E-003
   6.55000000000000       3.522861135632702E-003
   6.60000000000000       3.483283155936763E-003
   6.65000000000000       3.444169121535780E-003
   6.70000000000000       3.405513232690080E-003
   6.75000000000000       3.367307566643496E-003
   6.80000000000000       3.329544805824474E-003
   6.85000000000000       3.292218894339739E-003
   6.90000000000000       3.255325015526234E-003
   6.95000000000000       3.218856787232015E-003
   7.00000000000000       3.182809057213353E-003
   7.05000000000000       3.147176547780860E-003
   7.10000000000000       3.111953063832313E-003
   7.15000000000000       3.077131293788536E-003
   7.20000000000000       3.042704973500394E-003
   7.25000000000000       3.008669349664434E-003
   7.30000000000000       2.975016809644567E-003
   7.35000000000000       2.941740742440380E-003
   7.40000000000000       2.908833388232477E-003
   7.45000000000000       2.876286399433637E-003
   7.50000000000000       2.844092184433862E-003
   7.55000000000000       2.812244031393037E-003
   7.60000000000000       2.780735755159411E-003
   7.65000000000000       2.749561430413121E-003
   7.70000000000000       2.718714482783772E-003
   7.75000000000000       2.688190188325603E-003
   7.80000000000000       2.657984820625319E-003
   7.85000000000000       2.628095230065394E-003
   7.90000000000000       2.598519891518877E-003
   7.95000000000000       2.569255149958197E-003
   8.00000000000000       2.540296504618824E-003
   8.05000000000000       2.511638121058880E-003
   8.10000000000000       2.483274502518946E-003
   8.15000000000000       2.455200676370996E-003
   8.20000000000000       2.427409986308411E-003
   8.25000000000000       2.399895391577287E-003
   8.30000000000000       2.372653112144714E-003
   8.35000000000000       2.345678954501151E-003
   8.40000000000000       2.318968354559426E-003
   8.45000000000000       2.292516707708219E-003
   8.50000000000000       2.266320296188162E-003
   8.55000000000000       2.240378117930296E-003
   8.60000000000000       2.214689126220396E-003
   8.65000000000000       2.189252433852176E-003
   8.70000000000000       2.164067199865333E-003
   8.75000000000000       2.139130388397389E-003
   8.80000000000000       2.114438948027424E-003
   8.85000000000000       2.089988865138313E-003
   8.90000000000000       2.065777445760793E-003
   8.95000000000000       2.041801903166347E-003
   9.00000000000000       2.018059456130202E-003
   9.05000000000000       1.994548017842694E-003
   9.10000000000000       1.971266431301022E-003
   9.15000000000000       1.948214032347927E-003
   9.20000000000000       1.925389508152815E-003
   9.25000000000000       1.902790661994999E-003
   9.30000000000000       1.880414325958198E-003
   9.35000000000000       1.858256644594258E-003
   9.40000000000000       1.836312498991662E-003
   9.45000000000000       1.814577921496413E-003
   9.50000000000000       1.793048407533355E-003
   9.55000000000000       1.771721860120747E-003
   9.60000000000000       1.750596692709421E-003
   9.65000000000000       1.729670974843168E-003
   9.70000000000000       1.708944072769278E-003
   9.75000000000000       1.688416334367114E-003
   9.80000000000000       1.668087004950138E-003
   9.85000000000000       1.647956247742891E-003
   9.90000000000000       1.628023322623277E-003
   9.95000000000000       1.608286703644790E-003
   10.0000000000000       1.588744276453110E-003
   10.0500000000000       1.569390372876288E-003
   10.1000000000000       1.550221022514954E-003
   10.1500000000000       1.531231034852538E-003
   10.2000000000000       1.512416749399319E-003
   10.2500000000000       1.493776397917868E-003
   10.3000000000000       1.475307424621021E-003
   10.3500000000000       1.457006850837552E-003
   10.4000000000000       1.438873176945387E-003
   10.4500000000000       1.420908086456962E-003
   10.5000000000000       1.403115134865151E-003
   10.5500000000000       1.385497130424203E-003
   10.6000000000000       1.368057043928874E-003
   10.6500000000000       1.350795082301063E-003
   10.7000000000000       1.333712488064714E-003
   10.7500000000000       1.316809006217867E-003
   10.8000000000000       1.300083115428553E-003
   10.8500000000000       1.283532636847015E-003
   10.9000000000000       1.267155095827266E-003
   10.9500000000000       1.250949192968414E-003
   11.0000000000000       1.234913196389762E-003
   11.0500000000000       1.219044515819066E-003
   11.1000000000000       1.203340217580629E-003
   11.1500000000000       1.187798610064199E-003
   11.2000000000000       1.172417339975988E-003
   11.2500000000000       1.157196221848811E-003
   11.3000000000000       1.142133943017713E-003
   11.3500000000000       1.127230493208762E-003
   11.4000000000000       1.112485552653000E-003
   11.4500000000000       1.097895882980055E-003
   11.5000000000000       1.083457912177666E-003
   11.5500000000000       1.069167935968278E-003
   11.6000000000000       1.055023356010253E-003
   11.6500000000000       1.041019589292924E-003
   11.7000000000000       1.027152449568085E-003
   11.7500000000000       1.013418767726700E-003
   11.8000000000000       9.998167663334062E-004
   11.8500000000000       9.863450183617577E-004
   11.9000000000000       9.729998097711046E-004
   11.9500000000000       9.597765567632718E-004
   12.0000000000000       9.466733432165351E-004
   12.0500000000000       9.336908799153601E-004
   12.1000000000000       9.208298957004066E-004
   12.1500000000000       9.080896486237933E-004
   12.2000000000000       8.954700661276175E-004
   12.2500000000000       8.829718256260591E-004
   12.3000000000000       8.705940128733991E-004
   12.3500000000000       8.583365694398269E-004
   12.4000000000000       8.461983882242355E-004
   12.4500000000000       8.341789515654095E-004
   12.5000000000000       8.222794715595384E-004
   12.5500000000000       8.104997437171400E-004
   12.6000000000000       7.988390967804486E-004
   12.6500000000000       7.872989214155869E-004
   12.7000000000000       7.758805257647206E-004
   12.7500000000000       7.645868027550758E-004
   12.8000000000000       7.534192955921105E-004
   12.8500000000000       7.423788593856375E-004
   12.9000000000000       7.314637015233664E-004
   12.9500000000000       7.206726163932624E-004
   13.0000000000000       7.100037113692785E-004
   13.0500000000000       6.994541560767260E-004
   13.1000000000000       6.890230133026312E-004
   13.1500000000000       6.787076728813272E-004
   13.2000000000000       6.685061854765886E-004
   13.2500000000000       6.584182061899263E-004
   13.3000000000000       6.484443960828959E-004
   13.3500000000000       6.385868320042328E-004
   13.4000000000000       6.288470423916540E-004
   13.4500000000000       6.192250558275432E-004
   13.5000000000000       6.097203712606455E-004
   13.5500000000000       6.003299592041187E-004
   13.6000000000000       5.910529607190228E-004
   13.6500000000000       5.818896214008942E-004
   13.7000000000000       5.728406993531761E-004
   13.7500000000000       5.639051195335250E-004
   13.8000000000000       5.550820616932764E-004
   13.8500000000000       5.463703644405274E-004
   13.9000000000000       5.377680360907375E-004
   13.9500000000000       5.292711793203577E-004
   14.0000000000000       5.208759419311920E-004
   14.0500000000000       5.125796756001440E-004
   14.1000000000000       5.043804016819686E-004
   14.1500000000000       4.962760211686048E-004
   14.2000000000000       4.882641445283547E-004
   14.2500000000000       4.803428975598525E-004
   14.3000000000000       4.725118891676164E-004
   14.3500000000000       4.647670643121285E-004
   14.4000000000000       4.571050079158275E-004
   14.4500000000000       4.495217319911226E-004
   14.5000000000000       4.420154201651684E-004
   14.5500000000000       4.345858804104494E-004
   14.6000000000000       4.272357059274780E-004
   14.6500000000000       4.199649524261687E-004
   14.7000000000000       4.127720388864942E-004
   14.7500000000000       4.056529529953427E-004
   14.8000000000000       3.986035163205252E-004
   14.8500000000000       3.916192819186237E-004
   14.9000000000000       3.846960238595402E-004
   14.9500000000000       3.778303316107165E-004
   15.0000000000000       3.710184938248918E-004
   15.0500000000000       3.642586872822623E-004
   15.1000000000000       3.575484808767947E-004
   15.1500000000000       3.508865013609019E-004
   15.2000000000000       3.442709954551073E-004
   15.2500000000000       3.377020638238433E-004
   15.3000000000000       3.311799322889760E-004
   15.3500000000000       3.247047820554923E-004
   15.4000000000000       3.182753591826288E-004
   15.4500000000000       3.118922095122886E-004
   15.5000000000000       3.055567844047273E-004
   15.5500000000000       2.992689775995067E-004
   15.6000000000000       2.930279871296566E-004
   15.6500000000000       2.868346457330536E-004
   15.7000000000000       2.806891896874272E-004
   15.7500000000000       2.745900066469426E-004
   15.8000000000000       2.685355632048342E-004
   15.8500000000000       2.625254789957896E-004
   15.9000000000000       2.565578998034674E-004
   15.9500000000000       2.506307381970167E-004
   16.0000000000000       2.447423886356090E-004
   16.0500000000000       2.388907188621221E-004
   16.1000000000000       2.330757159010249E-004
   16.1500000000000       2.272996995667803E-004
   16.2000000000000       2.215640260461304E-004
   16.2500000000000       2.158719282993639E-004
   16.3000000000000       2.102280915894976E-004
   16.3500000000000       2.046384273628620E-004
   16.4000000000000       1.991070032031649E-004
   16.4500000000000       1.936380181048062E-004
   16.5000000000000       1.882366165574202E-004
   16.5500000000000       1.829067427624606E-004
   16.6000000000000       1.776516593081503E-004
   16.6500000000000       1.724743518155508E-004
   16.7000000000000       1.673770186695132E-004
   16.7500000000000       1.623601971128775E-004
   16.8000000000000       1.574227740382331E-004
   16.8500000000000       1.525645639144325E-004
   16.9000000000000       1.477845212844713E-004
   16.9500000000000       1.430829960959477E-004
   17.0000000000000       1.384594778415024E-004
   17.0500000000000       1.339140715823961E-004
   17.1000000000000       1.294451524617490E-004
   17.1500000000000       1.250519875837239E-004
   17.2000000000000       1.207330560789453E-004
   17.2500000000000       1.164849056460761E-004
   17.3000000000000       1.123067638835539E-004
   17.3500000000000       1.082000178561898E-004
   17.4000000000000       1.041670037478047E-004
   17.4500000000000       1.002114289032630E-004
   17.5000000000000       9.633402243269449E-005
   17.5500000000000       9.253367338607030E-005
   17.6000000000000       8.880861346802583E-005
   17.6500000000000       8.515583648803527E-005
   17.7000000000000       8.157208040865684E-005
   17.7500000000000       7.805485998488693E-005
   17.8000000000000       7.460138247065299E-005
   17.8500000000000       7.120885690553580E-005
   17.9000000000000       6.787514369201224E-005
   17.9500000000000       6.459956511738414E-005
   18.0000000000000       6.137958783802394E-005
   18.0500000000000       5.821471946065386E-005
   18.1000000000000       5.510489825861109E-005
   18.1500000000000       5.205060397107151E-005
   18.2000000000000       4.905280799953150E-005
   18.2500000000000       4.610852326881328E-005
   18.3000000000000       4.321507266804115E-005
   18.3500000000000       4.037014468576515E-005
   18.4000000000000       3.757282365487164E-005
   18.4500000000000       3.482365637915784E-005
   18.5000000000000       3.212151285366412E-005
   18.5500000000000       2.946573253441868E-005
   18.6000000000000       2.685421492144104E-005
   18.6500000000000       2.428542978601349E-005
   18.7000000000000       2.175813422321829E-005
   18.7500000000000       1.926777817206438E-005
   18.8000000000000       1.681201129075847E-005
   18.8500000000000       1.438859606488009E-005
   18.9000000000000       1.199669883337523E-005
   18.9500000000000       9.636833360910076E-006
   19.0000000000000       7.311669666739028E-006
   19.0500000000000       5.023213541922786E-006
   19.1000000000000       2.771516006346456E-006
   19.1500000000000       5.570934534959607E-007
   19.2000000000000      -1.620710003504060E-006
   19.2500000000000      -3.763167315403101E-006
   19.3000000000000      -5.872353145901411E-006
   19.3500000000000      -7.948744803369652E-006
   19.4000000000000      -9.992989628607083E-006
   19.4500000000000      -1.200662268924379E-005
   19.5000000000000      -1.399173344629817E-005
   19.5500000000000      -1.595166008430387E-005
   19.6000000000000      -1.788792521104025E-005
   19.6500000000000      -1.980354115409041E-005
   19.7000000000000      -2.170279573141232E-005
   19.7500000000000      -2.358868885916073E-005
   19.8000000000000      -2.546130402348795E-005
   19.8500000000000      -2.732116106336544E-005
   19.9000000000000      -2.916918048462545E-005
   19.9500000000000      -3.100521414825485E-005
   20.0000000000000      -3.282954309466929E-005
   20.0500000000000      -3.464222285971108E-005
   20.1000000000000      -3.644194389763900E-005
   20.1500000000000      -3.822825869919541E-005
   20.2000000000000      -3.999919188077541E-005
   20.2500000000000      -4.174976142886222E-005
   20.3000000000000      -4.347763608328680E-005
   20.3500000000000      -4.518322795821978E-005
   20.4000000000000      -4.686537304672490E-005
   20.4500000000000      -4.852258277729492E-005
   20.5000000000000      -5.015189704901026E-005
   20.5500000000000      -5.175102977080052E-005
   20.6000000000000      -5.331633517353184E-005
   20.6500000000000      -5.484478171574927E-005
   20.7000000000000      -5.633409433358570E-005
   20.7500000000000      -5.778198858614223E-005
   20.8000000000000      -5.918552238144949E-005
   20.8500000000000      -6.054413560223964E-005
   20.9000000000000      -6.185779267463429E-005
   20.9500000000000      -6.312822910939902E-005
   21.0000000000000      -6.435774475970892E-005
   21.0500000000000      -6.554941314200211E-005
   21.1000000000000      -6.670465779695565E-005
   21.1500000000000      -6.782481910933058E-005
   21.2000000000000      -6.891155019287663E-005
   21.2500000000000      -6.996741325320263E-005
   21.3000000000000      -7.099233788402023E-005
   21.3500000000000      -7.198698853992251E-005
   21.4000000000000      -7.295198203036721E-005
   21.4500000000000      -7.388844491639887E-005
   21.5000000000000      -7.479713520188222E-005
   21.5500000000000      -7.567821943480700E-005
   21.6000000000000      -7.653018314626753E-005
   21.6500000000000      -7.735112390393701E-005
   21.7000000000000      -7.813793041030376E-005
   21.7500000000000      -7.888841810834366E-005
   21.8000000000000      -7.960247650998067E-005
   21.8500000000000      -8.028002397199507E-005
   21.9000000000000      -8.091966172592951E-005
   21.9500000000000      -8.152098581258356E-005
   22.0000000000000      -8.208280168056163E-005
   22.0500000000000      -8.260400837904039E-005
   22.1000000000000      -8.308274859046353E-005
   22.1500000000000      -8.351484727056477E-005
   22.2000000000000      -8.389807709022116E-005
   22.2500000000000      -8.423109530815464E-005
   22.3000000000000      -8.451199484791804E-005
   22.3500000000000      -8.473906305960283E-005
   22.4000000000000      -8.491093113175402E-005
   22.4500000000000      -8.502594787637663E-005
   22.5000000000000      -8.508272995772080E-005
   22.5500000000000      -8.508215440130952E-005
   22.6000000000000      -8.502681176806186E-005
   22.6500000000000      -8.492249012327417E-005
   22.7000000000000      -8.477618580493710E-005
   22.7500000000000      -8.459575881779744E-005
   22.8000000000000      -8.438706534832825E-005
   22.8500000000000      -8.415506461736683E-005
   22.9000000000000      -8.390346819693074E-005
   22.9500000000000      -8.363868855458066E-005
   23.0000000000000      -8.336422378308556E-005
   23.0500000000000      -8.308238716857667E-005
   23.1000000000000      -8.279438850497001E-005
   23.1500000000000      -8.249899536628350E-005
   23.2000000000000      -8.219509921209697E-005
   23.2500000000000      -8.188199697385922E-005
   23.3000000000000      -8.155901809447435E-005
   23.3500000000000      -8.122648341598400E-005
   23.4000000000000      -8.088521604609442E-005
   23.4500000000000      -8.053741609687243E-005
   23.5000000000000      -8.018347177414403E-005
   23.5500000000000      -7.982471933667836E-005
   23.6000000000000      -7.946223418177830E-005
   23.6500000000000      -7.909765432994246E-005
   23.7000000000000      -7.873205843606403E-005
   23.7500000000000      -7.836925309429024E-005
   23.8000000000000      -7.801435892748541E-005
   23.8500000000000      -7.767026449772728E-005
   23.9000000000000      -7.733826438415449E-005
   23.9500000000000      -7.701828325284460E-005
   24.0000000000000      -7.670828573880436E-005
   24.0500000000000      -7.640798147754925E-005
   24.1000000000000      -7.611959558180969E-005
   24.1500000000000      -7.584575800899406E-005
   24.2000000000000      -7.558554346377718E-005
   24.2500000000000      -7.533852360886741E-005
   24.3000000000000      -7.510333089260887E-005
   24.3500000000000      -7.487892131475161E-005
   24.4000000000000      -7.466416418374466E-005
   24.4500000000000      -7.445530594155809E-005
   24.5000000000000      -7.424916920719341E-005
   24.5500000000000      -7.404232187160254E-005
   24.6000000000000      -7.383299224997500E-005
   24.6500000000000      -7.361893717925888E-005
   24.7000000000000      -7.340075297748990E-005
   24.7500000000000      -7.317960946601906E-005
   24.8000000000000      -7.295527390663096E-005
   24.8500000000000      -7.272558520867716E-005
   24.9000000000000      -7.248938966033345E-005
   24.9500000000000      -7.224408356040364E-005
   25.0000000000000      -7.199086628989436E-005
   25.0500000000000      -7.173069838949968E-005
   25.1000000000000      -7.146531994382612E-005
   25.1500000000000      -7.119646661436705E-005
   25.2000000000000      -7.092809531517663E-005
   25.2500000000000      -7.066435481193009E-005
   25.3000000000000      -7.040737425308660E-005
   25.3500000000000      -7.015859901862388E-005
   25.4000000000000      -6.991891524858706E-005
   25.4500000000000      -6.968778542772412E-005
   25.5000000000000      -6.946270806528785E-005
   25.5500000000000      -6.924007731399720E-005
   25.6000000000000      -6.901765070477207E-005
   25.6500000000000      -6.879287165079294E-005
   25.7000000000000      -6.856327536773900E-005
   25.7500000000000      -6.832696581547817E-005
   25.8000000000000      -6.808104427806421E-005
   25.8500000000000      -6.782433530350411E-005
   25.9000000000000      -6.755390322495844E-005
   25.9500000000000      -6.726901043131633E-005
   26.0000000000000      -6.696942123472322E-005
   26.0500000000000      -6.665516861079514E-005
   26.1000000000000      -6.632420872821068E-005
   26.1500000000000      -6.597691598226486E-005
   26.2000000000000      -6.561564339711030E-005
   26.2500000000000      -6.524326789151007E-005
   26.3000000000000      -6.486481679732229E-005
   26.3500000000000      -6.448501120898559E-005
   26.4000000000000      -6.410806491439561E-005
   26.4500000000000      -6.373734068647360E-005
   26.5000000000000      -6.337582671529607E-005
   26.5500000000000      -6.302583191689803E-005
   26.6000000000000      -6.268964486294461E-005
   26.6500000000000      -6.237027949416318E-005
   26.7000000000000      -6.206732718040744E-005
   26.7500000000000      -6.178208419411854E-005
   26.8000000000000      -6.151502954843240E-005
   26.8500000000000      -6.126485329610862E-005
   26.9000000000000      -6.103150898505107E-005
   26.9500000000000      -6.081240324405744E-005
   27.0000000000000      -6.060337285676298E-005
   27.0500000000000      -6.040063335067563E-005
   27.1000000000000      -6.020095596233157E-005
   27.1500000000000      -6.000252507103985E-005
   27.2000000000000      -5.980655434885859E-005
   27.2500000000000      -5.961322340951316E-005
   27.3000000000000      -5.942164916301601E-005
   27.3500000000000      -5.923160897861497E-005
   27.4000000000000      -5.904404315748617E-005
   27.4500000000000      -5.886250117259582E-005
   27.5000000000000      -5.868714254243639E-005
   27.5500000000000      -5.851866453475061E-005
   27.6000000000000      -5.836062132246541E-005
   27.6500000000000      -5.821297106946609E-005
   27.7000000000000      -5.807693569299008E-005
   27.7500000000000      -5.795252725207300E-005
   27.8000000000000      -5.783624599148276E-005
   27.8500000000000      -5.772390510433900E-005
   27.9000000000000      -5.761156721290449E-005
   27.9500000000000      -5.749557416541115E-005
   28.0000000000000      -5.737103305137462E-005
   28.0500000000000      -5.723409592286548E-005
   28.1000000000000      -5.708171498685408E-005
   28.1500000000000      -5.691223165816615E-005
   28.2000000000000      -5.672601212706913E-005
   28.2500000000000      -5.652442390160925E-005
   28.3000000000000      -5.630897305135099E-005
   28.3500000000000      -5.608136390726526E-005
   28.4000000000000      -5.584452647661029E-005
   28.4500000000000      -5.560039138871583E-005
   28.5000000000000      -5.534900738557910E-005
   28.5500000000000      -5.508946093958319E-005
   28.6000000000000      -5.482090499242352E-005
   28.6500000000000      -5.454215502960856E-005
   28.7000000000000      -5.425622975047307E-005
   28.7500000000000      -5.396689952768715E-005
   28.8000000000000      -5.367624481231457E-005
   28.8500000000000      -5.338328812195864E-005
   28.9000000000000      -5.308659160565797E-005
   28.9500000000000      -5.278650336984910E-005
   29.0000000000000      -5.248021777457844E-005
   29.0500000000000      -5.216688704499934E-005
   29.1000000000000      -5.184687040082348E-005
   29.1500000000000      -5.151886645379760E-005
   29.2000000000000      -5.118102089575283E-005
   29.2500000000000      -5.083125349795910E-005
   29.3000000000000      -5.046712877621903E-005
   29.3500000000000      -5.008828689644417E-005
   29.4000000000000      -4.969414679066889E-005
   29.4500000000000      -4.928312472709847E-005
   29.5000000000000      -4.885403372469338E-005
   29.5500000000000      -4.840552756728761E-005
   29.6000000000000      -4.793787455130505E-005
   29.6500000000000      -4.744990228090400E-005
   29.7000000000000      -4.694188280154735E-005
   29.7500000000000      -4.641535073929652E-005
   29.8000000000000      -4.587162691866978E-005
   29.8500000000000      -4.531288469846742E-005
   29.9000000000000      -4.474348441650946E-005
   29.9500000000000      -4.416666078574373E-005
   30.0000000000000      -4.358670270471282E-005
   30.0500000000000      -4.300742881225561E-005
   30.1000000000000      -4.243164689822025E-005
   30.1500000000000      -4.186083118809238E-005
   30.2000000000000      -4.129833025207324E-005
   30.2500000000000      -4.074979404519626E-005
   30.3000000000000      -4.021989995498758E-005
   30.3500000000000      -3.970933554937734E-005
   30.4000000000000      -3.921901075398615E-005
   30.4500000000000      -3.875063096762940E-005
   30.5000000000000      -3.830679269762751E-005
   30.5500000000000      -3.788832414383047E-005
   30.6000000000000      -3.749680435349364E-005
   30.6500000000000      -3.713306009938245E-005
   30.7000000000000      -3.679690988217949E-005
   30.7500000000000      -3.648500217496245E-005
   30.8000000000000      -3.619328247874676E-005
   30.8500000000000      -3.591900453395348E-005
   30.9000000000000      -3.565905598321348E-005
   30.9500000000000      -3.541103967989453E-005
   31.0000000000000      -3.517450642239743E-005
   31.0500000000000      -3.495248125134041E-005
   31.1000000000000      -3.474789943617545E-005
   31.1500000000000      -3.456320539732006E-005
   31.2000000000000      -3.439792857986576E-005
   31.2500000000000      -3.425064471812133E-005
   31.3000000000000      -3.411714306315080E-005
   31.3500000000000      -3.399404768070093E-005
   31.4000000000000      -3.387334101465982E-005
   31.4500000000000      -3.374775812078238E-005
   31.5000000000000      -3.361448270892390E-005
   31.5500000000000      -3.347184072617243E-005
   31.6000000000000      -3.332065309228362E-005
   31.6500000000000      -3.316025812851114E-005
   31.7000000000000      -3.299228059005798E-005
   31.7500000000000      -3.281666076417319E-005
   31.8000000000000      -3.263334879994879E-005
   31.8500000000000      -3.244172923815125E-005
   31.9000000000000      -3.223954070300600E-005
   31.9500000000000      -3.202624081296936E-005
   32.0000000000000      -3.180064606622639E-005
   32.0500000000000      -3.156233799065706E-005
   32.1000000000000      -3.131040326398775E-005
   32.1500000000000      -3.104415844999385E-005
   32.2000000000000      -3.076366976460219E-005
   32.2500000000000      -3.047013784400529E-005
   32.3000000000000      -3.016312579160821E-005
   32.3500000000000      -2.984314671517832E-005
   32.4000000000000      -2.950841041342907E-005
   32.4500000000000      -2.915662834704300E-005
   32.5000000000000      -2.878555350123647E-005
   32.5500000000000      -2.839580104473173E-005
   32.6000000000000      -2.798839555857527E-005
   32.6500000000000      -2.756766227695665E-005
   32.7000000000000      -2.713911662042244E-005
   32.7500000000000      -2.670828517277897E-005
   32.8000000000000      -2.627828425370828E-005
   32.8500000000000      -2.584901139468978E-005
   32.9000000000000      -2.542265862042186E-005
   32.9500000000000      -2.500207925334460E-005
   33.0000000000000      -2.458916252765063E-005
   33.0500000000000      -2.418345714561486E-005
   33.1000000000000      -2.378451374243300E-005
   33.1500000000000      -2.339097593995467E-005
   33.2000000000000      -2.300104711005425E-005
   33.2500000000000      -2.261518869084816E-005
   33.3000000000000      -2.223462915171942E-005
   33.3500000000000      -2.186149607582907E-005
   33.4000000000000      -2.149529001537323E-005
   33.4500000000000      -2.113454405436060E-005
   33.5000000000000      -2.077613912159530E-005
   33.5500000000000      -2.041752732437541E-005
   33.6000000000000      -2.005361990777596E-005
   33.6500000000000      -1.967988012384994E-005
   33.7000000000000      -1.929277648607945E-005
   33.7500000000000      -1.888803510159777E-005
   33.8000000000000      -1.846209585993816E-005
   33.8500000000000      -1.801164003779785E-005
   33.9000000000000      -1.753479189875201E-005
   33.9500000000000      -1.703060665162459E-005
   34.0000000000000      -1.649838020475556E-005
   34.0500000000000      -1.593695487575406E-005
   34.1000000000000      -1.534364282328455E-005
   34.1500000000000      -1.471755688825278E-005
   34.2000000000000      -1.405646125711527E-005
   34.2500000000000      -1.336119919451164E-005
   34.3000000000000      -1.263217807691472E-005
   34.3500000000000      -1.186892433795874E-005
   34.4000000000000      -1.107199083604321E-005
   34.4500000000000      -1.024296697374420E-005
   34.5000000000000      -9.382567148913559E-006
   34.5500000000000      -8.491784706774068E-006
   34.6000000000000      -7.574226060494635E-006
   34.6500000000000      -6.633014166556174E-006
   34.7000000000000      -5.671266316926810E-006
   34.7500000000000      -4.692371226698745E-006
   34.8000000000000      -3.701564876836296E-006
   34.8500000000000      -2.704731242812532E-006
   34.9000000000000      -1.707273316189070E-006
   34.9500000000000      -7.139381958486412E-007
   35.0000000000000       2.709238169048075E-007
   35.0500000000000       1.243205330879066E-006
   35.1000000000000       2.202232401027342E-006
   35.1500000000000       3.146396382361532E-006
   35.2000000000000       4.077020295792956E-006
   35.2500000000000       4.996217226713386E-006
   35.3000000000000       5.906013266960215E-006
   35.3500000000000       6.805757028503476E-006
   35.4000000000000       7.692963950791801E-006
   35.4500000000000       8.564657773115431E-006
   35.5000000000000       9.416973529456598E-006
   35.5500000000000       1.024734844661122E-005
   35.6000000000000       1.105281154031056E-005
   35.6500000000000       1.183053327299897E-005
   35.7000000000000       1.257787232498481E-005
   35.7500000000000       1.329195035243385E-005
   35.8000000000000       1.396960043178508E-005
   35.8500000000000       1.460875671835335E-005
   35.9000000000000       1.520769147131693E-005
   35.9500000000000       1.576565896519011E-005
   36.0000000000000       1.628063931660199E-005
   36.0500000000000       1.675051425254387E-005
   36.1000000000000       1.717618965272649E-005
   36.1500000000000       1.755967173826740E-005
   36.2000000000000       1.790371074600027E-005
   36.2500000000000       1.821045552187305E-005
   36.3000000000000       1.848151964693695E-005
   36.3500000000000       1.871853948958236E-005
   36.4000000000000       1.892033781207668E-005
   36.4500000000000       1.908466948575526E-005
   36.5000000000000       1.920761433861760E-005
   36.5500000000000       1.928453803359674E-005
   36.6000000000000       1.931439420334522E-005
   36.6500000000000       1.929750967089210E-005
   36.7000000000000       1.923457303858635E-005
   36.7500000000000       1.912343217488911E-005
   36.8000000000000       1.896280110720992E-005
   36.8500000000000       1.875110884856537E-005
   36.9000000000000       1.848598125846042E-005
   36.9500000000000       1.816468591494426E-005
   37.0000000000000       1.778590996308158E-005
   37.0500000000000       1.734724476430684E-005
   37.1000000000000       1.684573076253835E-005
   37.1500000000000       1.627929177022808E-005
   37.2000000000000       1.564529980035928E-005
   37.2500000000000       1.494363076219056E-005
   37.3000000000000       1.417528960436759E-005
   37.3500000000000       1.334226057428902E-005
   37.4000000000000       1.244907709079578E-005
   37.4500000000000       1.150191402355221E-005
   37.5000000000000       1.050765898398080E-005
   37.5500000000000       9.472899398726658E-006
   37.6000000000000       8.402206083708623E-006
   37.6500000000000       7.299369285804450E-006
   37.7000000000000       6.167884226996139E-006
   37.7500000000000       5.009196309605360E-006
   37.8000000000000       3.826120715091715E-006
   37.8500000000000       2.621422739231888E-006
   37.9000000000000       1.396888566179024E-006
   37.9500000000000       1.540092352964566E-007
   38.0000000000000      -1.104945741859949E-006
   38.0500000000000      -2.374764139387600E-006
   38.1000000000000      -3.651100537800562E-006
   38.1500000000000      -4.931257413249010E-006
   38.2000000000000      -6.211834441304611E-006
   38.2500000000000      -7.489521252080696E-006
   38.3000000000000      -8.758309637954887E-006
   38.3500000000000      -1.001291044002386E-005
   38.4000000000000      -1.124706533884315E-005
   38.4500000000000      -1.245177854704224E-005
   38.5000000000000      -1.361806152820085E-005
   38.5500000000000      -1.473729252268255E-005
   38.6000000000000      -1.580217379166541E-005
   38.6500000000000      -1.680775212040353E-005
   38.7000000000000      -1.775184402215647E-005
   38.7500000000000      -1.863363520665951E-005
   38.8000000000000      -1.945608707296863E-005
   38.8500000000000      -2.022552943111745E-005
   38.9000000000000      -2.094985024189647E-005
   38.9500000000000      -2.163675721651710E-005
   39.0000000000000      -2.229443806255240E-005
   39.0500000000000      -2.293009757375930E-005
   39.1000000000000      -2.354913018751480E-005
   39.1500000000000      -2.415427024709215E-005
   39.2000000000000      -2.474361828450052E-005
   39.2500000000000      -2.531759154472665E-005
   39.3000000000000      -2.587619508386848E-005
   39.3500000000000      -2.641972320444955E-005
   39.4000000000000      -2.694732758115628E-005
   39.4500000000000      -2.745990716191162E-005
   39.5000000000000      -2.795576928852557E-005
   39.5500000000000      -2.843178870484024E-005
   39.6000000000000      -2.888602941356487E-005
   39.6500000000000      -2.931770785168540E-005
   39.7000000000000      -2.972487067267314E-005
   39.7500000000000      -3.010607607903061E-005
   39.8000000000000      -3.046060973956022E-005
   39.8500000000000      -3.078616241092090E-005
   39.9000000000000      -3.108127535322732E-005
   39.9500000000000      -3.134258418754142E-005
   40.0000000000000      -3.156726090322085E-005
   40.0500000000000      -3.175465439564468E-005
   40.1000000000000      -3.190564174135962E-005
   40.1500000000000      -3.202118118587976E-005
   40.2000000000000      -3.210106154504353E-005
   40.2500000000000      -3.214737076157515E-005
   40.3000000000000      -3.216395598907254E-005
   40.3500000000000      -3.215501755108747E-005
   40.4000000000000      -3.212312279396201E-005
   40.4500000000000      -3.206784222364475E-005
   40.5000000000000      -3.198736724552224E-005
   40.5500000000000      -3.187987537641938E-005
   40.6000000000000      -3.174393234046268E-005
   40.6500000000000      -3.157921879531648E-005
   40.7000000000000      -3.138502456056812E-005
   40.7500000000000      -3.116283594763347E-005
   40.8000000000000      -3.091379082964107E-005
   40.8500000000000      -3.063963389091285E-005
   40.9000000000000      -3.034395273185516E-005
   40.9500000000000      -3.003031991307451E-005
   41.0000000000000      -2.970209467736596E-005
   41.0500000000000      -2.936456504418083E-005
   41.1000000000000      -2.901911354938423E-005
   41.1500000000000      -2.866631343691067E-005
   41.2000000000000      -2.830763636044976E-005
   41.2500000000000      -2.794562109781052E-005
   41.3000000000000      -2.758282488478554E-005
   41.3500000000000      -2.721916422454988E-005
   41.4000000000000      -2.685431884023854E-005
   41.4500000000000      -2.648740742647774E-005
   41.5000000000000      -2.611573325110863E-005
   41.5500000000000      -2.573690944445009E-005
   41.6000000000000      -2.534845945929320E-005
   41.6500000000000      -2.495216781201915E-005
   41.7000000000000      -2.454862700542247E-005
   41.7500000000000      -2.413982444521980E-005
   41.8000000000000      -2.372778867524514E-005
   41.8500000000000      -2.331572403376765E-005
   41.9000000000000      -2.290593626605867E-005
   41.9500000000000      -2.250097869327834E-005
   42.0000000000000      -2.210675186532633E-005
   42.0500000000000      -2.172855381688154E-005
   42.1000000000000      -2.137085131477365E-005
   42.1500000000000      -2.103709531897298E-005
   42.2000000000000      -2.073218487948041E-005
   42.2500000000000      -2.045945142961228E-005
   42.3000000000000      -2.022076510452571E-005
   42.3500000000000      -2.001823708098778E-005
   42.4000000000000      -1.985220320122287E-005
   42.4500000000000      -1.972367027602969E-005
   42.5000000000000      -1.963283305350363E-005
   42.5500000000000      -1.957847419089250E-005
   42.6000000000000      -1.955671542498138E-005
   42.6500000000000      -1.956575885282461E-005
   42.7000000000000      -1.960512074764306E-005
   42.7500000000000      -1.967439602045034E-005
   42.8000000000000      -1.977575990402866E-005
   42.8500000000000      -1.991126539131631E-005
   42.9000000000000      -2.008077449738540E-005
   42.9500000000000      -2.028303494051128E-005
   43.0000000000000      -2.051721718295639E-005
   43.0500000000000      -2.078037380797221E-005
   43.1000000000000      -2.106873067775514E-005
   43.1500000000000      -2.137685998848600E-005
   43.2000000000000      -2.170056258299009E-005
   43.2500000000000      -2.203996500164737E-005
   43.3000000000000      -2.239740650720318E-005
   43.3500000000000      -2.277570015509791E-005
   43.4000000000000      -2.317610516337603E-005
   43.4500000000000      -2.360052461412434E-005
   43.5000000000000      -2.405115355751660E-005
   43.5500000000000      -2.452903201932245E-005
   43.6000000000000      -2.503355757837566E-005
   43.6500000000000      -2.556400549293702E-005
   43.7000000000000      -2.612186918543185E-005
   43.7500000000000      -2.670500153880728E-005
   43.8000000000000      -2.730975304655727E-005
   43.8500000000000      -2.793274788770881E-005
   43.9000000000000      -2.857033841521893E-005
   43.9500000000000      -2.921968695228252E-005
   44.0000000000000      -2.987903525128316E-005
   44.0500000000000      -3.054673841615170E-005
   44.1000000000000      -3.122214103990224E-005
   44.1500000000000      -3.190646335592218E-005
   44.2000000000000      -3.260328018748479E-005
   44.2500000000000      -3.331486176729788E-005
   44.3000000000000      -3.404187758040861E-005
   44.3500000000000      -3.478736374751420E-005
   44.4000000000000      -3.555259185386694E-005
   44.4500000000000      -3.633722155824591E-005
   44.5000000000000      -3.714134801350804E-005
   44.5500000000000      -3.796423768692775E-005
   44.6000000000000      -3.880296286463043E-005
   44.6500000000000      -3.965299332622730E-005
   44.7000000000000      -4.050966014481678E-005
   44.7500000000000      -4.136823684718696E-005
   44.8000000000000      -4.222645268388088E-005
   44.8500000000000      -4.308433558835248E-005
   44.9000000000000      -4.394176240834106E-005
   44.9500000000000      -4.479770853581652E-005
   45.0000000000000      -4.565247927520357E-005
   45.0500000000000      -4.650579276347888E-005
   45.1000000000000      -4.735548117116712E-005
   45.1500000000000      -4.819906841823384E-005
   45.2000000000000      -4.903492916067378E-005
   45.2500000000000      -4.985865259228716E-005
   45.3000000000000      -5.066551168162400E-005
   45.3500000000000      -5.145119769719282E-005
   45.4000000000000      -5.221303888730485E-005
   45.4500000000000      -5.294575892200453E-005
   45.5000000000000      -5.364647251596426E-005
   45.5500000000000      -5.431190778115111E-005
   45.6000000000000      -5.493859141652952E-005
   45.6500000000000      -5.552516081072842E-005
   45.7000000000000      -5.607119474290503E-005
   45.7500000000000      -5.657699892735660E-005
   45.8000000000000      -5.704317778739092E-005
   45.8500000000000      -5.747103973595917E-005
   45.9000000000000      -5.785988901897531E-005
   45.9500000000000      -5.820953035315282E-005
   46.0000000000000      -5.851726772783488E-005
   46.0500000000000      -5.877993705517567E-005
   46.1000000000000      -5.899480584466487E-005
   46.1500000000000      -5.916058706491194E-005
   46.2000000000000      -5.927877928745753E-005
   46.2500000000000      -5.935015923645674E-005
   46.3000000000000      -5.937707558614867E-005
   46.3500000000000      -5.936322375719356E-005
   46.4000000000000      -5.931403398437386E-005
   46.4500000000000      -5.923653768906454E-005
   46.5000000000000      -5.913647230307341E-005
   46.5500000000000      -5.901732675656683E-005
   46.6000000000000      -5.888336792599718E-005
   46.6500000000000      -5.873788225427631E-005
   46.7000000000000      -5.858409369836836E-005
   46.7500000000000      -5.842626248631629E-005
   46.8000000000000      -5.827058845318686E-005
   46.8500000000000      -5.812000779305381E-005
   46.9000000000000      -5.798005573574981E-005
   46.9500000000000      -5.785318261878440E-005
   47.0000000000000      -5.774046697016763E-005
   47.0500000000000      -5.764318520562256E-005
   47.1000000000000      -5.756123676299376E-005
   47.1500000000000      -5.749502081365383E-005
   47.2000000000000      -5.744444814617754E-005
   47.2500000000000      -5.741032841094590E-005
   47.3000000000000      -5.739025765936019E-005
   47.3500000000000      -5.738023173238159E-005
   47.4000000000000      -5.737824678235349E-005
   47.4500000000000      -5.738141993065731E-005
   47.5000000000000      -5.738989867867317E-005
   47.5500000000000      -5.740118026261325E-005
   47.6000000000000      -5.741027207853687E-005
   47.6500000000000      -5.741287077818002E-005
   47.7000000000000      -5.740450429779926E-005
   47.7500000000000      -5.738251659626341E-005
   47.8000000000000      -5.734722205731486E-005
   47.8500000000000      -5.729924089174140E-005
   47.9000000000000      -5.723896543821194E-005
   47.9500000000000      -5.716661284536267E-005
   48.0000000000000      -5.708261694223069E-005
   48.0500000000000      -5.698891289564337E-005
   48.1000000000000      -5.688522388218447E-005
   48.1500000000000      -5.677318036491169E-005
   48.2000000000000      -5.665377763647933E-005
   48.2500000000000      -5.652944726288461E-005
   48.3000000000000      -5.640513531979153E-005
   48.3500000000000      -5.628748938388163E-005
   48.4000000000000      -5.617915030784286E-005
   48.4500000000000      -5.607941775566462E-005
   48.5000000000000      -5.598817282988493E-005
   48.5500000000000      -5.590562945676086E-005
   48.6000000000000      -5.583018423579517E-005
   48.6500000000000      -5.575937371045522E-005
   48.7000000000000      -5.569099251191906E-005
   48.7500000000000      -5.562418956746240E-005
   48.8000000000000      -5.555968661829645E-005
   48.8500000000000      -5.549906542698744E-005
   48.9000000000000      -5.544444558185835E-005
   48.9500000000000      -5.539765030151337E-005
   49.0000000000000      -5.536247162735158E-005
   49.0500000000000      -5.533970393240068E-005
   49.1000000000000      -5.533033017839342E-005
   49.1500000000000      -5.533615203584442E-005
   49.2000000000000      -5.535706178527750E-005
   49.2500000000000      -5.539288682276011E-005
   49.3000000000000      -5.544365095558789E-005
   49.3500000000000      -5.550812332869238E-005
   49.4000000000000      -5.558292719087934E-005
   49.4500000000000      -5.566523551150672E-005
   49.5000000000000      -5.575253535340731E-005
   49.5500000000000      -5.584130141773625E-005
   49.6000000000000      -5.592864276841869E-005
   49.6500000000000      -5.601388435580139E-005
   49.7000000000000      -5.609714819135096E-005
   49.7500000000000      -5.618098214492643E-005
   49.8000000000000      -5.626855588207351E-005
   49.8500000000000      -5.636066128371103E-005
   49.9000000000000      -5.645843882519149E-005
   49.9500000000000      -5.656310785871874E-005
   50.0000000000000      -5.667772503145909E-005
   50.0500000000000      -5.680498451601080E-005
   50.1000000000000      -5.694473600507938E-005
   50.1500000000000      -5.709883164945605E-005
   50.2000000000000      -5.726925081389308E-005
   50.2500000000000      -5.745442410789704E-005
   50.3000000000000      -5.765352275431282E-005
   50.3500000000000      -5.786445822126645E-005
   50.4000000000000      -5.808524810010629E-005
   50.4500000000000      -5.831720506717831E-005
   50.5000000000000      -5.856088008703712E-005
   50.5500000000000      -5.881698093677133E-005
   50.6000000000000      -5.908541492663311E-005
   50.6500000000000      -5.936806253396411E-005
   50.7000000000000      -5.966830163098932E-005
   50.7500000000000      -5.998670144852320E-005
   50.8000000000000      -6.032304586776586E-005
   50.8500000000000      -6.067443136746139E-005
   50.9000000000000      -6.103679716464022E-005
   50.9500000000000      -6.140668101909622E-005
   51.0000000000000      -6.178326650617349E-005
   51.0500000000000      -6.216481505802725E-005
   51.1000000000000      -6.255000535352489E-005
   51.1500000000000      -6.293718960530014E-005
   51.2000000000000      -6.332527505303529E-005
   51.2500000000000      -6.371111025918953E-005
   51.3000000000000      -6.409449888241762E-005
   51.3500000000000      -6.447791721435865E-005
   51.4000000000000      -6.486180209065163E-005
   51.4500000000000      -6.524585755299135E-005
   51.5000000000000      -6.562961622563178E-005
   51.5500000000000      -6.601263568682172E-005
   51.6000000000000      -6.639319639103610E-005
   51.6500000000000      -6.676966851838546E-005
   51.7000000000000      -6.714110503236093E-005
   51.7500000000000      -6.750567266037697E-005
   51.8000000000000      -6.786057662928693E-005
   51.8500000000000      -6.820250851887208E-005
   51.9000000000000      -6.852980320775497E-005
   51.9500000000000      -6.884051947459127E-005
   52.0000000000000      -6.913433818660121E-005
   52.0500000000000      -6.940935743793546E-005
   52.1000000000000      -6.966621171027138E-005
   52.1500000000000      -6.990574213325253E-005
   52.2000000000000      -7.012810816084235E-005
   52.2500000000000      -7.033452546970787E-005
   52.3000000000000      -7.052551650039904E-005
   52.3500000000000      -7.070249021549361E-005
   52.4000000000000      -7.086711533641289E-005
   52.4500000000000      -7.102032520130911E-005
   52.5000000000000      -7.116257716835701E-005
   52.5500000000000      -7.129354331127216E-005
   52.6000000000000      -7.141261969378073E-005
   52.6500000000000      -7.151864592762329E-005
   52.7000000000000      -7.161272759472364E-005
   52.7500000000000      -7.169452252147927E-005
   52.8000000000000      -7.176210929151821E-005
   52.8500000000000      -7.181617896029913E-005
   52.9000000000000      -7.185741405899953E-005
   52.9500000000000      -7.188794850428917E-005
   53.0000000000000      -7.191055889434183E-005
   53.0500000000000      -7.192912574053781E-005
   53.1000000000000      -7.194582589408496E-005
   53.1500000000000      -7.196357349699798E-005
   53.2000000000000      -7.198733429002646E-005
   53.2500000000000      -7.202024824829354E-005
   53.3000000000000      -7.206578612573358E-005
   53.3500000000000      -7.212583764741647E-005
   53.4000000000000      -7.220088190073856E-005
   53.4500000000000      -7.229036985613887E-005
   53.5000000000000      -7.239487284750670E-005
   53.5500000000000      -7.251622586277864E-005
   53.6000000000000      -7.265781157411379E-005
   53.6500000000000      -7.282166464848202E-005
   53.7000000000000      -7.301111063943488E-005
   53.7500000000000      -7.322856885194840E-005
   53.8000000000000      -7.347836721871959E-005
   53.8500000000000      -7.376304480865419E-005
   53.9000000000000      -7.408521829994808E-005
   53.9500000000000      -7.444580094606977E-005
   54.0000000000000      -7.484343735683182E-005
   54.0500000000000      -7.527545880170774E-005
   54.1000000000000      -7.573742122123359E-005
   54.1500000000000      -7.622614731285234E-005
   54.2000000000000      -7.673963650298636E-005
   54.2500000000000      -7.727799529228461E-005
   54.3000000000000      -7.784340495147145E-005
   54.3500000000000      -7.843767528005023E-005
   54.4000000000000      -7.905881260618219E-005
   54.4500000000000      -7.970195260909851E-005
   54.5000000000000      -8.036076347799274E-005
   54.5500000000000      -8.103005375736605E-005
   54.6000000000000      -8.170711073516154E-005
   54.6500000000000      -8.239096741937278E-005
   54.7000000000000      -8.308238294596860E-005
   54.7500000000000      -8.377907267528337E-005
   54.8000000000000      -8.447801141220526E-005
   54.8500000000000      -8.517664868756959E-005
   54.9000000000000      -8.587318586096382E-005
   54.9500000000000      -8.656395496864628E-005
   55.0000000000000      -8.724413395760016E-005
   55.0500000000000      -8.791115692003355E-005
   55.1000000000000      -8.856397337982048E-005
   55.1500000000000      -8.919992889384690E-005
   55.2000000000000      -8.981957807516822E-005
   55.2500000000000      -9.042343651402775E-005
   55.3000000000000      -9.101230899486175E-005
   55.3500000000000      -9.158535944672205E-005
   55.4000000000000      -9.213932031330808E-005
   55.4500000000000      -9.267329848603385E-005
   55.5000000000000      -9.318857674912744E-005
   55.5500000000000      -9.368603714851283E-005
   55.6000000000000      -9.416659267615265E-005
   55.6500000000000      -9.463224532314320E-005
   55.7000000000000      -9.508267711567910E-005
   55.7500000000000      -9.551788487879749E-005
   55.8000000000000      -9.594034135558462E-005
   55.8500000000000      -9.635290414769544E-005
   55.9000000000000      -9.675818674745340E-005
   55.9500000000000      -9.715633869850577E-005
   56.0000000000000      -9.754401003337525E-005
   56.0500000000000      -9.791537864221333E-005
   56.1000000000000      -9.826478995751304E-005
   56.1500000000000      -9.858998424969854E-005
   56.2000000000000      -9.888998622610941E-005
   56.2500000000000      -9.916285388497509E-005
   56.3000000000000      -9.940499292155720E-005
   56.3500000000000      -9.961303954311573E-005
   56.4000000000000      -9.978585494485312E-005
   56.4500000000000      -9.992246926087600E-005
   56.5000000000000      -1.000226693989846E-004
   56.5500000000000      -1.000891669134922E-004
   56.6000000000000      -1.001251501875102E-004
   56.6500000000000      -1.001323172427441E-004
   56.7000000000000      -1.001139656673565E-004
   56.7500000000000      -1.000719049666206E-004
   56.8000000000000      -1.000096046988898E-004
   56.8500000000000      -9.993054263167654E-005
   56.9000000000000      -9.983417664512446E-005
   56.9500000000000      -9.972008271107565E-005
   57.0000000000000      -9.958802025238656E-005
   57.0500000000000      -9.943889272647406E-005
   57.1000000000000      -9.927368793612928E-005
   57.1500000000000      -9.909318941820800E-005
   57.2000000000000      -9.889665474536987E-005
   57.2500000000000      -9.868287602334516E-005
   57.3000000000000      -9.844880294434654E-005
   57.3500000000000      -9.819269796526532E-005
   57.4000000000000      -9.791399886987099E-005
   57.4500000000000      -9.761319414221632E-005
   57.5000000000000      -9.728876852787324E-005
   57.5500000000000      -9.693936150547998E-005
   57.6000000000000      -9.656385562864384E-005
   57.6500000000000      -9.615885111884148E-005
   57.7000000000000      -9.572123993192338E-005
   57.7500000000000      -9.524842711968480E-005
   57.8000000000000      -9.473797475481424E-005
   57.8500000000000      -9.418568443609421E-005
   57.9000000000000      -9.358642595828517E-005
   57.9500000000000      -9.293788469482453E-005
   58.0000000000000      -9.223933702911032E-005
   58.0500000000000      -9.149229245740245E-005
   58.1000000000000      -9.069945344496018E-005
   58.1500000000000      -8.986489050458757E-005
   58.2000000000000      -8.899343475809115E-005
   58.2500000000000      -8.809070686313887E-005
   58.3000000000000      -8.716330208415182E-005
   58.3500000000000      -8.621687780888579E-005
   58.4000000000000      -8.525839501575459E-005
   58.4500000000000      -8.429559585357659E-005
   58.5000000000000      -8.333515120284152E-005
   58.5500000000000      -8.238137190775791E-005
   58.6000000000000      -8.143737138412361E-005
   58.6500000000000      -8.050435022089386E-005
   58.7000000000000      -7.958095636489026E-005
   58.7500000000000      -7.866575143989134E-005
   58.8000000000000      -7.775544404900117E-005
   58.8500000000000      -7.684317835867159E-005
   58.9000000000000      -7.592374439773844E-005
   58.9500000000000      -7.499361142118844E-005
   59.0000000000000      -7.404852655361406E-005
   59.0500000000000      -7.308217193997235E-005
   59.1000000000000      -7.209021407734875E-005
   59.1500000000000      -7.107244704690318E-005
   59.2000000000000      -7.002921168642138E-005
   59.2500000000000      -6.896224984483164E-005
   59.3000000000000      -6.787504595681467E-005
   59.3500000000000      -6.676941168078778E-005
   59.4000000000000      -6.564710346725080E-005
   59.4500000000000      -6.450820762683421E-005
   59.5000000000000      -6.335500254612570E-005
   59.5500000000000      -6.219148891035385E-005
   59.6000000000000      -6.102210635894684E-005
   59.6500000000000      -5.985237465491974E-005
   59.7000000000000      -5.868723392479543E-005
   59.7500000000000      -5.752941474079415E-005
   59.8000000000000      -5.638299253849060E-005
   59.8500000000000      -5.525033129093054E-005
   59.9000000000000      -5.413428786217254E-005
   59.9500000000000      -5.303779506797243E-005
   60.0000000000000      -5.196251868594377E-005
   60.0500000000000      -5.090727781880798E-005
   60.1000000000000      -4.987018668290057E-005
   60.1500000000000      -4.884793872342704E-005
   60.2000000000000      -4.783409044022486E-005
   60.2500000000000      -4.682304483193529E-005
   60.3000000000000      -4.581254805607549E-005
   60.3500000000000      -4.480323932208462E-005
   60.4000000000000      -4.379565154089111E-005
   60.4500000000000      -4.279115539845249E-005
   60.5000000000000      -4.178962646096024E-005
   60.5500000000000      -4.078986884254655E-005
   60.6000000000000      -3.979110485109023E-005
   60.6500000000000      -3.879117788180056E-005
   60.7000000000000      -3.779016132429731E-005
   60.7500000000000      -3.679029001930701E-005
   60.8000000000000      -3.579258593879888E-005
   60.8500000000000      -3.479561888799331E-005
   60.9000000000000      -3.379730296500062E-005
   60.9500000000000      -3.279537960212555E-005
   61.0000000000000      -3.179012219645746E-005
   61.0500000000000      -3.078335916276872E-005
   61.1000000000000      -2.977725706990563E-005
   61.1500000000000      -2.877345345828272E-005
   61.2000000000000      -2.777378562392062E-005
   61.2500000000000      -2.677849442988554E-005
   61.3000000000000      -2.578650258226118E-005
   61.3500000000000      -2.479676256712969E-005
   61.4000000000000      -2.381156124942481E-005
   61.4500000000000      -2.283278211859434E-005
   61.5000000000000      -2.186239315870962E-005
   61.5500000000000      -2.090188746864669E-005
   61.6000000000000      -1.995276588413361E-005
   61.6500000000000      -1.901638907649574E-005
   61.7000000000000      -1.809801080263105E-005
   61.7500000000000      -1.720249507958049E-005
   61.8000000000000      -1.633527840449355E-005
   61.8500000000000      -1.549880287454661E-005
   61.9000000000000      -1.469236200808610E-005
   61.9500000000000      -1.391419504636491E-005
   62.0000000000000      -1.316053945433786E-005
   62.0500000000000      -1.242831322964805E-005
   62.1000000000000      -1.171306351201478E-005
   62.1500000000000      -1.100932140622666E-005
   62.2000000000000      -1.031281712495839E-005
   62.2500000000000      -9.620909427626063E-006
   62.3000000000000      -8.934821894057308E-006
   62.3500000000000      -8.256047530370739E-006
   62.4000000000000      -7.586064631307999E-006
   62.4500000000000      -6.924512577364847E-006
   62.5000000000000      -6.271016537697622E-006
   62.5500000000000      -5.622673671214057E-006
   62.6000000000000      -4.977269881391145E-006
   62.6500000000000      -4.335691113230303E-006
   62.7000000000000      -3.698788361695435E-006
   62.7500000000000      -3.066799446233979E-006
   62.8000000000000      -2.440165805550797E-006
   62.8500000000000      -1.820074367517114E-006
   62.9000000000000      -1.206636740485454E-006
   62.9500000000000      -6.007454968097635E-007
   63.0000000000000      -2.955800008041219E-009
   63.0500000000000       5.879700321924228E-007
   63.1000000000000       1.173775243125842E-006
   63.1500000000000       1.754772711615255E-006
   63.2000000000000       2.333953572055102E-006
   63.2500000000000       2.915457021964187E-006
   63.3000000000000       3.503706292494279E-006
   63.3500000000000       4.102694533489509E-006
   63.4000000000000       4.713525728686281E-006
   63.4500000000000       5.336247569672961E-006
   63.5000000000000       5.971577254977679E-006
   63.5500000000000       6.619526420216565E-006
   63.6000000000000       7.280933849128517E-006
   63.6500000000000       7.953717025473037E-006
   63.7000000000000       8.636847745437881E-006
   63.7500000000000       9.329566824095952E-006
   63.8000000000000       1.002849267763519E-005
   63.8500000000000       1.073113123520266E-005
   63.9000000000000       1.143477459504635E-005
   63.9500000000000       1.213447904652407E-005
   64.0000000000000       1.282645686036137E-005
   64.0500000000000       1.350870896208380E-005
   64.1000000000000       1.417899428821808E-005
   64.1500000000000       1.483731088207732E-005
   64.2000000000000       1.548620623765819E-005
   64.2500000000000       1.612738481821029E-005
   64.3000000000000       1.676180444931328E-005
   64.3500000000000       1.739025497054029E-005
   64.4000000000000       1.801170262166177E-005
   64.4500000000000       1.862572389222442E-005
   64.5000000000000       1.923065415081005E-005
   64.5500000000000       1.982582360415573E-005
   64.6000000000000       2.041283439566783E-005
   64.6500000000000       2.099034483326859E-005
   64.7000000000000       2.155681836212106E-005
   64.7500000000000       2.211122015087432E-005
   64.8000000000000       2.265383192616660E-005
   64.8500000000000       2.318529838045883E-005
   64.9000000000000       2.370625097348518E-005
   64.9500000000000       2.421678088040603E-005
   65.0000000000000       2.471742435617077E-005
   65.0500000000000       2.520978719320418E-005
   65.1000000000000       2.569600392694000E-005
   65.1500000000000       2.617486161978746E-005
   65.2000000000000       2.664556946649942E-005
   65.2500000000000       2.710768752027456E-005
   65.3000000000000       2.756265216424983E-005
   65.3500000000000       2.801013902443534E-005
   65.4000000000000       2.845358898652097E-005
   65.4500000000000       2.889649096676446E-005
   65.5000000000000       2.934040089633236E-005
   65.5500000000000       2.978668176388441E-005
   65.6000000000000       3.023632861785207E-005
   65.6500000000000       3.068886709294013E-005
   65.7000000000000       3.114394866510242E-005
   65.7500000000000       3.160014054206067E-005
   65.8000000000000       3.205556601011218E-005
   65.8500000000000       3.250736672301079E-005
   65.9000000000000       3.295178195684975E-005
   65.9500000000000       3.338330511745078E-005
   66.0000000000000       3.379840670828022E-005
   66.0500000000000       3.419437840744550E-005
   66.1000000000000       3.456842962891861E-005
   66.1500000000000       3.491965601672212E-005
   66.2000000000000       3.524707518639107E-005
   66.2500000000000       3.554789035974695E-005
   66.3000000000000       3.582136072903145E-005
   66.3500000000000       3.606749982689293E-005
   66.4000000000000       3.628833767021563E-005
   66.4500000000000       3.648650397693482E-005
   66.5000000000000       3.666339219502212E-005
   66.5500000000000       3.681885753015676E-005
   66.6000000000000       3.695003400079836E-005
   66.6500000000000       3.705506121137527E-005
   66.7000000000000       3.713060920853447E-005
   66.7500000000000       3.717507566201945E-005
   66.8000000000000       3.718734404022912E-005
   66.8500000000000       3.716674988029172E-005
   66.9000000000000       3.711445693441070E-005
   66.9500000000000       3.702879805726894E-005
   67.0000000000000       3.690927366021876E-005
   67.0500000000000       3.675910032970886E-005
   67.1000000000000       3.658110264570019E-005
   67.1500000000000       3.637669530615199E-005
   67.2000000000000       3.614622798141946E-005
   67.2500000000000       3.589013112363185E-005
   67.3000000000000       3.560891406979064E-005
   67.3500000000000       3.530145672243824E-005
   67.4000000000000       3.496893346862973E-005
   67.4500000000000       3.461323509028815E-005
   67.5000000000000       3.423587574474612E-005
   67.5500000000000       3.383886545414924E-005
   67.6000000000000       3.342382155012758E-005
   67.6500000000000       3.299274923551109E-005
   67.7000000000000       3.254936817569572E-005
   67.7500000000000       3.209567166334515E-005
   67.8000000000000       3.163099118017806E-005
   67.8500000000000       3.115475677682540E-005
   67.9000000000000       3.066827420043303E-005
   67.9500000000000       3.017253842710684E-005
   68.0000000000000       2.967001014410101E-005
   68.0500000000000       2.916243571172292E-005
   68.1000000000000       2.865249161189252E-005
   68.1500000000000       2.814144079108328E-005
   68.2000000000000       2.762848628312723E-005
   68.2500000000000       2.711317587519856E-005
   68.3000000000000       2.659741035197681E-005
   68.3500000000000       2.608212876480254E-005
   68.4000000000000       2.556899541486317E-005
   68.4500000000000       2.505924938119692E-005
   68.5000000000000       2.455417812754552E-005
   68.5500000000000       2.405471030098532E-005
   68.6000000000000       2.356192187240680E-005
   68.6500000000000       2.307694869034878E-005
   68.7000000000000       2.260043659099392E-005
   68.7500000000000       2.213345918304869E-005
   68.8000000000000       2.167643938444092E-005
   68.8500000000000       2.122731105632571E-005
   68.9000000000000       2.078423720649681E-005
   68.9500000000000       2.034459987910554E-005
   69.0000000000000       1.990525423958781E-005
   69.0500000000000       1.946362405354319E-005
   69.1000000000000       1.901892315062651E-005
   69.1500000000000       1.857296853133324E-005
   69.2000000000000       1.812796059317368E-005
   69.2500000000000       1.768552846270888E-005
   69.3000000000000       1.724907161071559E-005
   69.3500000000000       1.681847550857569E-005
   69.4000000000000       1.639243803874522E-005
   69.4500000000000       1.597070647458869E-005
   69.5000000000000       1.555262703148590E-005
   69.5500000000000       1.513827272238506E-005
   69.6000000000000       1.472933393002252E-005
   69.6500000000000       1.432605491749143E-005
   69.7000000000000       1.392863087772463E-005
   69.7500000000000       1.354106463463487E-005
   69.8000000000000       1.316808755756677E-005
   69.8500000000000       1.281049545912328E-005
   69.9000000000000       1.246538055277382E-005
   69.9500000000000       1.213023298001111E-005
   70.0000000000000       1.180340689299933E-005
   70.0500000000000       1.148514563290454E-005
   70.1000000000000       1.117555323707411E-005
   70.1500000000000       1.087678018840110E-005
   70.2000000000000       1.059043890214338E-005
   70.2500000000000       1.031504411846320E-005
   70.3000000000000       1.004941041512868E-005
   70.3500000000000       9.793066421903557E-006
   70.4000000000000       9.548426258368482E-006
   70.4500000000000       9.318451162594506E-006
   70.5000000000000       9.102801706795714E-006
   70.5500000000000       8.902134802280008E-006
   70.6000000000000       8.716856437312730E-006
   70.6500000000000       8.544564478052147E-006
   70.7000000000000       8.380844901529161E-006
   70.7500000000000       8.223496357279525E-006
   70.8000000000000       8.071735312731344E-006
   70.8500000000000       7.925430464231688E-006
   70.9000000000000       7.785880464674514E-006
   70.9500000000000       7.656626546043159E-006
   71.0000000000000       7.541617299442389E-006
   71.0500000000000       7.446494038175736E-006
   71.1000000000000       7.378250060534400E-006
   71.1500000000000       7.339961082354931E-006
   71.2000000000000       7.331768911531454E-006
   71.2500000000000       7.353140608285821E-006
   71.3000000000000       7.402146501241757E-006
   71.3500000000000       7.476006138250617E-006
   71.4000000000000       7.571491683574164E-006
   71.4500000000000       7.686561218763655E-006
   71.5000000000000       7.821673016500877E-006
   71.5500000000000       7.978804031688416E-006
   71.6000000000000       8.156177274449800E-006
   71.6500000000000       8.352565447671866E-006
   71.7000000000000       8.564944380390481E-006
   71.7500000000000       8.789866835589519E-006
   71.8000000000000       9.024278703767616E-006
   71.8500000000000       9.265110716502828E-006
   71.9000000000000       9.509637739172227E-006
   71.9500000000000       9.752826577771030E-006
   72.0000000000000       9.991060527370875E-006
   72.0500000000000       1.021904153847201E-005
   72.1000000000000       1.042843695756616E-005
   72.1500000000000       1.061111664431940E-005
   72.2000000000000       1.076105937403148E-005
   72.2500000000000       1.087451410861585E-005
   72.3000000000000       1.094930053404679E-005
   72.3500000000000       1.098384872823081E-005
   72.4000000000000       1.097950094352820E-005
   72.4500000000000       1.093751802763629E-005
   72.5000000000000       1.086034941029717E-005
   72.5500000000000       1.075345751722581E-005
   72.6000000000000       1.062037894631422E-005
   72.6500000000000       1.046628644360621E-005
   72.7000000000000       1.029571868829736E-005
   72.7500000000000       1.011282712217268E-005
   72.8000000000000       9.921553858111620E-006
   72.8500000000000       9.726860041468128E-006
   72.9000000000000       9.531485315744163E-006
   72.9500000000000       9.338477962075118E-006
   73.0000000000000       9.150833234989553E-006
   73.0500000000000       8.971111839072868E-006
   73.1000000000000       8.800778105124439E-006
   73.1500000000000       8.639366269906203E-006
   73.2000000000000       8.487837902084679E-006
   73.2500000000000       8.344787100627024E-006
   73.3000000000000       8.208855193212597E-006
   73.3500000000000       8.080345379585360E-006
   73.4000000000000       7.958373743018861E-006
   73.4500000000000       7.842698964386189E-006
   73.5000000000000       7.733245345898686E-006
   73.5500000000000       7.628092399453013E-006
   73.6000000000000       7.524621154981000E-006
   73.6500000000000       7.419379931959478E-006
   73.7000000000000       7.309403727505004E-006
   73.7500000000000       7.192885725954665E-006
   73.8000000000000       7.068700800663877E-006
   73.8500000000000       6.933136647477808E-006
   73.9000000000000       6.783181888942447E-006
   73.9500000000000       6.617241321253909E-006
   74.0000000000000       6.434304575847107E-006
   74.0500000000000       6.230351673847465E-006
   74.1000000000000       6.002162116896662E-006
   74.1500000000000       5.748968364413065E-006
   74.2000000000000       5.469264887162353E-006
   74.2500000000000       5.160554979736294E-006
   74.3000000000000       4.821766262417524E-006
   74.3500000000000       4.453377403541953E-006
   74.4000000000000       4.059015575135034E-006
   74.4500000000000       3.641863707611256E-006
   74.5000000000000       3.203937789142438E-006
   74.5500000000000       2.747499690581533E-006
   74.6000000000000       2.275853682574864E-006
   74.6500000000000       1.793284453012113E-006
   74.7000000000000       1.302296560239659E-006
   74.7500000000000       8.050530840072258E-007
   74.8000000000000       3.028587487009311E-007
   74.8500000000000      -2.040140435116000E-007
   74.9000000000000      -7.145899128057694E-007
   74.9500000000000      -1.227156350908428E-006
   75.0000000000000      -1.742518023557338E-006


==> anc/fig8_midpoint_/taum0.5/correlation_taum0.5/dt0.05_heuncorr_taum0.5_T0.5.dat <==
  5.000000000000000E-002  1.455181690761830E-002
  0.100000000000000       1.452789032990521E-002
  0.150000000000000       1.449019123282715E-002
  0.200000000000000       1.444017392202558E-002
  0.250000000000000       1.437916769096362E-002
  0.300000000000000       1.430838460150815E-002
  0.350000000000000       1.422892773242784E-002
  0.400000000000000       1.414180004341439E-002
  0.450000000000000       1.404791291380286E-002
  0.500000000000000       1.394809380369931E-002
  0.550000000000000       1.384309420901753E-002
  0.600000000000000       1.373359419013536E-002
  0.650000000000000       1.362021077433823E-002
  0.700000000000000       1.350349927647999E-002
  0.750000000000000       1.338396114569809E-002
  0.800000000000000       1.326204768786659E-002
  0.850000000000000       1.313816595318648E-002
  0.900000000000000       1.301268094893010E-002
  0.950000000000000       1.288591933476065E-002
   1.00000000000000       1.275817503911007E-002
   1.05000000000000       1.262971046611516E-002
   1.10000000000000       1.250076070914944E-002
   1.15000000000000       1.237153751363798E-002
   1.20000000000000       1.224222765122301E-002
   1.25000000000000       1.211299707863624E-002
   1.30000000000000       1.198399339300191E-002
   1.35000000000000       1.185534652331456E-002
   1.40000000000000       1.172717110787690E-002
   1.45000000000000       1.159956737163694E-002
   1.50000000000000       1.147262300897122E-002
   1.55000000000000       1.134641726397876E-002
   1.60000000000000       1.122101906705320E-002
   1.65000000000000       1.109648791429281E-002
   1.70000000000000       1.097287664986681E-002
   1.75000000000000       1.085023029255848E-002
   1.80000000000000       1.072858766048353E-002
   1.85000000000000       1.060798305790206E-002
   1.90000000000000       1.048844492068488E-002
   1.95000000000000       1.036999825917673E-002
   2.00000000000000       1.025266233535993E-002
   2.05000000000000       1.013645041029304E-002
   2.10000000000000       1.002137233373697E-002
   2.15000000000000       9.907436633765072E-003
   2.20000000000000       9.794648735149463E-003
   2.25000000000000       9.683014321906314E-003
   2.30000000000000       9.572537575602419E-003
   2.35000000000000       9.463224120789732E-003
   2.40000000000000       9.355077666698080E-003
   2.45000000000000       9.248099631069973E-003
   2.50000000000000       9.142290457135228E-003
   2.55000000000000       9.037648302237215E-003
   2.60000000000000       8.934171155188988E-003
   2.65000000000000       8.831855027634986E-003
   2.70000000000000       8.730695528853123E-003
   2.75000000000000       8.630685559650379E-003
   2.80000000000000       8.531816594866440E-003
   2.85000000000000       8.434079526550465E-003
   2.90000000000000       8.337465156069328E-003
   2.95000000000000       8.241964761988770E-003
   3.00000000000000       8.147569435374653E-003
   3.05000000000000       8.054270453904938E-003
   3.10000000000000       7.962054687123497E-003
   3.15000000000000       7.870908031918812E-003
   3.20000000000000       7.780818241790797E-003
   3.25000000000000       7.691771414448203E-003
   3.30000000000000       7.603753171887301E-003
   3.35000000000000       7.516749938225780E-003
   3.40000000000000       7.430750770548178E-003
   3.45000000000000       7.345746748323351E-003
   3.50000000000000       7.261730445478807E-003
   3.55000000000000       7.178693255818053E-003
   3.60000000000000       7.096628590165159E-003
   3.65000000000000       7.015527346803741E-003
   3.70000000000000       6.935379736603060E-003
   3.75000000000000       6.856175339686973E-003
   3.80000000000000       6.777904152317484E-003
   3.85000000000000       6.700553769235724E-003
   3.90000000000000       6.624109914285524E-003
   3.95000000000000       6.548559453089157E-003
   4.00000000000000       6.473888623392786E-003
   4.05000000000000       6.400081653178175E-003
   4.10000000000000       6.327124732863424E-003
   4.15000000000000       6.255006419343094E-003
   4.20000000000000       6.183714225874925E-003
   4.25000000000000       6.113235027073552E-003
   4.30000000000000       6.043558302428881E-003
   4.35000000000000       5.974672203960870E-003
   4.40000000000000       5.906564335927383E-003
   4.45000000000000       5.839220075656402E-003
   4.50000000000000       5.772627517146110E-003
   4.55000000000000       5.706773863169597E-003
   4.60000000000000       5.641645548421744E-003
   4.65000000000000       5.577231993917028E-003
   4.70000000000000       5.513522905060508E-003
   4.75000000000000       5.450508836474556E-003
   4.80000000000000       5.388180622472658E-003
   4.85000000000000       5.326529666540419E-003
   4.90000000000000       5.265546549236233E-003
   4.95000000000000       5.205218401684347E-003
   5.00000000000000       5.145535380856231E-003
   5.05000000000000       5.086488057313697E-003
   5.10000000000000       5.028067602409875E-003
   5.15000000000000       4.970268375348705E-003
   5.20000000000000       4.913084377792904E-003
   5.25000000000000       4.856508257793635E-003
   5.30000000000000       4.800533891483084E-003
   5.35000000000000       4.745155643181995E-003
   5.40000000000000       4.690364383072271E-003
   5.45000000000000       4.636151116156400E-003
   5.50000000000000       4.582508665806378E-003
   5.55000000000000       4.529429510552211E-003
   5.60000000000000       4.476907312573768E-003
   5.65000000000000       4.424937808868225E-003
   5.70000000000000       4.373518909291206E-003
   5.75000000000000       4.322646980298742E-003
   5.80000000000000       4.272320642219848E-003
   5.85000000000000       4.222539814876596E-003
   5.90000000000000       4.173304780348327E-003
   5.95000000000000       4.124616660895364E-003
   6.00000000000000       4.076474693413218E-003
   6.05000000000000       4.028877024595440E-003
   6.10000000000000       3.981819894054010E-003
   6.15000000000000       3.935301195924095E-003
   6.20000000000000       3.889318350619984E-003
   6.25000000000000       3.843867651503555E-003
   6.30000000000000       3.798942699257966E-003
   6.35000000000000       3.754538577353377E-003
   6.40000000000000       3.710650349034412E-003
   6.45000000000000       3.667273999579553E-003
   6.50000000000000       3.624404249769730E-003
   6.55000000000000       3.582036444720017E-003
   6.60000000000000       3.540161944994923E-003
   6.65000000000000       3.498772028517897E-003
   6.70000000000000       3.457863156654493E-003
   6.75000000000000       3.417431670825451E-003
   6.80000000000000       3.377475588892770E-003
   6.85000000000000       3.337992366305548E-003
   6.90000000000000       3.298981607514784E-003
   6.95000000000000       3.260441194551639E-003
   7.00000000000000       3.222369484342994E-003
   7.05000000000000       3.184762610721784E-003
   7.10000000000000       3.147613685597876E-003
   7.15000000000000       3.110918112326574E-003
   7.20000000000000       3.074672984975012E-003
   7.25000000000000       3.038873584238995E-003
   7.30000000000000       3.003514287227382E-003
   7.35000000000000       2.968589335629843E-003
   7.40000000000000       2.934091086622453E-003
   7.45000000000000       2.900011357496528E-003
   7.50000000000000       2.866342099098842E-003
   7.55000000000000       2.833077849038910E-003
   7.60000000000000       2.800212698522524E-003
   7.65000000000000       2.767741006196210E-003
   7.70000000000000       2.735656117208426E-003
   7.75000000000000       2.703950490131562E-003
   7.80000000000000       2.672618824473251E-003
   7.85000000000000       2.641654688841034E-003
   7.90000000000000       2.611054377160852E-003
   7.95000000000000       2.580812944500283E-003
   8.00000000000000       2.550925297589023E-003
   8.05000000000000       2.521384158916419E-003
   8.10000000000000       2.492182271224108E-003
   8.15000000000000       2.463313324171054E-003
   8.20000000000000       2.434770196330407E-003
   8.25000000000000       2.406545558289093E-003
   8.30000000000000       2.378632267238123E-003
   8.35000000000000       2.351025178647992E-003
   8.40000000000000       2.323719179299922E-003
   8.45000000000000       2.296709463031676E-003
   8.50000000000000       2.269991765325523E-003
   8.55000000000000       2.243564123426028E-003
   8.60000000000000       2.217425080959775E-003
   8.65000000000000       2.191574469248339E-003
   8.70000000000000       2.166010698334290E-003
   8.75000000000000       2.140731784980196E-003
   8.80000000000000       2.115733936631236E-003
   8.85000000000000       2.091015161178912E-003
   8.90000000000000       2.066574277760887E-003
   8.95000000000000       2.042408236166591E-003
   9.00000000000000       2.018515018750654E-003
   9.05000000000000       1.994891403272512E-003
   9.10000000000000       1.971534611469782E-003
   9.15000000000000       1.948442446841041E-003
   9.20000000000000       1.925613008102649E-003
   9.25000000000000       1.903042087313343E-003
   9.30000000000000       1.880727194533110E-003
   9.35000000000000       1.858663764647106E-003
   9.40000000000000       1.836847063609593E-003
   9.45000000000000       1.815272479135188E-003
   9.50000000000000       1.793934247052794E-003
   9.55000000000000       1.772827721278769E-003
   9.60000000000000       1.751949299417774E-003
   9.65000000000000       1.731293501371086E-003
   9.70000000000000       1.710855231757690E-003
   9.75000000000000       1.690631935727357E-003
   9.80000000000000       1.670620595834400E-003
   9.85000000000000       1.650821162567402E-003
   9.90000000000000       1.631233614611994E-003
   9.95000000000000       1.611857486382069E-003
   10.0000000000000       1.592693490668093E-003
   10.0500000000000       1.573740096406269E-003
   10.1000000000000       1.554996183670645E-003
   10.1500000000000       1.536462640339903E-003
   10.2000000000000       1.518139574294618E-003
   10.2500000000000       1.500025792994996E-003
   10.3000000000000       1.482119556488511E-003
   10.3500000000000       1.464419493670063E-003
   10.4000000000000       1.446924253470754E-003
   10.4500000000000       1.429635505002020E-003
   10.5000000000000       1.412553795689569E-003
   10.5500000000000       1.395677861694724E-003
   10.6000000000000       1.379005404258985E-003
   10.6500000000000       1.362534627547247E-003
   10.7000000000000       1.346264476637332E-003
   10.7500000000000       1.330191212617415E-003
   10.8000000000000       1.314310908366090E-003
   10.8500000000000       1.298619241490081E-003
   10.9000000000000       1.283111313881840E-003
   10.9500000000000       1.267781365730601E-003
   11.0000000000000       1.252624690420263E-003
   11.0500000000000       1.237636296653420E-003
   11.1000000000000       1.222814693785280E-003
   11.1500000000000       1.208157867587587E-003
   11.2000000000000       1.193665298462833E-003
   11.2500000000000       1.179338325207657E-003
   11.3000000000000       1.165176790717717E-003
   11.3500000000000       1.151179690885296E-003
   11.4000000000000       1.137347251942763E-003
   11.4500000000000       1.123676379147558E-003
   11.5000000000000       1.110163353925967E-003
   11.5500000000000       1.096803853337328E-003
   11.6000000000000       1.083593748506389E-003
   11.6500000000000       1.070527787646513E-003
   11.7000000000000       1.057600121546407E-003
   11.7500000000000       1.044806793244965E-003
   11.8000000000000       1.032144192858207E-003
   11.8500000000000       1.019610478675972E-003
   11.9000000000000       1.007202496651111E-003
   11.9500000000000       9.949151732085604E-004
   12.0000000000000       9.827461075109726E-004
   12.0500000000000       9.706941467501774E-004
   12.1000000000000       9.587582723256110E-004
   12.1500000000000       9.469380188321019E-004
   12.2000000000000       9.352342915357375E-004
   12.2500000000000       9.236500157817771E-004
   12.3000000000000       9.121852163821058E-004
   12.3500000000000       9.008395155687057E-004
   12.4000000000000       8.896137216438867E-004
   12.4500000000000       8.785084798369900E-004
   12.5000000000000       8.675260978042394E-004
   12.5500000000000       8.566666487791738E-004
   12.6000000000000       8.459300505833461E-004
   12.6500000000000       8.353182436712698E-004
   12.7000000000000       8.248348265454897E-004
   12.7500000000000       8.144826681730391E-004
   12.8000000000000       8.042645383935305E-004
   12.8500000000000       7.941818151156213E-004
   12.9000000000000       7.842341403106144E-004
   12.9500000000000       7.744215593792258E-004
   13.0000000000000       7.647442940810043E-004
   13.0500000000000       7.552026924833584E-004
   13.1000000000000       7.457936029164435E-004
   13.1500000000000       7.365108489642454E-004
   13.2000000000000       7.273499597241641E-004
   13.2500000000000       7.183095567429506E-004
   13.3000000000000       7.093898081136217E-004
   13.3500000000000       7.005896133316611E-004
   13.4000000000000       6.919077153004657E-004
   13.4500000000000       6.833406055590921E-004
   13.5000000000000       6.748858800557283E-004
   13.5500000000000       6.665383608769516E-004
   13.6000000000000       6.582942365086627E-004
   13.6500000000000       6.501539784051789E-004
   13.7000000000000       6.421191698329506E-004
   13.7500000000000       6.341891561514288E-004
   13.8000000000000       6.263630343824700E-004
   13.8500000000000       6.186373155516850E-004
   13.9000000000000       6.110119843066891E-004
   13.9500000000000       6.034841625375930E-004
   14.0000000000000       5.960515696805280E-004
   14.0500000000000       5.887114656109595E-004
   14.1000000000000       5.814606078639954E-004
   14.1500000000000       5.742957175549758E-004
   14.2000000000000       5.672118580012253E-004
   14.2500000000000       5.602048292933834E-004
   14.3000000000000       5.532721080248672E-004
   14.3500000000000       5.464107834218717E-004
   14.4000000000000       5.396173759634634E-004
   14.4500000000000       5.328875266642657E-004
   14.5000000000000       5.262192237034209E-004
   14.5500000000000       5.196116338212764E-004
   14.6000000000000       5.130656692895835E-004
   14.6500000000000       5.065811262959279E-004
   14.7000000000000       5.001577254295284E-004
   14.7500000000000       4.937941217294861E-004
   14.8000000000000       4.874899841957030E-004
   14.8500000000000       4.812432798455713E-004
   14.9000000000000       4.750505676308184E-004
   14.9500000000000       4.689092856745381E-004
   15.0000000000000       4.628163053652819E-004
   15.0500000000000       4.567705419288802E-004
   15.1000000000000       4.507687688699674E-004
   15.1500000000000       4.448086497046739E-004
   15.2000000000000       4.388883031308662E-004
   15.2500000000000       4.330072372310880E-004
   15.3000000000000       4.271644692911495E-004
   15.3500000000000       4.213578664528771E-004
   15.4000000000000       4.155853654736643E-004
   15.4500000000000       4.098474131550532E-004
   15.5000000000000       4.041435040001403E-004
   15.5500000000000       3.984735916613037E-004
   15.6000000000000       3.928369847925070E-004
   15.6500000000000       3.872336256023294E-004
   15.7000000000000       3.816611382453245E-004
   15.7500000000000       3.761190795880590E-004
   15.8000000000000       3.706075238910829E-004
   15.8500000000000       3.651262494314352E-004
   15.9000000000000       3.596767686486079E-004
   15.9500000000000       3.542587449691570E-004
   16.0000000000000       3.488714577514485E-004
   16.0500000000000       3.435140685329505E-004
   16.1000000000000       3.381883593192875E-004
   16.1500000000000       3.328953994771247E-004
   16.2000000000000       3.276367776886158E-004
   16.2500000000000       3.224130809728782E-004
   16.3000000000000       3.172249873103234E-004
   16.3500000000000       3.120746689843948E-004
   16.4000000000000       3.069635825837918E-004
   16.4500000000000       3.018905991498317E-004
   16.5000000000000       2.968546986712327E-004
   16.5500000000000       2.918555680008822E-004
   16.6000000000000       2.868958754804449E-004
   16.6500000000000       2.819786689144591E-004
   16.7000000000000       2.771075533124129E-004
   16.7500000000000       2.722835074542243E-004
   16.8000000000000       2.675061323965135E-004
   16.8500000000000       2.627754070463409E-004
   16.9000000000000       2.580910763571080E-004
   16.9500000000000       2.534534796528063E-004
   17.0000000000000       2.488636009533640E-004
   17.0500000000000       2.443203756825003E-004
   17.1000000000000       2.398205035628273E-004
   17.1500000000000       2.353616403391755E-004
   17.2000000000000       2.309437902450571E-004
   17.2500000000000       2.265666321146412E-004
   17.3000000000000       2.222290041123259E-004
   17.3500000000000       2.179311065017291E-004
   17.4000000000000       2.136757042518072E-004
   17.4500000000000       2.094650142361515E-004
   17.5000000000000       2.053013160753733E-004
   17.5500000000000       2.011849668801593E-004
   17.6000000000000       1.971155480633148E-004
   17.6500000000000       1.930939643244739E-004
   17.7000000000000       1.891233372835878E-004
   17.7500000000000       1.852044698212384E-004
   17.8000000000000       1.813370097360091E-004
   17.8500000000000       1.775216780724502E-004
   17.9000000000000       1.737582155528055E-004
   17.9500000000000       1.700455512240390E-004
   18.0000000000000       1.663811820405833E-004
   18.0500000000000       1.627641399550125E-004
   18.1000000000000       1.591937747555372E-004
   18.1500000000000       1.556692114841829E-004
   18.2000000000000       1.521891261234416E-004
   18.2500000000000       1.487520710356645E-004
   18.3000000000000       1.453564338277478E-004
   18.3500000000000       1.419999713003578E-004
   18.4000000000000       1.386810087673882E-004
   18.4500000000000       1.353970610373491E-004
   18.5000000000000       1.321445767977084E-004
   18.5500000000000       1.289205256846691E-004
   18.6000000000000       1.257229365768048E-004
   18.6500000000000       1.225482808411431E-004
   18.7000000000000       1.193959292401685E-004
   18.7500000000000       1.162643554561629E-004
   18.8000000000000       1.131520950709526E-004
   18.8500000000000       1.100584761257124E-004
   18.9000000000000       1.069853853591991E-004
   18.9500000000000       1.039336646831855E-004
   19.0000000000000       1.009042249917576E-004
   19.0500000000000       9.789703521540586E-005
   19.1000000000000       9.491383290407456E-005
   19.1500000000000       9.195726092949215E-005
   19.2000000000000       8.903090537678990E-005
   19.2500000000000       8.613612537243246E-005
   19.3000000000000       8.327248240272268E-005
   19.3500000000000       8.044123914566011E-005
   19.4000000000000       7.764290804074421E-005
   19.4500000000000       7.487885431796669E-005
   19.5000000000000       7.214855297568159E-005
   19.5500000000000       6.945186751139929E-005
   19.6000000000000       6.678767441088316E-005
   19.6500000000000       6.415614533575693E-005
   19.7000000000000       6.155619939068248E-005
   19.7500000000000       5.898667190262681E-005
   19.8000000000000       5.644664097545227E-005
   19.8500000000000       5.393466878877814E-005
   19.9000000000000       5.144782530171226E-005
   19.9500000000000       4.898385572813677E-005
   20.0000000000000       4.654372680465381E-005
   20.0500000000000       4.412820183918990E-005
   20.1000000000000       4.174156169180671E-005
   20.1500000000000       3.938856230563365E-005
   20.2000000000000       3.707171972004615E-005
   20.2500000000000       3.479522369841157E-005
   20.3000000000000       3.256234983650771E-005
   20.3500000000000       3.037492713771074E-005
   20.4000000000000       2.823445689877194E-005
   20.4500000000000       2.614039257110428E-005
   20.5000000000000       2.409294039806466E-005
   20.5500000000000       2.209128753900461E-005
   20.6000000000000       2.013455759872640E-005
   20.6500000000000       1.822141169762324E-005
   20.7000000000000       1.635080785018685E-005
   20.7500000000000       1.452005075025098E-005
   20.8000000000000       1.272776979682080E-005
   20.8500000000000       1.097069116430902E-005
   20.9000000000000       9.245483449891728E-006
   20.9500000000000       7.548746071731650E-006
   21.0000000000000       5.875546278935447E-006
   21.0500000000000       4.224217221974276E-006
   21.1000000000000       2.593552059283532E-006
   21.1500000000000       9.805125875355789E-007
   21.2000000000000      -6.167417371618353E-007
   21.2500000000000      -2.198848274316291E-006
   21.3000000000000      -3.764090759478946E-006
   21.3500000000000      -5.310431849624602E-006
   21.4000000000000      -6.837275251786106E-006
   21.4500000000000      -8.345512570430840E-006
   21.5000000000000      -9.837449374123732E-006
   21.5500000000000      -1.131204205438316E-005
   21.6000000000000      -1.276651655829099E-005
   21.6500000000000      -1.419818153142362E-005
   21.7000000000000      -1.560208020458272E-005
   21.7500000000000      -1.697226695572884E-005
   21.8000000000000      -1.830538877753140E-005
   21.8500000000000      -1.959769341182733E-005
   21.9000000000000      -2.084511864426219E-005
   21.9500000000000      -2.204488948250830E-005
   22.0000000000000      -2.319419134389416E-005
   22.0500000000000      -2.429025127232653E-005
   22.1000000000000      -2.533094731899093E-005
   22.1500000000000      -2.631282769684016E-005
   22.2000000000000      -2.723042691074540E-005
   22.2500000000000      -2.807906939265099E-005
   22.3000000000000      -2.885449775305578E-005
   22.3500000000000      -2.955359180605971E-005
   22.4000000000000      -3.017378537773175E-005
   22.4500000000000      -3.071096909872635E-005
   22.5000000000000      -3.116407816625695E-005
   22.5500000000000      -3.153351386432107E-005
   22.6000000000000      -3.182067502044958E-005
   22.6500000000000      -3.202901063498158E-005
   22.7000000000000      -3.216303003832703E-005
   22.7500000000000      -3.222718149395916E-005
   22.8000000000000      -3.222664758159062E-005
   22.8500000000000      -3.216696594675375E-005
   22.9000000000000      -3.205218729283751E-005
   22.9500000000000      -3.188712804482311E-005
   23.0000000000000      -3.167888669185660E-005
   23.0500000000000      -3.143481152785764E-005
   23.1000000000000      -3.115958305348024E-005
   23.1500000000000      -3.085756957105202E-005
   23.2000000000000      -3.053323530880912E-005
   23.2500000000000      -3.019253654232898E-005
   23.3000000000000      -2.984053184137663E-005
   23.3500000000000      -2.948254998025942E-005
   23.4000000000000      -2.912192832908048E-005
   23.4500000000000      -2.876239725495286E-005
   23.5000000000000      -2.840782250428668E-005
   23.5500000000000      -2.806286481632227E-005
   23.6000000000000      -2.773046843131829E-005
   23.6500000000000      -2.741235376365992E-005
   23.7000000000000      -2.710831757033880E-005
   23.7500000000000      -2.681827435732685E-005
   23.8000000000000      -2.654358862272180E-005
   23.8500000000000      -2.628778216286241E-005
   23.9000000000000      -2.605278968856465E-005
   23.9500000000000      -2.584089794267586E-005
   24.0000000000000      -2.565391027415257E-005
   24.0500000000000      -2.549355301183198E-005
   24.1000000000000      -2.536318125081125E-005
   24.1500000000000      -2.526662160297667E-005
   24.2000000000000      -2.520571943255833E-005
   24.2500000000000      -2.517963665592719E-005
   24.3000000000000      -2.518582890016037E-005
   24.3500000000000      -2.522208659389751E-005
   24.4000000000000      -2.528825995085982E-005
   24.4500000000000      -2.538241824438311E-005
   24.5000000000000      -2.550101426656661E-005
   24.5500000000000      -2.564132588844847E-005
   24.6000000000000      -2.580207937843199E-005
   24.6500000000000      -2.598239095325485E-005
   24.7000000000000      -2.618034269861222E-005
   24.7500000000000      -2.639549695336699E-005
   24.8000000000000      -2.662798148610496E-005
   24.8500000000000      -2.687675017003761E-005
   24.9000000000000      -2.714095315140977E-005
   24.9500000000000      -2.741671392941538E-005
   25.0000000000000      -2.770323897712495E-005
   25.0500000000000      -2.799938608791646E-005
   25.1000000000000      -2.830266386245545E-005
   25.1500000000000      -2.861085067284460E-005
   25.2000000000000      -2.892387225938273E-005
   25.2500000000000      -2.924291114051319E-005
   25.3000000000000      -2.956875289774576E-005
   25.3500000000000      -2.990219254303498E-005
   25.4000000000000      -3.024205774003551E-005
   25.4500000000000      -3.058725230844638E-005
   25.5000000000000      -3.093534253784324E-005
   25.5500000000000      -3.128365112335237E-005
   25.6000000000000      -3.163135187472759E-005
   25.6500000000000      -3.197692648725066E-005
   25.7000000000000      -3.231859054782085E-005
   25.7500000000000      -3.265570075373137E-005
   25.8000000000000      -3.298837136354744E-005
   25.8500000000000      -3.331541411511290E-005
   25.9000000000000      -3.363565767836403E-005
   25.9500000000000      -3.394877672990870E-005
   26.0000000000000      -3.425469139494806E-005
   26.0500000000000      -3.455458718200408E-005
   26.1000000000000      -3.484810512198593E-005
   26.1500000000000      -3.513908183463866E-005
   26.2000000000000      -3.543219426828439E-005
   26.2500000000000      -3.573054012359940E-005
   26.3000000000000      -3.603876157271193E-005
   26.3500000000000      -3.636203794657552E-005
   26.4000000000000      -3.670360409226883E-005
   26.4500000000000      -3.706493676093540E-005
   26.5000000000000      -3.744872025851719E-005
   26.5500000000000      -3.785672836272042E-005
   26.6000000000000      -3.829055444252404E-005
   26.6500000000000      -3.875074471163708E-005
   26.7000000000000      -3.923832355611702E-005
   26.7500000000000      -3.975527921481411E-005
   26.8000000000000      -4.030040805910248E-005
   26.8500000000000      -4.087247599983195E-005
   26.9000000000000      -4.146888437668856E-005
   26.9500000000000      -4.208712095152538E-005
   27.0000000000000      -4.272366049062085E-005
   27.0500000000000      -4.337448701946458E-005
   27.1000000000000      -4.403492274271538E-005
   27.1500000000000      -4.470137121511750E-005
   27.2000000000000      -4.537273885878673E-005
   27.2500000000000      -4.604709789782695E-005
   27.3000000000000      -4.672227483294165E-005
   27.3500000000000      -4.739783576839833E-005
   27.4000000000000      -4.807342174167109E-005
   27.4500000000000      -4.874908163974497E-005
   27.5000000000000      -4.942547667725729E-005
   27.5500000000000      -5.010465681230219E-005
   27.6000000000000      -5.078830136256159E-005
   27.6500000000000      -5.147712710776755E-005
   27.7000000000000      -5.217215227939789E-005
   27.7500000000000      -5.287298995957780E-005
   27.8000000000000      -5.357780132517613E-005
   27.8500000000000      -5.428558823176867E-005
   27.9000000000000      -5.499502510897994E-005
   27.9500000000000      -5.570286278633746E-005
   28.0000000000000      -5.640497820664705E-005
   28.0500000000000      -5.709791409285193E-005
   28.1000000000000      -5.777891259951340E-005
   28.1500000000000      -5.844627014274770E-005
   28.2000000000000      -5.909777686754522E-005
   28.2500000000000      -5.973043321568794E-005
   28.3000000000000      -6.034291702288245E-005
   28.3500000000000      -6.093484373765760E-005
   28.4000000000000      -6.150747786762869E-005
   28.4500000000000      -6.206367089287170E-005
   28.5000000000000      -6.260716617199913E-005
   28.5500000000000      -6.314139326633105E-005
   28.6000000000000      -6.366997106508840E-005
   28.6500000000000      -6.419664110063174E-005
   28.7000000000000      -6.472668110239690E-005
   28.7500000000000      -6.526381078700190E-005
   28.8000000000000      -6.581031573062189E-005
   28.8500000000000      -6.636672700612306E-005
   28.9000000000000      -6.693132842428226E-005
   28.9500000000000      -6.750177085261964E-005
   29.0000000000000      -6.807379699126004E-005
   29.0500000000000      -6.864504364009160E-005
   29.1000000000000      -6.921300029991694E-005
   29.1500000000000      -6.977619328033426E-005
   29.2000000000000      -7.033277424686454E-005
   29.2500000000000      -7.087854715362622E-005
   29.3000000000000      -7.141055925979861E-005
   29.3500000000000      -7.192843355772038E-005
   29.4000000000000      -7.243273287827127E-005
   29.4500000000000      -7.292347561200076E-005
   29.5000000000000      -7.340276255907319E-005
   29.5500000000000      -7.387309565104712E-005
   29.6000000000000      -7.433695990607368E-005
   29.6500000000000      -7.479520842590023E-005
   29.7000000000000      -7.524805934131137E-005
   29.7500000000000      -7.569481314712538E-005
   29.8000000000000      -7.613693902478721E-005
   29.8500000000000      -7.657641712706937E-005
   29.9000000000000      -7.701678059430672E-005
   29.9500000000000      -7.746318345562431E-005
   30.0000000000000      -7.792023109155408E-005
   30.0500000000000      -7.839343999477489E-005
   30.1000000000000      -7.888677035927236E-005
   30.1500000000000      -7.940242470733173E-005
   30.2000000000000      -7.994474104379140E-005
   30.2500000000000      -8.051755378597917E-005
   30.3000000000000      -8.112500867182267E-005
   30.3500000000000      -8.176907500399888E-005
   30.4000000000000      -8.245177511426212E-005
   30.4500000000000      -8.317441651013895E-005
   30.5000000000000      -8.393685806810303E-005
   30.5500000000000      -8.473499116673841E-005
   30.6000000000000      -8.556321637433516E-005
   30.6500000000000      -8.641629884878505E-005
   30.7000000000000      -8.728958409702628E-005
   30.7500000000000      -8.817640133950889E-005
   30.8000000000000      -8.906817412146288E-005
   30.8500000000000      -8.996009239926882E-005
   30.9000000000000      -9.084718382983450E-005
   30.9500000000000      -9.172436717480824E-005
   31.0000000000000      -9.258835947434892E-005
   31.0500000000000      -9.343906993175971E-005
   31.1000000000000      -9.427837134312169E-005
   31.1500000000000      -9.510678344063232E-005
   31.2000000000000      -9.592362772560996E-005
   31.2500000000000      -9.672747035938043E-005
   31.3000000000000      -9.751686436735011E-005
   31.3500000000000      -9.828894130932193E-005
   31.4000000000000      -9.903946240703329E-005
   31.4500000000000      -9.976184119346334E-005
   31.5000000000000      -1.004526139119326E-004
   31.5500000000000      -1.011115365083730E-004
   31.6000000000000      -1.017376467064884E-004
   31.6500000000000      -1.023303016213389E-004
   31.7000000000000      -1.028904526638894E-004
   31.7500000000000      -1.034163083751624E-004
   31.8000000000000      -1.039086772347352E-004
   31.8500000000000      -1.043682978621281E-004
   31.9000000000000      -1.047947577697919E-004
   31.9500000000000      -1.051885450541506E-004
   32.0000000000000      -1.055497905999120E-004
   32.0500000000000      -1.058782623019671E-004
   32.1000000000000      -1.061730343705438E-004
   32.1500000000000      -1.064325754811382E-004
   32.2000000000000      -1.066569727807020E-004
   32.2500000000000      -1.068467344165536E-004
   32.3000000000000      -1.070036435160102E-004
   32.3500000000000      -1.071296197334682E-004
   32.4000000000000      -1.072224451065488E-004
   32.4500000000000      -1.072795540709809E-004
   32.5000000000000      -1.072978490661058E-004
   32.5500000000000      -1.072757662943512E-004
   32.6000000000000      -1.072158463428986E-004
   32.6500000000000      -1.071207296429482E-004
   32.7000000000000      -1.069921525107671E-004
   32.7500000000000      -1.068301674795213E-004
   32.8000000000000      -1.066340566540276E-004
   32.8500000000000      -1.064038715816134E-004
   32.9000000000000      -1.061394110986886E-004
   32.9500000000000      -1.058436986863088E-004
   33.0000000000000      -1.055196303611975E-004
   33.0500000000000      -1.051683900894832E-004
   33.1000000000000      -1.047929206594065E-004
   33.1500000000000      -1.043935777837252E-004
   33.2000000000000      -1.039718372869282E-004
   33.2500000000000      -1.035291129581140E-004
   33.3000000000000      -1.030686398080354E-004
   33.3500000000000      -1.025963117432226E-004
   33.4000000000000      -1.021159592861328E-004
   33.4500000000000      -1.016307491751283E-004
   33.5000000000000      -1.011409503723117E-004
   33.5500000000000      -1.006463911961890E-004
   33.6000000000000      -1.001457321898507E-004
   33.6500000000000      -9.963593855517245E-005
   33.7000000000000      -9.911324183754155E-005
   33.7500000000000      -9.857366529184025E-005
   33.8000000000000      -9.801541238949460E-005
   33.8500000000000      -9.743733781760906E-005
   33.9000000000000      -9.683601505699662E-005
   33.9500000000000      -9.621113424549679E-005
   34.0000000000000      -9.556143534728310E-005
   34.0500000000000      -9.488408445213476E-005
   34.1000000000000      -9.417676184931782E-005
   34.1500000000000      -9.343862439209450E-005
   34.2000000000000      -9.266879858457369E-005
   34.2500000000000      -9.186504334657832E-005
   34.3000000000000      -9.102810895330353E-005
   34.3500000000000      -9.015796148937045E-005
   34.4000000000000      -8.925288801625799E-005
   34.4500000000000      -8.831145686986653E-005
   34.5000000000000      -8.733377062012727E-005
   34.5500000000000      -8.632149771913579E-005
   34.6000000000000      -8.527730688725208E-005
   34.6500000000000      -8.420391051558871E-005
   34.7000000000000      -8.310680208082046E-005
   34.7500000000000      -8.199246138282340E-005
   34.8000000000000      -8.086727729741457E-005
   34.8500000000000      -7.973702077231064E-005
   34.9000000000000      -7.860527389118219E-005
   34.9500000000000      -7.747817577585074E-005
   35.0000000000000      -7.636106537427878E-005
   35.0500000000000      -7.525830522891951E-005
   35.1000000000000      -7.417293685060214E-005
   35.1500000000000      -7.310665314917786E-005
   35.2000000000000      -7.206064249805045E-005
   35.2500000000000      -7.103541828367316E-005
   35.3000000000000      -7.003007261526560E-005
   35.3500000000000      -6.904503561347843E-005
   35.4000000000000      -6.808016664506604E-005
   35.4500000000000      -6.713602890214142E-005
   35.5000000000000      -6.621180491285308E-005
   35.5500000000000      -6.530711967674486E-005
   35.6000000000000      -6.442357161892848E-005
   35.6500000000000      -6.356604546554628E-005
   35.7000000000000      -6.273802775787495E-005
   35.7500000000000      -6.193957559181160E-005
   35.8000000000000      -6.117097886414986E-005
   35.8500000000000      -6.043050039239999E-005
   35.9000000000000      -5.971677571392388E-005
   35.9500000000000      -5.902681615524647E-005
   36.0000000000000      -5.835673761154669E-005
   36.0500000000000      -5.770267442315298E-005
   36.1000000000000      -5.706248361313941E-005
   36.1500000000000      -5.643453615942986E-005
   36.2000000000000      -5.581630424134048E-005
   36.2500000000000      -5.520795425496136E-005
   36.3000000000000      -5.460964268017342E-005
   36.3500000000000      -5.402124376323304E-005
   36.4000000000000      -5.344335168599179E-005
   36.4500000000000      -5.287795100485736E-005
   36.5000000000000      -5.232911354424994E-005
   36.5500000000000      -5.180041696009302E-005
   36.6000000000000      -5.129410202656354E-005
   36.6500000000000      -5.081112322115116E-005
   36.7000000000000      -5.035026403484258E-005
   36.7500000000000      -4.991355112843206E-005
   36.8000000000000      -4.950183007503860E-005
   36.8500000000000      -4.911525957546862E-005
   36.9000000000000      -4.875541665372276E-005
   36.9500000000000      -4.842302702399217E-005
   37.0000000000000      -4.812082802710182E-005
   37.0500000000000      -4.785333893889198E-005
   37.1000000000000      -4.762372727461157E-005
   37.1500000000000      -4.743644073637258E-005
   37.2000000000000      -4.729566035465181E-005
   37.2500000000000      -4.720450521020210E-005
   37.3000000000000      -4.716590462212187E-005
   37.3500000000000      -4.718021514063169E-005
   37.4000000000000      -4.724495515938336E-005
   37.4500000000000      -4.735739713322657E-005
   37.5000000000000      -4.751458851060122E-005
   37.5500000000000      -4.771223342748595E-005
   37.6000000000000      -4.794688319603008E-005
   37.6500000000000      -4.821446427201652E-005
   37.7000000000000      -4.851301435785346E-005
   37.7500000000000      -4.883931971987742E-005
   37.8000000000000      -4.919013537597595E-005
   37.8500000000000      -4.956030629773356E-005
   37.9000000000000      -4.994532535707534E-005
   37.9500000000000      -5.034352149384111E-005
   38.0000000000000      -5.075326656832673E-005
   38.0500000000000      -5.117111632617677E-005
   38.1000000000000      -5.159428558727808E-005
   38.1500000000000      -5.202058309253500E-005
   38.2000000000000      -5.244557058356899E-005
   38.2500000000000      -5.286666563039155E-005
   38.3000000000000      -5.327805293263153E-005
   38.3500000000000      -5.367532322643434E-005
   38.4000000000000      -5.405386488192728E-005
   38.4500000000000      -5.440687558429913E-005
   38.5000000000000      -5.472818515279751E-005
   38.5500000000000      -5.501350397868650E-005
   38.6000000000000      -5.525647125960380E-005
   38.6500000000000      -5.545410337091410E-005
   38.7000000000000      -5.560580407690754E-005
   38.7500000000000      -5.571427219895046E-005
   38.8000000000000      -5.578269701984148E-005
   38.8500000000000      -5.581547219617168E-005
   38.9000000000000      -5.581732507141297E-005
   38.9500000000000      -5.579342995631429E-005
   39.0000000000000      -5.575077269283850E-005
   39.0500000000000      -5.569533941931446E-005
   39.1000000000000      -5.563009065574169E-005
   39.1500000000000      -5.555467580571258E-005
   39.2000000000000      -5.546653946451291E-005
   39.2500000000000      -5.536639241283281E-005
   39.3000000000000      -5.525428199021177E-005
   39.3500000000000      -5.513236864595421E-005
   39.4000000000000      -5.500154287953843E-005
   39.4500000000000      -5.486061434198042E-005
   39.5000000000000      -5.470533291966518E-005
   39.5500000000000      -5.453208372445869E-005
   39.6000000000000      -5.433957727884913E-005
   39.6500000000000      -5.412723542411546E-005
   39.7000000000000      -5.389399886396572E-005
   39.7500000000000      -5.363808986107871E-005
   39.8000000000000      -5.335825942155860E-005
   39.8500000000000      -5.305231341776344E-005
   39.9000000000000      -5.271911606490039E-005
   39.9500000000000      -5.235828543098731E-005
   40.0000000000000      -5.196914679742752E-005
   40.0500000000000      -5.155189467513805E-005
   40.1000000000000      -5.110960964223266E-005
   40.1500000000000      -5.064377137541250E-005
   40.2000000000000      -5.015305954814985E-005
   40.2500000000000      -4.963722116586556E-005
   40.3000000000000      -4.909665264319613E-005
   40.3500000000000      -4.853345300936227E-005
   40.4000000000000      -4.795063007341992E-005
   40.4500000000000      -4.735076490991590E-005
   40.5000000000000      -4.673489754715225E-005
   40.5500000000000      -4.610427694461101E-005
   40.6000000000000      -4.545980015470284E-005
   40.6500000000000      -4.480327791617695E-005
   40.7000000000000      -4.413574396352653E-005
   40.7500000000000      -4.345823127459582E-005
   40.8000000000000      -4.277172768293930E-005
   40.8500000000000      -4.207890334469522E-005
   40.9000000000000      -4.138532066812908E-005
   40.9500000000000      -4.069604990061731E-005
   41.0000000000000      -4.001534414923749E-005
   41.0500000000000      -3.934781771839029E-005
   41.1000000000000      -3.869815143165697E-005
   41.1500000000000      -3.806721373989340E-005
   41.2000000000000      -3.745687027196646E-005
   41.2500000000000      -3.686911940144633E-005
   41.3000000000000      -3.630689818307696E-005
   41.3500000000000      -3.576814024297795E-005
   41.4000000000000      -3.524876452662943E-005
   41.4500000000000      -3.474258038146323E-005
   41.5000000000000      -3.424278268256493E-005
   41.5500000000000      -3.374478757703825E-005
   41.6000000000000      -3.324358702255832E-005
   41.6500000000000      -3.273802141159429E-005
   41.7000000000000      -3.222969021303873E-005
   41.7500000000000      -3.172080984084637E-005
   41.8000000000000      -3.121234397691936E-005
   41.8500000000000      -3.070585240452974E-005
   41.9000000000000      -3.020205380159105E-005
   41.9500000000000      -2.969932868421193E-005
   42.0000000000000      -2.919735530687002E-005
   42.0500000000000      -2.869648516738075E-005
   42.1000000000000      -2.819584478024469E-005
   42.1500000000000      -2.769296675879472E-005
   42.2000000000000      -2.718740396732613E-005
   42.2500000000000      -2.667788061592623E-005
   42.3000000000000      -2.616364196039700E-005
   42.3500000000000      -2.564314908679011E-005
   42.4000000000000      -2.511637678148547E-005
   42.4500000000000      -2.458427297610772E-005
   42.5000000000000      -2.404744414510147E-005
   42.5500000000000      -2.350509658423462E-005
   42.6000000000000      -2.295626503938334E-005
   42.6500000000000      -2.240187852763208E-005
   42.7000000000000      -2.184319341755954E-005
   42.7500000000000      -2.128472914968982E-005
   42.8000000000000      -2.073075815672416E-005
   42.8500000000000      -2.018511714631516E-005
   42.9000000000000      -1.965101261427842E-005
   42.9500000000000      -1.912816671373074E-005
   43.0000000000000      -1.861587062940500E-005
   43.0500000000000      -1.811152645473995E-005
   43.1000000000000      -1.761170672501754E-005
   43.1500000000000      -1.711444687289906E-005
   43.2000000000000      -1.661819783217851E-005
   43.2500000000000      -1.612337511427071E-005
   43.3000000000000      -1.563164199108057E-005
   43.3500000000000      -1.514438302868572E-005
   43.4000000000000      -1.466086195046655E-005
   43.4500000000000      -1.418226230137728E-005
   43.5000000000000      -1.370706681758255E-005
   43.5500000000000      -1.323475884269508E-005
   43.6000000000000      -1.276556201717477E-005
   43.6500000000000      -1.230004980702324E-005
   43.7000000000000      -1.184114929208092E-005
   43.7500000000000      -1.138907329337416E-005
   43.8000000000000      -1.094438501752813E-005
   43.8500000000000      -1.050886714084466E-005
   43.9000000000000      -1.008224781551735E-005
   43.9500000000000      -9.665486273212099E-006
   44.0000000000000      -9.262517937694143E-006
   44.0500000000000      -8.878734724818260E-006
   44.1000000000000      -8.520352840367551E-006
   44.1500000000000      -8.193245406684268E-006
   44.2000000000000      -7.904989195381679E-006
   44.2500000000000      -7.660692549046732E-006
   44.3000000000000      -7.463541962962274E-006
   44.3500000000000      -7.313977028389959E-006
   44.4000000000000      -7.212504177230637E-006
   44.4500000000000      -7.158568483750751E-006
   44.5000000000000      -7.149103175740291E-006
   44.5500000000000      -7.179743491383565E-006
   44.6000000000000      -7.243453597423943E-006
   44.6500000000000      -7.331535708564318E-006
   44.7000000000000      -7.436955806281537E-006
   44.7500000000000      -7.552952841615324E-006
   44.8000000000000      -7.674331773443857E-006
   44.8500000000000      -7.799650823099566E-006
   44.9000000000000      -7.928138993638133E-006
   44.9500000000000      -8.060173397282136E-006
   45.0000000000000      -8.195116951227044E-006
   45.0500000000000      -8.332444933774986E-006
   45.1000000000000      -8.472442582966852E-006
   45.1500000000000      -8.617491217468659E-006
   45.2000000000000      -8.768027533033690E-006
   45.2500000000000      -8.921554319994494E-006
   45.3000000000000      -9.075418372541908E-006
   45.3500000000000      -9.226699217001066E-006
   45.4000000000000      -9.371241657324374E-006
   45.4500000000000      -9.505227360885704E-006
   45.5000000000000      -9.625326783805899E-006
   45.5500000000000      -9.727710364380425E-006
   45.6000000000000      -9.804553241075330E-006
   45.6500000000000      -9.850190662430304E-006
   45.7000000000000      -9.862609227086305E-006
   45.7500000000000      -9.840795268377543E-006
   45.8000000000000      -9.781869321543270E-006
   45.8500000000000      -9.681419633195355E-006
   45.9000000000000      -9.537891477280756E-006
   45.9500000000000      -9.348442211554248E-006
   46.0000000000000      -9.109833537901786E-006
   46.0500000000000      -8.819650487078225E-006
   46.1000000000000      -8.477553192907335E-006
   46.1500000000000      -8.083267855232312E-006
   46.2000000000000      -7.639898105213212E-006
   46.2500000000000      -7.149518769629045E-006
   46.3000000000000      -6.615215303475837E-006
   46.3500000000000      -6.042780170872641E-006
   46.4000000000000      -5.439011757841812E-006
   46.4500000000000      -4.811161200014269E-006
   46.5000000000000      -4.165941799446258E-006
   46.5500000000000      -3.508036602742316E-006
   46.6000000000000      -2.844071711681650E-006
   46.6500000000000      -2.181296453685369E-006
   46.7000000000000      -1.526617301992627E-006
   46.7500000000000      -8.894896280740356E-007
   46.8000000000000      -2.790678164402930E-007
   46.8500000000000       3.004433168915201E-007
   46.9000000000000       8.436568846195285E-007
   46.9500000000000       1.346110852204912E-006
   47.0000000000000       1.803645562309625E-006
   47.0500000000000       2.212932674516761E-006
   47.1000000000000       2.571803915759848E-006
   47.1500000000000       2.878540383499999E-006
   47.2000000000000       3.131821671685345E-006
   47.2500000000000       3.332090469558105E-006
   47.3000000000000       3.480059605284223E-006
   47.3500000000000       3.578489556696956E-006
   47.4000000000000       3.630569812028308E-006
   47.4500000000000       3.639596131980649E-006
   47.5000000000000       3.609510022264348E-006
   47.5500000000000       3.542009473755873E-006
   47.6000000000000       3.441205780539618E-006
   47.6500000000000       3.311684919429848E-006
   47.7000000000000       3.157391649128482E-006
   47.7500000000000       2.980619030247245E-006
   47.8000000000000       2.779662268575427E-006
   47.8500000000000       2.554497357872252E-006
   47.9000000000000       2.305875720724739E-006
   47.9500000000000       2.034171212023851E-006
   48.0000000000000       1.740246966270104E-006
   48.0500000000000       1.423895483876496E-006
   48.1000000000000       1.085776900688690E-006
   48.1500000000000       7.266791274258817E-007
   48.2000000000000       3.483406952023671E-007
   48.2500000000000      -4.842582520821746E-008
   48.3000000000000      -4.629314635488393E-007
   48.3500000000000      -8.942049664286685E-007
   48.4000000000000      -1.339412667911945E-006
   48.4500000000000      -1.794924167808027E-006
   48.5000000000000      -2.257502175942696E-006
   48.5500000000000      -2.721215309207473E-006
   48.6000000000000      -3.180985263879604E-006
   48.6500000000000      -3.632120216684970E-006
   48.7000000000000      -4.070922886961607E-006
   48.7500000000000      -4.497966433176919E-006
   48.8000000000000      -4.912646089111894E-006
   48.8500000000000      -5.316446320521985E-006
   48.9000000000000      -5.710361458622671E-006
   48.9500000000000      -6.094997409826187E-006
   49.0000000000000      -6.473307857788747E-006
   49.0500000000000      -6.849484008386426E-006
   49.1000000000000      -7.230662472194767E-006
   49.1500000000000      -7.622704485138166E-006
   49.2000000000000      -8.029352637792540E-006
   49.2500000000000      -8.454274895353080E-006
   49.3000000000000      -8.901427161855240E-006
   49.3500000000000      -9.372933706474918E-006
   49.4000000000000      -9.871429897091750E-006
   49.4500000000000      -1.039760106299201E-005
   49.5000000000000      -1.095073612630012E-005
   49.5500000000000      -1.152941979005662E-005
   49.6000000000000      -1.213121661479294E-005
   49.6500000000000      -1.275365102234351E-005
   49.7000000000000      -1.339579366902047E-005
   49.7500000000000      -1.405809313974684E-005
   49.8000000000000      -1.473987584430524E-005
   49.8500000000000      -1.544149795727993E-005
   49.9000000000000      -1.616197648763262E-005
   49.9500000000000      -1.690118870019927E-005
   50.0000000000000      -1.765737533622913E-005
   50.0500000000000      -1.842876686884869E-005
   50.1000000000000      -1.921417165146188E-005
   50.1500000000000      -2.001593721054996E-005
   50.2000000000000      -2.083524072057441E-005
   50.2500000000000      -2.167167744376452E-005
   50.3000000000000      -2.252523818968183E-005
   50.3500000000000      -2.339623874968060E-005
   50.4000000000000      -2.428516610071745E-005
   50.4500000000000      -2.519410138008090E-005
   50.5000000000000      -2.612238564901176E-005
   50.5500000000000      -2.706830721445538E-005
   50.6000000000000      -2.803133872453422E-005
   50.6500000000000      -2.901035700080673E-005
   50.7000000000000      -3.000473586123519E-005
   50.7500000000000      -3.101277087587453E-005
   50.8000000000000      -3.203196134014337E-005
   50.8500000000000      -3.305752208663464E-005
   50.9000000000000      -3.408208681586316E-005
   50.9500000000000      -3.510297403797087E-005
   51.0000000000000      -3.611767696681142E-005
   51.0500000000000      -3.712450359432488E-005
   51.1000000000000      -3.812367409355761E-005
   51.1500000000000      -3.911514321776256E-005
   51.2000000000000      -4.009778832787105E-005
   51.2500000000000      -4.107258906711955E-005
   51.3000000000000      -4.204218767180135E-005
   51.3500000000000      -4.300564468951585E-005
   51.4000000000000      -4.396012996829038E-005
   51.4500000000000      -4.490293078090956E-005
   51.5000000000000      -4.583438484198813E-005
   51.5500000000000      -4.675397104632719E-005
   51.6000000000000      -4.766481330417827E-005
   51.6500000000000      -4.856884195978743E-005
   51.7000000000000      -4.946717111557456E-005
   51.7500000000000      -5.035922259338907E-005
   51.8000000000000      -5.124299185922247E-005
   51.8500000000000      -5.211657244256750E-005
   51.9000000000000      -5.298104556167156E-005
   51.9500000000000      -5.383824623702403E-005
   52.0000000000000      -5.468887177569314E-005
   52.0500000000000      -5.553361455966639E-005
   52.1000000000000      -5.637355567163122E-005
   52.1500000000000      -5.720884593382245E-005
   52.2000000000000      -5.803948502808127E-005
   52.2500000000000      -5.886755269583916E-005
   52.3000000000000      -5.969473271048572E-005
   52.3500000000000      -6.052144852349609E-005
   52.4000000000000      -6.134893698411246E-005
   52.4500000000000      -6.217822388992419E-005
   52.5000000000000      -6.301235076742839E-005
   52.5500000000000      -6.385149537665172E-005
   52.6000000000000      -6.469263065481842E-005
   52.6500000000000      -6.553279339232583E-005
   52.7000000000000      -6.637063558763560E-005
   52.7500000000000      -6.720295234135161E-005
   52.8000000000000      -6.802639624630746E-005
   52.8500000000000      -6.883737128520251E-005
   52.9000000000000      -6.963481843533134E-005
   52.9500000000000      -7.041973187807838E-005
   53.0000000000000      -7.119317789699527E-005
   53.0500000000000      -7.195576201733088E-005
   53.1000000000000      -7.270602118597407E-005
   53.1500000000000      -7.344377601700794E-005
   53.2000000000000      -7.416884902249742E-005
   53.2500000000000      -7.488119239846617E-005
   53.3000000000000      -7.558158514342537E-005
   53.3500000000000      -7.626967865348318E-005
   53.4000000000000      -7.694385710137075E-005
   53.4500000000000      -7.760184298017910E-005
   53.5000000000000      -7.824202933419764E-005
   53.5500000000000      -7.886557564588545E-005
   53.6000000000000      -7.947281179706426E-005
   53.6500000000000      -8.006536475616643E-005
   53.7000000000000      -8.064486152443455E-005
   53.7500000000000      -8.121222688675168E-005
   53.8000000000000      -8.176912225358498E-005
   53.8500000000000      -8.231585242211574E-005
   53.9000000000000      -8.285414087638904E-005
   53.9500000000000      -8.338337395433718E-005
   54.0000000000000      -8.390248450639584E-005
   54.0500000000000      -8.441094759234589E-005
   54.1000000000000      -8.490810626476388E-005
   54.1500000000000      -8.539280508434997E-005
   54.2000000000000      -8.586320547862766E-005
   54.2500000000000      -8.632006190827725E-005
   54.3000000000000      -8.676455189819822E-005
   54.3500000000000      -8.719882914330580E-005
   54.4000000000000      -8.762136349153932E-005
   54.4500000000000      -8.802928874115943E-005
   54.5000000000000      -8.842157437693341E-005
   54.5500000000000      -8.879618930875450E-005
   54.6000000000000      -8.915097022920154E-005
   54.6500000000000      -8.948345034210062E-005
   54.7000000000000      -8.979223192923468E-005
   54.7500000000000      -9.007369663554985E-005
   54.8000000000000      -9.032542751976666E-005
   54.8500000000000      -9.054605381259899E-005
   54.9000000000000      -9.073596403105086E-005
   54.9500000000000      -9.089483988028831E-005
   55.0000000000000      -9.102226769584899E-005
   55.0500000000000      -9.111783549610469E-005
   55.1000000000000      -9.118173947815356E-005
   55.1500000000000      -9.121406652309758E-005
   55.2000000000000      -9.121613483800212E-005
   55.2500000000000      -9.119101380533609E-005
   55.3000000000000      -9.113979276399526E-005
   55.3500000000000      -9.106386425407954E-005
   55.4000000000000      -9.096395686553027E-005
   55.4500000000000      -9.084038019711345E-005
   55.5000000000000      -9.069489436758716E-005
   55.5500000000000      -9.052805241196203E-005
   55.6000000000000      -9.034146578986441E-005
   55.6500000000000      -9.013743280046144E-005
   55.7000000000000      -8.991606236509829E-005
   55.7500000000000      -8.967854281009447E-005
   55.8000000000000      -8.942812363154291E-005
   55.8500000000000      -8.916788099079692E-005
   55.9000000000000      -8.889967736670097E-005
   55.9500000000000      -8.862633596733247E-005
   56.0000000000000      -8.834846645778944E-005
   56.0500000000000      -8.806423943208556E-005
   56.1000000000000      -8.777210794328793E-005
   56.1500000000000      -8.747140502890605E-005
   56.2000000000000      -8.716274033382716E-005
   56.2500000000000      -8.684515583482502E-005
   56.3000000000000      -8.651444588778757E-005
   56.3500000000000      -8.616631764766329E-005
   56.4000000000000      -8.579797153896913E-005
   56.4500000000000      -8.540735946027045E-005
   56.5000000000000      -8.499272101470874E-005
   56.5500000000000      -8.455426441915961E-005
   56.6000000000000      -8.409144755812833E-005
   56.6500000000000      -8.360418495522309E-005
   56.7000000000000      -8.309369085569245E-005
   56.7500000000000      -8.256200624389833E-005
   56.8000000000000      -8.201173917714667E-005
   56.8500000000000      -8.144395124510376E-005
   56.9000000000000      -8.085882357905817E-005
   56.9500000000000      -8.025581978529494E-005
   57.0000000000000      -7.963457633228661E-005
   57.0500000000000      -7.899522571601959E-005
   57.1000000000000      -7.834173471236935E-005
   57.1500000000000      -7.767654599295379E-005
   57.2000000000000      -7.700123341595866E-005
   57.2500000000000      -7.631526794412754E-005
   57.3000000000000      -7.561655415683911E-005
   57.3500000000000      -7.490611425386836E-005
   57.4000000000000      -7.418351351077855E-005
   57.4500000000000      -7.345022026244591E-005
   57.5000000000000      -7.270611183008396E-005
   57.5500000000000      -7.195178156241502E-005
   57.6000000000000      -7.118832323767196E-005
   57.6500000000000      -7.041559735989990E-005
   57.7000000000000      -6.963220525434697E-005
   57.7500000000000      -6.883718662921888E-005
   57.8000000000000      -6.803140270248408E-005
   57.8500000000000      -6.721418543609779E-005
   57.9000000000000      -6.638567590707037E-005
   57.9500000000000      -6.554724881181928E-005
   58.0000000000000      -6.470053031614251E-005
   58.0500000000000      -6.384529162613960E-005
   58.1000000000000      -6.298241687540418E-005
   58.1500000000000      -6.211253347067202E-005
   58.2000000000000      -6.123749736586599E-005
   58.2500000000000      -6.036098571390630E-005
   58.3000000000000      -5.948680735318799E-005
   58.3500000000000      -5.861720208090786E-005
   58.4000000000000      -5.775643293813751E-005
   58.4500000000000      -5.691259493439847E-005
   58.5000000000000      -5.609121116409577E-005
   58.5500000000000      -5.529372058490595E-005
   58.6000000000000      -5.451990332835312E-005
   58.6500000000000      -5.376726978806284E-005
   58.7000000000000      -5.303192575079484E-005
   58.7500000000000      -5.230891506017478E-005
   58.8000000000000      -5.159502143886117E-005
   58.8500000000000      -5.088442360438641E-005
   58.9000000000000      -5.017204683595798E-005
   58.9500000000000      -4.945435640074438E-005
   59.0000000000000      -4.872568743193161E-005
   59.0500000000000      -4.797996446518505E-005
   59.1000000000000      -4.721490891701512E-005
   59.1500000000000      -4.643009364863081E-005
   59.2000000000000      -4.562759743962408E-005
   59.2500000000000      -4.480862098333623E-005
   59.3000000000000      -4.397526705894636E-005
   59.3500000000000      -4.313017163895653E-005
   59.4000000000000      -4.227471100282380E-005
   59.4500000000000      -4.141054755423269E-005
   59.5000000000000      -4.054097526876671E-005
   59.5500000000000      -3.966953186730220E-005
   59.6000000000000      -3.879891130083098E-005
   59.6500000000000      -3.792968701302071E-005
   59.7000000000000      -3.706331457802737E-005
   59.7500000000000      -3.620066527304198E-005
   59.8000000000000      -3.534239166335966E-005
   59.8500000000000      -3.449081802179757E-005
   59.9000000000000      -3.364839582402952E-005
   59.9500000000000      -3.281850169082191E-005
   60.0000000000000      -3.200308511400037E-005
   60.0500000000000      -3.120304198052319E-005
   60.1000000000000      -3.041720991395604E-005
   60.1500000000000      -2.964373773380483E-005
   60.2000000000000      -2.887864826529567E-005
   60.2500000000000      -2.811960683001155E-005
   60.3000000000000      -2.736531645524771E-005
   60.3500000000000      -2.661383221393339E-005
   60.4000000000000      -2.586536161960188E-005
   60.4500000000000      -2.511819827955328E-005
   60.5000000000000      -2.437326535581318E-005
   60.5500000000000      -2.363119441972290E-005
   60.6000000000000      -2.289019730594278E-005
   60.6500000000000      -2.214721696311620E-005
   60.7000000000000      -2.140062998186412E-005
   60.7500000000000      -2.065139315714723E-005
   60.8000000000000      -1.989941176336796E-005
   60.8500000000000      -1.914310464718443E-005
   60.9000000000000      -1.838134429484591E-005
   60.9500000000000      -1.761255460697609E-005
   61.0000000000000      -1.683576657547584E-005
   61.0500000000000      -1.605180120341320E-005
   61.1000000000000      -1.526085443288446E-005
   61.1500000000000      -1.446334462793923E-005
   61.2000000000000      -1.366200404779789E-005
   61.2500000000000      -1.286000794227595E-005
   61.3000000000000      -1.205564243077936E-005
   61.3500000000000      -1.125000917582812E-005
   61.4000000000000      -1.044744477979139E-005
   61.4500000000000      -9.648952011530464E-006
   61.5000000000000      -8.856370649798962E-006
   61.5500000000000      -8.069603238328359E-006
   61.6000000000000      -7.289765340536091E-006
   61.6500000000000      -6.518407513383363E-006
   61.7000000000000      -5.757590457487634E-006
   61.7500000000000      -5.009039348272126E-006
   61.8000000000000      -4.276050081565555E-006
   61.8500000000000      -3.561610227272970E-006
   61.9000000000000      -2.866556881228455E-006
   61.9500000000000      -2.189336607594966E-006
   62.0000000000000      -1.528397543608071E-006
   62.0500000000000      -8.805460951312303E-007
   62.1000000000000      -2.411789349318527E-007
   62.1500000000000       3.935989271463370E-007
   62.2000000000000       1.025877098500632E-006
   62.2500000000000       1.656394769187219E-006
   62.3000000000000       2.283359999318982E-006
   62.3500000000000       2.903229053427973E-006
   62.4000000000000       3.514103318166981E-006
   62.4500000000000       4.113487629834655E-006
   62.5000000000000       4.697000021986484E-006
   62.5500000000000       5.260974110891143E-006
   62.6000000000000       5.803608457152594E-006
   62.6500000000000       6.322315930055293E-006
   62.7000000000000       6.816441580952213E-006
   62.7500000000000       7.287273421980856E-006
   62.8000000000000       7.733970907744885E-006
   62.8500000000000       8.154287183015760E-006
   62.9000000000000       8.548959288848328E-006
   62.9500000000000       8.918401523651321E-006
   63.0000000000000       9.261843323898136E-006
   63.0500000000000       9.579874032211858E-006
   63.1000000000000       9.872693272675734E-006
   63.1500000000000       1.014010675060492E-005
   63.2000000000000       1.038567790500593E-005
   63.2500000000000       1.061271293857592E-005
   63.3000000000000       1.082506850515408E-005
   63.3500000000000       1.102590223834569E-005
   63.4000000000000       1.121708034196347E-005
   63.4500000000000       1.140176933322066E-005
   63.5000000000000       1.158451494498402E-005
   63.5500000000000       1.176734500300981E-005
   63.6000000000000       1.195213712668867E-005
   63.6500000000000       1.214138387693937E-005
   63.7000000000000       1.233626035265539E-005
   63.7500000000000       1.253790306274027E-005
   63.8000000000000       1.274640658618295E-005
   63.8500000000000       1.296165737227074E-005
   63.9000000000000       1.318367057845491E-005
   63.9500000000000       1.341126885129229E-005
   64.0000000000000       1.364315506178028E-005
   64.0500000000000       1.388031843731883E-005
   64.1000000000000       1.412211363041687E-005
   64.1500000000000       1.437007721303943E-005
   64.2000000000000       1.462642452075191E-005
   64.2500000000000       1.489176432955233E-005
   64.3000000000000       1.516722426497181E-005
   64.3500000000000       1.545318082304805E-005
   64.4000000000000       1.574659006298591E-005
   64.4500000000000       1.604608556761772E-005
   64.5000000000000       1.635158850429776E-005
   64.5500000000000       1.666239535238222E-005
   64.6000000000000       1.697792085178853E-005
   64.6500000000000       1.729654003894847E-005
   64.7000000000000       1.761717475758953E-005
   64.7500000000000       1.793938827162447E-005
   64.8000000000000       1.826500019651149E-005
   64.8500000000000       1.859524910212416E-005
   64.9000000000000       1.893022104913149E-005
   64.9500000000000       1.926998240332110E-005
   65.0000000000000       1.961201643169397E-005
   65.0500000000000       1.995498488326507E-005
   65.1000000000000       2.029834998741743E-005
   65.1500000000000       2.063977800387563E-005
   65.2000000000000       2.097437715759093E-005
   65.2500000000000       2.129924528973023E-005
   65.3000000000000       2.161210237863601E-005
   65.3500000000000       2.191150720276939E-005
   65.4000000000000       2.219708990362043E-005
   65.4500000000000       2.246933567532961E-005
   65.5000000000000       2.272732136426978E-005
   65.5500000000000       2.297078665262392E-005
   65.6000000000000       2.319980970922272E-005
   65.6500000000000       2.341401447254421E-005
   65.7000000000000       2.361223019593714E-005
   65.7500000000000       2.379605379578524E-005
   65.8000000000000       2.396446642090231E-005
   65.8500000000000       2.411541765386855E-005
   65.9000000000000       2.424804751346124E-005
   65.9500000000000       2.435962265763043E-005
   66.0000000000000       2.444734576609626E-005
   66.0500000000000       2.450932109882776E-005
   66.1000000000000       2.454415607203972E-005
   66.1500000000000       2.455106602135511E-005
   66.2000000000000       2.453003669021023E-005
   66.2500000000000       2.447817146512846E-005
   66.3000000000000       2.439438677502311E-005
   66.3500000000000       2.427881517114072E-005
   66.4000000000000       2.413196035570785E-005
   66.4500000000000       2.395560793956933E-005
   66.5000000000000       2.375203585117320E-005
   66.5500000000000       2.352330113972562E-005
   66.6000000000000       2.326946470511173E-005
   66.6500000000000       2.299156059997570E-005
   66.7000000000000       2.269153620778661E-005
   66.7500000000000       2.236936264397715E-005
   66.8000000000000       2.202748847758211E-005
   66.8500000000000       2.166951920136557E-005
   66.9000000000000       2.129781050007881E-005
   66.9500000000000       2.091258521586539E-005
   67.0000000000000       2.051316071465943E-005
   67.0500000000000       2.010176069373128E-005
   67.1000000000000       1.968143180618428E-005
   67.1500000000000       1.925419458290652E-005
   67.2000000000000       1.882077204936835E-005
   67.2500000000000       1.838172861916137E-005
   67.3000000000000       1.793697810513294E-005
   67.3500000000000       1.748627270601942E-005
   67.4000000000000       1.703088335209114E-005
   67.4500000000000       1.657255205725290E-005
   67.5000000000000       1.611232139508289E-005
   67.5500000000000       1.564891827991628E-005
   67.6000000000000       1.518254919560931E-005
   67.6500000000000       1.471246999875213E-005
   67.7000000000000       1.423843008299534E-005
   67.7500000000000       1.375985434781683E-005
   67.8000000000000       1.327480961242168E-005
   67.8500000000000       1.278241673644296E-005
   67.9000000000000       1.228116979241648E-005
   67.9500000000000       1.177297336426940E-005
   68.0000000000000       1.125896193479115E-005
   68.0500000000000       1.073815436439422E-005
   68.1000000000000       1.021055982554203E-005
   68.1500000000000       9.677352114862555E-006
   68.2000000000000       9.137949877227749E-006
   68.2500000000000       8.592902201695230E-006
   68.3000000000000       8.043180945956158E-006
   68.3500000000000       7.491985132129685E-006
   68.4000000000000       6.940071220266450E-006
   68.4500000000000       6.385987415108286E-006
   68.5000000000000       5.831408695798402E-006
   68.5500000000000       5.275456722334349E-006
   68.6000000000000       4.717620991893602E-006
   68.6500000000000       4.158717388556297E-006
   68.7000000000000       3.599298873242755E-006
   68.7500000000000       3.041273206626818E-006
   68.8000000000000       2.487092616370511E-006
   68.8500000000000       1.937659609092329E-006
   68.9000000000000       1.393714263463230E-006
   68.9500000000000       8.539253092268314E-007
   69.0000000000000       3.208798904658750E-007
   69.0500000000000      -2.041512847357657E-007
   69.1000000000000      -7.209625426723047E-007
   69.1500000000000      -1.226378229179975E-006
   69.2000000000000      -1.717731605059580E-006
   69.2500000000000      -2.192898269971424E-006
   69.3000000000000      -2.650019398424229E-006
   69.3500000000000      -3.087911221835388E-006
   69.4000000000000      -3.508062421746697E-006
   69.4500000000000      -3.912190267162701E-006
   69.5000000000000      -4.300193317482682E-006
   69.5500000000000      -4.673247666578579E-006
   69.6000000000000      -5.032669574536246E-006
   69.6500000000000      -5.379514870101478E-006
   69.7000000000000      -5.714546590113816E-006
   69.7500000000000      -6.036882109139352E-006
   69.8000000000000      -6.344592393057731E-006
   69.8500000000000      -6.638571210511500E-006
   69.9000000000000      -6.922232741072094E-006
   69.9500000000000      -7.199125221110944E-006
   70.0000000000000      -7.474427279132489E-006
   70.0500000000000      -7.750629162107357E-006
   70.1000000000000      -8.028773424517080E-006
   70.1500000000000      -8.307719309776050E-006
   70.2000000000000      -8.586251736112362E-006
   70.2500000000000      -8.865096593468174E-006
   70.3000000000000      -9.148783963672325E-006
   70.3500000000000      -9.439924596567913E-006
   70.4000000000000      -9.738985419658178E-006
   70.4500000000000      -1.004599105161176E-005
   70.5000000000000      -1.036177844132599E-005
   70.5500000000000      -1.068699056788394E-005
   70.6000000000000      -1.102157944578958E-005
   70.6500000000000      -1.136929249613251E-005
   70.7000000000000      -1.173318803512695E-005
   70.7500000000000      -1.211342512199354E-005
   70.8000000000000      -1.251006183333182E-005
   70.8500000000000      -1.292222395500024E-005
   70.9000000000000      -1.334768985325915E-005
   70.9500000000000      -1.378310368654131E-005
   71.0000000000000      -1.422517471268436E-005
   71.0500000000000      -1.466702923430450E-005
   71.1000000000000      -1.510333170580906E-005
   71.1500000000000      -1.552946513107158E-005
   71.2000000000000      -1.594313154933137E-005
   71.2500000000000      -1.634204483483317E-005
   71.3000000000000      -1.672570586207546E-005
   71.3500000000000      -1.709549429933383E-005
   71.4000000000000      -1.745296184013676E-005
   71.4500000000000      -1.779799355502227E-005
   71.5000000000000      -1.813101857500099E-005
   71.5500000000000      -1.845062158763224E-005
   71.6000000000000      -1.875995939917190E-005
   71.6500000000000      -1.906277417395040E-005
   71.7000000000000      -1.936393882273801E-005
   71.7500000000000      -1.966652254301753E-005
   71.8000000000000      -1.997189860168762E-005
   71.8500000000000      -2.028129462873914E-005
   71.9000000000000      -2.059533602129876E-005
   71.9500000000000      -2.091641206752640E-005
   72.0000000000000      -2.124528705159999E-005
   72.0500000000000      -2.158410636996985E-005
   72.1000000000000      -2.193729157053867E-005
   72.1500000000000      -2.230918961925496E-005
   72.2000000000000      -2.270413603695634E-005
   72.2500000000000      -2.312492713600135E-005
   72.3000000000000      -2.357292868102354E-005
   72.3500000000000      -2.404851147836114E-005
   72.4000000000000      -2.455125958937688E-005
   72.4500000000000      -2.507841295095840E-005
   72.5000000000000      -2.562830607748479E-005
   72.5500000000000      -2.619449548776633E-005
   72.6000000000000      -2.677170518269693E-005
   72.6500000000000      -2.735585333053164E-005
   72.7000000000000      -2.794281409941174E-005
   72.7500000000000      -2.852682185438232E-005
   72.8000000000000      -2.910125167094915E-005
   72.8500000000000      -2.965759809819558E-005
   72.9000000000000      -3.019081992568413E-005
   72.9500000000000      -3.069460311191647E-005
   73.0000000000000      -3.116395837341166E-005
   73.0500000000000      -3.159705460901347E-005
   73.1000000000000      -3.199448330440791E-005
   73.1500000000000      -3.235737664016534E-005
   73.2000000000000      -3.268734961268069E-005
   73.2500000000000      -3.298581604601044E-005
   73.3000000000000      -3.325591852080572E-005
   73.3500000000000      -3.350068912784366E-005
   73.4000000000000      -3.372322842686591E-005
   73.4500000000000      -3.392610801778591E-005
   73.5000000000000      -3.411213468322177E-005
   73.5500000000000      -3.428542548701396E-005
   73.6000000000000      -3.445074603197578E-005
   73.6500000000000      -3.461185290029710E-005
   73.7000000000000      -3.477264060568740E-005
   73.7500000000000      -3.493598940173265E-005
   73.8000000000000      -3.510126624084372E-005
   73.8500000000000      -3.527006509095730E-005
   73.9000000000000      -3.544276874201413E-005
   73.9500000000000      -3.562056431682260E-005
   74.0000000000000      -3.580463946888293E-005
   74.0500000000000      -3.599692873985286E-005
   74.1000000000000      -3.619917278747273E-005
   74.1500000000000      -3.641346736985706E-005
   74.2000000000000      -3.664186509925103E-005
   74.2500000000000      -3.688692163150685E-005
   74.3000000000000      -3.715225996932612E-005
   74.3500000000000      -3.744074154864830E-005
   74.4000000000000      -3.775345436644580E-005
   74.4500000000000      -3.809158614533010E-005
   74.5000000000000      -3.845684211468779E-005
   74.5500000000000      -3.884975837013234E-005
   74.6000000000000      -3.926961245376653E-005
   74.6500000000000      -3.971774141583212E-005
   74.7000000000000      -4.019482237882094E-005
   74.7500000000000      -4.070184171725250E-005
   74.8000000000000      -4.123967977697035E-005
   74.8500000000000      -4.180655274641099E-005
   74.9000000000000      -4.240149565117430E-005
   74.9500000000000      -4.302382301424931E-005
   75.0000000000000      -4.367603390286258E-005


==> anc/fig8_midpoint_/taum1/correlation_taum1/dt0.05_heuncorr_taum1_T0.2.dat <==
  5.000000000000000E-002  8.307122410359519E-003
  0.100000000000000       8.300770657876240E-003
  0.150000000000000       8.290461037591332E-003
  0.200000000000000       8.276397821361596E-003
  0.250000000000000       8.258777433960701E-003
  0.300000000000000       8.237788321993645E-003
  0.350000000000000       8.213611407501918E-003
  0.400000000000000       8.186420667768519E-003
  0.450000000000000       8.156382876688460E-003
  0.500000000000000       8.123658155540144E-003
  0.550000000000000       8.088400313688293E-003
  0.600000000000000       8.050757024231621E-003
  0.650000000000000       8.010870031958247E-003
  0.700000000000000       7.968875113857273E-003
  0.750000000000000       7.924902399313183E-003
  0.800000000000000       7.879076542947118E-003
  0.850000000000000       7.831517003723382E-003
  0.900000000000000       7.782337719165986E-003
  0.950000000000000       7.731647718512928E-003
   1.00000000000000       7.679551183335062E-003
   1.05000000000000       7.626148023296237E-003
   1.10000000000000       7.571533428595511E-003
   1.15000000000000       7.515798470131793E-003
   1.20000000000000       7.459029747171577E-003
   1.25000000000000       7.401310210737796E-003
   1.30000000000000       7.342718826942644E-003
   1.35000000000000       7.283330865408514E-003
   1.40000000000000       7.223217970401908E-003
   1.45000000000000       7.162448423193806E-003
   1.50000000000000       7.101087255226920E-003
   1.55000000000000       7.039196135969016E-003
   1.60000000000000       6.976833956447780E-003
   1.65000000000000       6.914056592959036E-003
   1.70000000000000       6.850917157620705E-003
   1.75000000000000       6.787466408173059E-003
   1.80000000000000       6.723752496398163E-003
   1.85000000000000       6.659821536123538E-003
   1.90000000000000       6.595717452514343E-003
   1.95000000000000       6.531482197709828E-003
   2.00000000000000       6.467155183662483E-003
   2.05000000000000       6.402773604464507E-003
   2.10000000000000       6.338372944447355E-003
   2.15000000000000       6.273986611600030E-003
   2.20000000000000       6.209646469106505E-003
   2.25000000000000       6.145383116782422E-003
   2.30000000000000       6.081225279385215E-003
   2.35000000000000       6.017200628991140E-003
   2.40000000000000       5.953335694261464E-003
   2.45000000000000       5.889655700190459E-003
   2.50000000000000       5.826183895934917E-003
   2.55000000000000       5.762942361207921E-003
   2.60000000000000       5.699951543385872E-003
   2.65000000000000       5.637230831769230E-003
   2.70000000000000       5.574798473161565E-003
   2.75000000000000       5.512671401623961E-003
   2.80000000000000       5.450865818527424E-003
   2.85000000000000       5.389396688462307E-003
   2.90000000000000       5.328278069809607E-003
   2.95000000000000       5.267523277007830E-003
   3.00000000000000       5.207144831199586E-003
   3.05000000000000       5.147154603870126E-003
   3.10000000000000       5.087563357293149E-003
   3.15000000000000       5.028380589496653E-003
   3.20000000000000       4.969615254880241E-003
   3.25000000000000       4.911275762773466E-003
   3.30000000000000       4.853370092687261E-003
   3.35000000000000       4.795905378103016E-003
   3.40000000000000       4.738888266359972E-003
   3.45000000000000       4.682324664703977E-003
   3.50000000000000       4.626220239514326E-003
   3.55000000000000       4.570580060170893E-003
   3.60000000000000       4.515408940078302E-003
   3.65000000000000       4.460710789514082E-003
   3.70000000000000       4.406489168171083E-003
   3.75000000000000       4.352746931514587E-003
   3.80000000000000       4.299486554599262E-003
   3.85000000000000       4.246710087895825E-003
   3.90000000000000       4.194419212380420E-003
   3.95000000000000       4.142615476452450E-003
   4.00000000000000       4.091299830492073E-003
   4.05000000000000       4.040473154266337E-003
   4.10000000000000       3.990135796310264E-003
   4.15000000000000       3.940287776041064E-003
   4.20000000000000       3.890928540427287E-003
   4.25000000000000       3.842057218849696E-003
   4.30000000000000       3.793672742031348E-003
   4.35000000000000       3.745773752208957E-003
   4.40000000000000       3.698358873702055E-003
   4.45000000000000       3.651426138745993E-003
   4.50000000000000       3.604973499080941E-003
   4.55000000000000       3.558999245393499E-003
   4.60000000000000       3.513501557247643E-003
   4.65000000000000       3.468478612733042E-003
   4.70000000000000       3.423928333509570E-003
   4.75000000000000       3.379848506266743E-003
   4.80000000000000       3.336236458170170E-003
   4.85000000000000       3.293089615700762E-003
   4.90000000000000       3.250405543733112E-003
   4.95000000000000       3.208181375376062E-003
   5.00000000000000       3.166414258029445E-003
   5.05000000000000       3.125101718618426E-003
   5.10000000000000       3.084241253352830E-003
   5.15000000000000       3.043830287314348E-003
   5.20000000000000       3.003866407761001E-003
   5.25000000000000       2.964347119638079E-003
   5.30000000000000       2.925269907183837E-003
   5.35000000000000       2.886632483524968E-003
   5.40000000000000       2.848432557529657E-003
   5.45000000000000       2.810667540352326E-003
   5.50000000000000       2.773335022559678E-003
   5.55000000000000       2.736432621814251E-003
   5.60000000000000       2.699957836924238E-003
   5.65000000000000       2.663907835587108E-003
   5.70000000000000       2.628279983186371E-003
   5.75000000000000       2.593071410920287E-003
   5.80000000000000       2.558279074299547E-003
   5.85000000000000       2.523900535847670E-003
   5.90000000000000       2.489933465572919E-003
   5.95000000000000       2.456375474961022E-003
   6.00000000000000       2.423224041063992E-003
   6.05000000000000       2.390476234778692E-003
   6.10000000000000       2.358128472457784E-003
   6.15000000000000       2.326177388527805E-003
   6.20000000000000       2.294619649639851E-003
   6.25000000000000       2.263451572651269E-003
   6.30000000000000       2.232669350067568E-003
   6.35000000000000       2.202269317674690E-003
   6.40000000000000       2.172247692200756E-003
   6.45000000000000       2.142600864268785E-003
   6.50000000000000       2.113325488867155E-003
   6.55000000000000       2.084417605217964E-003
   6.60000000000000       2.055873272183699E-003
   6.65000000000000       2.027688412144037E-003
   6.70000000000000       1.999859116019015E-003
   6.75000000000000       1.972381773815503E-003
   6.80000000000000       1.945253026884548E-003
   6.85000000000000       1.918469244114634E-003
   6.90000000000000       1.892026601283499E-003
   6.95000000000000       1.865921311445451E-003
   7.00000000000000       1.840149731769891E-003
   7.05000000000000       1.814708479815860E-003
   7.10000000000000       1.789594024708206E-003
   7.15000000000000       1.764802561869012E-003
   7.20000000000000       1.740330691362071E-003
   7.25000000000000       1.716175338158959E-003
   7.30000000000000       1.692333230687293E-003
   7.35000000000000       1.668801149124757E-003
   7.40000000000000       1.645575970966488E-003
   7.45000000000000       1.622654324390526E-003
   7.50000000000000       1.600032568827767E-003
   7.55000000000000       1.577707499134236E-003
   7.60000000000000       1.555675898993985E-003
   7.65000000000000       1.533934047904845E-003
   7.70000000000000       1.512478026228472E-003
   7.75000000000000       1.491304083449811E-003
   7.80000000000000       1.470408695368316E-003
   7.85000000000000       1.449788507052331E-003
   7.90000000000000       1.429440211592473E-003
   7.95000000000000       1.409360376802254E-003
   8.00000000000000       1.389545335697392E-003
   8.05000000000000       1.369991394367712E-003
   8.10000000000000       1.350694915066466E-003
   8.15000000000000       1.331652296141533E-003
   8.20000000000000       1.312860061612503E-003
   8.25000000000000       1.294314989153374E-003
   8.30000000000000       1.276014088316451E-003
   8.35000000000000       1.257954520241650E-003
   8.40000000000000       1.240133604194119E-003
   8.45000000000000       1.222548608101217E-003
   8.50000000000000       1.205196800255299E-003
   8.55000000000000       1.188075547682800E-003
   8.60000000000000       1.171182171433242E-003
   8.65000000000000       1.154514219085637E-003
   8.70000000000000       1.138069096767018E-003
   8.75000000000000       1.121844254778890E-003
   8.80000000000000       1.105837020341181E-003
   8.85000000000000       1.090044812176375E-003
   8.90000000000000       1.074465420324189E-003
   8.95000000000000       1.059096758068865E-003
   9.00000000000000       1.043936517927702E-003
   9.05000000000000       1.028982577748732E-003
   9.10000000000000       1.014233188007474E-003
   9.15000000000000       9.996865703388014E-004
   9.20000000000000       9.853408043720958E-004
   9.25000000000000       9.711935011982150E-004
   9.30000000000000       9.572420732704174E-004
   9.35000000000000       9.434839780056234E-004
   9.40000000000000       9.299162847476473E-004
   9.45000000000000       9.165358585845954E-004
   9.50000000000000       9.033397147436155E-004
   9.55000000000000       8.903252121903391E-004
   9.60000000000000       8.774896407237169E-004
   9.65000000000000       8.648306455854676E-004
   9.70000000000000       8.523457406281092E-004
   9.75000000000000       8.400329171067626E-004
   9.80000000000000       8.278900592008065E-004
   9.85000000000000       8.159151768576149E-004
   9.90000000000000       8.041060613586363E-004
   9.95000000000000       7.924601295330368E-004
   10.0000000000000       7.809746927785643E-004
   10.0500000000000       7.696470999280032E-004
   10.1000000000000       7.584747858352326E-004
   10.1500000000000       7.474553191065481E-004
   10.2000000000000       7.365866214398651E-004
   10.2500000000000       7.258665449420299E-004
   10.3000000000000       7.152926566314929E-004
   10.3500000000000       7.048624570640741E-004
   10.4000000000000       6.945736562751092E-004
   10.4500000000000       6.844244291527151E-004
   10.5000000000000       6.744128506688861E-004
   10.5500000000000       6.645371769920392E-004
   10.6000000000000       6.547956238925131E-004
   10.6500000000000       6.451866299461372E-004
   10.7000000000000       6.357086894570314E-004
   10.7500000000000       6.263599385506422E-004
   10.8000000000000       6.171384988747874E-004
   10.8500000000000       6.080423490836697E-004
   10.9000000000000       5.990692217301954E-004
   10.9500000000000       5.902170062337181E-004
   11.0000000000000       5.814833125811242E-004
   11.0500000000000       5.728661546309617E-004
   11.1000000000000       5.643633767954194E-004
   11.1500000000000       5.559733015206319E-004
   11.2000000000000       5.476944713605352E-004
   11.2500000000000       5.395250889118983E-004
   11.3000000000000       5.314632500066877E-004
   11.3500000000000       5.235075031316402E-004
   11.4000000000000       5.156561532231114E-004
   11.4500000000000       5.079075812683133E-004
   11.5000000000000       5.002598525554868E-004
   11.5500000000000       4.927108351833574E-004
   11.6000000000000       4.852588052593582E-004
   11.6500000000000       4.779019678453395E-004
   11.7000000000000       4.706387003653330E-004
   11.7500000000000       4.634674185540863E-004
   11.8000000000000       4.563868364630241E-004
   11.8500000000000       4.493955491611060E-004
   11.9000000000000       4.424920135320806E-004
   11.9500000000000       4.356746527497590E-004
   12.0000000000000       4.289420920711442E-004
   12.0500000000000       4.222930819012769E-004
   12.1000000000000       4.157263722160431E-004
   12.1500000000000       4.092405470838823E-004
   12.2000000000000       4.028340649951154E-004
   12.2500000000000       3.965057828433857E-004
   12.3000000000000       3.902542254729359E-004
   12.3500000000000       3.840778542024563E-004
   12.4000000000000       3.779749842177880E-004
   12.4500000000000       3.719438419610798E-004
   12.5000000000000       3.659831585602397E-004
   12.5500000000000       3.600917673552831E-004
   12.6000000000000       3.542687729993255E-004
   12.6500000000000       3.485131669309802E-004
   12.7000000000000       3.428239873828848E-004
   12.7500000000000       3.372001304471510E-004
   12.8000000000000       3.316403277184201E-004
   12.8500000000000       3.261432757910640E-004
   12.9000000000000       3.207080409288666E-004
   12.9500000000000       3.153334360124842E-004
   13.0000000000000       3.100188228022295E-004
   13.0500000000000       3.047634495916579E-004
   13.1000000000000       2.995665120063350E-004
   13.1500000000000       2.944272177230460E-004
   13.2000000000000       2.893448460742443E-004
   13.2500000000000       2.843186579274019E-004
   13.3000000000000       2.793482077699525E-004
   13.3500000000000       2.744330640723154E-004
   13.4000000000000       2.695727131891759E-004
   13.4500000000000       2.647664409526981E-004
   13.5000000000000       2.600135755822548E-004
   13.5500000000000       2.553135671877388E-004
   13.6000000000000       2.506660024495955E-004
   13.6500000000000       2.460709807433790E-004
   13.7000000000000       2.415282301459683E-004
   13.7500000000000       2.370373677626435E-004
   13.8000000000000       2.325981080639289E-004
   13.8500000000000       2.282101838799864E-004
   13.9000000000000       2.238733415970489E-004
   13.9500000000000       2.195870882606557E-004
   14.0000000000000       2.153511892937213E-004
   14.0500000000000       2.111651328959542E-004
   14.1000000000000       2.070286693579820E-004
   14.1500000000000       2.029417799834439E-004
   14.2000000000000       1.989041381541224E-004
   14.2500000000000       1.949149981302819E-004
   14.3000000000000       1.909736729374383E-004
   14.3500000000000       1.870795082063871E-004
   14.4000000000000       1.832322786023584E-004
   14.4500000000000       1.794313463808182E-004
   14.5000000000000       1.756763746318148E-004
   14.5500000000000       1.719670992306118E-004
   14.6000000000000       1.683034584704844E-004
   14.6500000000000       1.646851271455710E-004
   14.7000000000000       1.611120480066737E-004
   14.7500000000000       1.575836066564124E-004
   14.8000000000000       1.540992547806789E-004
   14.8500000000000       1.506584089018156E-004
   14.9000000000000       1.472607021366380E-004
   14.9500000000000       1.439057055190172E-004
   15.0000000000000       1.405927562630019E-004
   15.0500000000000       1.373213037059620E-004
   15.1000000000000       1.340908773264826E-004
   15.1500000000000       1.309012198549683E-004
   15.2000000000000       1.277517784764765E-004
   15.2500000000000       1.246424076435368E-004
   15.3000000000000       1.215729309143448E-004
   15.3500000000000       1.185429291461942E-004
   15.4000000000000       1.155519292229430E-004
   15.4500000000000       1.125994265585656E-004
   15.5000000000000       1.096848851703296E-004
   15.5500000000000       1.068077299746502E-004
   15.6000000000000       1.039676169120016E-004
   15.6500000000000       1.011642203490310E-004
   15.7000000000000       9.839732101966484E-005
   15.7500000000000       9.566667508657893E-005
   15.8000000000000       9.297185969781000E-005
   15.8500000000000       9.031222575351912E-005
   15.9000000000000       8.768726104245851E-005
   15.9500000000000       8.509632152406483E-005
   16.0000000000000       8.253885262672301E-005
   16.0500000000000       8.001435214078742E-005
   16.1000000000000       7.752271308298218E-005
   16.1500000000000       7.506397865259387E-005
   16.2000000000000       7.263778074318273E-005
   16.2500000000000       7.024363489538850E-005
   16.3000000000000       6.788107582049105E-005
   16.3500000000000       6.554984495178125E-005
   16.4000000000000       6.324931935681765E-005
   16.4500000000000       6.097923151096272E-005
   16.5000000000000       5.873913649073087E-005
   16.5500000000000       5.652897180642406E-005
   16.6000000000000       5.434860465116996E-005
   16.6500000000000       5.219784105833897E-005
   16.7000000000000       5.007692408827575E-005
   16.7500000000000       4.798601589584533E-005
   16.8000000000000       4.592518915683753E-005
   16.8500000000000       4.389413174141232E-005
   16.9000000000000       4.189249756841736E-005
   16.9500000000000       3.992008481194634E-005
   17.0000000000000       3.797695076555586E-005
   17.0500000000000       3.606312100719765E-005
   17.1000000000000       3.417849508312466E-005
   17.1500000000000       3.232320018090763E-005
   17.2000000000000       3.049744072953764E-005
   17.2500000000000       2.870107848905791E-005
   17.3000000000000       2.693445157080353E-005
   17.3500000000000       2.519773301081906E-005
   17.4000000000000       2.349147423185604E-005
   17.4500000000000       2.181557361199569E-005
   17.5000000000000       2.016993303451474E-005
   17.5500000000000       1.855413988125801E-005
   17.6000000000000       1.696765290848832E-005
   17.6500000000000       1.540999454915009E-005
   17.7000000000000       1.388062914381152E-005
   17.7500000000000       1.237905149194224E-005
   17.8000000000000       1.090463638282730E-005
   17.8500000000000       9.456387515298961E-006
   17.9000000000000       8.033471280418022E-006
   17.9500000000000       6.635158374626895E-006
   18.0000000000000       5.260401177483021E-006
   18.0500000000000       3.908365235516469E-006
   18.1000000000000       2.578495713998967E-006
   18.1500000000000       1.270403561202029E-006
   18.2000000000000      -1.658128461099780E-008
   18.2500000000000      -1.283360770073696E-006
   18.3000000000000      -2.531060533240067E-006
   18.3500000000000      -3.760469001190120E-006
   18.4000000000000      -4.972150345021539E-006
   18.4500000000000      -6.166573269314530E-006
   18.5000000000000      -7.344371729246035E-006
   18.5500000000000      -8.505741481171222E-006
   18.6000000000000      -9.650868121007195E-006
   18.6500000000000      -1.078010486766697E-005
   18.7000000000000      -1.189356075633282E-005
   18.7500000000000      -1.299138480558068E-005
   18.8000000000000      -1.407373257916405E-005
   18.8500000000000      -1.514084686115628E-005
   18.9000000000000      -1.619286092013087E-005
   18.9500000000000      -1.723003189283069E-005
   19.0000000000000      -1.825222602563548E-005
   19.0500000000000      -1.925968823095791E-005
   19.1000000000000      -2.025231623809557E-005
   19.1500000000000      -2.122995854139317E-005
   19.2000000000000      -2.219255809741426E-005
   19.2500000000000      -2.313999847316418E-005
   19.3000000000000      -2.407231885894260E-005
   19.3500000000000      -2.498941142023313E-005
   19.4000000000000      -2.589133333725984E-005
   19.4500000000000      -2.677834747586826E-005
   19.5000000000000      -2.765064193947583E-005
   19.5500000000000      -2.850874430781039E-005
   19.6000000000000      -2.935303797487041E-005
   19.6500000000000      -3.018364482927477E-005
   19.7000000000000      -3.100078388413921E-005
   19.7500000000000      -3.180444700914154E-005
   19.8000000000000      -3.259439836306007E-005
   19.8500000000000      -3.337065759160907E-005
   19.9000000000000      -3.413305780599789E-005
   19.9500000000000      -3.488181348216475E-005
   20.0000000000000      -3.561699433377681E-005
   20.0500000000000      -3.633899328754972E-005
   20.1000000000000      -3.704770670985465E-005
   20.1500000000000      -3.774304844394432E-005
   20.2000000000000      -3.842459425748643E-005
   20.2500000000000      -3.909169138959437E-005
   20.3000000000000      -3.974432304276859E-005
   20.3500000000000      -4.038259130740868E-005
   20.4000000000000      -4.100631709784383E-005
   20.4500000000000      -4.161589943040687E-005
   20.5000000000000      -4.221166420245368E-005
   20.5500000000000      -4.279354702739927E-005
   20.6000000000000      -4.336190741289905E-005
   20.6500000000000      -4.391691808577883E-005
   20.7000000000000      -4.445842122387537E-005
   20.7500000000000      -4.498667943354527E-005
   20.8000000000000      -4.550164689970105E-005
   20.8500000000000      -4.600370145197206E-005
   20.9000000000000      -4.649324557954910E-005
   20.9500000000000      -4.697052457335961E-005
   21.0000000000000      -4.743611784009947E-005
   21.0500000000000      -4.789042775126769E-005
   21.1000000000000      -4.833364040877604E-005
   21.1500000000000      -4.876579200218165E-005
   21.2000000000000      -4.918690624174311E-005
   21.2500000000000      -4.959703098764623E-005
   21.3000000000000      -4.999591777657061E-005
   21.3500000000000      -5.038302221858135E-005
   21.4000000000000      -5.075778080088538E-005
   21.4500000000000      -5.111979603135440E-005
   21.5000000000000      -5.146904083777967E-005
   21.5500000000000      -5.180565403567320E-005
   21.6000000000000      -5.212939065104956E-005
   21.6500000000000      -5.243997769820810E-005
   21.7000000000000      -5.273708358159687E-005
   21.7500000000000      -5.302016696514338E-005
   21.8000000000000      -5.328832796581494E-005
   21.8500000000000      -5.354079635617596E-005
   21.9000000000000      -5.377669453731080E-005
   21.9500000000000      -5.399536071666513E-005
   22.0000000000000      -5.419650815704323E-005
   22.0500000000000      -5.437987626747631E-005
   22.1000000000000      -5.454477523927170E-005
   22.1500000000000      -5.469067800203995E-005
   22.2000000000000      -5.481689077333737E-005
   22.2500000000000      -5.492269868436996E-005
   22.3000000000000      -5.500783925237394E-005
   22.3500000000000      -5.507229525101589E-005
   22.4000000000000      -5.511627880514265E-005
   22.4500000000000      -5.514021150186234E-005
   22.5000000000000      -5.514445387892489E-005
   22.5500000000000      -5.512961320814971E-005
   22.6000000000000      -5.509652725261521E-005
   22.6500000000000      -5.504595383570089E-005
   22.7000000000000      -5.497881408161414E-005
   22.7500000000000      -5.489629181060243E-005
   22.8000000000000      -5.479923033978402E-005
   22.8500000000000      -5.468853950195309E-005
   22.9000000000000      -5.456510410275576E-005
   22.9500000000000      -5.442943818629171E-005
   23.0000000000000      -5.428207514933218E-005
   23.0500000000000      -5.412380223707887E-005
   23.1000000000000      -5.395505236978830E-005
   23.1500000000000      -5.377640751443979E-005
   23.2000000000000      -5.358829141803906E-005
   23.2500000000000      -5.339110309055085E-005
   23.3000000000000      -5.318565260150298E-005
   23.3500000000000      -5.297281864063500E-005
   23.4000000000000      -5.275337409697060E-005
   23.4500000000000      -5.252824845768210E-005
   23.5000000000000      -5.229818275594753E-005
   23.5500000000000      -5.206418083410966E-005
   23.6000000000000      -5.182698009801981E-005
   23.6500000000000      -5.158724846852246E-005
   23.7000000000000      -5.134563490665070E-005
   23.7500000000000      -5.110294280387386E-005
   23.8000000000000      -5.085958550825434E-005
   23.8500000000000      -5.061602256657787E-005
   23.9000000000000      -5.037259992746233E-005
   23.9500000000000      -5.012972005145059E-005
   24.0000000000000      -4.988757121855362E-005
   24.0500000000000      -4.964615200025149E-005
   24.1000000000000      -4.940578956006063E-005
   24.1500000000000      -4.916675294290763E-005
   24.2000000000000      -4.892892512397223E-005
   24.2500000000000      -4.869243500947496E-005
   24.3000000000000      -4.845692623972449E-005
   24.3500000000000      -4.822216728483734E-005
   24.4000000000000      -4.798815464253232E-005
   24.4500000000000      -4.775463160909085E-005
   24.5000000000000      -4.752130850132105E-005
   24.5500000000000      -4.728771122057565E-005
   24.6000000000000      -4.705374239907710E-005
   24.6500000000000      -4.681941826745535E-005
   24.7000000000000      -4.658434714679154E-005
   24.7500000000000      -4.634835337351567E-005
   24.8000000000000      -4.611143828645279E-005
   24.8500000000000      -4.587342685519113E-005
   24.9000000000000      -4.563452905236661E-005
   24.9500000000000      -4.539460680134451E-005
   25.0000000000000      -4.515380082268582E-005
   25.0500000000000      -4.491250160188837E-005
   25.1000000000000      -4.467082408973522E-005
   25.1500000000000      -4.442883918092764E-005
   25.2000000000000      -4.418658994354562E-005
   25.2500000000000      -4.394432060357942E-005
   25.3000000000000      -4.370220854852854E-005
   25.3500000000000      -4.346049736159826E-005
   25.4000000000000      -4.321947609891383E-005
   25.4500000000000      -4.297955534700967E-005
   25.5000000000000      -4.274105712314213E-005
   25.5500000000000      -4.250372593784663E-005
   25.6000000000000      -4.226760742800864E-005
   25.6500000000000      -4.203334245490223E-005
   25.7000000000000      -4.180161247974583E-005
   25.7500000000000      -4.157298012177712E-005
   25.8000000000000      -4.134794837910138E-005
   25.8500000000000      -4.112669528597822E-005
   25.9000000000000      -4.090943976623947E-005
   25.9500000000000      -4.069658768685457E-005
   26.0000000000000      -4.048888219706859E-005
   26.0500000000000      -4.028707040029673E-005
   26.1000000000000      -4.009171717524076E-005
   26.1500000000000      -3.990336691523014E-005
   26.2000000000000      -3.972273789259354E-005
   26.2500000000000      -3.955075136708492E-005
   26.3000000000000      -3.938828598923956E-005
   26.3500000000000      -3.923618646185847E-005
   26.4000000000000      -3.909514485424953E-005
   26.4500000000000      -3.896557114378443E-005
   26.5000000000000      -3.884752210628306E-005
   26.5500000000000      -3.874142556971596E-005
   26.6000000000000      -3.864735830005723E-005
   26.6500000000000      -3.856527928436041E-005
   26.7000000000000      -3.849509891550325E-005
   26.7500000000000      -3.843623538696993E-005
   26.8000000000000      -3.838789078879617E-005
   26.8500000000000      -3.834933067149829E-005
   26.9000000000000      -3.831998302460768E-005
   26.9500000000000      -3.829941224404069E-005
   27.0000000000000      -3.828694718621272E-005
   27.0500000000000      -3.828162557662666E-005
   27.1000000000000      -3.828259744185920E-005
   27.1500000000000      -3.828929141224822E-005
   27.2000000000000      -3.830145968308618E-005
   27.2500000000000      -3.831885414219998E-005
   27.3000000000000      -3.834148248538176E-005
   27.3500000000000      -3.836919016968683E-005
   27.4000000000000      -3.840187581338026E-005
   27.4500000000000      -3.843970844966031E-005
   27.5000000000000      -3.848288154860514E-005
   27.5500000000000      -3.853132191785420E-005
   27.6000000000000      -3.858466824519011E-005
   27.6500000000000      -3.864293982387518E-005
   27.7000000000000      -3.870610111335131E-005
   27.7500000000000      -3.877381535005026E-005
   27.8000000000000      -3.884573569752085E-005
   27.8500000000000      -3.892148141003808E-005
   27.9000000000000      -3.900018020532466E-005
   27.9500000000000      -3.908123119882630E-005
   28.0000000000000      -3.916343122175744E-005
   28.0500000000000      -3.924573753577836E-005
   28.1000000000000      -3.932740494481167E-005
   28.1500000000000      -3.940768529735522E-005
   28.2000000000000      -3.948599175054132E-005
   28.2500000000000      -3.956183002147714E-005
   28.3000000000000      -3.963498004694066E-005
   28.3500000000000      -3.970516605701117E-005
   28.4000000000000      -3.977200138194971E-005
   28.4500000000000      -3.983528989635722E-005
   28.5000000000000      -3.989471187956358E-005
   28.5500000000000      -3.995011434675170E-005
   28.6000000000000      -4.000157795358959E-005
   28.6500000000000      -4.004889171115652E-005
   28.7000000000000      -4.009210697439320E-005
   28.7500000000000      -4.013180718291699E-005
   28.8000000000000      -4.016847905663530E-005
   28.8500000000000      -4.020221080464237E-005
   28.9000000000000      -4.023308344900889E-005
   28.9500000000000      -4.026093180537032E-005
   29.0000000000000      -4.028545421347545E-005
   29.0500000000000      -4.030658884100815E-005
   29.1000000000000      -4.032441695646518E-005
   29.1500000000000      -4.033854400045106E-005
   29.2000000000000      -4.034858492562512E-005
   29.2500000000000      -4.035397081739448E-005
   29.3000000000000      -4.035432062817964E-005
   29.3500000000000      -4.034981176902010E-005
   29.4000000000000      -4.034075627562673E-005
   29.4500000000000      -4.032745587918173E-005
   29.5000000000000      -4.031006884855285E-005
   29.5500000000000      -4.028901026225176E-005
   29.6000000000000      -4.026441571405904E-005
   29.6500000000000      -4.023633076260725E-005
   29.7000000000000      -4.020457484460901E-005
   29.7500000000000      -4.016940085351987E-005
   29.8000000000000      -4.013100015504960E-005
   29.8500000000000      -4.008979868173428E-005
   29.9000000000000      -4.004656498108630E-005
   29.9500000000000      -4.000185345174462E-005
   30.0000000000000      -3.995617304683049E-005
   30.0500000000000      -3.991012419257058E-005
   30.1000000000000      -3.986393816978269E-005
   30.1500000000000      -3.981816824181071E-005
   30.2000000000000      -3.977346147443642E-005
   30.2500000000000      -3.973055393503437E-005
   30.3000000000000      -3.968998366180890E-005
   30.3500000000000      -3.965211416954882E-005
   30.4000000000000      -3.961749147985893E-005
   30.4500000000000      -3.958657082667322E-005
   30.5000000000000      -3.956003268834639E-005
   30.5500000000000      -3.953788374595413E-005
   30.6000000000000      -3.951998935161664E-005
   30.6500000000000      -3.950650897417159E-005
   30.7000000000000      -3.949767303562450E-005
   30.7500000000000      -3.949331003916929E-005
   30.8000000000000      -3.949304009076482E-005
   30.8500000000000      -3.949684666259794E-005
   30.9000000000000      -3.950470274419069E-005
   30.9500000000000      -3.951642044581338E-005
   31.0000000000000      -3.953170112646543E-005
   31.0500000000000      -3.955066192541042E-005
   31.1000000000000      -3.957294411188336E-005
   31.1500000000000      -3.959848923429036E-005
   31.2000000000000      -3.962702381357286E-005
   31.2500000000000      -3.965810061542328E-005
   31.3000000000000      -3.969107280199904E-005
   31.3500000000000      -3.972510328113190E-005
   31.4000000000000      -3.975913467253591E-005
   31.4500000000000      -3.979217140186621E-005
   31.5000000000000      -3.982354434772228E-005
   31.5500000000000      -3.985279083959725E-005
   31.6000000000000      -3.987918787937752E-005
   31.6500000000000      -3.990204724011418E-005
   31.7000000000000      -3.992063421950611E-005
   31.7500000000000      -3.993442093917256E-005
   31.8000000000000      -3.994318787883127E-005
   31.8500000000000      -3.994671182284583E-005
   31.9000000000000      -3.994437187798125E-005
   31.9500000000000      -3.993568933179368E-005
   32.0000000000000      -3.992052798132362E-005
   32.0500000000000      -3.989892267830056E-005
   32.1000000000000      -3.987048974241849E-005
   32.1500000000000      -3.983517357741626E-005
   32.2000000000000      -3.979283847061527E-005
   32.2500000000000      -3.974362373057164E-005
   32.3000000000000      -3.968775197879377E-005
   32.3500000000000      -3.962537346746235E-005
   32.4000000000000      -3.955628756531275E-005
   32.4500000000000      -3.948007083771661E-005
   32.5000000000000      -3.939635434091484E-005
   32.5500000000000      -3.930487176795104E-005
   32.6000000000000      -3.920586062130112E-005
   32.6500000000000      -3.909976304743741E-005
   32.7000000000000      -3.898708218752526E-005
   32.7500000000000      -3.886818482314586E-005
   32.8000000000000      -3.874339484153520E-005
   32.8500000000000      -3.861282141881484E-005
   32.9000000000000      -3.847674709590308E-005
   32.9500000000000      -3.833563353894233E-005
   33.0000000000000      -3.818981890704301E-005
   33.0500000000000      -3.803965802575530E-005
   33.1000000000000      -3.788493437451054E-005
   33.1500000000000      -3.772584006126038E-005
   33.2000000000000      -3.756213712287736E-005
   33.2500000000000      -3.739371314515088E-005
   33.3000000000000      -3.722084545300235E-005
   33.3500000000000      -3.704358672552838E-005
   33.4000000000000      -3.686165237474086E-005
   33.4500000000000      -3.667503951785070E-005
   33.5000000000000      -3.648347775585484E-005
   33.5500000000000      -3.628676003623276E-005
   33.6000000000000      -3.608467474401004E-005
   33.6500000000000      -3.587683404441879E-005
   33.7000000000000      -3.566307435101107E-005
   33.7500000000000      -3.544319549696040E-005
   33.8000000000000      -3.521735681993847E-005
   33.8500000000000      -3.498568393058813E-005
   33.9000000000000      -3.474835946797942E-005
   33.9500000000000      -3.450527879382622E-005
   34.0000000000000      -3.425613545336069E-005
   34.0500000000000      -3.400108265893270E-005
   34.1000000000000      -3.373980039556757E-005
   34.1500000000000      -3.347184068306418E-005
   34.2000000000000      -3.319658297348009E-005
   34.2500000000000      -3.291362947534520E-005
   34.3000000000000      -3.262306381047257E-005
   34.3500000000000      -3.232484692924263E-005
   34.4000000000000      -3.201920715671779E-005
   34.4500000000000      -3.170637722921837E-005
   34.5000000000000      -3.138664360260172E-005
   34.5500000000000      -3.106055056388175E-005
   34.6000000000000      -3.072849143017097E-005
   34.6500000000000      -3.039107918567365E-005
   34.7000000000000      -3.004940197613397E-005
   34.7500000000000      -2.970436735247418E-005
   34.8000000000000      -2.935705638297904E-005
   34.8500000000000      -2.900886452303345E-005
   34.9000000000000      -2.866066940996645E-005
   34.9500000000000      -2.831325725026836E-005
   35.0000000000000      -2.796754542694845E-005
   35.0500000000000      -2.762426157869530E-005
   35.1000000000000      -2.728376988307154E-005
   35.1500000000000      -2.694669141750758E-005
   35.2000000000000      -2.661320724753011E-005
   35.2500000000000      -2.628356544935444E-005
   35.3000000000000      -2.595830301655165E-005
   35.3500000000000      -2.563825729444919E-005
   35.4000000000000      -2.532444594010696E-005
   35.4500000000000      -2.501797093484301E-005
   35.5000000000000      -2.472024402451641E-005
   35.5500000000000      -2.443251671755080E-005
   35.6000000000000      -2.415617706904677E-005
   35.6500000000000      -2.389276804924382E-005
   35.7000000000000      -2.364354242211877E-005
   35.7500000000000      -2.340971771070486E-005
   35.8000000000000      -2.319217621797646E-005
   35.8500000000000      -2.299179467143600E-005
   35.9000000000000      -2.280926376280360E-005
   35.9500000000000      -2.264478545449324E-005
   36.0000000000000      -2.249897673039298E-005
   36.0500000000000      -2.237257304331728E-005
   36.1000000000000      -2.226625172391196E-005
   36.1500000000000      -2.218018550734730E-005
   36.2000000000000      -2.211423913320421E-005
   36.2500000000000      -2.206821195939872E-005
   36.3000000000000      -2.204214013087121E-005
   36.3500000000000      -2.203613867814012E-005
   36.4000000000000      -2.205024842807184E-005
   36.4500000000000      -2.208503739201029E-005
   36.5000000000000      -2.214112653329699E-005
   36.5500000000000      -2.221869875788870E-005
   36.6000000000000      -2.231817364360355E-005
   36.6500000000000      -2.243952945195061E-005
   36.7000000000000      -2.258292604147685E-005
   36.7500000000000      -2.274853183101983E-005
   36.8000000000000      -2.293653196770837E-005
   36.8500000000000      -2.314668956447970E-005
   36.9000000000000      -2.337889810897368E-005
   36.9500000000000      -2.363321787171005E-005
   37.0000000000000      -2.390977948167695E-005
   37.0500000000000      -2.420879889659768E-005
   37.1000000000000      -2.453016481779415E-005
   37.1500000000000      -2.487349010051088E-005
   37.2000000000000      -2.523835638961571E-005
   37.2500000000000      -2.562447109849941E-005
   37.3000000000000      -2.603131836680254E-005
   37.3500000000000      -2.645739676251554E-005
   37.4000000000000      -2.690143979592459E-005
   37.4500000000000      -2.736218136699902E-005
   37.5000000000000      -2.783820929400667E-005
   37.5500000000000      -2.832821101278990E-005
   37.6000000000000      -2.883079547065448E-005
   37.6500000000000      -2.934464884840334E-005
   37.7000000000000      -2.986867560513584E-005
   37.7500000000000      -3.040215433641666E-005
   37.8000000000000      -3.094403015243177E-005
   37.8500000000000      -3.149358734326098E-005
   37.9000000000000      -3.205011082663421E-005
   37.9500000000000      -3.261278284451605E-005
   38.0000000000000      -3.318068682707825E-005
   38.0500000000000      -3.375263377287853E-005
   38.1000000000000      -3.432753381153432E-005
   38.1500000000000      -3.490443800517081E-005
   38.2000000000000      -3.548248696080238E-005
   38.2500000000000      -3.606079556759224E-005
   38.3000000000000      -3.663865986127002E-005
   38.3500000000000      -3.721544212601108E-005
   38.4000000000000      -3.779042095328114E-005
   38.4500000000000      -3.836258947019885E-005
   38.5000000000000      -3.893073775870690E-005
   38.5500000000000      -3.949410789460263E-005
   38.6000000000000      -4.005198303672427E-005
   38.6500000000000      -4.060405811794083E-005
   38.7000000000000      -4.115059254525884E-005
   38.7500000000000      -4.169185586863714E-005
   38.8000000000000      -4.222844676345321E-005
   38.8500000000000      -4.276108228343054E-005
   38.9000000000000      -4.329004937487136E-005
   38.9500000000000      -4.381578255692136E-005
   39.0000000000000      -4.433869594874757E-005
   39.0500000000000      -4.485936799176814E-005
   39.1000000000000      -4.537785868550492E-005
   39.1500000000000      -4.589413174717489E-005
   39.2000000000000      -4.640776670331704E-005
   39.2500000000000      -4.691868104431529E-005
   39.3000000000000      -4.742706992977290E-005
   39.3500000000000      -4.793323015097231E-005
   39.4000000000000      -4.843755642314804E-005
   39.4500000000000      -4.894019018599388E-005
   39.5000000000000      -4.944082528955856E-005
   39.5500000000000      -4.993929070089669E-005
   39.6000000000000      -5.043555877541345E-005
   39.6500000000000      -5.092943343413337E-005
   39.7000000000000      -5.142047922860212E-005
   39.7500000000000      -5.190811409774453E-005
   39.8000000000000      -5.239241265829581E-005
   39.8500000000000      -5.287332458728176E-005
   39.9000000000000      -5.335083920505528E-005
   39.9500000000000      -5.382439659474101E-005
   40.0000000000000      -5.429369623740935E-005
   40.0500000000000      -5.475866899593630E-005
   40.1000000000000      -5.521926431122304E-005
   40.1500000000000      -5.567517033006835E-005
   40.2000000000000      -5.612639084912101E-005
   40.2500000000000      -5.657259163054235E-005
   40.3000000000000      -5.701388578967445E-005
   40.3500000000000      -5.745054538531049E-005
   40.4000000000000      -5.788257543793540E-005
   40.4500000000000      -5.830982666700324E-005
   40.5000000000000      -5.873180267975684E-005
   40.5500000000000      -5.914826963128353E-005
   40.6000000000000      -5.955912827723297E-005
   40.6500000000000      -5.996423209635447E-005
   40.7000000000000      -6.036345408509764E-005
   40.7500000000000      -6.075703658014155E-005
   40.8000000000000      -6.114557312186931E-005
   40.8500000000000      -6.152913695240394E-005
   40.9000000000000      -6.190804851262127E-005
   40.9500000000000      -6.228246142569266E-005
   41.0000000000000      -6.265228366589794E-005
   41.0500000000000      -6.301801623762316E-005
   41.1000000000000      -6.337936679729973E-005
   41.1500000000000      -6.373598215035780E-005
   41.2000000000000      -6.408764170247700E-005
   41.2500000000000      -6.443428099517880E-005
   41.3000000000000      -6.477570510880610E-005
   41.3500000000000      -6.511141977859416E-005
   41.4000000000000      -6.544092984935768E-005
   41.4500000000000      -6.576392375236422E-005
   41.5000000000000      -6.607977723227530E-005
   41.5500000000000      -6.638799004000024E-005
   41.6000000000000      -6.668840047507054E-005
   41.6500000000000      -6.698074063003468E-005
   41.7000000000000      -6.726482667903684E-005
   41.7500000000000      -6.754056352369999E-005
   41.8000000000000      -6.780768418415852E-005
   41.8500000000000      -6.806617608947262E-005
   41.9000000000000      -6.831595250157951E-005
   41.9500000000000      -6.855677813805470E-005
   42.0000000000000      -6.878840936004072E-005
   42.0500000000000      -6.901078154491390E-005
   42.1000000000000      -6.922390464250740E-005
   42.1500000000000      -6.942798225674966E-005
   42.2000000000000      -6.962310368235055E-005
   42.2500000000000      -6.980943368858049E-005
   42.3000000000000      -6.998691698015349E-005
   42.3500000000000      -7.015569056695313E-005
   42.4000000000000      -7.031587459182264E-005
   42.4500000000000      -7.046785666276507E-005
   42.5000000000000      -7.061174545150492E-005
   42.5500000000000      -7.074789646223553E-005
   42.6000000000000      -7.087647686042634E-005
   42.6500000000000      -7.099769284083758E-005
   42.7000000000000      -7.111155488441841E-005
   42.7500000000000      -7.121852715883128E-005
   42.8000000000000      -7.131902031470838E-005
   42.8500000000000      -7.141384007711985E-005
   42.9000000000000      -7.150317626726494E-005
   42.9500000000000      -7.158648356969651E-005
   43.0000000000000      -7.166339002816319E-005
   43.0500000000000      -7.173351629991310E-005
   43.1000000000000      -7.179613040737753E-005
   43.1500000000000      -7.185071646089265E-005
   43.2000000000000      -7.189687706070385E-005
   43.2500000000000      -7.193457931955777E-005
   43.3000000000000      -7.196351607003226E-005
   43.3500000000000      -7.198363999747241E-005
   43.4000000000000      -7.199479354325819E-005
   43.4500000000000      -7.199667500245282E-005
   43.5000000000000      -7.198901020462591E-005
   43.5500000000000      -7.197172835081832E-005
   43.6000000000000      -7.194486071367313E-005
   43.6500000000000      -7.190816069757180E-005
   43.7000000000000      -7.186157275617178E-005
   43.7500000000000      -7.180485661867223E-005
   43.8000000000000      -7.173800516086959E-005
   43.8500000000000      -7.166071021059947E-005
   43.9000000000000      -7.157249871495937E-005
   43.9500000000000      -7.147280400347995E-005
   44.0000000000000      -7.136084902353027E-005
   44.0500000000000      -7.123650818750050E-005
   44.1000000000000      -7.109984879247430E-005
   44.1500000000000      -7.095078023876543E-005
   44.2000000000000      -7.078922109789820E-005
   44.2500000000000      -7.061501817305077E-005
   44.3000000000000      -7.042811707794892E-005
   44.3500000000000      -7.022838743544955E-005
   44.4000000000000      -7.001557026851022E-005
   44.4500000000000      -6.978934739219087E-005
   44.5000000000000      -6.954946432387986E-005
   44.5500000000000      -6.929576773180072E-005
   44.6000000000000      -6.902774236511945E-005
   44.6500000000000      -6.874485445963626E-005
   44.7000000000000      -6.844676039870375E-005
   44.7500000000000      -6.813328172532320E-005
   44.8000000000000      -6.780444423802147E-005
   44.8500000000000      -6.746069875737560E-005
   44.9000000000000      -6.710231697271984E-005
   44.9500000000000      -6.673007825971500E-005
   45.0000000000000      -6.634481694546343E-005
   45.0500000000000      -6.594758962179500E-005
   45.1000000000000      -6.553903753635929E-005
   45.1500000000000      -6.511962883275706E-005
   45.2000000000000      -6.468963409618137E-005
   45.2500000000000      -6.424955799898796E-005
   45.3000000000000      -6.379931076638587E-005
   45.3500000000000      -6.333886098991876E-005
   45.4000000000000      -6.286828588570454E-005
   45.4500000000000      -6.238720448100600E-005
   45.5000000000000      -6.189560163661510E-005
   45.5500000000000      -6.139358166761686E-005
   45.6000000000000      -6.088099794006913E-005
   45.6500000000000      -6.035766084767578E-005
   45.7000000000000      -5.982376844939196E-005
   45.7500000000000      -5.927917379078949E-005
   45.8000000000000      -5.872406514106853E-005
   45.8500000000000      -5.815823502789994E-005
   45.9000000000000      -5.758170763975025E-005
   45.9500000000000      -5.699412725790464E-005
   46.0000000000000      -5.639518174808868E-005
   46.0500000000000      -5.578432991525507E-005
   46.1000000000000      -5.516095351805093E-005
   46.1500000000000      -5.452458140220283E-005
   46.2000000000000      -5.387509608649640E-005
   46.2500000000000      -5.321282893082533E-005
   46.3000000000000      -5.253820234467956E-005
   46.3500000000000      -5.185143724678380E-005
   46.4000000000000      -5.115305970225360E-005
   46.4500000000000      -5.044411670170624E-005
   46.5000000000000      -4.972574889142562E-005
   46.5500000000000      -4.899931296007117E-005
   46.6000000000000      -4.826628629709781E-005
   46.6500000000000      -4.752821020489088E-005
   46.7000000000000      -4.678672053376911E-005
   46.7500000000000      -4.604340370515027E-005
   46.8000000000000      -4.529976176045132E-005
   46.8500000000000      -4.455705628608651E-005
   46.9000000000000      -4.381653999136427E-005
   46.9500000000000      -4.307932598738273E-005
   47.0000000000000      -4.234630599177792E-005
   47.0500000000000      -4.161845559064442E-005
   47.1000000000000      -4.089657768313863E-005
   47.1500000000000      -4.018098659969279E-005
   47.2000000000000      -3.947221159244101E-005
   47.2500000000000      -3.877058844873975E-005
   47.3000000000000      -3.807628296319119E-005
   47.3500000000000      -3.738897789723503E-005
   47.4000000000000      -3.670840505032072E-005
   47.4500000000000      -3.603394420735796E-005
   47.5000000000000      -3.536512610031489E-005
   47.5500000000000      -3.470155027718518E-005
   47.6000000000000      -3.404231878694570E-005
   47.6500000000000      -3.338677474819361E-005
   47.7000000000000      -3.273457393986556E-005
   47.7500000000000      -3.208533173792296E-005
   47.8000000000000      -3.143891270566162E-005
   47.8500000000000      -3.079529645131892E-005
   47.9000000000000      -3.015473953857278E-005
   47.9500000000000      -2.951730677920035E-005
   48.0000000000000      -2.888317372137749E-005
   48.0500000000000      -2.825273100015599E-005
   48.1000000000000      -2.762641246543430E-005
   48.1500000000000      -2.700435538093615E-005
   48.2000000000000      -2.638701777552241E-005
   48.2500000000000      -2.577482404482147E-005
   48.3000000000000      -2.516857028652237E-005
   48.3500000000000      -2.456887921395633E-005
   48.4000000000000      -2.397606024957249E-005
   48.4500000000000      -2.339055991018523E-005
   48.5000000000000      -2.281264081724635E-005
   48.5500000000000      -2.224249393550284E-005
   48.6000000000000      -2.168060715963744E-005
   48.6500000000000      -2.112723164868607E-005
   48.7000000000000      -2.058252661463077E-005
   48.7500000000000      -2.004673413013393E-005
   48.8000000000000      -1.952036211252579E-005
   48.8500000000000      -1.900412873352383E-005
   48.9000000000000      -1.849866888827156E-005
   48.9500000000000      -1.800458400458878E-005
   49.0000000000000      -1.752262802121685E-005
   49.0500000000000      -1.705319195444682E-005
   49.1000000000000      -1.659693210688707E-005
   49.1500000000000      -1.615429844576226E-005
   49.2000000000000      -1.572571683024034E-005
   49.2500000000000      -1.531188954720452E-005
   49.3000000000000      -1.491333351662368E-005
   49.3500000000000      -1.453017689151306E-005
   49.4000000000000      -1.416253918566226E-005
   49.4500000000000      -1.381011093260100E-005
   49.5000000000000      -1.347269916317080E-005
   49.5500000000000      -1.314995809995024E-005
   49.6000000000000      -1.284164908248685E-005
   49.6500000000000      -1.254760182512190E-005
   49.7000000000000      -1.226811182628835E-005
   49.7500000000000      -1.200319140228979E-005
   49.8000000000000      -1.175321645018359E-005
   49.8500000000000      -1.151827152861295E-005
   49.9000000000000      -1.129827276620712E-005
   49.9500000000000      -1.109316210761690E-005
   50.0000000000000      -1.090291535483727E-005
   50.0500000000000      -1.072735257510677E-005
   50.1000000000000      -1.056640840177110E-005
   50.1500000000000      -1.042007694229698E-005
   50.2000000000000      -1.028850867426878E-005
   50.2500000000000      -1.017189656227667E-005
   50.3000000000000      -1.007011494077901E-005
   50.3500000000000      -9.982844955412406E-006
   50.4000000000000      -9.909919644575197E-006
   50.4500000000000      -9.851414874151036E-006
   50.5000000000000      -9.807240105217190E-006
   50.5500000000000      -9.777277385993105E-006
   50.6000000000000      -9.761523766534128E-006
   50.6500000000000      -9.760283915387070E-006
   50.7000000000000      -9.773287205981226E-006
   50.7500000000000      -9.800200302923290E-006
   50.8000000000000      -9.840760771765394E-006
   50.8500000000000      -9.894263052032333E-006
   50.9000000000000      -9.959837538099988E-006
   50.9500000000000      -1.003711010432009E-005
   51.0000000000000      -1.012567892883103E-005
   51.0500000000000      -1.022483013092486E-005
   51.1000000000000      -1.033454081265843E-005
   51.1500000000000      -1.045507000373362E-005
   51.2000000000000      -1.058620454481132E-005
   51.2500000000000      -1.072797561273984E-005
   51.3000000000000      -1.088018517120146E-005
   51.3500000000000      -1.104239088868605E-005
   51.4000000000000      -1.121402672026606E-005
   51.4500000000000      -1.139464135229002E-005
   51.5000000000000      -1.158401213334096E-005
   51.5500000000000      -1.178187783861013E-005
   51.6000000000000      -1.198799786294772E-005
   51.6500000000000      -1.220194740721716E-005
   51.7000000000000      -1.242321887401687E-005
   51.7500000000000      -1.265121199091974E-005
   51.8000000000000      -1.288514440228672E-005
   51.8500000000000      -1.312407422580496E-005
   51.9000000000000      -1.336739858728911E-005
   51.9500000000000      -1.361497187409585E-005
   52.0000000000000      -1.386645214722515E-005
   52.0500000000000      -1.412147706133473E-005
   52.1000000000000      -1.437954407891662E-005
   52.1500000000000      -1.463989904480609E-005
   52.2000000000000      -1.490201650217272E-005
   52.2500000000000      -1.516548581374117E-005
   52.3000000000000      -1.542973360155608E-005
   52.3500000000000      -1.569468417799070E-005
   52.4000000000000      -1.596038757995956E-005
   52.4500000000000      -1.622696901479348E-005
   52.5000000000000      -1.649450263589857E-005
   52.5500000000000      -1.676237975225039E-005
   52.6000000000000      -1.703024818636600E-005
   52.6500000000000      -1.729758433621022E-005
   52.7000000000000      -1.756416675418875E-005
   52.7500000000000      -1.782966558729223E-005
   52.8000000000000      -1.809322984702872E-005
   52.8500000000000      -1.835402957235139E-005
   52.9000000000000      -1.861126291489703E-005
   52.9500000000000      -1.886380907244491E-005
   53.0000000000000      -1.911076245143656E-005
   53.0500000000000      -1.935130907199008E-005
   53.1000000000000      -1.958501253641510E-005
   53.1500000000000      -1.981142645645019E-005
   53.2000000000000      -2.003028416902477E-005
   53.2500000000000      -2.024129940397738E-005
   53.3000000000000      -2.044468631857371E-005
   53.3500000000000      -2.064046186831311E-005
   53.4000000000000      -2.082841208015218E-005
   53.4500000000000      -2.100837108313406E-005
   53.5000000000000      -2.118057993128438E-005
   53.5500000000000      -2.134582744122111E-005
   53.6000000000000      -2.150476490066437E-005
   53.6500000000000      -2.165810427268445E-005
   53.7000000000000      -2.180670396908319E-005
   53.7500000000000      -2.195129298110443E-005
   53.8000000000000      -2.209280384786039E-005
   53.8500000000000      -2.223219790261058E-005
   53.9000000000000      -2.237053711880011E-005
   53.9500000000000      -2.250866057919631E-005
   54.0000000000000      -2.264748334172453E-005
   54.0500000000000      -2.278736397006676E-005
   54.1000000000000      -2.292870344126583E-005
   54.1500000000000      -2.307179142034594E-005
   54.2000000000000      -2.321718851705674E-005
   54.2500000000000      -2.336554122714566E-005
   54.3000000000000      -2.351751501597120E-005
   54.3500000000000      -2.367389479097398E-005
   54.4000000000000      -2.383462578814632E-005
   54.4500000000000      -2.399964697284472E-005
   54.5000000000000      -2.416881088189332E-005
   54.5500000000000      -2.434216736842813E-005
   54.6000000000000      -2.451995380182210E-005
   54.6500000000000      -2.470201224458153E-005
   54.7000000000000      -2.488846316302238E-005
   54.7500000000000      -2.507897585121574E-005
   54.8000000000000      -2.527271782887848E-005
   54.8500000000000      -2.546892972527705E-005
   54.9000000000000      -2.566712679879561E-005
   54.9500000000000      -2.586647785328239E-005
   55.0000000000000      -2.606618695921039E-005
   55.0500000000000      -2.626544008156576E-005
   55.1000000000000      -2.646335502687780E-005
   55.1500000000000      -2.665893667116905E-005
   55.2000000000000      -2.685132552024455E-005
   55.2500000000000      -2.704016965012576E-005
   55.3000000000000      -2.722495606852125E-005
   55.3500000000000      -2.740510426351084E-005
   55.4000000000000      -2.758010529335772E-005
   55.4500000000000      -2.774963550091547E-005
   55.5000000000000      -2.791317883685929E-005
   55.5500000000000      -2.807028293925705E-005
   55.6000000000000      -2.822026438838528E-005
   55.6500000000000      -2.836266348855499E-005
   55.7000000000000      -2.849666685602065E-005
   55.7500000000000      -2.862176851720990E-005
   55.8000000000000      -2.873741551898494E-005
   55.8500000000000      -2.884297010358444E-005
   55.9000000000000      -2.893801233312592E-005
   55.9500000000000      -2.902161522032080E-005
   56.0000000000000      -2.909258492495488E-005
   56.0500000000000      -2.914964976292929E-005
   56.1000000000000      -2.919199314688814E-005
   56.1500000000000      -2.921894626423774E-005
   56.2000000000000      -2.922983511014318E-005
   56.2500000000000      -2.922347986713219E-005
   56.3000000000000      -2.919884617548336E-005
   56.3500000000000      -2.915496031967630E-005
   56.4000000000000      -2.909082012428707E-005
   56.4500000000000      -2.900551205039594E-005
   56.5000000000000      -2.889820557469742E-005
   56.5500000000000      -2.876815426167866E-005
   56.6000000000000      -2.861485624685058E-005
   56.6500000000000      -2.843778170847073E-005
   56.7000000000000      -2.823641611374364E-005
   56.7500000000000      -2.801019872394713E-005
   56.8000000000000      -2.775890977011755E-005
   56.8500000000000      -2.748227095193065E-005
   56.9000000000000      -2.717992272834417E-005
   56.9500000000000      -2.685183630903961E-005
   57.0000000000000      -2.649823539155562E-005
   57.0500000000000      -2.611928182336168E-005
   57.1000000000000      -2.571530931958542E-005
   57.1500000000000      -2.528679990470093E-005
   57.2000000000000      -2.483396244911047E-005
   57.2500000000000      -2.435687021390328E-005
   57.3000000000000      -2.385551843135890E-005
   57.3500000000000      -2.333017186836532E-005
   57.4000000000000      -2.278125249714418E-005
   57.4500000000000      -2.220914196121747E-005
   57.5000000000000      -2.161408570260357E-005
   57.5500000000000      -2.099665030482047E-005
   57.6000000000000      -2.035750405681589E-005
   57.6500000000000      -1.969725630858599E-005
   57.7000000000000      -1.901646262492285E-005
   57.7500000000000      -1.831550109157877E-005
   57.8000000000000      -1.759506819698417E-005
   57.8500000000000      -1.685593759504830E-005
   57.9000000000000      -1.609904861486948E-005
   57.9500000000000      -1.532533924267788E-005
   58.0000000000000      -1.453555435371487E-005
   58.0500000000000      -1.373042607188546E-005
   58.1000000000000      -1.291090703592441E-005
   58.1500000000000      -1.207811857589385E-005
   58.2000000000000      -1.123288096918345E-005
   58.2500000000000      -1.037630269491156E-005
   58.3000000000000      -9.509594363944519E-006
   58.3500000000000      -8.633629332226970E-006
   58.4000000000000      -7.749468955109977E-006
   58.4500000000000      -6.858016997448682E-006
   58.5000000000000      -5.960142280057462E-006
   58.5500000000000      -5.056901855528932E-006
   58.6000000000000      -4.149326948439294E-006
   58.6500000000000      -3.237972976466413E-006
   58.7000000000000      -2.323308528968826E-006
   58.7500000000000      -1.405486838447821E-006
   58.8000000000000      -4.846209231013339E-007
   58.8500000000000       4.394233500878082E-007
   58.9000000000000       1.366505820656863E-006
   58.9500000000000       2.296519928444254E-006
   59.0000000000000       3.228969427059505E-006
   59.0500000000000       4.163414429186696E-006
   59.1000000000000       5.099289933233577E-006
   59.1500000000000       6.036242682848119E-006
   59.2000000000000       6.973509138853396E-006
   59.2500000000000       7.910237853251792E-006
   59.3000000000000       8.845584622944023E-006
   59.3500000000000       9.778790087662365E-006
   59.4000000000000       1.070919206210661E-005
   59.4500000000000       1.163598743064357E-005
   59.5000000000000       1.255880160286708E-005
   59.5500000000000       1.347702043275842E-005
   59.6000000000000       1.439041259193864E-005
   59.6500000000000       1.529832627672702E-005
   59.7000000000000       1.620024834290920E-005
   59.7500000000000       1.709549194629476E-005
   59.8000000000000       1.798328368373310E-005
   59.8500000000000       1.886302739582627E-005
   59.9000000000000       1.973425925050773E-005
   59.9500000000000       2.059647555298365E-005
   60.0000000000000       2.144946211911901E-005
   60.0500000000000       2.229281097488911E-005
   60.1000000000000       2.312584030908532E-005
   60.1500000000000       2.394800422502150E-005
   60.2000000000000       2.475889146858388E-005
   60.2500000000000       2.555820074314825E-005
   60.3000000000000       2.634537281750172E-005
   60.3500000000000       2.711979664599075E-005
   60.4000000000000       2.788084669310857E-005
   60.4500000000000       2.862782688394204E-005
   60.5000000000000       2.935999291289593E-005
   60.5500000000000       3.007638459324058E-005
   60.6000000000000       3.077641536295239E-005
   60.6500000000000       3.145939271880446E-005
   60.7000000000000       3.212460383719066E-005
   60.7500000000000       3.277153404444574E-005
   60.8000000000000       3.339988568855454E-005
   60.8500000000000       3.400990551705533E-005
   60.9000000000000       3.460214339697129E-005
   60.9500000000000       3.517711041850529E-005
   61.0000000000000       3.573513323387149E-005
   61.0500000000000       3.627618773691853E-005
   61.1000000000000       3.680044101073870E-005
   61.1500000000000       3.730831634675197E-005
   61.2000000000000       3.780013084621332E-005
   61.2500000000000       3.827609647341689E-005
   61.3000000000000       3.873657687048732E-005
   61.3500000000000       3.918227762183716E-005
   61.4000000000000       3.961350892636288E-005
   61.4500000000000       4.003099946310898E-005
   61.5000000000000       4.043560655391753E-005
   61.5500000000000       4.082814297086676E-005
   61.6000000000000       4.120898589432442E-005
   61.6500000000000       4.157859859037618E-005
   61.7000000000000       4.193721635056949E-005
   61.7500000000000       4.228513842267084E-005
   61.8000000000000       4.262222992160363E-005
   61.8500000000000       4.294850823661529E-005
   61.9000000000000       4.326427882030296E-005
   61.9500000000000       4.356984662563846E-005
   62.0000000000000       4.386561567049086E-005
   62.0500000000000       4.415176790393474E-005
   62.1000000000000       4.442861036096575E-005
   62.1500000000000       4.469709597538157E-005
   62.2000000000000       4.495770936628688E-005
   62.2500000000000       4.521137173503531E-005
   62.3000000000000       4.545849843460262E-005
   62.3500000000000       4.569912122744647E-005
   62.4000000000000       4.593343382849507E-005
   62.4500000000000       4.616164957533756E-005
   62.5000000000000       4.638402347297000E-005
   62.5500000000000       4.660099112521365E-005
   62.6000000000000       4.681329116086617E-005
   62.6500000000000       4.702126191706153E-005
   62.7000000000000       4.722526225555424E-005
   62.7500000000000       4.742577657793486E-005
   62.8000000000000       4.762344256522347E-005
   62.8500000000000       4.781870016192752E-005
   62.9000000000000       4.801179675302047E-005
   62.9500000000000       4.820300155173501E-005
   63.0000000000000       4.839288502867829E-005
   63.0500000000000       4.858233046574221E-005
   63.1000000000000       4.877183092202111E-005
   63.1500000000000       4.896130349676433E-005
   63.2000000000000       4.915123319993544E-005
   63.2500000000000       4.934166473104910E-005
   63.3000000000000       4.953290499031294E-005
   63.3500000000000       4.972514815175794E-005
   63.4000000000000       4.991853735491040E-005
   63.4500000000000       5.011298432528371E-005
   63.5000000000000       5.030887543803202E-005
   63.5500000000000       5.050632462954452E-005
   63.6000000000000       5.070547562092587E-005
   63.6500000000000       5.090649216610772E-005
   63.7000000000000       5.110944058808040E-005
   63.7500000000000       5.131467682334229E-005
   63.8000000000000       5.152234039261631E-005
   63.8500000000000       5.173187467858729E-005
   63.9000000000000       5.194278343092069E-005
   63.9500000000000       5.215476321943668E-005
   64.0000000000000       5.236755188741554E-005
   64.0500000000000       5.258128742557440E-005
   64.1000000000000       5.279590199315866E-005
   64.1500000000000       5.301174095053075E-005
   64.2000000000000       5.322921240387183E-005
   64.2500000000000       5.344907287465808E-005
   64.3000000000000       5.367161282239385E-005
   64.3500000000000       5.389709098367864E-005
   64.4000000000000       5.412542860245617E-005
   64.4500000000000       5.435680189292331E-005
   64.5000000000000       5.459149356835934E-005
   64.5500000000000       5.482967281731113E-005
   64.6000000000000       5.507147399376678E-005
   64.6500000000000       5.531690621786671E-005
   64.7000000000000       5.556590680514635E-005
   64.7500000000000       5.581832793978757E-005
   64.8000000000000       5.607434590956224E-005
   64.8500000000000       5.633404367842526E-005
   64.9000000000000       5.659705912998791E-005
   64.9500000000000       5.686281684802499E-005
   65.0000000000000       5.713070597343077E-005
   65.0500000000000       5.740025162639492E-005
   65.1000000000000       5.767087364650371E-005
   65.1500000000000       5.794173119049288E-005
   65.2000000000000       5.821197501693716E-005
   65.2500000000000       5.848050929028306E-005
   65.3000000000000       5.874667102509888E-005
   65.3500000000000       5.900999045680059E-005
   65.4000000000000       5.927029196582631E-005
   65.4500000000000       5.952754082565027E-005
   65.5000000000000       5.978112449434639E-005
   65.5500000000000       6.003079365309898E-005
   65.6000000000000       6.027626306626925E-005
   65.6500000000000       6.051749804317494E-005
   65.7000000000000       6.075439412507843E-005
   65.7500000000000       6.098717758219589E-005
   65.8000000000000       6.121610433647615E-005
   65.8500000000000       6.144144372424399E-005
   65.9000000000000       6.166316366656914E-005
   65.9500000000000       6.188101790658172E-005
   66.0000000000000       6.209521178811451E-005
   66.0500000000000       6.230597281960060E-005
   66.1000000000000       6.251346811172424E-005
   66.1500000000000       6.271786515839843E-005
   66.2000000000000       6.291941924550178E-005
   66.2500000000000       6.311843639866991E-005
   66.3000000000000       6.331504914555195E-005
   66.3500000000000       6.350936312320596E-005
   66.4000000000000       6.370179693649475E-005
   66.4500000000000       6.389237356140082E-005
   66.5000000000000       6.408108084729667E-005
   66.5500000000000       6.426782471601000E-005
   66.6000000000000       6.445245464245214E-005
   66.6500000000000       6.463515888496307E-005
   66.7000000000000       6.481594384484844E-005
   66.7500000000000       6.499494886780844E-005
   66.8000000000000       6.517230390935117E-005
   66.8500000000000       6.534860103545013E-005
   66.9000000000000       6.552421854377989E-005
   66.9500000000000       6.569935675697887E-005
   67.0000000000000       6.587445996920304E-005
   67.0500000000000       6.604979176784018E-005
   67.1000000000000       6.622580788421177E-005
   67.1500000000000       6.640272719606891E-005
   67.2000000000000       6.658097629288973E-005
   67.2500000000000       6.676110465624949E-005
   67.3000000000000       6.694291029068854E-005
   67.3500000000000       6.712635962062915E-005
   67.4000000000000       6.731134269248525E-005
   67.4500000000000       6.749791874522121E-005
   67.5000000000000       6.768590997474576E-005
   67.5500000000000       6.787471291971822E-005
   67.6000000000000       6.806399407033798E-005
   67.6500000000000       6.825346364112045E-005
   67.7000000000000       6.844285701509792E-005
   67.7500000000000       6.863154559323753E-005
   67.8000000000000       6.881837892594202E-005
   67.8500000000000       6.900221726223724E-005
   67.9000000000000       6.918188797996422E-005
   67.9500000000000       6.935653943473036E-005
   68.0000000000000       6.952563184439843E-005
   68.0500000000000       6.968811163564618E-005
   68.1000000000000       6.984287963152687E-005
   68.1500000000000       6.998908728230734E-005
   68.2000000000000       7.012591697226195E-005
   68.2500000000000       7.025256638002696E-005
   68.3000000000000       7.036859301172897E-005
   68.3500000000000       7.047363022757887E-005
   68.4000000000000       7.056732637500636E-005
   68.4500000000000       7.064918826938628E-005
   68.5000000000000       7.071889680522269E-005
   68.5500000000000       7.077640687044422E-005
   68.6000000000000       7.082184062032647E-005
   68.6500000000000       7.085541546556234E-005
   68.7000000000000       7.087732711811426E-005
   68.7500000000000       7.088802838474634E-005
   68.8000000000000       7.088768062040712E-005
   68.8500000000000       7.087654779397127E-005
   68.9000000000000       7.085515532608573E-005
   68.9500000000000       7.082364021951772E-005
   69.0000000000000       7.078200951268471E-005
   69.0500000000000       7.073044573108700E-005
   69.1000000000000       7.066924684348766E-005
   69.1500000000000       7.059894278894291E-005
   69.2000000000000       7.051991823526420E-005
   69.2500000000000       7.043244571302898E-005
   69.3000000000000       7.033684565564042E-005
   69.3500000000000       7.023317295046924E-005
   69.4000000000000       7.012128352776512E-005
   69.4500000000000       7.000113019592075E-005
   69.5000000000000       6.987267032395933E-005
   69.5500000000000       6.973601968420621E-005
   69.6000000000000       6.959130400262967E-005
   69.6500000000000       6.943857535190868E-005
   69.7000000000000       6.927790946783444E-005
   69.7500000000000       6.910946339237821E-005
   69.8000000000000       6.893356225972077E-005
   69.8500000000000       6.875009172797300E-005
   69.9000000000000       6.855868763554806E-005
   69.9500000000000       6.835900162472074E-005
   70.0000000000000       6.815056261445207E-005
   70.0500000000000       6.793337512919750E-005
   70.1000000000000       6.770767316968205E-005
   70.1500000000000       6.747342931372880E-005
   70.2000000000000       6.723084434413254E-005
   70.2500000000000       6.697982647116968E-005
   70.3000000000000       6.672014362287726E-005
   70.3500000000000       6.645163647547312E-005
   70.4000000000000       6.617436160319335E-005
   70.4500000000000       6.588846337634043E-005
   70.5000000000000       6.559393446089847E-005
   70.5500000000000       6.529053961531908E-005
   70.6000000000000       6.497818139955444E-005
   70.6500000000000       6.465654999001562E-005
   70.7000000000000       6.432521780129771E-005
   70.7500000000000       6.398425471902435E-005
   70.8000000000000       6.363397558792736E-005
   70.8500000000000       6.327452163238333E-005
   70.9000000000000       6.290629504278396E-005
   70.9500000000000       6.252977372336341E-005
   71.0000000000000       6.214581065816521E-005
   71.0500000000000       6.175513234400746E-005
   71.1000000000000       6.135843184531297E-005
   71.1500000000000       6.095610660054210E-005
   71.2000000000000       6.054826726596854E-005
   71.2500000000000       6.013511169004678E-005
   71.3000000000000       5.971676429610713E-005
   71.3500000000000       5.929352766369693E-005
   71.4000000000000       5.886544494858264E-005
   71.4500000000000       5.843248916943858E-005
   71.5000000000000       5.799467126172655E-005
   71.5500000000000       5.755206958499398E-005
   71.6000000000000       5.710431007121867E-005
   71.6500000000000       5.665090841708066E-005
   71.7000000000000       5.619167209668725E-005
   71.7500000000000       5.572618401370816E-005
   71.8000000000000       5.525452240871843E-005
   71.8500000000000       5.477643381968543E-005
   71.9000000000000       5.429206119067504E-005
   71.9500000000000       5.380111084601842E-005
   72.0000000000000       5.330347190519304E-005
   72.0500000000000       5.279901966584498E-005
   72.1000000000000       5.228767440253016E-005
   72.1500000000000       5.176941799873941E-005
   72.2000000000000       5.124432524752744E-005
   72.2500000000000       5.071216686088606E-005
   72.3000000000000       5.017300591949100E-005
   72.3500000000000       4.962723216868885E-005
   72.4000000000000       4.907533440068331E-005
   72.4500000000000       4.851804821963651E-005
   72.5000000000000       4.795602950040402E-005
   72.5500000000000       4.739028253873411E-005
   72.6000000000000       4.682124218715394E-005
   72.6500000000000       4.624956291930641E-005
   72.7000000000000       4.567597079642122E-005
   72.7500000000000       4.510119282842645E-005
   72.8000000000000       4.452569521605027E-005
   72.8500000000000       4.395009132681103E-005
   72.9000000000000       4.337474104900722E-005
   72.9500000000000       4.279980413640650E-005
   73.0000000000000       4.222548102401182E-005
   73.0500000000000       4.165199437206406E-005
   73.1000000000000       4.107945874700462E-005
   73.1500000000000       4.050787376900455E-005
   73.2000000000000       3.993690522317403E-005
   73.2500000000000       3.936639844854196E-005
   73.3000000000000       3.879621455143167E-005
   73.3500000000000       3.822637816940683E-005
   73.4000000000000       3.765681133175363E-005
   73.4500000000000       3.708711401575762E-005
   73.5000000000000       3.651669114378819E-005
   73.5500000000000       3.594481295685753E-005
   73.6000000000000       3.537078888545091E-005
   73.6500000000000       3.479390434661545E-005
   73.7000000000000       3.421307400692909E-005
   73.7500000000000       3.362773371878627E-005
   73.8000000000000       3.303730234739838E-005
   73.8500000000000       3.244095656105600E-005
   73.9000000000000       3.183783206235246E-005
   73.9500000000000       3.122764430204973E-005
   74.0000000000000       3.061018629217334E-005
   74.0500000000000       2.998514917109004E-005
   74.1000000000000       2.935200082044589E-005
   74.1500000000000       2.871010846305105E-005
   74.2000000000000       2.805899905765361E-005
   74.2500000000000       2.739782749734943E-005
   74.3000000000000       2.672576598099459E-005
   74.3500000000000       2.604202473308426E-005
   74.4000000000000       2.534627294332499E-005
   74.4500000000000       2.463794700725008E-005
   74.5000000000000       2.391600747529151E-005
   74.5500000000000       2.317984583396741E-005
   74.6000000000000       2.242915445641733E-005
   74.6500000000000       2.166320580312432E-005
   74.7000000000000       2.088137901979151E-005
   74.7500000000000       2.008320136134031E-005
   74.8000000000000       1.926826902835289E-005
   74.8500000000000       1.843633705161167E-005
   74.9000000000000       1.758715635688218E-005
   74.9500000000000       1.672078792087012E-005
   75.0000000000000       1.583720380664944E-005


==> anc/fig8_midpoint_/taum1/correlation_taum1/dt0.05_heuncorr_taum1_T0.25.dat <==
  5.000000000000000E-002  9.621330063099095E-003
  0.100000000000000       9.613759021509998E-003
  0.150000000000000       9.601497586601648E-003
  0.200000000000000       9.584788981329416E-003
  0.250000000000000       9.563867402346863E-003
  0.300000000000000       9.538958282889550E-003
  0.350000000000000       9.510278216101059E-003
  0.400000000000000       9.478035729301828E-003
  0.450000000000000       9.442430720405579E-003
  0.500000000000000       9.403654939869726E-003
  0.550000000000000       9.361892330266261E-003
  0.600000000000000       9.317319790353830E-003
  0.650000000000000       9.270106722840702E-003
  0.700000000000000       9.220415787745623E-003
  0.750000000000000       9.168402711262753E-003
  0.800000000000000       9.114216734970535E-003
  0.850000000000000       9.058000530328372E-003
  0.900000000000000       8.999890085899609E-003
  0.950000000000000       8.940015452231361E-003
   1.00000000000000       8.878500838699758E-003
   1.05000000000000       8.815465414890183E-003
   1.10000000000000       8.751022696698068E-003
   1.15000000000000       8.685281012290410E-003
   1.20000000000000       8.618343215337495E-003
   1.25000000000000       8.550307536950727E-003
   1.30000000000000       8.481267506212873E-003
   1.35000000000000       8.411312522599310E-003
   1.40000000000000       8.340527903015184E-003
   1.45000000000000       8.268994642390151E-003
   1.50000000000000       8.196789680690502E-003
   1.55000000000000       8.123985685295659E-003
   1.60000000000000       8.050652013307898E-003
   1.65000000000000       7.976854250840319E-003
   1.70000000000000       7.902655119362459E-003
   1.75000000000000       7.828113942348806E-003
   1.80000000000000       7.753286864164205E-003
   1.85000000000000       7.678227172769832E-003
   1.90000000000000       7.602985888052385E-003
   1.95000000000000       7.527611940837064E-003
   2.00000000000000       7.452151302835866E-003
   2.05000000000000       7.376647365318559E-003
   2.10000000000000       7.301141204787944E-003
   2.15000000000000       7.225672012993991E-003
   2.20000000000000       7.150276707970200E-003
   2.25000000000000       7.074990586301441E-003
   2.30000000000000       6.999846845640061E-003
   2.35000000000000       6.924876769270630E-003
   2.40000000000000       6.850110215003476E-003
   2.45000000000000       6.775575614810913E-003
   2.50000000000000       6.701299438511704E-003
   2.55000000000000       6.627306776338751E-003
   2.60000000000000       6.553621106323968E-003
   2.65000000000000       6.480264150876184E-003
   2.70000000000000       6.407256527692626E-003
   2.75000000000000       6.334617245908364E-003
   2.80000000000000       6.262364264750420E-003
   2.85000000000000       6.190514509247544E-003
   2.90000000000000       6.119083855380195E-003
   2.95000000000000       6.048087341814709E-003
   3.00000000000000       5.977539039991459E-003
   3.05000000000000       5.907452685905125E-003
   3.10000000000000       5.837840446630698E-003
   3.15000000000000       5.768713783958166E-003
   3.20000000000000       5.700083120766237E-003
   3.25000000000000       5.631958559515655E-003
   3.30000000000000       5.564349082164395E-003
   3.35000000000000       5.497262906762422E-003
   3.40000000000000       5.430708043721585E-003
   3.45000000000000       5.364692024503642E-003
   3.50000000000000       5.299221905190085E-003
   3.55000000000000       5.234304057162558E-003
   3.60000000000000       5.169943998950528E-003
   3.65000000000000       5.106146900853327E-003
   3.70000000000000       5.042917200537403E-003
   3.75000000000000       4.980258251901067E-003
   3.80000000000000       4.918172902824739E-003
   3.85000000000000       4.856663744359777E-003
   3.90000000000000       4.795732417989855E-003
   3.95000000000000       4.735380676959300E-003
   4.00000000000000       4.675609435681975E-003
   4.05000000000000       4.616419237114843E-003
   4.10000000000000       4.557810434164768E-003
   4.15000000000000       4.499782993645712E-003
   4.20000000000000       4.442336635553213E-003
   4.25000000000000       4.385470715645163E-003
   4.30000000000000       4.329184410274842E-003
   4.35000000000000       4.273476465671754E-003
   4.40000000000000       4.218345277286064E-003
   4.45000000000000       4.163788328667691E-003
   4.50000000000000       4.109803038815043E-003
   4.55000000000000       4.056387212712629E-003
   4.60000000000000       4.003538544513037E-003
   4.65000000000000       3.951254491658228E-003
   4.70000000000000       3.899532514285332E-003
   4.75000000000000       3.848369770398151E-003
   4.80000000000000       3.797763261413090E-003
   4.85000000000000       3.747710226641765E-003
   4.90000000000000       3.698207564266521E-003
   4.95000000000000       3.649252041550276E-003
   5.00000000000000       3.600840192685747E-003
   5.05000000000000       3.552968607241335E-003
   5.10000000000000       3.505633794108527E-003
   5.15000000000000       3.458832349952287E-003
   5.20000000000000       3.412561028671515E-003
   5.25000000000000       3.366817002975314E-003
   5.30000000000000       3.321597058367395E-003
   5.35000000000000       3.276898112028690E-003
   5.40000000000000       3.232716957309220E-003
   5.45000000000000       3.189049794983401E-003
   5.50000000000000       3.145892714314663E-003
   5.55000000000000       3.103241939813100E-003
   5.60000000000000       3.061093408862420E-003
   5.65000000000000       3.019442763329925E-003
   5.70000000000000       2.978286007347498E-003
   5.75000000000000       2.937618870287551E-003
   5.80000000000000       2.897437321132327E-003
   5.85000000000000       2.857738246286227E-003
   5.90000000000000       2.818518431941701E-003
   5.95000000000000       2.779775168195374E-003
   6.00000000000000       2.741504730407447E-003
   6.05000000000000       2.703703250099950E-003
   6.10000000000000       2.666366307568097E-003
   6.15000000000000       2.629489461203501E-003
   6.20000000000000       2.593068391033421E-003
   6.25000000000000       2.557098388620598E-003
   6.30000000000000       2.521574269710192E-003
   6.35000000000000       2.486491380902716E-003
   6.40000000000000       2.451845449502372E-003
   6.45000000000000       2.417632006581568E-003
   6.50000000000000       2.383846838272812E-003
   6.55000000000000       2.350485666689675E-003
   6.60000000000000       2.317543842549032E-003
   6.65000000000000       2.285016360910005E-003
   6.70000000000000       2.252898737284931E-003
   6.75000000000000       2.221186484282797E-003
   6.80000000000000       2.189875645368513E-003
   6.85000000000000       2.158962294371739E-003
   6.90000000000000       2.128442786168637E-003
   6.95000000000000       2.098312746250661E-003
   7.00000000000000       2.068567734877673E-003
   7.05000000000000       2.039203328867223E-003
   7.10000000000000       2.010214901398569E-003
   7.15000000000000       1.981597865033355E-003
   7.20000000000000       1.953347757877218E-003
   7.25000000000000       1.925460447274448E-003
   7.30000000000000       1.897931796475307E-003
   7.35000000000000       1.870757654128786E-003
   7.40000000000000       1.843933439870587E-003
   7.45000000000000       1.817454786838392E-003
   7.50000000000000       1.791317072165899E-003
   7.55000000000000       1.765515951529549E-003
   7.60000000000000       1.740047009210065E-003
   7.65000000000000       1.714906012787892E-003
   7.70000000000000       1.690088400946915E-003
   7.75000000000000       1.665589625188924E-003
   7.80000000000000       1.641405500189011E-003
   7.85000000000000       1.617532019579432E-003
   7.90000000000000       1.593964918250964E-003
   7.95000000000000       1.570700035182827E-003
   8.00000000000000       1.547733200183316E-003
   8.05000000000000       1.525060205648420E-003
   8.10000000000000       1.502676707534225E-003
   8.15000000000000       1.480578162798983E-003
   8.20000000000000       1.458760092076546E-003
   8.25000000000000       1.437218729915098E-003
   8.30000000000000       1.415949941426119E-003
   8.35000000000000       1.394949901101423E-003
   8.40000000000000       1.374215409234046E-003
   8.45000000000000       1.353743197761764E-003
   8.50000000000000       1.333530034336439E-003
   8.55000000000000       1.313572965827727E-003
   8.60000000000000       1.293868972217105E-003
   8.65000000000000       1.274415048691624E-003
   8.70000000000000       1.255208469595859E-003
   8.75000000000000       1.236246241541809E-003
   8.80000000000000       1.217525452978442E-003
   8.85000000000000       1.199043096806647E-003
   8.90000000000000       1.180796553325083E-003
   8.95000000000000       1.162782877219805E-003
   9.00000000000000       1.144999505350332E-003
   9.05000000000000       1.127443576675549E-003
   9.10000000000000       1.110112386317061E-003
   9.15000000000000       1.093004019742507E-003
   9.20000000000000       1.076115915664005E-003
   9.25000000000000       1.059445398671790E-003
   9.30000000000000       1.042989937008922E-003
   9.35000000000000       1.026747155009820E-003
   9.40000000000000       1.010714501847556E-003
   9.45000000000000       9.948897323452078E-004
   9.50000000000000       9.792706413996859E-004
   9.55000000000000       9.638554440368121E-004
   9.60000000000000       9.486422689178492E-004
   9.65000000000000       9.336293999599272E-004
   9.70000000000000       9.188151980580722E-004
   9.75000000000000       9.041980164678405E-004
   9.80000000000000       8.897762528820825E-004
   9.85000000000000       8.755481758798581E-004
   9.90000000000000       8.615121868624237E-004
   9.95000000000000       8.476664681948222E-004
   10.0000000000000       8.340096155071594E-004
   10.0500000000000       8.205395347079789E-004
   10.1000000000000       8.072541084415376E-004
   10.1500000000000       7.941514059487294E-004
   10.2000000000000       7.812300933264186E-004
   10.2500000000000       7.684894730888137E-004
   10.3000000000000       7.559285371464984E-004
   10.3500000000000       7.435456462946027E-004
   10.4000000000000       7.313395557026401E-004
   10.4500000000000       7.193090679931188E-004
   10.5000000000000       7.074533587271101E-004
   10.5500000000000       6.957713503083935E-004
   10.6000000000000       6.842624824330319E-004
   10.6500000000000       6.729260113181178E-004
   10.7000000000000       6.617615555170487E-004
   10.7500000000000       6.507683229346824E-004
   10.8000000000000       6.399450296722055E-004
   10.8500000000000       6.292903928658754E-004
   10.9000000000000       6.188028319631971E-004
   10.9500000000000       6.084810019992657E-004
   11.0000000000000       5.983231695807041E-004
   11.0500000000000       5.883275615831081E-004
   11.1000000000000       5.784928019180674E-004
   11.1500000000000       5.688176351594232E-004
   11.2000000000000       5.593014574978792E-004
   11.2500000000000       5.499431638774438E-004
   11.3000000000000       5.407415298268420E-004
   11.3500000000000       5.316950111231456E-004
   11.4000000000000       5.228021606702218E-004
   11.4500000000000       5.140610709220815E-004
   11.5000000000000       5.054699462664035E-004
   11.5500000000000       4.970265820707069E-004
   11.6000000000000       4.887290164599205E-004
   11.6500000000000       4.805745861578463E-004
   11.7000000000000       4.725603343833365E-004
   11.7500000000000       4.646837423152986E-004
   11.8000000000000       4.569428132051541E-004
   11.8500000000000       4.493349330565684E-004
   11.9000000000000       4.418580464852876E-004
   11.9500000000000       4.345095337461898E-004
   12.0000000000000       4.272870771868012E-004
   12.0500000000000       4.201888017390149E-004
   12.1000000000000       4.132127016006237E-004
   12.1500000000000       4.063569630477031E-004
   12.2000000000000       3.996200450120260E-004
   12.2500000000000       3.930002460419762E-004
   12.3000000000000       3.864960334995288E-004
   12.3500000000000       3.801053479741184E-004
   12.4000000000000       3.738260586583535E-004
   12.4500000000000       3.676563214239808E-004
   12.5000000000000       3.615945065346729E-004
   12.5500000000000       3.556388981299642E-004
   12.6000000000000       3.497875072598200E-004
   12.6500000000000       3.440385480902233E-004
   12.7000000000000       3.383906459549004E-004
   12.7500000000000       3.328422156846842E-004
   12.8000000000000       3.273914521968920E-004
   12.8500000000000       3.220367602749813E-004
   12.9000000000000       3.167760314321406E-004
   12.9500000000000       3.116068329538210E-004
   13.0000000000000       3.065274447563261E-004
   13.0500000000000       3.015357585605103E-004
   13.1000000000000       2.966295653330216E-004
   13.1500000000000       2.918061825790553E-004
   13.2000000000000       2.870634939228930E-004
   13.2500000000000       2.823998296793361E-004
   13.3000000000000       2.778137671168159E-004
   13.3500000000000       2.733037870437579E-004
   13.4000000000000       2.688685970008791E-004
   13.4500000000000       2.645062522372969E-004
   13.5000000000000       2.602152216891091E-004
   13.5500000000000       2.559940295345759E-004
   13.6000000000000       2.518411596797912E-004
   13.6500000000000       2.477554117742143E-004
   13.7000000000000       2.437356052925342E-004
   13.7500000000000       2.397807044093965E-004
   13.8000000000000       2.358892218120262E-004
   13.8500000000000       2.320598369291473E-004
   13.9000000000000       2.282913742976022E-004
   13.9500000000000       2.245821165657092E-004
   14.0000000000000       2.209306087585027E-004
   14.0500000000000       2.173350473947172E-004
   14.1000000000000       2.137938809890317E-004
   14.1500000000000       2.103055801561524E-004
   14.2000000000000       2.068687585678151E-004
   14.2500000000000       2.034818858011015E-004
   14.3000000000000       2.001433051847707E-004
   14.3500000000000       1.968516719446499E-004
   14.4000000000000       1.936056073154658E-004
   14.4500000000000       1.904031488942770E-004
   14.5000000000000       1.872426256468423E-004
   14.5500000000000       1.841225128217989E-004
   14.6000000000000       1.810414102486881E-004
   14.6500000000000       1.779974718289374E-004
   14.7000000000000       1.749891739997836E-004
   14.7500000000000       1.720152767389679E-004
   14.8000000000000       1.690746167040722E-004
   14.8500000000000       1.661659544909911E-004
   14.9000000000000       1.632881764202046E-004
   14.9500000000000       1.604404468340517E-004
   15.0000000000000       1.576220663620088E-004
   15.0500000000000       1.548319788416476E-004
   15.1000000000000       1.520690761116666E-004
   15.1500000000000       1.493320034851652E-004
   15.2000000000000       1.466193366285051E-004
   15.2500000000000       1.439303796104744E-004
   15.3000000000000       1.412644884720073E-004
   15.3500000000000       1.386206904004381E-004
   15.4000000000000       1.359988945368121E-004
   15.4500000000000       1.333987975004066E-004
   15.5000000000000       1.308209162856641E-004
   15.5500000000000       1.282657287060236E-004
   15.6000000000000       1.257333658214283E-004
   15.6500000000000       1.232240113057310E-004
   15.7000000000000       1.207377508472110E-004
   15.7500000000000       1.182743917506569E-004
   15.8000000000000       1.158336538418080E-004
   15.8500000000000       1.134155273168278E-004
   15.9000000000000       1.110199022231572E-004
   15.9500000000000       1.086461359333214E-004
   16.0000000000000       1.062939665527442E-004
   16.0500000000000       1.039631125537413E-004
   16.1000000000000       1.016536175292374E-004
   16.1500000000000       9.936530395623759E-005
   16.2000000000000       9.709805921066343E-005
   16.2500000000000       9.485177862786770E-005
   16.3000000000000       9.262634361394054E-005
   16.3500000000000       9.042150403125412E-005
   16.4000000000000       8.823653320086990E-005
   16.4500000000000       8.607082305361384E-005
   16.5000000000000       8.392379414233292E-005
   16.5500000000000       8.179502558537449E-005
   16.6000000000000       7.968387785950707E-005
   16.6500000000000       7.759025411655703E-005
   16.7000000000000       7.551387106385021E-005
   16.7500000000000       7.345465122367242E-005
   16.8000000000000       7.141208707403955E-005
   16.8500000000000       6.938557886927581E-005
   16.9000000000000       6.737435534676248E-005
   16.9500000000000       6.537800206382103E-005
   17.0000000000000       6.339659616115666E-005
   17.0500000000000       6.143016356559598E-005
   17.1000000000000       5.947869035819234E-005
   17.1500000000000       5.754226992606326E-005
   17.2000000000000       5.562106844049374E-005
   17.2500000000000       5.371461756277473E-005
   17.3000000000000       5.182257599991999E-005
   17.3500000000000       4.994526962983165E-005
   17.4000000000000       4.808306302860094E-005
   17.4500000000000       4.623592523706256E-005
   17.5000000000000       4.440383639170289E-005
   17.5500000000000       4.258705733535352E-005
   17.6000000000000       4.078563618906119E-005
   17.6500000000000       3.899982150993972E-005
   17.7000000000000       3.722968060432638E-005
   17.7500000000000       3.547514860454924E-005
   17.8000000000000       3.373615415595893E-005
   17.8500000000000       3.201241119066675E-005
   17.9000000000000       3.030389146060244E-005
   17.9500000000000       2.861040956515490E-005
   18.0000000000000       2.693158860372911E-005
   18.0500000000000       2.526731103901992E-005
   18.1000000000000       2.361772509112277E-005
   18.1500000000000       2.198259857512588E-005
   18.2000000000000       2.036140942249254E-005
   18.2500000000000       1.875332117562855E-005
   18.3000000000000       1.715791590656313E-005
   18.3500000000000       1.557505131140803E-005
   18.4000000000000       1.400507563485813E-005
   18.4500000000000       1.244846672489413E-005
   18.5000000000000       1.090573043992973E-005
   18.5500000000000       9.377420703114998E-006
   18.6000000000000       7.863991740659350E-006
   18.6500000000000       6.366070235435818E-006
   18.7000000000000       4.883954692744143E-006
   18.7500000000000       3.417762148029796E-006
   18.8000000000000       1.967552362729474E-006
   18.8500000000000       5.339180659211826E-007
   18.9000000000000      -8.827872944545371E-007
   18.9500000000000      -2.282005188805427E-006
   19.0000000000000      -3.662852178289170E-006
   19.0500000000000      -5.024949700772764E-006
   19.1000000000000      -6.367548798401218E-006
   19.1500000000000      -7.690169721435320E-006
   19.2000000000000      -8.992456693303158E-006
   19.2500000000000      -1.027416165596053E-005
   19.3000000000000      -1.153530104361250E-005
   19.3500000000000      -1.277573200846104E-005
   19.4000000000000      -1.399569141547744E-005
   19.4500000000000      -1.519550805497814E-005
   19.5000000000000      -1.637541275525554E-005
   19.5500000000000      -1.753573863544853E-005
   19.6000000000000      -1.867735523722319E-005
   19.6500000000000      -1.980131502835396E-005
   19.7000000000000      -2.090861481200192E-005
   19.7500000000000      -2.199973193968376E-005
   19.8000000000000      -2.307487979799748E-005
   19.8500000000000      -2.413451659685125E-005
   19.9000000000000      -2.517981840283442E-005
   19.9500000000000      -2.621135999827274E-005
   20.0000000000000      -2.722946152834127E-005
   20.0500000000000      -2.823474549445398E-005
   20.1000000000000      -2.922745164308982E-005
   20.1500000000000      -3.020762781744524E-005
   20.2000000000000      -3.117576988922423E-005
   20.2500000000000      -3.213188029286971E-005
   20.3000000000000      -3.307593862999783E-005
   20.3500000000000      -3.400792557187492E-005
   20.4000000000000      -3.492765282840003E-005
   20.4500000000000      -3.583470711554010E-005
   20.5000000000000      -3.672807909028806E-005
   20.5500000000000      -3.760680261764258E-005
   20.6000000000000      -3.846994152937015E-005
   20.6500000000000      -3.931688877503616E-005
   20.7000000000000      -4.014738651586986E-005
   20.7500000000000      -4.096109784675608E-005
   20.8000000000000      -4.175786903427622E-005
   20.8500000000000      -4.253746316079802E-005
   20.9000000000000      -4.329976953780777E-005
   20.9500000000000      -4.404456616051413E-005
   21.0000000000000      -4.477186890858427E-005
   21.0500000000000      -4.548200293498188E-005
   21.1000000000000      -4.617481984994925E-005
   21.1500000000000      -4.685023305628598E-005
   21.2000000000000      -4.750802775440174E-005
   21.2500000000000      -4.814796849656262E-005
   21.3000000000000      -4.876947726802987E-005
   21.3500000000000      -4.937207780684027E-005
   21.4000000000000      -4.995523789849428E-005
   21.4500000000000      -5.051842006624309E-005
   21.5000000000000      -5.106142329369417E-005
   21.5500000000000      -5.158394704424669E-005
   21.6000000000000      -5.208531944534406E-005
   21.6500000000000      -5.256466621990257E-005
   21.7000000000000      -5.302145604934208E-005
   21.7500000000000      -5.345476388034581E-005
   21.8000000000000      -5.386374369755582E-005
   21.8500000000000      -5.424729104865650E-005
   21.9000000000000      -5.460462407023761E-005
   21.9500000000000      -5.493503287611565E-005
   22.0000000000000      -5.523818213009141E-005
   22.0500000000000      -5.551406978063754E-005
   22.1000000000000      -5.576269598159196E-005
   22.1500000000000      -5.598411110709694E-005
   22.2000000000000      -5.617788952103568E-005
   22.2500000000000      -5.634359258892057E-005
   22.3000000000000      -5.648092795368937E-005
   22.3500000000000      -5.658995563546328E-005
   22.4000000000000      -5.667096718736010E-005
   22.4500000000000      -5.672390351640166E-005
   22.5000000000000      -5.674921300572191E-005
   22.5500000000000      -5.674765201003430E-005
   22.6000000000000      -5.671986647997286E-005
   22.6500000000000      -5.666657801118167E-005
   22.7000000000000      -5.658874323954291E-005
   22.7500000000000      -5.648763224171833E-005
   22.8000000000000      -5.636425332821312E-005
   22.8500000000000      -5.621960163675438E-005
   22.9000000000000      -5.605463228067795E-005
   22.9500000000000      -5.587056340058787E-005
   23.0000000000000      -5.566865682436577E-005
   23.0500000000000      -5.544984520780584E-005
   23.1000000000000      -5.521497319704403E-005
   23.1500000000000      -5.496482990964282E-005
   23.2000000000000      -5.470065546303400E-005
   23.2500000000000      -5.442309248100080E-005
   23.3000000000000      -5.413311267238092E-005
   23.3500000000000      -5.383182341319418E-005
   23.4000000000000      -5.352027703381243E-005
   23.4500000000000      -5.319944711510316E-005
   23.5000000000000      -5.287018259142904E-005
   23.5500000000000      -5.253340143437190E-005
   23.6000000000000      -5.218980447354974E-005
   23.6500000000000      -5.184004734121537E-005
   23.7000000000000      -5.148453972524167E-005
   23.7500000000000      -5.112369366662227E-005
   23.8000000000000      -5.075808115327044E-005
   23.8500000000000      -5.038839891750181E-005
   23.9000000000000      -5.001525886494430E-005
   23.9500000000000      -4.963929874835580E-005
   24.0000000000000      -4.926133559055276E-005
   24.0500000000000      -4.888230915250874E-005
   24.1000000000000      -4.850311201155393E-005
   24.1500000000000      -4.812450578339202E-005
   24.2000000000000      -4.774728736817698E-005
   24.2500000000000      -4.737238079946145E-005
   24.3000000000000      -4.700075334349687E-005
   24.3500000000000      -4.663298268367718E-005
   24.4000000000000      -4.626937462249904E-005
   24.4500000000000      -4.591010958544801E-005
   24.5000000000000      -4.555531666124573E-005
   24.5500000000000      -4.520521668381295E-005
   24.6000000000000      -4.485961762372296E-005
   24.6500000000000      -4.451861700801031E-005
   24.7000000000000      -4.418239030708160E-005
   24.7500000000000      -4.385084143171603E-005
   24.8000000000000      -4.352406556049612E-005
   24.8500000000000      -4.320247056768317E-005
   24.9000000000000      -4.288605454077865E-005
   24.9500000000000      -4.257439731937998E-005
   25.0000000000000      -4.226712357701755E-005
   25.0500000000000      -4.196419304006005E-005
   25.1000000000000      -4.166555099093909E-005
   25.1500000000000      -4.137161592171652E-005
   25.2000000000000      -4.108321372539203E-005
   25.2500000000000      -4.080114439869797E-005
   25.3000000000000      -4.052594558909028E-005
   25.3500000000000      -4.025828484962043E-005
   25.4000000000000      -3.999833332192427E-005
   25.4500000000000      -3.974570088517598E-005
   25.5000000000000      -3.950028564116228E-005
   25.5500000000000      -3.926172235140102E-005
   25.6000000000000      -3.902981841848250E-005
   25.6500000000000      -3.880446889697741E-005
   25.7000000000000      -3.858576672525645E-005
   25.7500000000000      -3.837304679406153E-005
   25.8000000000000      -3.816641674690889E-005
   25.8500000000000      -3.796570559408290E-005
   25.9000000000000      -3.777021286782456E-005
   25.9500000000000      -3.757940687233481E-005
   26.0000000000000      -3.739278847761811E-005
   26.0500000000000      -3.720985383522138E-005
   26.1000000000000      -3.703019522660944E-005
   26.1500000000000      -3.685351458421912E-005
   26.2000000000000      -3.667961364617802E-005
   26.2500000000000      -3.650815636454841E-005
   26.3000000000000      -3.633940741973223E-005
   26.3500000000000      -3.617383033240693E-005
   26.4000000000000      -3.601147758508524E-005
   26.4500000000000      -3.585275265709399E-005
   26.5000000000000      -3.569832729791025E-005
   26.5500000000000      -3.554869731979450E-005
   26.6000000000000      -3.540423519475624E-005
   26.6500000000000      -3.526522032738405E-005
   26.7000000000000      -3.513178244595356E-005
   26.7500000000000      -3.500369725428001E-005
   26.8000000000000      -3.488069672782753E-005
   26.8500000000000      -3.476276467184171E-005
   26.9000000000000      -3.464971142822711E-005
   26.9500000000000      -3.454148611783635E-005
   27.0000000000000      -3.443798729094835E-005
   27.0500000000000      -3.433915735294510E-005
   27.1000000000000      -3.424446483089015E-005
   27.1500000000000      -3.415403866277371E-005
   27.2000000000000      -3.406815965312663E-005
   27.2500000000000      -3.398774272701836E-005
   27.3000000000000      -3.391344201852684E-005
   27.3500000000000      -3.384638081850002E-005
   27.4000000000000      -3.378752594232333E-005
   27.4500000000000      -3.373767035596601E-005
   27.5000000000000      -3.369732082544634E-005
   27.5500000000000      -3.366749462611008E-005
   27.6000000000000      -3.364893600697608E-005
   27.6500000000000      -3.364241270720757E-005
   27.7000000000000      -3.364865861086402E-005
   27.7500000000000      -3.366811164013982E-005
   27.8000000000000      -3.370096551968123E-005
   27.8500000000000      -3.374751650230450E-005
   27.9000000000000      -3.380774124932227E-005
   27.9500000000000      -3.388083867889017E-005
   28.0000000000000      -3.396579770825059E-005
   28.0500000000000      -3.406174436520732E-005
   28.1000000000000      -3.416750059864897E-005
   28.1500000000000      -3.428264381016610E-005
   28.2000000000000      -3.440662141237248E-005
   28.2500000000000      -3.453945456628286E-005
   28.3000000000000      -3.468116844409540E-005
   28.3500000000000      -3.483108363130698E-005
   28.4000000000000      -3.498922117890637E-005
   28.4500000000000      -3.515555632271535E-005
   28.5000000000000      -3.532998808654378E-005
   28.5500000000000      -3.551234319716153E-005
   28.6000000000000      -3.570267877837965E-005
   28.6500000000000      -3.590098641053500E-005
   28.7000000000000      -3.610673510580788E-005
   28.7500000000000      -3.632024408247182E-005
   28.8000000000000      -3.654136212577147E-005
   28.8500000000000      -3.676965686124746E-005
   28.9000000000000      -3.700487793521891E-005
   28.9500000000000      -3.724647784175181E-005
   29.0000000000000      -3.749411694925030E-005
   29.0500000000000      -3.774763217639538E-005
   29.1000000000000      -3.800702874366044E-005
   29.1500000000000      -3.827186066543227E-005
   29.2000000000000      -3.854177813894629E-005
   29.2500000000000      -3.881640878851939E-005
   29.3000000000000      -3.909550822951941E-005
   29.3500000000000      -3.937941386898766E-005
   29.4000000000000      -3.966809917463046E-005
   29.4500000000000      -3.996169785873107E-005
   29.5000000000000      -4.026075411413335E-005
   29.5500000000000      -4.056611905552585E-005
   29.6000000000000      -4.087848253688593E-005
   29.6500000000000      -4.119811759644350E-005
   29.7000000000000      -4.152503077580251E-005
   29.7500000000000      -4.185970287005865E-005
   29.8000000000000      -4.220279199001593E-005
   29.8500000000000      -4.255471049030739E-005
   29.9000000000000      -4.291600254121877E-005
   29.9500000000000      -4.328738998725178E-005
   30.0000000000000      -4.366911677257395E-005
   30.0500000000000      -4.406189265423379E-005
   30.1000000000000      -4.446562409720009E-005
   30.1500000000000      -4.488020051620957E-005
   30.2000000000000      -4.530591897303777E-005
   30.2500000000000      -4.574290559660388E-005
   30.3000000000000      -4.619139591583039E-005
   30.3500000000000      -4.665092726034896E-005
   30.4000000000000      -4.712076407951392E-005
   30.4500000000000      -4.759985889515149E-005
   30.5000000000000      -4.808711248571914E-005
   30.5500000000000      -4.858122277001513E-005
   30.6000000000000      -4.908082014645501E-005
   30.6500000000000      -4.958473936224702E-005
   30.7000000000000      -5.009210253391759E-005
   30.7500000000000      -5.060188991757618E-005
   30.8000000000000      -5.111256347118331E-005
   30.8500000000000      -5.162274042099348E-005
   30.9000000000000      -5.213092442823990E-005
   30.9500000000000      -5.263572565190930E-005
   31.0000000000000      -5.313616280952164E-005
   31.0500000000000      -5.363150527979466E-005
   31.1000000000000      -5.412142174375094E-005
   31.1500000000000      -5.460525466818617E-005
   31.2000000000000      -5.508213367639831E-005
   31.2500000000000      -5.555087658046056E-005
   31.3000000000000      -5.601071942449118E-005
   31.3500000000000      -5.646078877299959E-005
   31.4000000000000      -5.689989334130656E-005
   31.4500000000000      -5.732669618989175E-005
   31.5000000000000      -5.774056494832982E-005
   31.5500000000000      -5.814116677921803E-005
   31.6000000000000      -5.852808365563805E-005
   31.6500000000000      -5.890119751884689E-005
   31.7000000000000      -5.926027072514849E-005
   31.7500000000000      -5.960506886791586E-005
   31.8000000000000      -5.993549551573739E-005
   31.8500000000000      -6.025163308205461E-005
   31.9000000000000      -6.055329008457294E-005
   31.9500000000000      -6.084043149400408E-005
   32.0000000000000      -6.111295625794655E-005
   32.0500000000000      -6.137097736137231E-005
   32.1000000000000      -6.161451884222770E-005
   32.1500000000000      -6.184397676014669E-005
   32.2000000000000      -6.205949873489772E-005
   32.2500000000000      -6.226166393548686E-005
   32.3000000000000      -6.245090968417098E-005
   32.3500000000000      -6.262791737225499E-005
   32.4000000000000      -6.279287518444784E-005
   32.4500000000000      -6.294555034486381E-005
   32.5000000000000      -6.308601776447166E-005
   32.5500000000000      -6.321428698963919E-005
   32.6000000000000      -6.333094643064365E-005
   32.6500000000000      -6.343710912031788E-005
   32.7000000000000      -6.353399453556095E-005
   32.7500000000000      -6.362282097438650E-005
   32.8000000000000      -6.370451288376473E-005
   32.8500000000000      -6.377974252743234E-005
   32.9000000000000      -6.384906894778799E-005
   32.9500000000000      -6.391291838614909E-005
   33.0000000000000      -6.397164121688799E-005
   33.0500000000000      -6.402576257330914E-005
   33.1000000000000      -6.407542294054839E-005
   33.1500000000000      -6.412104719980107E-005
   33.2000000000000      -6.416277109298346E-005
   33.2500000000000      -6.420089730559429E-005
   33.3000000000000      -6.423566857090770E-005
   33.3500000000000      -6.426756464226379E-005
   33.4000000000000      -6.429691242463160E-005
   33.4500000000000      -6.432380540747474E-005
   33.5000000000000      -6.434847234526392E-005
   33.5500000000000      -6.437078555937456E-005
   33.6000000000000      -6.439066112947987E-005
   33.6500000000000      -6.440817090777507E-005
   33.7000000000000      -6.442310552941305E-005
   33.7500000000000      -6.443489349276294E-005
   33.8000000000000      -6.444346707877342E-005
   33.8500000000000      -6.444838585083483E-005
   33.9000000000000      -6.444919108842021E-005
   33.9500000000000      -6.444578762597851E-005
   34.0000000000000      -6.443820195185939E-005
   34.0500000000000      -6.442632169087084E-005
   34.1000000000000      -6.440996766688712E-005
   34.1500000000000      -6.438877091292149E-005
   34.2000000000000      -6.436213467045378E-005
   34.2500000000000      -6.432927305849341E-005
   34.3000000000000      -6.429020679324724E-005
   34.3500000000000      -6.424440728029000E-005
   34.4000000000000      -6.419153008164653E-005
   34.4500000000000      -6.413143232979914E-005
   34.5000000000000      -6.406377392483685E-005
   34.5500000000000      -6.398846321598957E-005
   34.6000000000000      -6.390598958467629E-005
   34.6500000000000      -6.381699429591099E-005
   34.7000000000000      -6.372214476423113E-005
   34.7500000000000      -6.362219902201481E-005
   34.8000000000000      -6.351839094700197E-005
   34.8500000000000      -6.341212225968197E-005
   34.9000000000000      -6.330477217481243E-005
   34.9500000000000      -6.319742908702801E-005
   35.0000000000000      -6.309100695821467E-005
   35.0500000000000      -6.298639489785924E-005
   35.1000000000000      -6.288448888581211E-005
   35.1500000000000      -6.278623528535399E-005
   35.2000000000000      -6.269240866824657E-005
   35.2500000000000      -6.260377704849546E-005
   35.3000000000000      -6.252123017921860E-005
   35.3500000000000      -6.244547284146180E-005
   35.4000000000000      -6.237744909079437E-005
   35.4500000000000      -6.231838863071514E-005
   35.5000000000000      -6.226907418441954E-005
   35.5500000000000      -6.223027118599024E-005
   35.6000000000000      -6.220287409856820E-005
   35.6500000000000      -6.218787958494274E-005
   35.7000000000000      -6.218616608350856E-005
   35.7500000000000      -6.219799921922651E-005
   35.8000000000000      -6.222392795917561E-005
   35.8500000000000      -6.226405431643317E-005
   35.9000000000000      -6.231798216612320E-005
   35.9500000000000      -6.238526960271337E-005
   36.0000000000000      -6.246555594709234E-005
   36.0500000000000      -6.255802212621214E-005
   36.1000000000000      -6.266183961773169E-005
   36.1500000000000      -6.277607651793493E-005
   36.2000000000000      -6.289999999095631E-005
   36.2500000000000      -6.303281786399327E-005
   36.3000000000000      -6.317426782692941E-005
   36.3500000000000      -6.332399638637592E-005
   36.4000000000000      -6.348200642664524E-005
   36.4500000000000      -6.364839156085130E-005
   36.5000000000000      -6.382370374571154E-005
   36.5500000000000      -6.400875848111784E-005
   36.6000000000000      -6.420435023304525E-005
   36.6500000000000      -6.441076511693787E-005
   36.7000000000000      -6.462894188120124E-005
   36.7500000000000      -6.485939870830901E-005
   36.8000000000000      -6.510278923094960E-005
   36.8500000000000      -6.535969876187368E-005
   36.9000000000000      -6.563032563107897E-005
   36.9500000000000      -6.591493180307818E-005
   37.0000000000000      -6.621382895750481E-005
   37.0500000000000      -6.652708303385283E-005
   37.1000000000000      -6.685428541362797E-005
   37.1500000000000      -6.719479444186754E-005
   37.2000000000000      -6.754809539866314E-005
   37.2500000000000      -6.791341966083538E-005
   37.3000000000000      -6.828998360804073E-005
   37.3500000000000      -6.867604332515292E-005
   37.4000000000000      -6.906965086723574E-005
   37.4500000000000      -6.946906808683453E-005
   37.5000000000000      -6.987234145712727E-005
   37.5500000000000      -7.027743818152960E-005
   37.6000000000000      -7.068215738612819E-005
   37.6500000000000      -7.108457221458373E-005
   37.7000000000000      -7.148320377171170E-005
   37.7500000000000      -7.187661927768966E-005
   37.8000000000000      -7.226369951649056E-005
   37.8500000000000      -7.264350404327941E-005
   37.9000000000000      -7.301508579436746E-005
   37.9500000000000      -7.337746129948720E-005
   38.0000000000000      -7.372957959306892E-005
   38.0500000000000      -7.407049469688754E-005
   38.1000000000000      -7.439933597545005E-005
   38.1500000000000      -7.471526192070583E-005
   38.2000000000000      -7.501701082897876E-005
   38.2500000000000      -7.530335812985580E-005
   38.3000000000000      -7.557351176660322E-005
   38.3500000000000      -7.582688587796699E-005
   38.4000000000000      -7.606213021690530E-005
   38.4500000000000      -7.627793009491126E-005
   38.5000000000000      -7.647274861193555E-005
   38.5500000000000      -7.664538573363521E-005
   38.6000000000000      -7.679493626978617E-005
   38.6500000000000      -7.692087409582910E-005
   38.7000000000000      -7.702332329755864E-005
   38.7500000000000      -7.710322326527306E-005
   38.8000000000000      -7.716148200026732E-005
   38.8500000000000      -7.719912639328760E-005
   38.9000000000000      -7.721735963948242E-005
   38.9500000000000      -7.721726752849446E-005
   39.0000000000000      -7.720022704054639E-005
   39.0500000000000      -7.716772148491363E-005
   39.1000000000000      -7.712070751401182E-005
   39.1500000000000      -7.705947879775906E-005
   39.2000000000000      -7.698404101747476E-005
   39.2500000000000      -7.689412903805131E-005
   39.3000000000000      -7.678987138606020E-005
   39.3500000000000      -7.667173597605478E-005
   39.4000000000000      -7.653987195745790E-005
   39.4500000000000      -7.639479621792920E-005
   39.5000000000000      -7.623651603988683E-005
   39.5500000000000      -7.606513884481467E-005
   39.6000000000000      -7.588129621632693E-005
   39.6500000000000      -7.568531507749653E-005
   39.7000000000000      -7.547708433294606E-005
   39.7500000000000      -7.525663657462553E-005
   39.8000000000000      -7.502399540912912E-005
   39.8500000000000      -7.477885803151431E-005
   39.9000000000000      -7.452138615103834E-005
   39.9500000000000      -7.425191991014486E-005
   40.0000000000000      -7.397062316839598E-005
   40.0500000000000      -7.367787480806714E-005
   40.1000000000000      -7.337395684061731E-005
   40.1500000000000      -7.305882074792612E-005
   40.2000000000000      -7.273272959343053E-005
   40.2500000000000      -7.239601632643316E-005
   40.3000000000000      -7.204928799166754E-005
   40.3500000000000      -7.169329752284679E-005
   40.4000000000000      -7.132873061977015E-005
   40.4500000000000      -7.095621483086905E-005
   40.5000000000000      -7.057579057151595E-005
   40.5500000000000      -7.018754041099206E-005
   40.6000000000000      -6.979159567603948E-005
   40.6500000000000      -6.938811216117647E-005
   40.7000000000000      -6.897722191977463E-005
   40.7500000000000      -6.855883935291992E-005
   40.8000000000000      -6.813261708749878E-005
   40.8500000000000      -6.769853666591162E-005
   40.9000000000000      -6.725670768692677E-005
   40.9500000000000      -6.680713836150219E-005
   41.0000000000000      -6.634982090502466E-005
   41.0500000000000      -6.588492183900680E-005
   41.1000000000000      -6.541195214691891E-005
   41.1500000000000      -6.493027801314228E-005
   41.2000000000000      -6.443953925121779E-005
   41.2500000000000      -6.393986752284613E-005
   41.3000000000000      -6.343149664876050E-005
   41.3500000000000      -6.291423899656238E-005
   41.4000000000000      -6.238762806095342E-005
   41.4500000000000      -6.185141175808608E-005
   41.5000000000000      -6.130503615712040E-005
   41.5500000000000      -6.074792065010125E-005
   41.6000000000000      -6.017959511079855E-005
   41.6500000000000      -5.960019407949187E-005
   41.7000000000000      -5.901008806740395E-005
   41.7500000000000      -5.840955536582185E-005
   41.8000000000000      -5.779825466025985E-005
   41.8500000000000      -5.717619090735403E-005
   41.9000000000000      -5.654340245653937E-005
   41.9500000000000      -5.590020566828548E-005
   42.0000000000000      -5.524685203468186E-005
   42.0500000000000      -5.458350861559783E-005
   42.1000000000000      -5.391052428776104E-005
   42.1500000000000      -5.322823595337687E-005
   42.2000000000000      -5.253742835943914E-005
   42.2500000000000      -5.183849026171195E-005
   42.3000000000000      -5.113171643407944E-005
   42.3500000000000      -5.041750431054133E-005
   42.4000000000000      -4.969614319831756E-005
   42.4500000000000      -4.896796715084690E-005
   42.5000000000000      -4.823314568399059E-005
   42.5500000000000      -4.749130850193790E-005
   42.6000000000000      -4.674198693019067E-005
   42.6500000000000      -4.598471730916632E-005
   42.7000000000000      -4.521913729799795E-005
   42.7500000000000      -4.444534411653984E-005
   42.8000000000000      -4.366348201669999E-005
   42.8500000000000      -4.287405105286054E-005
   42.9000000000000      -4.207713545124831E-005
   42.9500000000000      -4.127288881370096E-005
   43.0000000000000      -4.046157938264801E-005
   43.0500000000000      -3.964358219676099E-005
   43.1000000000000      -3.881920739105091E-005
   43.1500000000000      -3.798830458208297E-005
   43.2000000000000      -3.715134736461132E-005
   43.2500000000000      -3.630924553457805E-005
   43.3000000000000      -3.546262068175936E-005
   43.3500000000000      -3.461250963689554E-005
   43.4000000000000      -3.375996532691462E-005
   43.4500000000000      -3.290585359236373E-005
   43.5000000000000      -3.205126448235703E-005
   43.5500000000000      -3.119751208397010E-005
   43.6000000000000      -3.034598013143829E-005
   43.6500000000000      -2.949815801331989E-005
   43.7000000000000      -2.865568333882389E-005
   43.7500000000000      -2.781990273824719E-005
   43.8000000000000      -2.699223319866343E-005
   43.8500000000000      -2.617398843265574E-005
   43.9000000000000      -2.536602966963405E-005
   43.9500000000000      -2.456883601492394E-005
   44.0000000000000      -2.378299586269720E-005
   44.0500000000000      -2.300959291415419E-005
   44.1000000000000      -2.224964077776306E-005
   44.1500000000000      -2.150396545938783E-005
   44.2000000000000      -2.077358662600714E-005
   44.2500000000000      -2.006002371192482E-005
   44.3000000000000      -1.936475487837904E-005
   44.3500000000000      -1.868860106440731E-005
   44.4000000000000      -1.803195111567395E-005
   44.4500000000000      -1.739547131962886E-005
   44.5000000000000      -1.677916768652722E-005
   44.5500000000000      -1.618298919394439E-005
   44.6000000000000      -1.560676082375338E-005
   44.6500000000000      -1.504997845982537E-005
   44.7000000000000      -1.451175483186780E-005
   44.7500000000000      -1.399161550487396E-005
   44.8000000000000      -1.348891358980734E-005
   44.8500000000000      -1.300362459035304E-005
   44.9000000000000      -1.253563398663010E-005
   44.9500000000000      -1.208489045924777E-005
   45.0000000000000      -1.165127526685037E-005
   45.0500000000000      -1.123417350234401E-005
   45.1000000000000      -1.083323936147076E-005
   45.1500000000000      -1.044801110148202E-005
   45.2000000000000      -1.007789256889013E-005
   45.2500000000000      -9.722201715334702E-006
   45.3000000000000      -9.380380534981657E-006
   45.3500000000000      -9.051717524330277E-006
   45.4000000000000      -8.735573269850156E-006
   45.4500000000000      -8.431073975581455E-006
   45.5000000000000      -8.137485958776419E-006
   45.5500000000000      -7.854033005320698E-006
   45.6000000000000      -7.579893658944855E-006
   45.6500000000000      -7.314781330562546E-006
   45.7000000000000      -7.058072822137726E-006
   45.7500000000000      -6.809680831695477E-006
   45.8000000000000      -6.569050508201774E-006
   45.8500000000000      -6.335386610574061E-006
   45.9000000000000      -6.107950684637875E-006
   45.9500000000000      -5.886030599792282E-006
   46.0000000000000      -5.668834843781742E-006
   46.0500000000000      -5.455647340460500E-006
   46.1000000000000      -5.245506363195918E-006
   46.1500000000000      -5.037806011219665E-006
   46.2000000000000      -4.832316730847483E-006
   46.2500000000000      -4.629259706055512E-006
   46.3000000000000      -4.428693350364394E-006
   46.3500000000000      -4.231341965912068E-006
   46.4000000000000      -4.037862383375731E-006
   46.4500000000000      -3.848896271152354E-006
   46.5000000000000      -3.665292866425731E-006
   46.5500000000000      -3.487568973506385E-006
   46.6000000000000      -3.316051203979812E-006
   46.6500000000000      -3.151018457756937E-006
   46.7000000000000      -2.992861043047796E-006
   46.7500000000000      -2.841873875427371E-006
   46.8000000000000      -2.698507845729741E-006
   46.8500000000000      -2.562894166917578E-006
   46.9000000000000      -2.435239441241516E-006
   46.9500000000000      -2.315967301995474E-006
   47.0000000000000      -2.205136917655532E-006
   47.0500000000000      -2.103210002918380E-006
   47.1000000000000      -2.010379925755903E-006
   47.1500000000000      -1.926603088325934E-006
   47.2000000000000      -1.852069879618192E-006
   47.2500000000000      -1.786450839305232E-006
   47.3000000000000      -1.729048823301354E-006
   47.3500000000000      -1.679071270226357E-006
   47.4000000000000      -1.635303753675557E-006
   47.4500000000000      -1.596476372077321E-006
   47.5000000000000      -1.561491690597082E-006
   47.5500000000000      -1.529265749831845E-006
   47.6000000000000      -1.497693364657695E-006
   47.6500000000000      -1.464914075750880E-006
   47.7000000000000      -1.429628141315464E-006
   47.7500000000000      -1.390982909050817E-006
   47.8000000000000      -1.348873628088979E-006
   47.8500000000000      -1.303385628729695E-006
   47.9000000000000      -1.254654015833985E-006
   47.9500000000000      -1.202666340165849E-006
   48.0000000000000      -1.147427001852764E-006
   48.0500000000000      -1.089476221136175E-006
   48.1000000000000      -1.029135880998663E-006
   48.1500000000000      -9.663819593767470E-007
   48.2000000000000      -9.013593203287854E-007
   48.2500000000000      -8.343089799750913E-007
   48.3000000000000      -7.655529982669848E-007
   48.3500000000000      -6.955790263532064E-007
   48.4000000000000      -6.243527045481548E-007
   48.4500000000000      -5.518860083455890E-007
   48.5000000000000      -4.780250221631251E-007
   48.5500000000000      -4.027336012794414E-007
   48.6000000000000      -3.256791535792788E-007
   48.6500000000000      -2.466134577106024E-007
   48.7000000000000      -1.652542729985496E-007
   48.7500000000000      -8.164053013194703E-008
   48.8000000000000       4.275709731325992E-009
   48.8500000000000       9.217157186227309E-008
   48.9000000000000       1.816889901189961E-007
   48.9500000000000       2.720576887200720E-007
   49.0000000000000       3.626451711393109E-007
   49.0500000000000       4.530035164937755E-007
   49.1000000000000       5.422666517960500E-007
   49.1500000000000       6.293495308683496E-007
   49.2000000000000       7.136508479856280E-007
   49.2500000000000       7.943507096590535E-007
   49.3000000000000       8.703619081733598E-007
   49.3500000000000       9.414407537715016E-007
   49.4000000000000       1.007206370833702E-006
   49.4500000000000       1.067418790099926E-006
   49.5000000000000       1.121829332124157E-006
   49.5500000000000       1.170685533893886E-006
   49.6000000000000       1.213932967570797E-006
   49.6500000000000       1.250990782367508E-006
   49.7000000000000       1.281045963388139E-006
   49.7500000000000       1.302453313987474E-006
   49.8000000000000       1.314296498307057E-006
   49.8500000000000       1.316028542163338E-006
   49.9000000000000       1.307399720915586E-006
   49.9500000000000       1.288567881051068E-006
   50.0000000000000       1.259124234626435E-006
   50.0500000000000       1.218653074173282E-006
   50.1000000000000       1.166863519764964E-006
   50.1500000000000       1.103039142162545E-006
   50.2000000000000       1.027397656999633E-006
   50.2500000000000       9.402238870814169E-007
   50.3000000000000       8.422392509440409E-007
   50.3500000000000       7.338880262698090E-007
   50.4000000000000       6.156262500655742E-007
   50.4500000000000       4.880536825554587E-007
   50.5000000000000       3.513653017315664E-007
   50.5500000000000       2.064855997196022E-007
   50.6000000000000       5.438409220196691E-008
   50.6500000000000      -1.043568942681519E-007
   50.7000000000000      -2.692784860080928E-007
   50.7500000000000      -4.398829731462997E-007
   50.8000000000000      -6.154702722756418E-007
   50.8500000000000      -7.955550879330403E-007
   50.9000000000000      -9.793787483847525E-007
   50.9500000000000      -1.166397019335852E-006
   51.0000000000000      -1.356551871190783E-006
   51.0500000000000      -1.549847967445102E-006
   51.1000000000000      -1.746877345355933E-006
   51.1500000000000      -1.948207200601268E-006
   51.2000000000000      -2.154433902084581E-006
   51.2500000000000      -2.366123577886700E-006
   51.3000000000000      -2.583973574343738E-006
   51.3500000000000      -2.808026627117889E-006
   51.4000000000000      -3.037952354492455E-006
   51.4500000000000      -3.273281846910907E-006
   51.5000000000000      -3.513819305786969E-006
   51.5500000000000      -3.759317216228818E-006
   51.6000000000000      -4.009592156977393E-006
   51.6500000000000      -4.264924042383684E-006
   51.7000000000000      -4.525402474255190E-006
   51.7500000000000      -4.791061888333947E-006
   51.8000000000000      -5.062077840897977E-006
   51.8500000000000      -5.338590364149643E-006
   51.9000000000000      -5.620510015589425E-006
   51.9500000000000      -5.908339115837022E-006
   52.0000000000000      -6.202021416163187E-006
   52.0500000000000      -6.501499296165949E-006
   52.1000000000000      -6.806563376124732E-006
   52.1500000000000      -7.117010524276935E-006
   52.2000000000000      -7.432893676647721E-006
   52.2500000000000      -7.754400784388733E-006
   52.3000000000000      -8.082048474852553E-006
   52.3500000000000      -8.415948952255105E-006
   52.4000000000000      -8.756283099345800E-006
   52.4500000000000      -9.102736034945451E-006
   52.5000000000000      -9.455128186589819E-006
   52.5500000000000      -9.813582939793273E-006
   52.6000000000000      -1.017787011033731E-005
   52.6500000000000      -1.054814184195011E-005
   52.7000000000000      -1.092437241027000E-005
   52.7500000000000      -1.130567663334072E-005
   52.8000000000000      -1.169130176262969E-005
   52.8500000000000      -1.208018530274965E-005
   52.9000000000000      -1.247161049595969E-005
   52.9500000000000      -1.286483196963517E-005
   53.0000000000000      -1.325898695033845E-005
   53.0500000000000      -1.365349758033840E-005
   53.1000000000000      -1.404791457311251E-005
   53.1500000000000      -1.444181106090896E-005
   53.2000000000000      -1.483497048710653E-005
   53.2500000000000      -1.522667999787568E-005
   53.3000000000000      -1.561677044927916E-005
   53.3500000000000      -1.600514296386799E-005
   53.4000000000000      -1.639169939413863E-005
   53.4500000000000      -1.677652760889583E-005
   53.5000000000000      -1.715943792935555E-005
   53.5500000000000      -1.754043849720455E-005
   53.6000000000000      -1.791988767759786E-005
   53.6500000000000      -1.829804985692452E-005
   53.7000000000000      -1.867515960832774E-005
   53.7500000000000      -1.905122360127585E-005
   53.8000000000000      -1.942633902376779E-005
   53.8500000000000      -1.980094054908642E-005
   53.9000000000000      -2.017499054169044E-005
   53.9500000000000      -2.054806325989096E-005
   54.0000000000000      -2.091957791550332E-005
   54.0500000000000      -2.128914538392851E-005
   54.1000000000000      -2.165587168468199E-005
   54.1500000000000      -2.201936749141701E-005
   54.2000000000000      -2.237939572402647E-005
   54.2500000000000      -2.273608549266778E-005
   54.3000000000000      -2.308950884413451E-005
   54.3500000000000      -2.343956987439668E-005
   54.4000000000000      -2.378584173475470E-005
   54.4500000000000      -2.412807939534426E-005
   54.5000000000000      -2.446578268361630E-005
   54.5500000000000      -2.479880824492058E-005
   54.6000000000000      -2.512703637730411E-005
   54.6500000000000      -2.544993977090018E-005
   54.7000000000000      -2.576729042197805E-005
   54.7500000000000      -2.607854659343852E-005
   54.8000000000000      -2.638284952350809E-005
   54.8500000000000      -2.667953778679873E-005
   54.9000000000000      -2.696815776105571E-005
   54.9500000000000      -2.724783330603455E-005
   55.0000000000000      -2.751787562340216E-005
   55.0500000000000      -2.777772166469466E-005
   55.1000000000000      -2.802714908311288E-005
   55.1500000000000      -2.826571432083671E-005
   55.2000000000000      -2.849356421003204E-005
   55.2500000000000      -2.871137987173509E-005
   55.3000000000000      -2.891963907997394E-005
   55.3500000000000      -2.911885103816978E-005
   55.4000000000000      -2.930917202593936E-005
   55.4500000000000      -2.949100281052775E-005
   55.5000000000000      -2.966465759379161E-005
   55.5500000000000      -2.983052611388335E-005
   55.6000000000000      -2.998867476525100E-005
   55.6500000000000      -3.013918690268429E-005
   55.7000000000000      -3.028203609788028E-005
   55.7500000000000      -3.041686786099679E-005
   55.8000000000000      -3.054354635867808E-005
   55.8500000000000      -3.066159158914840E-005
   55.9000000000000      -3.077019433358521E-005
   55.9500000000000      -3.086826760100053E-005
   56.0000000000000      -3.095432866469429E-005
   56.0500000000000      -3.102735768004581E-005
   56.1000000000000      -3.108674719283296E-005
   56.1500000000000      -3.113170350733874E-005
   56.2000000000000      -3.116194523061271E-005
   56.2500000000000      -3.117702456162315E-005
   56.3000000000000      -3.117607783052453E-005
   56.3500000000000      -3.115867420936561E-005
   56.4000000000000      -3.112465165074278E-005
   56.4500000000000      -3.107387126987950E-005
   56.5000000000000      -3.100641924758088E-005
   56.5500000000000      -3.092255234923810E-005
   56.6000000000000      -3.082250101977760E-005
   56.6500000000000      -3.070665192373875E-005
   56.7000000000000      -3.057560776344132E-005
   56.7500000000000      -3.043025197098776E-005
   56.8000000000000      -3.027148863584836E-005
   56.8500000000000      -3.009996122142655E-005
   56.9000000000000      -2.991590306044044E-005
   56.9500000000000      -2.971989462702676E-005
   57.0000000000000      -2.951243033901863E-005
   57.0500000000000      -2.929421471572401E-005
   57.1000000000000      -2.906614740216774E-005
   57.1500000000000      -2.882903471760357E-005
   57.2000000000000      -2.858322730296604E-005
   57.2500000000000      -2.832878245281922E-005
   57.3000000000000      -2.806597884389614E-005
   57.3500000000000      -2.779499485887161E-005
   57.4000000000000      -2.751588947293719E-005
   57.4500000000000      -2.722906075542019E-005
   57.5000000000000      -2.693468190801446E-005
   57.5500000000000      -2.663286402811196E-005
   57.6000000000000      -2.632378509429805E-005
   57.6500000000000      -2.600734424003035E-005
   57.7000000000000      -2.568323715338339E-005
   57.7500000000000      -2.535142516670302E-005
   57.8000000000000      -2.501242786624788E-005
   57.8500000000000      -2.466688055997313E-005
   57.9000000000000      -2.431509751378818E-005
   57.9500000000000      -2.395761275604622E-005
   58.0000000000000      -2.359449506507603E-005
   58.0500000000000      -2.322607766735206E-005
   58.1000000000000      -2.285289183225735E-005
   58.1500000000000      -2.247551743222648E-005
   58.2000000000000      -2.209482909729335E-005
   58.2500000000000      -2.171152632906491E-005
   58.3000000000000      -2.132687859677284E-005
   58.3500000000000      -2.094167006446100E-005
   58.4000000000000      -2.055701611222277E-005
   58.4500000000000      -2.017402460533687E-005
   58.5000000000000      -1.979346537003860E-005
   58.5500000000000      -1.941555697142252E-005
   58.6000000000000      -1.904020722152694E-005
   58.6500000000000      -1.866742398826620E-005
   58.7000000000000      -1.829688763905334E-005
   58.7500000000000      -1.792752093811060E-005
   58.8000000000000      -1.755829565542972E-005
   58.8500000000000      -1.718806681164301E-005
   58.9000000000000      -1.681642205423245E-005
   58.9500000000000      -1.644283081057665E-005
   59.0000000000000      -1.606658182634013E-005
   59.0500000000000      -1.568643450384326E-005
   59.1000000000000      -1.530132557945386E-005
   59.1500000000000      -1.491054897324683E-005
   59.2000000000000      -1.451392032407059E-005
   59.2500000000000      -1.411108727385652E-005
   59.3000000000000      -1.370170258641232E-005
   59.3500000000000      -1.328549301227520E-005
   59.4000000000000      -1.286199206503763E-005
   59.4500000000000      -1.243069416708193E-005
   59.5000000000000      -1.199150850434764E-005
   59.5500000000000      -1.154485254487702E-005
   59.6000000000000      -1.109050310221195E-005
   59.6500000000000      -1.062835081191276E-005
   59.7000000000000      -1.015807495532821E-005
   59.7500000000000      -9.679910014766252E-006
   59.8000000000000      -9.194083656532284E-006
   59.8500000000000      -8.700576197722188E-006
   59.9000000000000      -8.199699069050972E-006
   59.9500000000000      -7.691866397791711E-006
   60.0000000000000      -7.177344247168109E-006
   60.0500000000000      -6.656664370225415E-006
   60.1000000000000      -6.130179696383042E-006
   60.1500000000000      -5.598178424853591E-006
   60.2000000000000      -5.060817691205005E-006
   60.2500000000000      -4.518531829727038E-006
   60.3000000000000      -3.971930518175612E-006
   60.3500000000000      -3.422071278414919E-006
   60.4000000000000      -2.869488292041204E-006
   60.4500000000000      -2.314591324065384E-006
   60.5000000000000      -1.757779629217729E-006
   60.5500000000000      -1.199457578339078E-006
   60.6000000000000      -6.398184090324394E-007
   60.6500000000000      -7.886647624256196E-008
   60.7000000000000       4.831269118056927E-007
   60.7500000000000       1.045682845033731E-006
   60.8000000000000       1.608591512562846E-006
   60.8500000000000       2.171409624025989E-006
   60.9000000000000       2.734485588562768E-006
   60.9500000000000       3.297954974140552E-006
   61.0000000000000       3.861634276557606E-006
   61.0500000000000       4.424958656303073E-006
   61.1000000000000       4.987152281823702E-006
   61.1500000000000       5.547609694003894E-006
   61.2000000000000       6.105399634001043E-006
   61.2500000000000       6.659736786092073E-006
   61.3000000000000       7.210315796624641E-006
   61.3500000000000       7.756763358642665E-006
   61.4000000000000       8.298337607578042E-006
   61.4500000000000       8.834758399464647E-006
   61.5000000000000       9.365106481364242E-006
   61.5500000000000       9.888409240555085E-006
   61.6000000000000       1.040403330065629E-005
   61.6500000000000       1.091153604829257E-005
   61.7000000000000       1.141061159874602E-005
   61.7500000000000       1.190142793125939E-005
   61.8000000000000       1.238394605833836E-005
   61.8500000000000       1.285899872969571E-005
   61.9000000000000       1.332747339953321E-005
   61.9500000000000       1.379025135506387E-005
   62.0000000000000       1.424789185560930E-005
   62.0500000000000       1.470125221047728E-005
   62.1000000000000       1.515121254842002E-005
   62.1500000000000       1.559826064229217E-005
   62.2000000000000       1.604325063434056E-005
   62.2500000000000       1.648667954820003E-005
   62.3000000000000       1.692876021042523E-005
   62.3500000000000       1.736954916046647E-005
   62.4000000000000       1.780929867881921E-005
   62.4500000000000       1.824836638741490E-005
   62.5000000000000       1.868713766356205E-005
   62.5500000000000       1.912648334062007E-005
   62.6000000000000       1.956746058371739E-005
   62.6500000000000       2.001079466802824E-005
   62.7000000000000       2.045744469096539E-005
   62.7500000000000       2.090825571070178E-005
   62.8000000000000       2.136415527187487E-005
   62.8500000000000       2.182579368758542E-005
   62.9000000000000       2.229402353436472E-005
   62.9500000000000       2.276916519335249E-005
   63.0000000000000       2.325161318694647E-005
   63.0500000000000       2.374121983863973E-005
   63.1000000000000       2.423789799416421E-005
   63.1500000000000       2.474120446679779E-005
   63.2000000000000       2.525049196957089E-005
   63.2500000000000       2.576517222197556E-005
   63.3000000000000       2.628470395669684E-005
   63.3500000000000       2.680844128438591E-005
   63.4000000000000       2.733572803242939E-005
   63.4500000000000       2.786574228959556E-005
   63.5000000000000       2.839796061485041E-005
   63.5500000000000       2.893200542832897E-005
   63.6000000000000       2.946722082742215E-005
   63.6500000000000       3.000284206603844E-005
   63.7000000000000       3.053804207317812E-005
   63.7500000000000       3.107223791036895E-005
   63.8000000000000       3.160481013098761E-005
   63.8500000000000       3.213508604050258E-005
   63.9000000000000       3.266236614865152E-005
   63.9500000000000       3.318561371914656E-005
   64.0000000000000       3.370404912274199E-005
   64.0500000000000       3.421716905000348E-005
   64.1000000000000       3.472459936567822E-005
   64.1500000000000       3.522564929180194E-005
   64.2000000000000       3.571968493582340E-005
   64.2500000000000       3.620639476383124E-005
   64.3000000000000       3.668529703376436E-005
   64.3500000000000       3.715634793523441E-005
   64.4000000000000       3.761923059825520E-005
   64.4500000000000       3.807368135463686E-005
   64.5000000000000       3.851957873136031E-005
   64.5500000000000       3.895681533095844E-005
   64.6000000000000       3.938525501342940E-005
   64.6500000000000       3.980445344167312E-005
   64.7000000000000       4.021405745917283E-005
   64.7500000000000       4.061347642822588E-005
   64.8000000000000       4.100247971109720E-005
   64.8500000000000       4.138097230060720E-005
   64.9000000000000       4.174837155778126E-005
   64.9500000000000       4.210424865468521E-005
   65.0000000000000       4.244770304695960E-005
   65.0500000000000       4.277826176394854E-005
   65.1000000000000       4.309587284149346E-005
   65.1500000000000       4.339967807458356E-005
   65.2000000000000       4.368879664571183E-005
   65.2500000000000       4.396208105494230E-005
   65.3000000000000       4.421882778303534E-005
   65.3500000000000       4.445860572266763E-005
   65.4000000000000       4.468157034188118E-005
   65.4500000000000       4.488799555756352E-005
   65.5000000000000       4.507812817925437E-005
   65.5500000000000       4.525203812579499E-005
   65.6000000000000       4.541015000251894E-005
   65.6500000000000       4.555248658983815E-005
   65.7000000000000       4.567904599320164E-005
   65.7500000000000       4.578995093264300E-005
   65.8000000000000       4.588498986476909E-005
   65.8500000000000       4.596382176375721E-005
   65.9000000000000       4.602608040977285E-005
   65.9500000000000       4.607095602017101E-005
   66.0000000000000       4.609779888683607E-005
   66.0500000000000       4.610589167274484E-005
   66.1000000000000       4.609477156119941E-005
   66.1500000000000       4.606400682448329E-005
   66.2000000000000       4.601388835976169E-005
   66.2500000000000       4.594424646421968E-005
   66.3000000000000       4.585497846847325E-005
   66.3500000000000       4.574654035348873E-005
   66.4000000000000       4.561903157532651E-005
   66.4500000000000       4.547275022234329E-005
   66.5000000000000       4.530821642409191E-005
   66.5500000000000       4.512611592500872E-005
   66.6000000000000       4.492738442552462E-005
   66.6500000000000       4.471320212984242E-005
   66.7000000000000       4.448478045180590E-005
   66.7500000000000       4.424336602146282E-005
   66.8000000000000       4.399051626987174E-005
   66.8500000000000       4.372791144444972E-005
   66.9000000000000       4.345716627099780E-005
   66.9500000000000       4.317972349707591E-005
   67.0000000000000       4.289703186151731E-005
   67.0500000000000       4.261093645442799E-005
   67.1000000000000       4.232330274986829E-005
   67.1500000000000       4.203544483774378E-005
   67.2000000000000       4.174892388156832E-005
   67.2500000000000       4.146502888965092E-005
   67.3000000000000       4.118516569218496E-005
   67.3500000000000       4.091074707633234E-005
   67.4000000000000       4.064316278710720E-005
   67.4500000000000       4.038386436893231E-005
   67.5000000000000       4.013433172144327E-005
   67.5500000000000       3.989517281362234E-005
   67.6000000000000       3.966714466950000E-005
   67.6500000000000       3.945124830557263E-005
   67.7000000000000       3.924815061815259E-005
   67.7500000000000       3.905797055118169E-005
   67.8000000000000       3.888048397000478E-005
   67.8500000000000       3.871535919812084E-005
   67.9000000000000       3.856235972840515E-005
   67.9500000000000       3.842134785381583E-005
   68.0000000000000       3.829235622314920E-005
   68.0500000000000       3.817515199006139E-005
   68.1000000000000       3.806959099484090E-005
   68.1500000000000       3.797499429114630E-005
   68.2000000000000       3.789000464226117E-005
   68.2500000000000       3.781381722939617E-005
   68.3000000000000       3.774580144703836E-005
   68.3500000000000       3.768539583390029E-005
   68.4000000000000       3.763212560838240E-005
   68.4500000000000       3.758517698101917E-005
   68.5000000000000       3.754381363648898E-005
   68.5500000000000       3.750720374498465E-005
   68.6000000000000       3.747438880063554E-005
   68.6500000000000       3.744453604008595E-005
   68.7000000000000       3.741678364001195E-005
   68.7500000000000       3.739030905858741E-005
   68.8000000000000       3.736418850518861E-005
   68.8500000000000       3.733763412711147E-005
   68.9000000000000       3.731015406754252E-005
   68.9500000000000       3.728093219712004E-005
   69.0000000000000       3.724977098847293E-005
   69.0500000000000       3.721609781111600E-005
   69.1000000000000       3.717930972242930E-005
   69.1500000000000       3.713920680223318E-005
   69.2000000000000       3.709592234555414E-005
   69.2500000000000       3.704983256910256E-005
   69.3000000000000       3.700122111852846E-005
   69.3500000000000       3.695046334438981E-005
   69.4000000000000       3.689755146134648E-005
   69.4500000000000       3.684229076114775E-005
   69.5000000000000       3.678442681344362E-005
   69.5500000000000       3.672446366979814E-005
   69.6000000000000       3.666302690150568E-005
   69.6500000000000       3.660012538427024E-005
   69.7000000000000       3.653581190292277E-005
   69.7500000000000       3.647050168888184E-005
   69.8000000000000       3.640489357554005E-005
   69.8500000000000       3.633917520755522E-005
   69.9000000000000       3.627358309545021E-005
   69.9500000000000       3.620834447127865E-005
   70.0000000000000       3.614332024504637E-005
   70.0500000000000       3.607879792975932E-005
   70.1000000000000       3.601484429328803E-005
   70.1500000000000       3.595167493627936E-005
   70.2000000000000       3.588946195897897E-005
   70.2500000000000       3.582820768470663E-005
   70.3000000000000       3.576768073145600E-005
   70.3500000000000       3.570814671996019E-005
   70.4000000000000       3.564999295237120E-005
   70.4500000000000       3.559381680500828E-005
   70.5000000000000       3.553980392133722E-005
   70.5500000000000       3.548798140527828E-005
   70.6000000000000       3.543823209706204E-005
   70.6500000000000       3.539050956837942E-005
   70.7000000000000       3.534485657451572E-005
   70.7500000000000       3.530129200598973E-005
   70.8000000000000       3.526029677061116E-005
   70.8500000000000       3.522211032684695E-005
   70.9000000000000       3.518709680383801E-005
   70.9500000000000       3.515626552701888E-005
   71.0000000000000       3.513033420217553E-005
   71.0500000000000       3.511016538862504E-005
   71.1000000000000       3.509662097391171E-005
   71.1500000000000       3.509015858837754E-005
   71.2000000000000       3.509088253922642E-005
   71.2500000000000       3.509855915292507E-005
   71.3000000000000       3.511248791819623E-005
   71.3500000000000       3.513194897243533E-005
   71.4000000000000       3.515603957012590E-005
   71.4500000000000       3.518372574293983E-005
   71.5000000000000       3.521445465504165E-005
   71.5500000000000       3.524751912574003E-005
   71.6000000000000       3.528158734833127E-005
   71.6500000000000       3.531495574739814E-005
   71.7000000000000       3.534636740834407E-005
   71.7500000000000       3.537471437478509E-005
   71.8000000000000       3.539954867513182E-005
   71.8500000000000       3.542033008507991E-005
   71.9000000000000       3.543641895388190E-005
   71.9500000000000       3.544705583999406E-005
   72.0000000000000       3.545171426920803E-005
   72.0500000000000       3.545031457171230E-005
   72.1000000000000       3.544253096749622E-005
   72.1500000000000       3.542799253035224E-005
   72.2000000000000       3.540635481079268E-005
   72.2500000000000       3.537698672170531E-005
   72.3000000000000       3.533960262013073E-005
   72.3500000000000       3.529468921707660E-005
   72.4000000000000       3.524254800849854E-005
   72.4500000000000       3.518321336687133E-005
   72.5000000000000       3.511707566470056E-005
   72.5500000000000       3.504501696854914E-005
   72.6000000000000       3.496802593825664E-005
   72.6500000000000       3.488733133711916E-005
   72.7000000000000       3.480370758462033E-005
   72.7500000000000       3.471754369763506E-005
   72.8000000000000       3.462917318651841E-005
   72.8500000000000       3.453896558624938E-005
   72.9000000000000       3.444696931838241E-005
   72.9500000000000       3.435352721621155E-005
   73.0000000000000       3.425851303311980E-005
   73.0500000000000       3.416199974476793E-005
   73.1000000000000       3.406385256035778E-005
   73.1500000000000       3.396389023976856E-005
   73.2000000000000       3.386230345009761E-005
   73.2500000000000       3.375911266041320E-005
   73.3000000000000       3.365420206906821E-005
   73.3500000000000       3.354755697553528E-005
   73.4000000000000       3.343899021581369E-005
   73.4500000000000       3.332828608450183E-005
   73.5000000000000       3.321481046611880E-005
   73.5500000000000       3.309799837504855E-005
   73.6000000000000       3.297711362601361E-005
   73.6500000000000       3.285154759252064E-005
   73.7000000000000       3.272053072600681E-005
   73.7500000000000       3.258354880525449E-005
   73.8000000000000       3.244013125416961E-005
   73.8500000000000       3.228927136352793E-005
   73.9000000000000       3.212985601864481E-005
   73.9500000000000       3.196100784646056E-005
   74.0000000000000       3.178188985001823E-005
   74.0500000000000       3.159174306657708E-005
   74.1000000000000       3.138946153923002E-005
   74.1500000000000       3.117405397899233E-005
   74.2000000000000       3.094459777833118E-005
   74.2500000000000       3.070011109869008E-005
   74.3000000000000       3.043998403223503E-005
   74.3500000000000       3.016357428095514E-005
   74.4000000000000       2.987086191486211E-005
   74.4500000000000       2.956148178740461E-005
   74.5000000000000       2.923569688049678E-005
   74.5500000000000       2.889411072840674E-005
   74.6000000000000       2.853697403783738E-005
   74.6500000000000       2.816460724717459E-005
   74.7000000000000       2.777750299157264E-005
   74.7500000000000       2.737572684851315E-005
   74.8000000000000       2.695962075304670E-005
   74.8500000000000       2.652981717383834E-005
   74.9000000000000       2.608679800896673E-005
   74.9500000000000       2.563113596268439E-005
   75.0000000000000       2.516301169491823E-005


==> anc/fig8_midpoint_/taum1/correlation_taum1/dt0.05_heuncorr_taum1_T0.3.dat <==
  5.000000000000000E-002  1.075786432032799E-002
  0.100000000000000       1.074920720507124E-002
  0.150000000000000       1.073516735722511E-002
  0.200000000000000       1.071602468537485E-002
  0.250000000000000       1.069204857100538E-002
  0.300000000000000       1.066349822640196E-002
  0.350000000000000       1.063062303033733E-002
  0.400000000000000       1.059366294237273E-002
  0.450000000000000       1.055284878681026E-002
  0.500000000000000       1.050840211626521E-002
  0.550000000000000       1.046053604875474E-002
  0.600000000000000       1.040945507113674E-002
  0.650000000000000       1.035535566677509E-002
  0.700000000000000       1.029842628048236E-002
  0.750000000000000       1.023884717889262E-002
  0.800000000000000       1.017679064287202E-002
  0.850000000000000       1.011242231175253E-002
  0.900000000000000       1.004590034420782E-002
  0.950000000000000       9.977376081637724E-003
   1.00000000000000       9.906994116571373E-003
   1.05000000000000       9.834892443999817E-003
   1.10000000000000       9.761202659513094E-003
   1.15000000000000       9.686050852453183E-003
   1.20000000000000       9.609556835062948E-003
   1.25000000000000       9.531834479169580E-003
   1.30000000000000       9.452992824920023E-003
   1.35000000000000       9.373135849651002E-003
   1.40000000000000       9.292362166904858E-003
   1.45000000000000       9.210765451985877E-003
   1.50000000000000       9.128434456022417E-003
   1.55000000000000       9.045453191458806E-003
   1.60000000000000       8.961901645166484E-003
   1.65000000000000       8.877856088484983E-003
   1.70000000000000       8.793389109396518E-003
   1.75000000000000       8.708569581210183E-003
   1.80000000000000       8.623462184908249E-003
   1.85000000000000       8.538129014026813E-003
   1.90000000000000       8.452629491370239E-003
   1.95000000000000       8.367019200189505E-003
   2.00000000000000       8.281351137782769E-003
   2.05000000000000       8.195675207698462E-003
   2.10000000000000       8.110038522440421E-003
   2.15000000000000       8.024486242912642E-003
   2.20000000000000       7.939060854351709E-003
   2.25000000000000       7.853802132080303E-003
   2.30000000000000       7.768747802953954E-003
   2.35000000000000       7.683933684862762E-003
   2.40000000000000       7.599393451876152E-003
   2.45000000000000       7.515159187933693E-003
   2.50000000000000       7.431260669305462E-003
   2.55000000000000       7.347725608838447E-003
   2.60000000000000       7.264579655893071E-003
   2.65000000000000       7.181846308360589E-003
   2.70000000000000       7.099548140959143E-003
   2.75000000000000       7.017705673464112E-003
   2.80000000000000       6.936338266964358E-003
   2.85000000000000       6.855463570925178E-003
   2.90000000000000       6.775098635938597E-003
   2.95000000000000       6.695259331855608E-003
   3.00000000000000       6.615960555691246E-003
   3.05000000000000       6.537216504431084E-003
   3.10000000000000       6.459039768276499E-003
   3.15000000000000       6.381441997948115E-003
   3.20000000000000       6.304434256020725E-003
   3.25000000000000       6.228027081257411E-003
   3.30000000000000       6.152229589665168E-003
   3.35000000000000       6.077050263165485E-003
   3.40000000000000       6.002496910539410E-003
   3.45000000000000       5.928576822754455E-003
   3.50000000000000       5.855296815233856E-003
   3.55000000000000       5.782663008421770E-003
   3.60000000000000       5.710681202249695E-003
   3.65000000000000       5.639355903631176E-003
   3.70000000000000       5.568690528511487E-003
   3.75000000000000       5.498687654481344E-003
   3.80000000000000       5.429349505633250E-003
   3.85000000000000       5.360677490523393E-003
   3.90000000000000       5.292672353519862E-003
   3.95000000000000       5.225334396600194E-003
   4.00000000000000       5.158663083298012E-003
   4.05000000000000       5.092656915980653E-003
   4.10000000000000       5.027314542042934E-003
   4.15000000000000       4.962634371975649E-003
   4.20000000000000       4.898614262538273E-003
   4.25000000000000       4.835251760614293E-003
   4.30000000000000       4.772544659073323E-003
   4.35000000000000       4.710489988832516E-003
   4.40000000000000       4.649084654228882E-003
   4.45000000000000       4.588324724578628E-003
   4.50000000000000       4.528206597549310E-003
   4.55000000000000       4.468726774287780E-003
   4.60000000000000       4.409881479715006E-003
   4.65000000000000       4.351667647066928E-003
   4.70000000000000       4.294081903328688E-003
   4.75000000000000       4.237121188498170E-003
   4.80000000000000       4.180782248323089E-003
   4.85000000000000       4.125061836503335E-003
   4.90000000000000       4.069956006309993E-003
   4.95000000000000       4.015460892085347E-003
   5.00000000000000       3.961572691022394E-003
   5.05000000000000       3.908287490310953E-003
   5.10000000000000       3.855601575711339E-003
   5.15000000000000       3.803511941538086E-003
   5.20000000000000       3.752015682404484E-003
   5.25000000000000       3.701109836254244E-003
   5.30000000000000       3.650791508892933E-003
   5.35000000000000       3.601057744078355E-003
   5.40000000000000       3.551905679935987E-003
   5.45000000000000       3.503332657723368E-003
   5.50000000000000       3.455335631553815E-003
   5.55000000000000       3.407911248441655E-003
   5.60000000000000       3.361056119415381E-003
   5.65000000000000       3.314766363094452E-003
   5.70000000000000       3.269038398676362E-003
   5.75000000000000       3.223868401205638E-003
   5.80000000000000       3.179252845660333E-003
   5.85000000000000       3.135188627031265E-003
   5.90000000000000       3.091672634953791E-003
   5.95000000000000       3.048701311068745E-003
   6.00000000000000       3.006270824252828E-003
   6.05000000000000       2.964377173824869E-003
   6.10000000000000       2.923016058229910E-003
   6.15000000000000       2.882182569082018E-003
   6.20000000000000       2.841872187699689E-003
   6.25000000000000       2.802079918084377E-003
   6.30000000000000       2.762800840691640E-003
   6.35000000000000       2.724030396244382E-003
   6.40000000000000       2.685763565163677E-003
   6.45000000000000       2.647995120477141E-003
   6.50000000000000       2.610719887962211E-003
   6.55000000000000       2.573932776930697E-003
   6.60000000000000       2.537627724575481E-003
   6.65000000000000       2.501798412167089E-003
   6.70000000000000       2.466439034063969E-003
   6.75000000000000       2.431543944557978E-003
   6.80000000000000       2.397107878657958E-003
   6.85000000000000       2.363126116595744E-003
   6.90000000000000       2.329594296771052E-003
   6.95000000000000       2.296507641807623E-003
   7.00000000000000       2.263861445581496E-003
   7.05000000000000       2.231651635932188E-003
   7.10000000000000       2.199873593296841E-003
   7.15000000000000       2.168522527282415E-003
   7.20000000000000       2.137593875714979E-003
   7.25000000000000       2.107082994016006E-003
   7.30000000000000       2.076985359463285E-003
   7.35000000000000       2.047295957242538E-003
   7.40000000000000       2.018009560351770E-003
   7.45000000000000       1.989121436403864E-003
   7.50000000000000       1.960626567601329E-003
   7.55000000000000       1.932520120307568E-003
   7.60000000000000       1.904797653998063E-003
   7.65000000000000       1.877454273265627E-003
   7.70000000000000       1.850484746212311E-003
   7.75000000000000       1.823883649389780E-003
   7.80000000000000       1.797645443380753E-003
   7.85000000000000       1.771764669128292E-003
   7.90000000000000       1.746235960612982E-003
   7.95000000000000       1.721053974705571E-003
   8.00000000000000       1.696213171273556E-003
   8.05000000000000       1.671707978132689E-003
   8.10000000000000       1.647533296465941E-003
   8.15000000000000       1.623684344342829E-003
   8.20000000000000       1.600156461073521E-003
   8.25000000000000       1.576945457908579E-003
   8.30000000000000       1.554046849492947E-003
   8.35000000000000       1.531456380181399E-003
   8.40000000000000       1.509169992619356E-003
   8.45000000000000       1.487183703047489E-003
   8.50000000000000       1.465493481216322E-003
   8.55000000000000       1.444095476039861E-003
   8.60000000000000       1.422986043680207E-003
   8.65000000000000       1.402161181389022E-003
   8.70000000000000       1.381616972869618E-003
   8.75000000000000       1.361350143229955E-003
   8.80000000000000       1.341356980405557E-003
   8.85000000000000       1.321634215640438E-003
   8.90000000000000       1.302178812277780E-003
   8.95000000000000       1.282987653589339E-003
   9.00000000000000       1.264057418847668E-003
   9.05000000000000       1.245384992120197E-003
   9.10000000000000       1.226967561081789E-003
   9.15000000000000       1.208802524244249E-003
   9.20000000000000       1.190886789081176E-003
   9.25000000000000       1.173216890149236E-003
   9.30000000000000       1.155789515217505E-003
   9.35000000000000       1.138601141566210E-003
   9.40000000000000       1.121648324303933E-003
   9.45000000000000       1.104927792041611E-003
   9.50000000000000       1.088436175451383E-003
   9.55000000000000       1.072170185965618E-003
   9.60000000000000       1.056126608132765E-003
   9.65000000000000       1.040302275935436E-003
   9.70000000000000       1.024694137403424E-003
   9.75000000000000       1.009299581449943E-003
   9.80000000000000       9.941156909104060E-004
   9.85000000000000       9.791395631082100E-004
   9.90000000000000       9.643681408027940E-004
   9.95000000000000       9.497982800824287E-004
   10.0000000000000       9.354269611831946E-004
   10.0500000000000       9.212512114042701E-004
   10.1000000000000       9.072681727205380E-004
   10.1500000000000       8.934751461291025E-004
   10.2000000000000       8.798693192714317E-004
   10.2500000000000       8.664480092103783E-004
   10.3000000000000       8.532082318732969E-004
   10.3500000000000       8.401471651581965E-004
   10.4000000000000       8.272621344219493E-004
   10.4500000000000       8.145511313940026E-004
   10.5000000000000       8.020123436934939E-004
   10.5500000000000       7.896435513371934E-004
   10.6000000000000       7.774425484857557E-004
   10.6500000000000       7.654071995003901E-004
   10.7000000000000       7.535353380865930E-004
   10.7500000000000       7.418251368745618E-004
   10.8000000000000       7.302742918423280E-004
   10.8500000000000       7.188806972672455E-004
   10.9000000000000       7.076423775610428E-004
   10.9500000000000       6.965567522232182E-004
   11.0000000000000       6.856216325481476E-004
   11.0500000000000       6.748346081845702E-004
   11.1000000000000       6.641937243537855E-004
   11.1500000000000       6.536968301567370E-004
   11.2000000000000       6.433418971895445E-004
   11.2500000000000       6.331271397563404E-004
   11.3000000000000       6.230503619316246E-004
   11.3500000000000       6.131095254114965E-004
   11.4000000000000       6.033027954372119E-004
   11.4500000000000       5.936280036563240E-004
   11.5000000000000       5.840828389660047E-004
   11.5500000000000       5.746654969692677E-004
   11.6000000000000       5.653741806714729E-004
   11.6500000000000       5.562067968992551E-004
   11.7000000000000       5.471609613174557E-004
   11.7500000000000       5.382344894564105E-004
   11.8000000000000       5.294254804298084E-004
   11.8500000000000       5.207320944757737E-004
   11.9000000000000       5.121518347579317E-004
   11.9500000000000       5.036817507789311E-004
   12.0000000000000       4.953194261306993E-004
   12.0500000000000       4.870625674797798E-004
   12.1000000000000       4.789090750254123E-004
   12.1500000000000       4.708570004973003E-004
   12.2000000000000       4.629046799853123E-004
   12.2500000000000       4.550502252030947E-004
   12.3000000000000       4.472918463430389E-004
   12.3500000000000       4.396275673413006E-004
   12.4000000000000       4.320557981718400E-004
   12.4500000000000       4.245750093252379E-004
   12.5000000000000       4.171840521279369E-004
   12.5500000000000       4.098821565169000E-004
   12.6000000000000       4.026679911167190E-004
   12.6500000000000       3.955403792731408E-004
   12.7000000000000       3.884984577139367E-004
   12.7500000000000       3.815409421140714E-004
   12.8000000000000       3.746668534575471E-004
   12.8500000000000       3.678748072330002E-004
   12.9000000000000       3.611630358995006E-004
   12.9500000000000       3.545298778822009E-004
   13.0000000000000       3.479738288321236E-004
   13.0500000000000       3.414937566241557E-004
   13.1000000000000       3.350884294531094E-004
   13.1500000000000       3.287564441150651E-004
   13.2000000000000       3.224963204344077E-004
   13.2500000000000       3.163070798193929E-004
   13.3000000000000       3.101879545855560E-004
   13.3500000000000       3.041384679235314E-004
   13.4000000000000       2.981580278651989E-004
   13.4500000000000       2.922464719869076E-004
   13.5000000000000       2.864033382910814E-004
   13.5500000000000       2.806282047437229E-004
   13.6000000000000       2.749205973173841E-004
   13.6500000000000       2.692802704049529E-004
   13.7000000000000       2.637068448443552E-004
   13.7500000000000       2.582001799553833E-004
   13.8000000000000       2.527604192013157E-004
   13.8500000000000       2.473867716401018E-004
   13.9000000000000       2.420790178537286E-004
   13.9500000000000       2.368367498537706E-004
   14.0000000000000       2.316594640391074E-004
   14.0500000000000       2.265471026960328E-004
   14.1000000000000       2.214995928939652E-004
   14.1500000000000       2.165171422337231E-004
   14.2000000000000       2.115991055051675E-004
   14.2500000000000       2.067446702283733E-004
   14.3000000000000       2.019531116104719E-004
   14.3500000000000       1.972235398898049E-004
   14.4000000000000       1.925547946294537E-004
   14.4500000000000       1.879458994587579E-004
   14.5000000000000       1.833958332245480E-004
   14.5500000000000       1.789042934297146E-004
   14.6000000000000       1.744706310676956E-004
   14.6500000000000       1.700943468190769E-004
   14.7000000000000       1.657746621415593E-004
   14.7500000000000       1.615109172966414E-004
   14.8000000000000       1.573020753566358E-004
   14.8500000000000       1.531471158790340E-004
   14.9000000000000       1.490451079538076E-004
   14.9500000000000       1.449958097763712E-004
   15.0000000000000       1.409988847120067E-004
   15.0500000000000       1.370537384024255E-004
   15.1000000000000       1.331599622448913E-004
   15.1500000000000       1.293167744596725E-004
   15.2000000000000       1.255236213223716E-004
   15.2500000000000       1.217800767784237E-004
   15.3000000000000       1.180853436717548E-004
   15.3500000000000       1.144385880518177E-004
   15.4000000000000       1.108393935799204E-004
   15.4500000000000       1.072872561202194E-004
   15.5000000000000       1.037822152021502E-004
   15.5500000000000       1.003236157159596E-004
   15.6000000000000       9.691104368670472E-005
   15.6500000000000       9.354411465512010E-005
   15.7000000000000       9.022210336345453E-005
   15.7500000000000       8.694435572778268E-005
   15.8000000000000       8.371013944390176E-005
   15.8500000000000       8.051956209775619E-005
   15.9000000000000       7.737239791834819E-005
   15.9500000000000       7.426820881406368E-005
   16.0000000000000       7.120664012261126E-005
   16.0500000000000       6.818717997997853E-005
   16.1000000000000       6.520983693288053E-005
   16.1500000000000       6.227500472756098E-005
   16.2000000000000       5.938242535638850E-005
   16.2500000000000       5.653214278808014E-005
   16.3000000000000       5.372431540519326E-005
   16.3500000000000       5.095911431914323E-005
   16.4000000000000       4.823656725331868E-005
   16.4500000000000       4.555635418916731E-005
   16.5000000000000       4.291790051172037E-005
   16.5500000000000       4.032101151814588E-005
   16.6000000000000       3.776520181955787E-005
   16.6500000000000       3.525021635542690E-005
   16.7000000000000       3.277557095127711E-005
   16.7500000000000       3.034005666908382E-005
   16.8000000000000       2.794224114882552E-005
   16.8500000000000       2.558024771204408E-005
   16.9000000000000       2.325213549983773E-005
   16.9500000000000       2.095613601357528E-005
   17.0000000000000       1.869067808372484E-005
   17.0500000000000       1.645436787530893E-005
   17.1000000000000       1.424527651637486E-005
   17.1500000000000       1.206181190237055E-005
   17.2000000000000       9.902056454836831E-006
   17.2500000000000       7.764406304330245E-006
   17.3000000000000       5.647208816938246E-006
   17.3500000000000       3.549684086375677E-006
   17.4000000000000       1.471437445550514E-006
   17.4500000000000      -5.878729090098839E-007
   17.5000000000000      -2.628156056217443E-006
   17.5500000000000      -4.649484601862281E-006
   17.6000000000000      -6.652177734545680E-006
   17.6500000000000      -8.636633708801683E-006
   17.7000000000000      -1.060303670203012E-005
   17.7500000000000      -1.255192062847041E-005
   17.8000000000000      -1.448372538120862E-005
   17.8500000000000      -1.639898318983628E-005
   17.9000000000000      -1.829835439726788E-005
   17.9500000000000      -2.018225113851524E-005
   18.0000000000000      -2.205069046387748E-005
   18.0500000000000      -2.390313517375027E-005
   18.1000000000000      -2.573919408278057E-005
   18.1500000000000      -2.755850877294381E-005
   18.2000000000000      -2.936031073962672E-005
   18.2500000000000      -3.114442210590682E-005
   18.3000000000000      -3.291058644801583E-005
   18.3500000000000      -3.465913027643871E-005
   18.4000000000000      -3.638984599380964E-005
   18.4500000000000      -3.810279420605975E-005
   18.5000000000000      -3.979803822147221E-005
   18.5500000000000      -4.147529275087511E-005
   18.6000000000000      -4.313445088236176E-005
   18.6500000000000      -4.477490958814471E-005
   18.7000000000000      -4.639652212437968E-005
   18.7500000000000      -4.799890189169370E-005
   18.8000000000000      -4.958175499489593E-005
   18.8500000000000      -5.114477015806255E-005
   18.9000000000000      -5.268753993926201E-005
   18.9500000000000      -5.420990808849137E-005
   19.0000000000000      -5.571086569427758E-005
   19.0500000000000      -5.719026338543712E-005
   19.1000000000000      -5.864789704740044E-005
   19.1500000000000      -6.008351338327670E-005
   19.2000000000000      -6.149694704884682E-005
   19.2500000000000      -6.288799458229057E-005
   19.3000000000000      -6.425667168744118E-005
   19.3500000000000      -6.560301426741204E-005
   19.4000000000000      -6.692724017733824E-005
   19.4500000000000      -6.822922967317449E-005
   19.5000000000000      -6.950927413423453E-005
   19.5500000000000      -7.076756030513258E-005
   19.6000000000000      -7.200450355104293E-005
   19.6500000000000      -7.322077005547718E-005
   19.7000000000000      -7.441645092760800E-005
   19.7500000000000      -7.559124453719236E-005
   19.8000000000000      -7.674468715538721E-005
   19.8500000000000      -7.787617298879173E-005
   19.9000000000000      -7.898529913834242E-005
   19.9500000000000      -8.007187258025587E-005
   20.0000000000000      -8.113541366412146E-005
   20.0500000000000      -8.217603133512150E-005
   20.1000000000000      -8.319340125410736E-005
   20.1500000000000      -8.418759381467469E-005
   20.2000000000000      -8.515835248303972E-005
   20.2500000000000      -8.610509412059871E-005
   20.3000000000000      -8.702765962980036E-005
   20.3500000000000      -8.792557784416593E-005
   20.4000000000000      -8.879859842433061E-005
   20.4500000000000      -8.964657570083320E-005
   20.5000000000000      -9.046903115727288E-005
   20.5500000000000      -9.126594988525090E-005
   20.6000000000000      -9.203716355558898E-005
   20.6500000000000      -9.278250637874840E-005
   20.7000000000000      -9.350201799046100E-005
   20.7500000000000      -9.419579952357014E-005
   20.8000000000000      -9.486413563391373E-005
   20.8500000000000      -9.550763341252704E-005
   20.9000000000000      -9.612719370917816E-005
   20.9500000000000      -9.672361009013732E-005
   21.0000000000000      -9.729780322276110E-005
   21.0500000000000      -9.785093095452871E-005
   21.1000000000000      -9.838363115682801E-005
   21.1500000000000      -9.889663750357514E-005
   21.2000000000000      -9.939030787560128E-005
   21.2500000000000      -9.986525985389145E-005
   21.3000000000000      -1.003215808632254E-004
   21.3500000000000      -1.007594429930487E-004
   21.4000000000000      -1.011794465376557E-004
   21.4500000000000      -1.015821505009663E-004
   21.5000000000000      -1.019681861377255E-004
   21.5500000000000      -1.023379382839723E-004
   21.6000000000000      -1.026917570430174E-004
   21.6500000000000      -1.030293108459880E-004
   21.7000000000000      -1.033499825191200E-004
   21.7500000000000      -1.036530369853572E-004
   21.8000000000000      -1.039376195697639E-004
   21.8500000000000      -1.042023824447010E-004
   21.9000000000000      -1.044464017447415E-004
   21.9500000000000      -1.046686217394056E-004
   22.0000000000000      -1.048683832590446E-004
   22.0500000000000      -1.050449860294782E-004
   22.1000000000000      -1.051977404890519E-004
   22.1500000000000      -1.053255757491949E-004
   22.2000000000000      -1.054271965689834E-004
   22.2500000000000      -1.055018644002801E-004
   22.3000000000000      -1.055486180607484E-004
   22.3500000000000      -1.055671914985794E-004
   22.4000000000000      -1.055576830120528E-004
   22.4500000000000      -1.055194722537900E-004
   22.5000000000000      -1.054525112123460E-004
   22.5500000000000      -1.053571481601295E-004
   22.6000000000000      -1.052343771211284E-004
   22.6500000000000      -1.050851537447387E-004
   22.7000000000000      -1.049102316108502E-004
   22.7500000000000      -1.047106063107896E-004
   22.8000000000000      -1.044864560305610E-004
   22.8500000000000      -1.042381153515288E-004
   22.9000000000000      -1.039663103364303E-004
   22.9500000000000      -1.036716629948513E-004
   23.0000000000000      -1.033546149288524E-004
   23.0500000000000      -1.030158791102950E-004
   23.1000000000000      -1.026558355097358E-004
   23.1500000000000      -1.022748900781935E-004
   23.2000000000000      -1.018730743445394E-004
   23.2500000000000      -1.014505372335180E-004
   23.3000000000000      -1.010078390059124E-004
   23.3500000000000      -1.005454265154713E-004
   23.4000000000000      -1.000639956094542E-004
   23.4500000000000      -9.956396844856053E-005
   23.5000000000000      -9.904590950630242E-005
   23.5500000000000      -9.851033103175115E-005
   23.6000000000000      -9.795803495571184E-005
   23.6500000000000      -9.738996372481467E-005
   23.7000000000000      -9.680682898687907E-005
   23.7500000000000      -9.620989715480802E-005
   23.8000000000000      -9.560074572494473E-005
   23.8500000000000      -9.498073460316435E-005
   23.9000000000000      -9.435126471800291E-005
   23.9500000000000      -9.371335213028754E-005
   24.0000000000000      -9.306748809445119E-005
   24.0500000000000      -9.241449948135199E-005
   24.1000000000000      -9.175502816053096E-005
   24.1500000000000      -9.108987269601258E-005
   24.2000000000000      -9.041928587690826E-005
   24.2500000000000      -8.974367739394447E-005
   24.3000000000000      -8.906344681822258E-005
   24.3500000000000      -8.837902231505418E-005
   24.4000000000000      -8.769057737228981E-005
   24.4500000000000      -8.699775761494157E-005
   24.5000000000000      -8.630044413454920E-005
   24.5500000000000      -8.559848636544418E-005
   24.6000000000000      -8.489140461651473E-005
   24.6500000000000      -8.417915272764323E-005
   24.7000000000000      -8.346151413178656E-005
   24.7500000000000      -8.273842292146081E-005
   24.8000000000000      -8.200991260778641E-005
   24.8500000000000      -8.127577916461345E-005
   24.9000000000000      -8.053575109862973E-005
   24.9500000000000      -7.978956844727393E-005
   25.0000000000000      -7.903785228512855E-005
   25.0500000000000      -7.828122816814706E-005
   25.1000000000000      -7.752023459828367E-005
   25.1500000000000      -7.675488980918466E-005
   25.2000000000000      -7.598598221102439E-005
   25.2500000000000      -7.521435407341046E-005
   25.3000000000000      -7.444086915123452E-005
   25.3500000000000      -7.366657618655338E-005
   25.4000000000000      -7.289196665823670E-005
   25.4500000000000      -7.211768986187716E-005
   25.5000000000000      -7.134465999640981E-005
   25.5500000000000      -7.057345053813579E-005
   25.6000000000000      -6.980495767355451E-005
   25.6500000000000      -6.904039037136307E-005
   25.7000000000000      -6.828073755251948E-005
   25.7500000000000      -6.752643143982374E-005
   25.8000000000000      -6.677804345612568E-005
   25.8500000000000      -6.603589409340412E-005
   25.9000000000000      -6.529940094835024E-005
   25.9500000000000      -6.456848657503408E-005
   26.0000000000000      -6.384308777979489E-005
   26.0500000000000      -6.312336833869886E-005
   26.1000000000000      -6.240927102742870E-005
   26.1500000000000      -6.170122719647193E-005
   26.2000000000000      -6.099965261879978E-005
   26.2500000000000      -6.030483148829573E-005
   26.3000000000000      -5.961811025259016E-005
   26.3500000000000      -5.894043899227434E-005
   26.4000000000000      -5.827208287056081E-005
   26.4500000000000      -5.761376639260033E-005
   26.5000000000000      -5.696592471660166E-005
   26.5500000000000      -5.632884535339528E-005
   26.6000000000000      -5.570268181063384E-005
   26.6500000000000      -5.508758974350860E-005
   26.7000000000000      -5.448341552026370E-005
   26.7500000000000      -5.389026186883656E-005
   26.8000000000000      -5.330780774559258E-005
   26.8500000000000      -5.273526302275020E-005
   26.9000000000000      -5.217149626502985E-005
   26.9500000000000      -5.161573707004853E-005
   27.0000000000000      -5.106685482018791E-005
   27.0500000000000      -5.052322204696257E-005
   27.1000000000000      -4.998355155590783E-005
   27.1500000000000      -4.944661675174046E-005
   27.2000000000000      -4.891210283236688E-005
   27.2500000000000      -4.837991059547351E-005
   27.3000000000000      -4.784973056944439E-005
   27.3500000000000      -4.732109165353114E-005
   27.4000000000000      -4.679400358203225E-005
   27.4500000000000      -4.626851401819563E-005
   27.5000000000000      -4.574422862544261E-005
   27.5500000000000      -4.522138260055574E-005
   27.6000000000000      -4.469972840962411E-005
   27.6500000000000      -4.417887225605459E-005
   27.7000000000000      -4.365885618199204E-005
   27.7500000000000      -4.313903654047062E-005
   27.8000000000000      -4.261873240986171E-005
   27.8500000000000      -4.209718829620590E-005
   27.9000000000000      -4.157392574592591E-005
   27.9500000000000      -4.104818986874187E-005
   28.0000000000000      -4.051959381769082E-005
   28.0500000000000      -3.998757350712238E-005
   28.1000000000000      -3.945163622497433E-005
   28.1500000000000      -3.891178604037026E-005
   28.2000000000000      -3.836822260505193E-005
   28.2500000000000      -3.782193705044881E-005
   28.3000000000000      -3.727408319308102E-005
   28.3500000000000      -3.672538362139166E-005
   28.4000000000000      -3.617667431195872E-005
   28.4500000000000      -3.562871876423587E-005
   28.5000000000000      -3.508198085476851E-005
   28.5500000000000      -3.453675860699663E-005
   28.6000000000000      -3.399334327952005E-005
   28.6500000000000      -3.345192540097258E-005
   28.7000000000000      -3.291335298206847E-005
   28.7500000000000      -3.237818023486191E-005
   28.8000000000000      -3.184650949763719E-005
   28.8500000000000      -3.131875064693183E-005
   28.9000000000000      -3.079508443336602E-005
   28.9500000000000      -3.027592691453125E-005
   29.0000000000000      -2.976160808423517E-005
   29.0500000000000      -2.925281966912436E-005
   29.1000000000000      -2.875023061104859E-005
   29.1500000000000      -2.825410457136448E-005
   29.2000000000000      -2.776456193014208E-005
   29.2500000000000      -2.728166925041064E-005
   29.3000000000000      -2.680587133684200E-005
   29.3500000000000      -2.633806144656476E-005
   29.4000000000000      -2.587886657755796E-005
   29.4500000000000      -2.542861671389607E-005
   29.5000000000000      -2.498751981650756E-005
   29.5500000000000      -2.455657369100396E-005
   29.6000000000000      -2.413659538976038E-005
   29.6500000000000      -2.372850300352842E-005
   29.7000000000000      -2.333301473879853E-005
   29.7500000000000      -2.295070537076285E-005
   29.8000000000000      -2.258243974023200E-005
   29.8500000000000      -2.222908290777786E-005
   29.9000000000000      -2.189115318072529E-005
   29.9500000000000      -2.156957648122768E-005
   30.0000000000000      -2.126480374088826E-005
   30.0500000000000      -2.097782090332868E-005
   30.1000000000000      -2.070904026038709E-005
   30.1500000000000      -2.045944530649099E-005
   30.2000000000000      -2.023030197495786E-005
   30.2500000000000      -2.002273763881568E-005
   30.3000000000000      -1.983791818207129E-005
   30.3500000000000      -1.967601832629260E-005
   30.4000000000000      -1.953746993992320E-005
   30.4500000000000      -1.942307278551125E-005
   30.5000000000000      -1.933249758195358E-005
   30.5500000000000      -1.926560197114482E-005
   30.6000000000000      -1.922187922929123E-005
   30.6500000000000      -1.920095580753635E-005
   30.7000000000000      -1.920167387128462E-005
   30.7500000000000      -1.922317328384865E-005
   30.8000000000000      -1.926396802888130E-005
   30.8500000000000      -1.932286212965813E-005
   30.9000000000000      -1.939899094919890E-005
   30.9500000000000      -1.949147571982126E-005
   31.0000000000000      -1.959986340217618E-005
   31.0500000000000      -1.972415854124114E-005
   31.1000000000000      -1.986408831419385E-005
   31.1500000000000      -2.001976551682992E-005
   31.2000000000000      -2.019081017164077E-005
   31.2500000000000      -2.037646318394130E-005
   31.3000000000000      -2.057521673803052E-005
   31.3500000000000      -2.078596335677509E-005
   31.4000000000000      -2.100777569086869E-005
   31.4500000000000      -2.123946804754395E-005
   31.5000000000000      -2.148021442840892E-005
   31.5500000000000      -2.172914658663013E-005
   31.6000000000000      -2.198528312526685E-005
   31.6500000000000      -2.224712778058153E-005
   31.7000000000000      -2.251332294469609E-005
   31.7500000000000      -2.278269151740365E-005
   31.8000000000000      -2.305424563575605E-005
   31.8500000000000      -2.332706892900744E-005
   31.9000000000000      -2.360046045686734E-005
   31.9500000000000      -2.387370475034860E-005
   32.0000000000000      -2.414598554457125E-005
   32.0500000000000      -2.441681441694346E-005
   32.1000000000000      -2.468548918568480E-005
   32.1500000000000      -2.495184641544719E-005
   32.2000000000000      -2.521627100027173E-005
   32.2500000000000      -2.547940395692275E-005
   32.3000000000000      -2.574226640836854E-005
   32.3500000000000      -2.600588403016527E-005
   32.4000000000000      -2.627080497930335E-005
   32.4500000000000      -2.653718700471427E-005
   32.5000000000000      -2.680503273828485E-005
   32.5500000000000      -2.707443605375761E-005
   32.6000000000000      -2.734527258761970E-005
   32.6500000000000      -2.761749030933177E-005
   32.7000000000000      -2.789114225578179E-005
   32.7500000000000      -2.816661582045896E-005
   32.8000000000000      -2.844393029294100E-005
   32.8500000000000      -2.872291625600254E-005
   32.9000000000000      -2.900345132847792E-005
   32.9500000000000      -2.928531075535918E-005
   33.0000000000000      -2.956828642480427E-005
   33.0500000000000      -2.985209272234058E-005
   33.1000000000000      -3.013676387826397E-005
   33.1500000000000      -3.042202248685297E-005
   33.2000000000000      -3.070763406536136E-005
   33.2500000000000      -3.099328054670693E-005
   33.3000000000000      -3.127880824817540E-005
   33.3500000000000      -3.156400154969695E-005
   33.4000000000000      -3.184842890106982E-005
   33.4500000000000      -3.213147587487697E-005
   33.5000000000000      -3.241214002886216E-005
   33.5500000000000      -3.269005593090635E-005
   33.6000000000000      -3.296455827625325E-005
   33.6500000000000      -3.323525060001200E-005
   33.7000000000000      -3.350184277442376E-005
   33.7500000000000      -3.376379290412262E-005
   33.8000000000000      -3.402069649625191E-005
   33.8500000000000      -3.427239703068888E-005
   33.9000000000000      -3.451881315269266E-005
   33.9500000000000      -3.475951649095405E-005
   34.0000000000000      -3.499437361907339E-005
   34.0500000000000      -3.522336947775315E-005
   34.1000000000000      -3.544614195790620E-005
   34.1500000000000      -3.566186577040769E-005
   34.2000000000000      -3.586947211623002E-005
   34.2500000000000      -3.606801889507627E-005
   34.3000000000000      -3.625716977684666E-005
   34.3500000000000      -3.643644452687570E-005
   34.4000000000000      -3.660561850029621E-005
   34.4500000000000      -3.676500350876843E-005
   34.5000000000000      -3.691447919998864E-005
   34.5500000000000      -3.705418077418348E-005
   34.6000000000000      -3.718460212164547E-005
   34.6500000000000      -3.730684086496157E-005
   34.7000000000000      -3.742220707523293E-005
   34.7500000000000      -3.753207717781080E-005
   34.8000000000000      -3.763763005939263E-005
   34.8500000000000      -3.773989084315389E-005
   34.9000000000000      -3.783967313448511E-005
   34.9500000000000      -3.793783276851870E-005
   35.0000000000000      -3.803532761839050E-005
   35.0500000000000      -3.813304593350468E-005
   35.1000000000000      -3.823200509584834E-005
   35.1500000000000      -3.833275194875756E-005
   35.2000000000000      -3.843616037518435E-005
   35.2500000000000      -3.854271339100708E-005
   35.3000000000000      -3.865323139468535E-005
   35.3500000000000      -3.876830530674736E-005
   35.4000000000000      -3.888876419791153E-005
   35.4500000000000      -3.901523553686903E-005
   35.5000000000000      -3.914809067211584E-005
   35.5500000000000      -3.928750239280686E-005
   35.6000000000000      -3.943407568515891E-005
   35.6500000000000      -3.958867558860583E-005
   35.7000000000000      -3.975177314916394E-005
   35.7500000000000      -3.992337635879876E-005
   35.8000000000000      -4.010354520279639E-005
   35.8500000000000      -4.029170576488779E-005
   35.9000000000000      -4.048756057717124E-005
   35.9500000000000      -4.069068772596758E-005
   36.0000000000000      -4.090080819388872E-005
   36.0500000000000      -4.111740682913304E-005
   36.1000000000000      -4.134005979489672E-005
   36.1500000000000      -4.156785429128294E-005
   36.2000000000000      -4.179978191558669E-005
   36.2500000000000      -4.203525915883783E-005
   36.3000000000000      -4.227343930421372E-005
   36.3500000000000      -4.251388544822942E-005
   36.4000000000000      -4.275640576608515E-005
   36.4500000000000      -4.300107318334384E-005
   36.5000000000000      -4.324829501750616E-005
   36.5500000000000      -4.349843246764782E-005
   36.6000000000000      -4.375176879916375E-005
   36.6500000000000      -4.400793297757933E-005
   36.7000000000000      -4.426753046869160E-005
   36.7500000000000      -4.453075271038576E-005
   36.8000000000000      -4.479790917069445E-005
   36.8500000000000      -4.506952540190067E-005
   36.9000000000000      -4.534611470814329E-005
   36.9500000000000      -4.562829173246412E-005
   37.0000000000000      -4.591660404310281E-005
   37.0500000000000      -4.621186721574786E-005
   37.1000000000000      -4.651470774583484E-005
   37.1500000000000      -4.682548546264391E-005
   37.2000000000000      -4.714473665026028E-005
   37.2500000000000      -4.747278153560286E-005
   37.3000000000000      -4.780970520962560E-005
   37.3500000000000      -4.815482130354826E-005
   37.4000000000000      -4.850735806409148E-005
   37.4500000000000      -4.886627413096165E-005
   37.5000000000000      -4.923071430666466E-005
   37.5500000000000      -4.960010504386698E-005
   37.6000000000000      -4.997391534328093E-005
   37.6500000000000      -5.035176521824832E-005
   37.7000000000000      -5.073315351736831E-005
   37.7500000000000      -5.111757366188361E-005
   37.8000000000000      -5.150448908748036E-005
   37.8500000000000      -5.189305367779466E-005
   37.9000000000000      -5.228247785972466E-005
   37.9500000000000      -5.267184951547458E-005
   38.0000000000000      -5.306064348708563E-005
   38.0500000000000      -5.344795550910864E-005
   38.1000000000000      -5.383278924724103E-005
   38.1500000000000      -5.421424707529996E-005
   38.2000000000000      -5.459167020186333E-005
   38.2500000000000      -5.496441355781073E-005
   38.3000000000000      -5.533128943712057E-005
   38.3500000000000      -5.569112550075051E-005
   38.4000000000000      -5.604302540405423E-005
   38.4500000000000      -5.638584227452275E-005
   38.5000000000000      -5.671840975353690E-005
   38.5500000000000      -5.703961631142593E-005
   38.6000000000000      -5.734793230622189E-005
   38.6500000000000      -5.764292907923790E-005
   38.7000000000000      -5.792427457788785E-005
   38.7500000000000      -5.819239781120874E-005
   38.8000000000000      -5.844782041551308E-005
   38.8500000000000      -5.869111658219291E-005
   38.9000000000000      -5.892349203267446E-005
   38.9500000000000      -5.914598190949877E-005
   39.0000000000000      -5.936012734373237E-005
   39.0500000000000      -5.956780495479978E-005
   39.1000000000000      -5.976990482398121E-005
   39.1500000000000      -5.996698390331811E-005
   39.2000000000000      -6.015951126036888E-005
   39.2500000000000      -6.034827637238764E-005
   39.3000000000000      -6.053404671191633E-005
   39.3500000000000      -6.071765049512083E-005
   39.4000000000000      -6.089957938059382E-005
   39.4500000000000      -6.108053383985416E-005
   39.5000000000000      -6.126022652482911E-005
   39.5500000000000      -6.143829465003633E-005
   39.6000000000000      -6.161470596046261E-005
   39.6500000000000      -6.178920971031528E-005
   39.7000000000000      -6.196195367346156E-005
   39.7500000000000      -6.213293401095517E-005
   39.8000000000000      -6.230213544636071E-005
   39.8500000000000      -6.246978810991410E-005
   39.9000000000000      -6.263592601027272E-005
   39.9500000000000      -6.280051822227455E-005
   40.0000000000000      -6.296311338782186E-005
   40.0500000000000      -6.312352847642210E-005
   40.1000000000000      -6.328141265392524E-005
   40.1500000000000      -6.343622653137946E-005
   40.2000000000000      -6.358757804695362E-005
   40.2500000000000      -6.373500197466326E-005
   40.3000000000000      -6.387832056760351E-005
   40.3500000000000      -6.401769731330820E-005
   40.4000000000000      -6.415317356633514E-005
   40.4500000000000      -6.428451075114706E-005
   40.5000000000000      -6.441132280244973E-005
   40.5500000000000      -6.453319595420577E-005
   40.6000000000000      -6.464985819697458E-005
   40.6500000000000      -6.476095242165920E-005
   40.7000000000000      -6.486602826480045E-005
   40.7500000000000      -6.496458175033232E-005
   40.8000000000000      -6.505648345700420E-005
   40.8500000000000      -6.514196714102772E-005
   40.9000000000000      -6.522200486183346E-005
   40.9500000000000      -6.529753765531801E-005
   41.0000000000000      -6.536901813668472E-005
   41.0500000000000      -6.543695560056210E-005
   41.1000000000000      -6.550155637405124E-005
   41.1500000000000      -6.556266584726953E-005
   41.2000000000000      -6.561998518011656E-005
   41.2500000000000      -6.567363282504771E-005
   41.3000000000000      -6.572399862240242E-005
   41.3500000000000      -6.577045493779878E-005
   41.4000000000000      -6.581249805319893E-005
   41.4500000000000      -6.584969909061870E-005
   41.5000000000000      -6.588137153473290E-005
   41.5500000000000      -6.590743587986072E-005
   41.6000000000000      -6.592776902059468E-005
   41.6500000000000      -6.594294845561506E-005
   41.7000000000000      -6.595366551762699E-005
   41.7500000000000      -6.596020414407928E-005
   41.8000000000000      -6.596275048979232E-005
   41.8500000000000      -6.596167836702073E-005
   41.9000000000000      -6.595695381250211E-005
   41.9500000000000      -6.594842268518973E-005
   42.0000000000000      -6.593610871230851E-005
   42.0500000000000      -6.592019412687632E-005
   42.1000000000000      -6.590133009165950E-005
   42.1500000000000      -6.587973211082633E-005
   42.2000000000000      -6.585645264538806E-005
   42.2500000000000      -6.583225129639128E-005
   42.3000000000000      -6.580803692546798E-005
   42.3500000000000      -6.578413592950668E-005
   42.4000000000000      -6.576104993489825E-005
   42.4500000000000      -6.573900315114626E-005
   42.5000000000000      -6.571794989615323E-005
   42.5500000000000      -6.569747300436262E-005
   42.6000000000000      -6.567782831728141E-005
   42.6500000000000      -6.565939871093116E-005
   42.7000000000000      -6.564198686518516E-005
   42.7500000000000      -6.562550786376257E-005
   42.8000000000000      -6.561058826611990E-005
   42.8500000000000      -6.559766434492008E-005
   42.9000000000000      -6.558704220024066E-005
   42.9500000000000      -6.557940278938156E-005
   43.0000000000000      -6.557508177136645E-005
   43.0500000000000      -6.557433482856818E-005
   43.1000000000000      -6.557686884156535E-005
   43.1500000000000      -6.558203535187300E-005
   43.2000000000000      -6.558936452607424E-005
   43.2500000000000      -6.559896718090620E-005
   43.3000000000000      -6.561061001185596E-005
   43.3500000000000      -6.562465648092356E-005
   43.4000000000000      -6.564141710282548E-005
   43.4500000000000      -6.566084465482275E-005
   43.5000000000000      -6.568297153883969E-005
   43.5500000000000      -6.570765246299758E-005
   43.6000000000000      -6.573463018480628E-005
   43.6500000000000      -6.576378455977702E-005
   43.7000000000000      -6.579513174872359E-005
   43.7500000000000      -6.582847762212015E-005
   43.8000000000000      -6.586339543103002E-005
   43.8500000000000      -6.589956245205672E-005
   43.9000000000000      -6.593627364300227E-005
   43.9500000000000      -6.597268733922828E-005
   44.0000000000000      -6.600862413740613E-005
   44.0500000000000      -6.604430672505926E-005
   44.1000000000000      -6.607978356074217E-005
   44.1500000000000      -6.611543407016469E-005
   44.2000000000000      -6.615107170220290E-005
   44.2500000000000      -6.618693897458045E-005
   44.3000000000000      -6.622283677795258E-005
   44.3500000000000      -6.625843041994105E-005
   44.4000000000000      -6.629339912123934E-005
   44.4500000000000      -6.632740825863286E-005
   44.5000000000000      -6.635966059001171E-005
   44.5500000000000      -6.638931992385094E-005
   44.6000000000000      -6.641482768510048E-005
   44.6500000000000      -6.643473606103372E-005
   44.7000000000000      -6.644691945096229E-005
   44.7500000000000      -6.645016330599065E-005
   44.8000000000000      -6.644302588208611E-005
   44.8500000000000      -6.642448906563312E-005
   44.9000000000000      -6.639343426222115E-005
   44.9500000000000      -6.634884115705296E-005
   45.0000000000000      -6.629003576156772E-005
   45.0500000000000      -6.621598805039942E-005
   45.1000000000000      -6.612603882895872E-005
   45.1500000000000      -6.601952207455985E-005
   45.2000000000000      -6.589596085146055E-005
   45.2500000000000      -6.575484665677624E-005
   45.3000000000000      -6.559569375982231E-005
   45.3500000000000      -6.541760774622321E-005
   45.4000000000000      -6.521964752051313E-005
   45.4500000000000      -6.500050890076641E-005
   45.5000000000000      -6.475889038514771E-005
   45.5500000000000      -6.449334681622421E-005
   45.6000000000000      -6.420256805264575E-005
   45.6500000000000      -6.388569575437752E-005
   45.7000000000000      -6.354290542640877E-005
   45.7500000000000      -6.317444844114126E-005
   45.8000000000000      -6.278085467105704E-005
   45.8500000000000      -6.236258392691819E-005
   45.9000000000000      -6.192021655199836E-005
   45.9500000000000      -6.145430739360475E-005
   46.0000000000000      -6.096583282164462E-005
   46.0500000000000      -6.045588229243388E-005
   46.1000000000000      -5.992528551649836E-005
   46.1500000000000      -5.937496433357667E-005
   46.2000000000000      -5.880587692352655E-005
   46.2500000000000      -5.821946133807010E-005
   46.3000000000000      -5.761715532463598E-005
   46.3500000000000      -5.700086450600001E-005
   46.4000000000000      -5.637294038936808E-005
   46.4500000000000      -5.573620770362998E-005
   46.5000000000000      -5.509365620796647E-005
   46.5500000000000      -5.444753578997993E-005
   46.6000000000000      -5.380007179709498E-005
   46.6500000000000      -5.315268327903439E-005
   46.7000000000000      -5.250729608386714E-005
   46.7500000000000      -5.186572425208004E-005
   46.8000000000000      -5.122961388798265E-005
   46.8500000000000      -5.060045850193678E-005
   46.9000000000000      -4.997955025326801E-005
   46.9500000000000      -4.936867106552991E-005
   47.0000000000000      -4.876891518544111E-005
   47.0500000000000      -4.818143932986199E-005
   47.1000000000000      -4.760730584687233E-005
   47.1500000000000      -4.704733390197466E-005
   47.2000000000000      -4.650225268868993E-005
   47.2500000000000      -4.597285599565758E-005
   47.3000000000000      -4.545943285117206E-005
   47.3500000000000      -4.496176138228471E-005
   47.4000000000000      -4.447947426182514E-005
   47.4500000000000      -4.401206354718200E-005
   47.5000000000000      -4.355945065954582E-005
   47.5500000000000      -4.312085505994265E-005
   47.6000000000000      -4.269519123531796E-005
   47.6500000000000      -4.228081160380716E-005
   47.7000000000000      -4.187668441759018E-005
   47.7500000000000      -4.148208065760505E-005
   47.8000000000000      -4.109638682321619E-005
   47.8500000000000      -4.071886339393446E-005
   47.9000000000000      -4.034876119461042E-005
   47.9500000000000      -3.998526508870208E-005
   48.0000000000000      -3.962768192416013E-005
   48.0500000000000      -3.927551180243768E-005
   48.1000000000000      -3.892804079057277E-005
   48.1500000000000      -3.858491902779438E-005
   48.2000000000000      -3.824581150562626E-005
   48.2500000000000      -3.791059017417911E-005
   48.3000000000000      -3.757915084472831E-005
   48.3500000000000      -3.725154101669713E-005
   48.4000000000000      -3.692762230265994E-005
   48.4500000000000      -3.660639997919903E-005
   48.5000000000000      -3.628706433377491E-005
   48.5500000000000      -3.596889685489133E-005
   48.6000000000000      -3.565112822953941E-005
   48.6500000000000      -3.533318912879492E-005
   48.7000000000000      -3.501436761379512E-005
   48.7500000000000      -3.469441671084082E-005
   48.8000000000000      -3.437335768127917E-005
   48.8500000000000      -3.405102666414337E-005
   48.9000000000000      -3.372792942849998E-005
   48.9500000000000      -3.340426451936025E-005
   49.0000000000000      -3.308078134689406E-005
   49.0500000000000      -3.275775764084961E-005
   49.1000000000000      -3.243558389340800E-005
   49.1500000000000      -3.211471105106988E-005
   49.2000000000000      -3.179531211664658E-005
   49.2500000000000      -3.147796636739185E-005
   49.3000000000000      -3.116301050177208E-005
   49.3500000000000      -3.085037429174258E-005
   49.4000000000000      -3.054005809353180E-005
   49.4500000000000      -3.023207288048954E-005
   49.5000000000000      -2.992627174626063E-005
   49.5500000000000      -2.962256485366136E-005
   49.6000000000000      -2.932107614157070E-005
   49.6500000000000      -2.902195428658807E-005
   49.7000000000000      -2.872591503708085E-005
   49.7500000000000      -2.843345262587580E-005
   49.8000000000000      -2.814507444503230E-005
   49.8500000000000      -2.786101176883510E-005
   49.9000000000000      -2.758149849558481E-005
   49.9500000000000      -2.730661629358944E-005
   50.0000000000000      -2.703657208054504E-005
   50.0500000000000      -2.677224598679848E-005
   50.1000000000000      -2.651410314715225E-005
   50.1500000000000      -2.626280813583373E-005
   50.2000000000000      -2.601898008042740E-005
   50.2500000000000      -2.578290256064644E-005
   50.3000000000000      -2.555497939320946E-005
   50.3500000000000      -2.533537102376928E-005
   50.4000000000000      -2.512378343791813E-005
   50.4500000000000      -2.492052349455795E-005
   50.5000000000000      -2.472602076515876E-005
   50.5500000000000      -2.453998546043156E-005
   50.6000000000000      -2.436206874397489E-005
   50.6500000000000      -2.419226430565048E-005
   50.7000000000000      -2.403078911058101E-005
   50.7500000000000      -2.387769920098169E-005
   50.8000000000000      -2.373270775572769E-005
   50.8500000000000      -2.359524704609765E-005
   50.9000000000000      -2.346450295418209E-005
   50.9500000000000      -2.333997627103519E-005
   51.0000000000000      -2.322136514826820E-005
   51.0500000000000      -2.310828592247167E-005
   51.1000000000000      -2.300086507590901E-005
   51.1500000000000      -2.289909156560063E-005
   51.2000000000000      -2.280323801665752E-005
   51.2500000000000      -2.271358351392895E-005
   51.3000000000000      -2.262993525329919E-005
   51.3500000000000      -2.255186499844649E-005
   51.4000000000000      -2.247931875794056E-005
   51.4500000000000      -2.241241032154529E-005
   51.5000000000000      -2.235131209658822E-005
   51.5500000000000      -2.229621932847139E-005
   51.6000000000000      -2.224728158996113E-005
   51.6500000000000      -2.220466055548962E-005
   51.7000000000000      -2.216801761640471E-005
   51.7500000000000      -2.213778312897446E-005
   51.8000000000000      -2.211419724807640E-005
   51.8500000000000      -2.209747735100080E-005
   51.9000000000000      -2.208848870554815E-005
   51.9500000000000      -2.208830968503482E-005
   52.0000000000000      -2.209782704870138E-005
   52.0500000000000      -2.211800308392961E-005
   52.1000000000000      -2.214935818751400E-005
   52.1500000000000      -2.219207707799740E-005
   52.2000000000000      -2.224645014362500E-005
   52.2500000000000      -2.231300695507322E-005
   52.3000000000000      -2.239234692812600E-005
   52.3500000000000      -2.248494623360992E-005
   52.4000000000000      -2.259151727128064E-005
   52.4500000000000      -2.271256848769665E-005
   52.5000000000000      -2.284812814946143E-005
   52.5500000000000      -2.299765869396607E-005
   52.6000000000000      -2.316030705325599E-005
   52.6500000000000      -2.333590062937650E-005
   52.7000000000000      -2.352427157017637E-005
   52.7500000000000      -2.372482848740581E-005
   52.8000000000000      -2.393730889032741E-005
   52.8500000000000      -2.416135219983044E-005
   52.9000000000000      -2.439666309159056E-005
   52.9500000000000      -2.464323608172885E-005
   53.0000000000000      -2.490096647164789E-005
   53.0500000000000      -2.517016748140185E-005
   53.1000000000000      -2.545076210130571E-005
   53.1500000000000      -2.574288164625528E-005
   53.2000000000000      -2.604603089341663E-005
   53.2500000000000      -2.635954509654156E-005
   53.3000000000000      -2.668312006869982E-005
   53.3500000000000      -2.701640438578189E-005
   53.4000000000000      -2.735891800375195E-005
   53.4500000000000      -2.771050316933401E-005
   53.5000000000000      -2.807092550768653E-005
   53.5500000000000      -2.843936917797120E-005
   53.6000000000000      -2.881578650316702E-005
   53.6500000000000      -2.919987403826227E-005
   53.7000000000000      -2.959125028831034E-005
   53.7500000000000      -2.998954238995380E-005
   53.8000000000000      -3.039433658092441E-005
   53.8500000000000      -3.080543173883136E-005
   53.9000000000000      -3.122235645649759E-005
   53.9500000000000      -3.164444214087811E-005
   54.0000000000000      -3.207078574920740E-005
   54.0500000000000      -3.250036928259863E-005
   54.1000000000000      -3.293198137495379E-005
   54.1500000000000      -3.336435916631606E-005
   54.2000000000000      -3.379628582563649E-005
   54.2500000000000      -3.422695500375894E-005
   54.3000000000000      -3.465516425429113E-005
   54.3500000000000      -3.507979387761184E-005
   54.4000000000000      -3.549982141716242E-005
   54.4500000000000      -3.591367453490075E-005
   54.5000000000000      -3.631958637817575E-005
   54.5500000000000      -3.671666639921469E-005
   54.6000000000000      -3.710387952902899E-005
   54.6500000000000      -3.748029203354307E-005
   54.7000000000000      -3.784497019688553E-005
   54.7500000000000      -3.819699428780255E-005
   54.8000000000000      -3.853560245649040E-005
   54.8500000000000      -3.886046829541170E-005
   54.9000000000000      -3.917167693263472E-005
   54.9500000000000      -3.946903486841141E-005
   55.0000000000000      -3.975232944617833E-005
   55.0500000000000      -4.002155671962327E-005
   55.1000000000000      -4.027675128310455E-005
   55.1500000000000      -4.051785538546784E-005
   55.2000000000000      -4.074480357861850E-005
   55.2500000000000      -4.095798789579525E-005
   55.3000000000000      -4.115786140284381E-005
   55.3500000000000      -4.134416280879350E-005
   55.4000000000000      -4.151682878599123E-005
   55.4500000000000      -4.167598778484788E-005
   55.5000000000000      -4.182186871577850E-005
   55.5500000000000      -4.195450709406699E-005
   55.6000000000000      -4.207373601227116E-005
   55.6500000000000      -4.217936006723042E-005
   55.7000000000000      -4.227103503548358E-005
   55.7500000000000      -4.234808728715453E-005
   55.8000000000000      -4.241039227582287E-005
   55.8500000000000      -4.245771152654506E-005
   55.9000000000000      -4.249007739004981E-005
   55.9500000000000      -4.250675634760362E-005
   56.0000000000000      -4.250663706299159E-005
   56.0500000000000      -4.248875833690032E-005
   56.1000000000000      -4.245238920142930E-005
   56.1500000000000      -4.239696028034308E-005
   56.2000000000000      -4.232224024057523E-005
   56.2500000000000      -4.222747343103628E-005
   56.3000000000000      -4.211207701877427E-005
   56.3500000000000      -4.197585348350295E-005
   56.4000000000000      -4.181824176227761E-005
   56.4500000000000      -4.163866671349176E-005
   56.5000000000000      -4.143650792615482E-005
   56.5500000000000      -4.121124058197156E-005
   56.6000000000000      -4.096238398896558E-005
   56.6500000000000      -4.068943356806265E-005
   56.7000000000000      -4.039223615476531E-005
   56.7500000000000      -4.007116423993037E-005
   56.8000000000000      -3.972674440563384E-005
   56.8500000000000      -3.935944201475868E-005
   56.9000000000000      -3.896901944355549E-005
   56.9500000000000      -3.855538217032569E-005
   57.0000000000000      -3.811884056221899E-005
   57.0500000000000      -3.765973113549222E-005
   57.1000000000000      -3.717811808442198E-005
   57.1500000000000      -3.667413919094174E-005
   57.2000000000000      -3.614777449006113E-005
   57.2500000000000      -3.559857064593829E-005
   57.3000000000000      -3.502557852596190E-005
   57.3500000000000      -3.442771660119319E-005
   57.4000000000000      -3.380426777659537E-005
   57.4500000000000      -3.315519760324109E-005
   57.5000000000000      -3.248002518594572E-005
   57.5500000000000      -3.177942030649783E-005
   57.6000000000000      -3.105415237563428E-005
   57.6500000000000      -3.030520643835421E-005
   57.7000000000000      -2.953358939583306E-005
   57.7500000000000      -2.874011542890258E-005
   57.8000000000000      -2.792598121931237E-005
   57.8500000000000      -2.709232310644766E-005
   57.9000000000000      -2.624033015866663E-005
   57.9500000000000      -2.537160105531779E-005
   58.0000000000000      -2.448756723088038E-005
   58.0500000000000      -2.359014295556722E-005
   58.1000000000000      -2.268158174225622E-005
   58.1500000000000      -2.176460448676440E-005
   58.2000000000000      -2.084205734332954E-005
   58.2500000000000      -1.991656560853506E-005
   58.3000000000000      -1.899045279143777E-005
   58.3500000000000      -1.806607130178909E-005
   58.4000000000000      -1.714588385786656E-005
   58.4500000000000      -1.623237831427461E-005
   58.5000000000000      -1.532775126633944E-005
   58.5500000000000      -1.443357699025189E-005
   58.6000000000000      -1.355100869640603E-005
   58.6500000000000      -1.268088664409029E-005
   58.7000000000000      -1.182361393187087E-005
   58.7500000000000      -1.097954977324988E-005
   58.8000000000000      -1.014829088302124E-005
   58.8500000000000      -9.329127272957559E-006
   58.9000000000000      -8.521575250484669E-006
   58.9500000000000      -7.725773183090203E-006
   59.0000000000000      -6.941332912088062E-006
   59.0500000000000      -6.167576084076502E-006
   59.1000000000000      -5.404076537459596E-006
   59.1500000000000      -4.650718608279548E-006
   59.2000000000000      -3.907729168414965E-006
   59.2500000000000      -3.175131713056389E-006
   59.3000000000000      -2.452983231582916E-006
   59.3500000000000      -1.741539908080131E-006
   59.4000000000000      -1.041070488282434E-006
   59.4500000000000      -3.513776772747654E-007
   59.5000000000000       3.278132538909337E-007
   59.5500000000000       9.967432621730994E-007
   59.6000000000000       1.655721218741674E-006
   59.6500000000000       2.304849875455146E-006
   59.7000000000000       2.944325301994632E-006
   59.7500000000000       3.574161286776805E-006
   59.8000000000000       4.194631946288982E-006
   59.8500000000000       4.805850928069457E-006
   59.9000000000000       5.407686294760498E-006
   59.9500000000000       5.999701563714850E-006
   60.0000000000000       6.582052414402646E-006
   60.0500000000000       7.154788578296587E-006
   60.1000000000000       7.717967127801598E-006
   60.1500000000000       8.272192344418513E-006
   60.2000000000000       8.818160004840651E-006
   60.2500000000000       9.356801447242892E-006
   60.3000000000000       9.888542243268234E-006
   60.3500000000000       1.041319868298604E-005
   60.4000000000000       1.093049787114343E-005
   60.4500000000000       1.144026833063473E-005
   60.5000000000000       1.194210506597840E-005
   60.5500000000000       1.243629465786498E-005
   60.6000000000000       1.292284961330769E-005
   60.6500000000000       1.340260134588889E-005
   60.7000000000000       1.387588153612703E-005
   60.7500000000000       1.434241668179363E-005
   60.8000000000000       1.480179684319812E-005
   60.8500000000000       1.525442043648340E-005
   60.9000000000000       1.570113297138836E-005
   60.9500000000000       1.614212390104675E-005
   61.0000000000000       1.657794400599157E-005
   61.0500000000000       1.700864302563788E-005
   61.1000000000000       1.743437608461210E-005
   61.1500000000000       1.785499048679772E-005
   61.2000000000000       1.827037723480507E-005
   61.2500000000000       1.868021444031668E-005
   61.3000000000000       1.908487297893845E-005
   61.3500000000000       1.948447298636945E-005
   61.4000000000000       1.987823467572173E-005
   61.4500000000000       2.026619632038150E-005
   61.5000000000000       2.064858388714177E-005
   61.5500000000000       2.102563893389437E-005
   61.6000000000000       2.139745478831342E-005
   61.6500000000000       2.176384957554517E-005
   61.7000000000000       2.212449977967402E-005
   61.7500000000000       2.247921182117680E-005
   61.8000000000000       2.282771635310807E-005
   61.8500000000000       2.316995128737055E-005
   61.9000000000000       2.350580939973617E-005
   61.9500000000000       2.383526204665999E-005
   62.0000000000000       2.415876869083544E-005
   62.0500000000000       2.447704045781162E-005
   62.1000000000000       2.479073766293281E-005
   62.1500000000000       2.510058639987947E-005
   62.2000000000000       2.540752379324469E-005
   62.2500000000000       2.571183953963276E-005
   62.3000000000000       2.601370120907583E-005
   62.3500000000000       2.631300471572572E-005
   62.4000000000000       2.660955963235328E-005
   62.4500000000000       2.690342970671522E-005
   62.5000000000000       2.719484597818572E-005
   62.5500000000000       2.748394585961043E-005
   62.6000000000000       2.777119420108496E-005
   62.6500000000000       2.805641005259307E-005
   62.7000000000000       2.833922119368536E-005
   62.7500000000000       2.861995439235923E-005
   62.8000000000000       2.889908446426989E-005
   62.8500000000000       2.917633156159914E-005
   62.9000000000000       2.945213596455055E-005
   62.9500000000000       2.972624025475450E-005
   63.0000000000000       2.999836235375740E-005
   63.0500000000000       3.026854699962577E-005
   63.1000000000000       3.053690809986909E-005
   63.1500000000000       3.080338015670709E-005
   63.2000000000000       3.106794828226975E-005
   63.2500000000000       3.133115854117506E-005
   63.3000000000000       3.159339679499268E-005
   63.3500000000000       3.185472633344055E-005
   63.4000000000000       3.211492872232603E-005
   63.4500000000000       3.237373143345511E-005
   63.5000000000000       3.263104169449164E-005
   63.5500000000000       3.288641718649043E-005
   63.6000000000000       3.313999064311252E-005
   63.6500000000000       3.339136948484080E-005
   63.7000000000000       3.363972951004342E-005
   63.7500000000000       3.388449317656562E-005
   63.8000000000000       3.412493051599994E-005
   63.8500000000000       3.436051666996411E-005
   63.9000000000000       3.459085539003996E-005
   63.9500000000000       3.481557069086776E-005
   64.0000000000000       3.503390296984523E-005
   64.0500000000000       3.524538354897838E-005
   64.1000000000000       3.544990800548381E-005
   64.1500000000000       3.564731254708867E-005
   64.2000000000000       3.583778556027788E-005
   64.2500000000000       3.602150717044020E-005
   64.3000000000000       3.619871931687201E-005
   64.3500000000000       3.637005094716557E-005
   64.4000000000000       3.653580283650484E-005
   64.4500000000000       3.669570680831950E-005
   64.5000000000000       3.684953592148081E-005
   64.5500000000000       3.699657208017099E-005
   64.6000000000000       3.713634399747945E-005
   64.6500000000000       3.726853741847135E-005
   64.7000000000000       3.739277115047598E-005
   64.7500000000000       3.750883466660597E-005
   64.8000000000000       3.761719822595638E-005
   64.8500000000000       3.771793241656551E-005
   64.9000000000000       3.781031265332907E-005
   64.9500000000000       3.789428701871376E-005
   65.0000000000000       3.796979740953704E-005
   65.0500000000000       3.803678084761949E-005
   65.1000000000000       3.809534597733929E-005
   65.1500000000000       3.814556955308144E-005
   65.2000000000000       3.818694387437169E-005
   65.2500000000000       3.821929412707982E-005
   65.3000000000000       3.824233923964757E-005
   65.3500000000000       3.825583875091153E-005
   65.4000000000000       3.825999721936995E-005
   65.4500000000000       3.825526873058959E-005
   65.5000000000000       3.824161342541682E-005
   65.5500000000000       3.821875874293323E-005
   65.6000000000000       3.818622333766720E-005
   65.6500000000000       3.814381127470709E-005
   65.7000000000000       3.809130136116835E-005
   65.7500000000000       3.802823734750845E-005
   65.8000000000000       3.795424298724059E-005
   65.8500000000000       3.786883474576928E-005
   65.9000000000000       3.777126976431106E-005
   65.9500000000000       3.766054057458504E-005
   66.0000000000000       3.753567456801114E-005
   66.0500000000000       3.739589523405247E-005
   66.1000000000000       3.724083046463522E-005
   66.1500000000000       3.707004808669478E-005
   66.2000000000000       3.688312450022459E-005
   66.2500000000000       3.667962365078772E-005
   66.3000000000000       3.645891144408886E-005
   66.3500000000000       3.622039592730402E-005
   66.4000000000000       3.596329509458504E-005
   66.4500000000000       3.568708933295669E-005
   66.5000000000000       3.539188019004418E-005
   66.5500000000000       3.507796418027543E-005
   66.6000000000000       3.474577026338690E-005
   66.6500000000000       3.439607988104858E-005
   66.7000000000000       3.402999899729117E-005
   66.7500000000000       3.364820630134469E-005
   66.8000000000000       3.325196067602762E-005
   66.8500000000000       3.284219718493264E-005
   66.9000000000000       3.242020506842731E-005
   66.9500000000000       3.198666410731146E-005
   67.0000000000000       3.154219739020114E-005
   67.0500000000000       3.108755523899575E-005
   67.1000000000000       3.062335934912844E-005
   67.1500000000000       3.015034503672443E-005
   67.2000000000000       2.966873117079235E-005
   67.2500000000000       2.917876944566003E-005
   67.3000000000000       2.868048736643959E-005
   67.3500000000000       2.817375288351470E-005
   67.4000000000000       2.765886238628501E-005
   67.4500000000000       2.713621067657094E-005
   67.5000000000000       2.660567915092199E-005
   67.5500000000000       2.606692190151780E-005
   67.6000000000000       2.552002887529339E-005
   67.6500000000000       2.496516729103853E-005
   67.7000000000000       2.440225510700109E-005
   67.7500000000000       2.383138599332437E-005
   67.8000000000000       2.325266807828222E-005
   67.8500000000000       2.266627988124869E-005
   67.9000000000000       2.207223784879217E-005
   67.9500000000000       2.147095620974838E-005
   68.0000000000000       2.086307822840671E-005
   68.0500000000000       2.024871924891087E-005
   68.1000000000000       1.962781742828829E-005
   68.1500000000000       1.900045990457363E-005
   68.2000000000000       1.836612680452276E-005
   68.2500000000000       1.772488342751447E-005
   68.3000000000000       1.707699049554476E-005
   68.3500000000000       1.642281533278307E-005
   68.4000000000000       1.576266345023895E-005
   68.4500000000000       1.509642868240321E-005
   68.5000000000000       1.442416333050158E-005
   68.5500000000000       1.374600483707675E-005
   68.6000000000000       1.306259287613535E-005
   68.6500000000000       1.237464425488342E-005
   68.7000000000000       1.168289599570269E-005
   68.7500000000000       1.098826256596133E-005
   68.8000000000000       1.029170914865689E-005
   68.8500000000000       9.593822032218011E-006
   68.9000000000000       8.895451151569889E-006
   68.9500000000000       8.197122512866801E-006
   69.0000000000000       7.499219163993455E-006
   69.0500000000000       6.801987421140539E-006
   69.1000000000000       6.105701078472814E-006
   69.1500000000000       5.410919538449339E-006
   69.2000000000000       4.718019746146169E-006
   69.2500000000000       4.027621995378269E-006
   69.3000000000000       3.340230349069347E-006
   69.3500000000000       2.656150907267773E-006
   69.4000000000000       1.975149200670716E-006
   69.4500000000000       1.296544068563745E-006
   69.5000000000000       6.200701648887222E-007
   69.5500000000000      -5.424675401640182E-008
   69.6000000000000      -7.268792901682884E-007
   69.6500000000000      -1.397721290496023E-006
   69.7000000000000      -2.066421320218184E-006
   69.7500000000000      -2.732545430559399E-006
   69.8000000000000      -3.395500831456495E-006
   69.8500000000000      -4.055055113094332E-006
   69.9000000000000      -4.711246450395075E-006
   69.9500000000000      -5.364228865741879E-006
   70.0000000000000      -6.013864274427956E-006
   70.0500000000000      -6.660239357600229E-006
   70.1000000000000      -7.303125720846914E-006
   70.1500000000000      -7.941876215555372E-006
   70.2000000000000      -8.575731318726053E-006
   70.2500000000000      -9.204587285292050E-006
   70.3000000000000      -9.828776634691139E-006
   70.3500000000000      -1.044793990469832E-005
   70.4000000000000      -1.106178588437156E-005
   70.4500000000000      -1.166970012013694E-005
   70.5000000000000      -1.227139032471575E-005
   70.5500000000000      -1.286692842175060E-005
   70.6000000000000      -1.345639089038900E-005
   70.6500000000000      -1.403980374781752E-005
   70.7000000000000      -1.461785260170148E-005
   70.7500000000000      -1.519090956058504E-005
   70.8000000000000      -1.575906723854569E-005
   70.8500000000000      -1.632228466911527E-005
   70.9000000000000      -1.688038946726100E-005
   70.9500000000000      -1.743290086580196E-005
   71.0000000000000      -1.797893378908618E-005
   71.0500000000000      -1.851743657128834E-005
   71.1000000000000      -1.904698141580615E-005
   71.1500000000000      -1.956656023443667E-005
   71.2000000000000      -2.007545636805801E-005
   71.2500000000000      -2.057357579046081E-005
   71.3000000000000      -2.106096706017339E-005
   71.3500000000000      -2.153814801406032E-005
   71.4000000000000      -2.200586288491580E-005
   71.4500000000000      -2.246433630965809E-005
   71.5000000000000      -2.291389415790990E-005
   71.5500000000000      -2.335467715701284E-005
   71.6000000000000      -2.378726276663012E-005
   71.6500000000000      -2.421274466327972E-005
   71.7000000000000      -2.463232082158834E-005
   71.7500000000000      -2.504678312857815E-005
   71.8000000000000      -2.545646545622967E-005
   71.8500000000000      -2.586166659124685E-005
   71.9000000000000      -2.626260591731702E-005
   71.9500000000000      -2.665921710974914E-005
   72.0000000000000      -2.705135809421605E-005
   72.0500000000000      -2.743863017544911E-005
   72.1000000000000      -2.782159213614330E-005
   72.1500000000000      -2.820072252547433E-005
   72.2000000000000      -2.857650536154977E-005
   72.2500000000000      -2.894898945285363E-005
   72.3000000000000      -2.931851584690038E-005
   72.3500000000000      -2.968467475165209E-005
   72.4000000000000      -3.004689922018187E-005
   72.4500000000000      -3.040457064029347E-005
   72.5000000000000      -3.075678205807978E-005
   72.5500000000000      -3.110248787531290E-005
   72.6000000000000      -3.144053361257861E-005
   72.6500000000000      -3.177004808586372E-005
   72.7000000000000      -3.209032808467972E-005
   72.7500000000000      -3.240152640437469E-005
   72.8000000000000      -3.270350663185472E-005
   72.8500000000000      -3.299594535353306E-005
   72.9000000000000      -3.327880471082971E-005
   72.9500000000000      -3.355157131857140E-005
   73.0000000000000      -3.381419460451798E-005
   73.0500000000000      -3.406689971141599E-005
   73.1000000000000      -3.431034686732721E-005
   73.1500000000000      -3.454516021324543E-005
   73.2000000000000      -3.477236070300450E-005
   73.2500000000000      -3.499278797721954E-005
   73.3000000000000      -3.520771277036796E-005
   73.3500000000000      -3.541807435148344E-005
   73.4000000000000      -3.562537550633556E-005
   73.4500000000000      -3.583076557000346E-005
   73.5000000000000      -3.603584558793999E-005
   73.5500000000000      -3.624261357668171E-005
   73.6000000000000      -3.645289607944260E-005
   73.6500000000000      -3.666808415793308E-005
   73.7000000000000      -3.688915955845338E-005
   73.7500000000000      -3.711687147981740E-005
   73.8000000000000      -3.735169673906202E-005
   73.8500000000000      -3.759411544388537E-005
   73.9000000000000      -3.784448494306634E-005
   73.9500000000000      -3.810258576942038E-005
   74.0000000000000      -3.836816730510601E-005
   74.0500000000000      -3.864189075443336E-005
   74.1000000000000      -3.892471572858644E-005
   74.1500000000000      -3.921701962950678E-005
   74.2000000000000      -3.951932231688917E-005
   74.2500000000000      -3.983231291571500E-005
   74.3000000000000      -4.015679480728630E-005
   74.3500000000000      -4.049336031344478E-005
   74.4000000000000      -4.084232801588121E-005
   74.4500000000000      -4.120380976903047E-005
   74.5000000000000      -4.157775035513202E-005
   74.5500000000000      -4.196360317912476E-005
   74.6000000000000      -4.236132432783880E-005
   74.6500000000000      -4.277081146182143E-005
   74.7000000000000      -4.319189700146106E-005
   74.7500000000000      -4.362433268593687E-005
   74.8000000000000      -4.406732554017930E-005
   74.8500000000000      -4.452026557435048E-005
   74.9000000000000      -4.498259446639434E-005
   74.9500000000000      -4.545381369249042E-005
   75.0000000000000      -4.593394444985800E-005


==> anc/fig8_midpoint_/taum1/correlation_taum1/dt0.05_heuncorr_taum1_T0.35.dat <==
  5.000000000000000E-002  1.186351965735359E-002
  0.100000000000000       1.185383604187136E-002
  0.150000000000000       1.183814499160026E-002
  0.200000000000000       1.181675987692658E-002
  0.250000000000000       1.178998330950112E-002
  0.300000000000000       1.175810629141513E-002
  0.350000000000000       1.172140838582124E-002
  0.400000000000000       1.168015908017207E-002
  0.450000000000000       1.163461746746693E-002
  0.500000000000000       1.158503262576734E-002
  0.550000000000000       1.153164342644096E-002
  0.600000000000000       1.147467981860010E-002
  0.650000000000000       1.141436236626370E-002
  0.700000000000000       1.135090251095099E-002
  0.750000000000000       1.128450345015134E-002
  0.800000000000000       1.121535930035575E-002
  0.850000000000000       1.114365532997263E-002
  0.900000000000000       1.106956828983343E-002
  0.950000000000000       1.099326736324098E-002
   1.00000000000000       1.091491424513946E-002
   1.05000000000000       1.083466271057745E-002
   1.10000000000000       1.075265983533513E-002
   1.15000000000000       1.066904514388662E-002
   1.20000000000000       1.058395095718697E-002
   1.25000000000000       1.049750352095722E-002
   1.30000000000000       1.040982351171568E-002
   1.35000000000000       1.032102580692103E-002
   1.40000000000000       1.023121902599515E-002
   1.45000000000000       1.014050714503548E-002
   1.50000000000000       1.004898841263038E-002
   1.55000000000000       9.956756587644751E-003
   1.60000000000000       9.863900066052634E-003
   1.65000000000000       9.770503106913409E-003
   1.70000000000000       9.676645615577035E-003
   1.75000000000000       9.582403481510881E-003
   1.80000000000000       9.487848497258514E-003
   1.85000000000000       9.393049182770057E-003
   1.90000000000000       9.298069938778991E-003
   1.95000000000000       9.202972128719275E-003
   2.00000000000000       9.107813390069858E-003
   2.05000000000000       9.012648273228854E-003
   2.10000000000000       8.917528507559317E-003
   2.15000000000000       8.822503110273033E-003
   2.20000000000000       8.727618398431756E-003
   2.25000000000000       8.632918659491697E-003
   2.30000000000000       8.538445330887144E-003
   2.35000000000000       8.444237744445648E-003
   2.40000000000000       8.350333396833909E-003
   2.45000000000000       8.256768296173989E-003
   2.50000000000000       8.163575962020721E-003
   2.55000000000000       8.070787617141788E-003
   2.60000000000000       7.978432617938864E-003
   2.65000000000000       7.886537502628761E-003
   2.70000000000000       7.795127720030003E-003
   2.75000000000000       7.704226930766544E-003
   2.80000000000000       7.613857040821337E-003
   2.85000000000000       7.524038078032118E-003
   2.90000000000000       7.434788816147921E-003
   2.95000000000000       7.346127461478847E-003
   3.00000000000000       7.258070850571871E-003
   3.05000000000000       7.170634653926224E-003
   3.10000000000000       7.083833038429270E-003
   3.15000000000000       6.997679195968755E-003
   3.20000000000000       6.912185115392410E-003
   3.25000000000000       6.827361631885132E-003
   3.30000000000000       6.743218424007431E-003
   3.35000000000000       6.659764423985739E-003
   3.40000000000000       6.577007923595259E-003
   3.45000000000000       6.494956941661771E-003
   3.50000000000000       6.413617933732112E-003
   3.55000000000000       6.332996999646844E-003
   3.60000000000000       6.253099172204415E-003
   3.65000000000000       6.173928770443385E-003
   3.70000000000000       6.095489689450958E-003
   3.75000000000000       6.017784935259288E-003
   3.80000000000000       5.940816774913531E-003
   3.85000000000000       5.864587479915836E-003
   3.90000000000000       5.789099176652559E-003
   3.95000000000000       5.714353535484702E-003
   4.00000000000000       5.640351696831458E-003
   4.05000000000000       5.567094331235609E-003
   4.10000000000000       5.494581449304400E-003
   4.15000000000000       5.422812064484988E-003
   4.20000000000000       5.351785181583179E-003
   4.25000000000000       5.281499111565195E-003
   4.30000000000000       5.211951972447321E-003
   4.35000000000000       5.143140911813092E-003
   4.40000000000000       5.075062943340277E-003
   4.45000000000000       5.007715210573276E-003
   4.50000000000000       4.941094404251602E-003
   4.55000000000000       4.875197635136177E-003
   4.60000000000000       4.810021573702234E-003
   4.65000000000000       4.745563413918218E-003
   4.70000000000000       4.681820191276588E-003
   4.75000000000000       4.618788693183950E-003
   4.80000000000000       4.556465897404512E-003
   4.85000000000000       4.494848373259713E-003
   4.90000000000000       4.433932417693311E-003
   4.95000000000000       4.373713844600666E-003
   5.00000000000000       4.314188433168990E-003
   5.05000000000000       4.255351634793582E-003
   5.10000000000000       4.197199424347372E-003
   5.15000000000000       4.139728488234181E-003
   5.20000000000000       4.082935608165758E-003
   5.25000000000000       4.026817517885087E-003
   5.30000000000000       3.971370906914497E-003
   5.35000000000000       3.916592439231185E-003
   5.40000000000000       3.862479017336733E-003
   5.45000000000000       3.809027291861806E-003
   5.50000000000000       3.756233913256932E-003
   5.55000000000000       3.704095213616737E-003
   5.60000000000000       3.652607647014547E-003
   5.65000000000000       3.601767758359091E-003
   5.70000000000000       3.551571795971152E-003
   5.75000000000000       3.502016023949607E-003
   5.80000000000000       3.453097226033385E-003
   5.85000000000000       3.404811749189236E-003
   5.90000000000000       3.357155770019229E-003
   5.95000000000000       3.310125454065414E-003
   6.00000000000000       3.263716208696056E-003
   6.05000000000000       3.217922914527626E-003
   6.10000000000000       3.172739771169146E-003
   6.15000000000000       3.128160956747939E-003
   6.20000000000000       3.084180623718604E-003
   6.25000000000000       3.040792861741072E-003
   6.30000000000000       2.997991806496703E-003
   6.35000000000000       2.955771911583477E-003
   6.40000000000000       2.914127360533559E-003
   6.45000000000000       2.873051965585784E-003
   6.50000000000000       2.832540197165837E-003
   6.55000000000000       2.792585881887648E-003
   6.60000000000000       2.753182309068981E-003
   6.65000000000000       2.714322771405319E-003
   6.70000000000000       2.676001032724330E-003
   6.75000000000000       2.638211440381407E-003
   6.80000000000000       2.600948720604636E-003
   6.85000000000000       2.564206658981532E-003
   6.90000000000000       2.527979910714345E-003
   6.95000000000000       2.492262671961390E-003
   7.00000000000000       2.457048775922731E-003
   7.05000000000000       2.422332154504949E-003
   7.10000000000000       2.388106421567989E-003
   7.15000000000000       2.354365235334297E-003
   7.20000000000000       2.321102298180917E-003
   7.25000000000000       2.288311690385614E-003
   7.30000000000000       2.255987122668942E-003
   7.35000000000000       2.224122520754188E-003
   7.40000000000000       2.192711837350205E-003
   7.45000000000000       2.161748998398080E-003
   7.50000000000000       2.131227893650029E-003
   7.55000000000000       2.101142419393138E-003
   7.60000000000000       2.071486457293689E-003
   7.65000000000000       2.042253526970589E-003
   7.70000000000000       2.013437516572171E-003
   7.75000000000000       1.985032058741921E-003
   7.80000000000000       1.957031183427463E-003
   7.85000000000000       1.929428819292216E-003
   7.90000000000000       1.902218859205518E-003
   7.95000000000000       1.875394775946263E-003
   8.00000000000000       1.848950469187541E-003
   8.05000000000000       1.822878997163659E-003
   8.10000000000000       1.797173654388889E-003
   8.15000000000000       1.771827906799534E-003
   8.20000000000000       1.746835039583842E-003
   8.25000000000000       1.722188589309530E-003
   8.30000000000000       1.697882442482479E-003
   8.35000000000000       1.673910253915402E-003
   8.40000000000000       1.650265972835153E-003
   8.45000000000000       1.626943438997198E-003
   8.50000000000000       1.603936251115053E-003
   8.55000000000000       1.581238802597621E-003
   8.60000000000000       1.558845472863986E-003
   8.65000000000000       1.536750816268558E-003
   8.70000000000000       1.514949125018848E-003
   8.75000000000000       1.493435081132783E-003
   8.80000000000000       1.472203519338160E-003
   8.85000000000000       1.451249377259563E-003
   8.90000000000000       1.430568201848649E-003
   8.95000000000000       1.410156156009178E-003
   9.00000000000000       1.390008998689537E-003
   9.05000000000000       1.370122782286386E-003
   9.10000000000000       1.350493519607958E-003
   9.15000000000000       1.331117571691579E-003
   9.20000000000000       1.311991392237365E-003
   9.25000000000000       1.293111499447594E-003
   9.30000000000000       1.274474435640478E-003
   9.35000000000000       1.256076575704859E-003
   9.40000000000000       1.237913632301471E-003
   9.45000000000000       1.219981391325469E-003
   9.50000000000000       1.202275970914617E-003
   9.55000000000000       1.184794163495672E-003
   9.60000000000000       1.167532662863693E-003
   9.65000000000000       1.150488577328439E-003
   9.70000000000000       1.133658636714020E-003
   9.75000000000000       1.117040470463410E-003
   9.80000000000000       1.100631691186679E-003
   9.85000000000000       1.084429985803710E-003
   9.90000000000000       1.068433150496363E-003
   9.95000000000000       1.052638532558665E-003
   10.0000000000000       1.037042716555757E-003
   10.0500000000000       1.021642388278117E-003
   10.1000000000000       1.006434453898336E-003
   10.1500000000000       9.914160660474502E-004
   10.2000000000000       9.765844850883295E-004
   10.2500000000000       9.619374724235615E-004
   10.3000000000000       9.474725838392831E-004
   10.3500000000000       9.331874315532317E-004
   10.4000000000000       9.190798580216053E-004
   10.4500000000000       9.051486534088883E-004
   10.5000000000000       8.913925678862146E-004
   10.5500000000000       8.778105332610781E-004
   10.6000000000000       8.644014537168360E-004
   10.6500000000000       8.511640999911106E-004
   10.7000000000000       8.380976763593999E-004
   10.7500000000000       8.252011862815712E-004
   10.8000000000000       8.124732257733365E-004
   10.8500000000000       7.999120489593271E-004
   10.9000000000000       7.875161919282495E-004
   10.9500000000000       7.752839387091461E-004
   11.0000000000000       7.632138103788483E-004
   11.0500000000000       7.513045543648498E-004
   11.1000000000000       7.395548370210596E-004
   11.1500000000000       7.279634218192720E-004
   11.2000000000000       7.165288315452501E-004
   11.2500000000000       7.052497516860540E-004
   11.3000000000000       6.941251514902456E-004
   11.3500000000000       6.831540082203707E-004
   11.4000000000000       6.723350826498727E-004
   11.4500000000000       6.616665942570766E-004
   11.5000000000000       6.511469501726163E-004
   11.5500000000000       6.407742697449399E-004
   11.6000000000000       6.305461797221152E-004
   11.6500000000000       6.204601483807995E-004
   11.7000000000000       6.105134738140528E-004
   11.7500000000000       6.007035285186145E-004
   11.8000000000000       5.910280840291938E-004
   11.8500000000000       5.814850109687977E-004
   11.9000000000000       5.720721518988985E-004
   11.9500000000000       5.627871947865274E-004
   12.0000000000000       5.536285136769104E-004
   12.0500000000000       5.445948523577980E-004
   12.1000000000000       5.356844495061786E-004
   12.1500000000000       5.268955614659645E-004
   12.2000000000000       5.182262608989687E-004
   12.2500000000000       5.096750008836049E-004
   12.3000000000000       5.012399239420723E-004
   12.3500000000000       4.929195592449380E-004
   12.4000000000000       4.847117800997098E-004
   12.4500000000000       4.766148186501979E-004
   12.5000000000000       4.686276142415524E-004
   12.5500000000000       4.607487335940130E-004
   12.6000000000000       4.529772438626845E-004
   12.6500000000000       4.453117563269015E-004
   12.7000000000000       4.377512597903720E-004
   12.7500000000000       4.302939969675320E-004
   12.8000000000000       4.229388933505973E-004
   12.8500000000000       4.156843295691837E-004
   12.9000000000000       4.085293004688031E-004
   12.9500000000000       4.014725799688091E-004
   13.0000000000000       3.945134228915994E-004
   13.0500000000000       3.876508451277502E-004
   13.1000000000000       3.808841898321733E-004
   13.1500000000000       3.742119517652436E-004
   13.2000000000000       3.676326375651551E-004
   13.2500000000000       3.611458960773513E-004
   13.3000000000000       3.547510952463371E-004
   13.3500000000000       3.484471652707777E-004
   13.4000000000000       3.422329204411041E-004
   13.4500000000000       3.361073330823458E-004
   13.5000000000000       3.300695919797682E-004
   13.5500000000000       3.241185679185584E-004
   13.6000000000000       3.182533020164223E-004
   13.6500000000000       3.124737071195928E-004
   13.7000000000000       3.067796505779972E-004
   13.7500000000000       3.011706933828742E-004
   13.8000000000000       2.956461211642191E-004
   13.8500000000000       2.902051112748225E-004
   13.9000000000000       2.848471336261114E-004
   13.9500000000000       2.795707600210893E-004
   14.0000000000000       2.743744833335091E-004
   14.0500000000000       2.692569719819215E-004
   14.1000000000000       2.642167435541050E-004
   14.1500000000000       2.592529865719223E-004
   14.2000000000000       2.543645782467618E-004
   14.2500000000000       2.495502128007348E-004
   14.3000000000000       2.448087842198254E-004
   14.3500000000000       2.401388003271130E-004
   14.4000000000000       2.355388913656349E-004
   14.4500000000000       2.310075909913373E-004
   14.5000000000000       2.265437771795889E-004
   14.5500000000000       2.221465888095431E-004
   14.6000000000000       2.178150599832948E-004
   14.6500000000000       2.135480086269148E-004
   14.7000000000000       2.093438649076843E-004
   14.7500000000000       2.052010424168834E-004
   14.8000000000000       2.011181325685084E-004
   14.8500000000000       1.970937297816637E-004
   14.9000000000000       1.931268708942852E-004
   14.9500000000000       1.892171248565631E-004
   15.0000000000000       1.853643224785434E-004
   15.0500000000000       1.815681858292200E-004
   15.1000000000000       1.778287259915199E-004
   15.1500000000000       1.741457579014678E-004
   15.2000000000000       1.705189920657113E-004
   15.2500000000000       1.669478914383104E-004
   15.3000000000000       1.634317786884564E-004
   15.3500000000000       1.599701142609285E-004
   15.4000000000000       1.565617152650716E-004
   15.4500000000000       1.532058827555018E-004
   15.5000000000000       1.499016967558732E-004
   15.5500000000000       1.466482211307897E-004
   15.6000000000000       1.434441997159853E-004
   15.6500000000000       1.402887634514592E-004
   15.7000000000000       1.371809115077886E-004
   15.7500000000000       1.341199711836485E-004
   15.8000000000000       1.311048865133926E-004
   15.8500000000000       1.281352607600909E-004
   15.9000000000000       1.252105763985519E-004
   15.9500000000000       1.223304655797406E-004
   16.0000000000000       1.194943087015368E-004
   16.0500000000000       1.167009202037944E-004
   16.1000000000000       1.139499919557442E-004
   16.1500000000000       1.112409089605421E-004
   16.2000000000000       1.085731387261710E-004
   16.2500000000000       1.059465494170226E-004
   16.3000000000000       1.033610762963662E-004
   16.3500000000000       1.008166003123214E-004
   16.4000000000000       9.831245206956791E-005
   16.4500000000000       9.584778230703028E-005
   16.5000000000000       9.342234414294484E-005
   16.5500000000000       9.103623407687026E-005
   16.6000000000000       8.868933966828569E-005
   16.6500000000000       8.638176718071544E-005
   16.7000000000000       8.411356560267412E-005
   16.7500000000000       8.188474359897091E-005
   16.8000000000000       7.969538574802229E-005
   16.8500000000000       7.754541503998554E-005
   16.9000000000000       7.543381694050199E-005
   16.9500000000000       7.335980372778998E-005
   17.0000000000000       7.132257254802636E-005
   17.0500000000000       6.932118396062865E-005
   17.1000000000000       6.735442435028230E-005
   17.1500000000000       6.542146688116556E-005
   17.2000000000000       6.352185532384608E-005
   17.2500000000000       6.165497900622184E-005
   17.3000000000000       5.982045572803200E-005
   17.3500000000000       5.801790988964879E-005
   17.4000000000000       5.624784133422059E-005
   17.4500000000000       5.451086134299220E-005
   17.5000000000000       5.280701488711477E-005
   17.5500000000000       5.113565619837194E-005
   17.6000000000000       4.949628801973274E-005
   17.6500000000000       4.788844723706349E-005
   17.7000000000000       4.631147472489412E-005
   17.7500000000000       4.476447185794194E-005
   17.8000000000000       4.324635121376747E-005
   17.8500000000000       4.175647184294992E-005
   17.9000000000000       4.029398073279446E-005
   17.9500000000000       3.885851168179730E-005
   18.0000000000000       3.744906527001175E-005
   18.0500000000000       3.606504175228100E-005
   18.1000000000000       3.470579621423809E-005
   18.1500000000000       3.337076607936832E-005
   18.2000000000000       3.205923206079351E-005
   18.2500000000000       3.077020868625468E-005
   18.3000000000000       2.950279012597628E-005
   18.3500000000000       2.825603567026313E-005
   18.4000000000000       2.702929228830643E-005
   18.4500000000000       2.582189380553756E-005
   18.5000000000000       2.463337444070405E-005
   18.5500000000000       2.346318811343920E-005
   18.6000000000000       2.231121163106344E-005
   18.6500000000000       2.117732751671602E-005
   18.7000000000000       2.006218159632833E-005
   18.7500000000000       1.896606393841725E-005
   18.8000000000000       1.788951414736078E-005
   18.8500000000000       1.683365621004676E-005
   18.9000000000000       1.579920305014311E-005
   18.9500000000000       1.478678514696592E-005
   19.0000000000000       1.379685589131817E-005
   19.0500000000000       1.282971710604763E-005
   19.1000000000000       1.188597090222641E-005
   19.1500000000000       1.096552510400338E-005
   19.2000000000000       1.006823235234965E-005
   19.2500000000000       9.193876056779774E-006
   19.3000000000000       8.342588658544026E-006
   19.3500000000000       7.514884585184262E-006
   19.4000000000000       6.710969210821977E-006
   19.4500000000000       5.931014175941546E-006
   19.5000000000000       5.175539522372765E-006
   19.5500000000000       4.444938719243012E-006
   19.6000000000000       3.739336542318197E-006
   19.6500000000000       3.058371521650610E-006
   19.7000000000000       2.401571430621113E-006
   19.7500000000000       1.768972015611512E-006
   19.8000000000000       1.160444100569201E-006
   19.8500000000000       5.760471272211201E-007
   19.9000000000000       1.550965938612906E-008
   19.9500000000000      -5.216230359004505E-007
   20.0000000000000      -1.035493773317367E-006
   20.0500000000000      -1.526543503600483E-006
   20.1000000000000      -1.994564885108464E-006
   20.1500000000000      -2.439477295029453E-006
   20.2000000000000      -2.860875407187681E-006
   20.2500000000000      -3.257739483938771E-006
   20.3000000000000      -3.629329106764269E-006
   20.3500000000000      -3.975567078806195E-006
   20.4000000000000      -4.296404091061714E-006
   20.4500000000000      -4.592208733752207E-006
   20.5000000000000      -4.862450506327401E-006
   20.5500000000000      -5.107227768596109E-006
   20.6000000000000      -5.325767224211151E-006
   20.6500000000000      -5.517384837067694E-006
   20.7000000000000      -5.682247704510395E-006
   20.7500000000000      -5.820566677180060E-006
   20.8000000000000      -5.933182116497613E-006
   20.8500000000000      -6.021415548666403E-006
   20.9000000000000      -6.086318641806343E-006
   20.9500000000000      -6.129398943569110E-006
   21.0000000000000      -6.152779712451383E-006
   21.0500000000000      -6.157612961631937E-006
   21.1000000000000      -6.144424426802255E-006
   21.1500000000000      -6.114079969727410E-006
   21.2000000000000      -6.067338231599057E-006
   21.2500000000000      -6.005013517931574E-006
   21.3000000000000      -5.927415097414990E-006
   21.3500000000000      -5.834363472670946E-006
   21.4000000000000      -5.725426120123005E-006
   21.4500000000000      -5.601089076121887E-006
   21.5000000000000      -5.461332575776915E-006
   21.5500000000000      -5.306338802678324E-006
   21.6000000000000      -5.136273093927577E-006
   21.6500000000000      -4.951436936473307E-006
   21.7000000000000      -4.752246313603972E-006
   21.7500000000000      -4.539221682264589E-006
   21.8000000000000      -4.312739151469619E-006
   21.8500000000000      -4.072932651793722E-006
   21.9000000000000      -3.819998321897166E-006
   21.9500000000000      -3.553757524349596E-006
   22.0000000000000      -3.274158691380634E-006
   22.0500000000000      -2.980819523680905E-006
   22.1000000000000      -2.674194355998858E-006
   22.1500000000000      -2.354462838057622E-006
   22.2000000000000      -2.021560594138526E-006
   22.2500000000000      -1.675547745367222E-006
   22.3000000000000      -1.316066842696738E-006
   22.3500000000000      -9.426407820637057E-007
   22.4000000000000      -5.551338015859826E-007
   22.4500000000000      -1.533762391884888E-007
   22.5000000000000       2.624486802209689E-007
   22.5500000000000       6.917399816772110E-007
   22.6000000000000       1.133940833333073E-006
   22.6500000000000       1.587800425892759E-006
   22.7000000000000       2.052103705071824E-006
   22.7500000000000       2.525712849094015E-006
   22.8000000000000       3.007485871713461E-006
   22.8500000000000       3.496622158045112E-006
   22.9000000000000       3.992504695581608E-006
   22.9500000000000       4.494415408484404E-006
   23.0000000000000       5.001257744232299E-006
   23.0500000000000       5.512279468430620E-006
   23.1000000000000       6.026564120650467E-006
   23.1500000000000       6.542760959312016E-006
   23.2000000000000       7.059526278469879E-006
   23.2500000000000       7.575513203722946E-006
   23.3000000000000       8.089240561400090E-006
   23.3500000000000       8.599350580719926E-006
   23.4000000000000       9.104327382643242E-006
   23.4500000000000       9.603328676697957E-006
   23.5000000000000       1.009548953313618E-005
   23.5500000000000       1.057993108615530E-005
   23.6000000000000       1.105572624924338E-005
   23.6500000000000       1.152155944518680E-005
   23.7000000000000       1.197620100362646E-005
   23.7500000000000       1.241877972944294E-005
   23.8000000000000       1.284826104654054E-005
   23.8500000000000       1.326391646941413E-005
   23.9000000000000       1.366567386572303E-005
   23.9500000000000       1.405325591088549E-005
   24.0000000000000       1.442674472957199E-005
   24.0500000000000       1.478688575102774E-005
   24.1000000000000       1.513400649679552E-005
   24.1500000000000       1.546859857031347E-005
   24.2000000000000       1.579166072339904E-005
   24.2500000000000       1.610436060165902E-005
   24.3000000000000       1.640841262589849E-005
   24.3500000000000       1.670518573529923E-005
   24.4000000000000       1.699527964109166E-005
   24.4500000000000       1.728000806666042E-005
   24.5000000000000       1.756136067805205E-005
   24.5500000000000       1.784075063421972E-005
   24.6000000000000       1.811901971965091E-005
   24.6500000000000       1.839695979038293E-005
   24.7000000000000       1.867535402560487E-005
   24.7500000000000       1.895452855712028E-005
   24.8000000000000       1.923496216816043E-005
   24.8500000000000       1.951771700162506E-005
   24.9000000000000       1.980328545317866E-005
   24.9500000000000       2.009217250748351E-005
   25.0000000000000       2.038457287037156E-005
   25.0500000000000       2.068011767301680E-005
   25.1000000000000       2.097841301627112E-005
   25.1500000000000       2.127927267778642E-005
   25.2000000000000       2.158188373474267E-005
   25.2500000000000       2.188546268689386E-005
   25.3000000000000       2.218899626188401E-005
   25.3500000000000       2.249145216952408E-005
   25.4000000000000       2.279183888586278E-005
   25.4500000000000       2.308964705006756E-005
   25.5000000000000       2.338460058248923E-005
   25.5500000000000       2.367656782228710E-005
   25.6000000000000       2.396520483444358E-005
   25.6500000000000       2.425025687028332E-005
   25.7000000000000       2.453149702340706E-005
   25.7500000000000       2.480857189689646E-005
   25.8000000000000       2.508072442690722E-005
   25.8500000000000       2.534782908713156E-005
   25.9000000000000       2.561021225349892E-005
   25.9500000000000       2.586762045953134E-005
   26.0000000000000       2.611965673828614E-005
   26.0500000000000       2.636532202329877E-005
   26.1000000000000       2.660436359076465E-005
   26.1500000000000       2.683603798401535E-005
   26.2000000000000       2.705934324939034E-005
   26.2500000000000       2.727345683888889E-005
   26.3000000000000       2.747773265619627E-005
   26.3500000000000       2.767144328815983E-005
   26.4000000000000       2.785397152813246E-005
   26.4500000000000       2.802497541429203E-005
   26.5000000000000       2.818479181444998E-005
   26.5500000000000       2.833342487885460E-005
   26.6000000000000       2.847153188981272E-005
   26.6500000000000       2.859981466354791E-005
   26.7000000000000       2.871991464608854E-005
   26.7500000000000       2.883293506900878E-005
   26.8000000000000       2.893961982078808E-005
   26.8500000000000       2.904115815901301E-005
   26.9000000000000       2.913907503911282E-005
   26.9500000000000       2.923457461892361E-005
   27.0000000000000       2.932914507150291E-005
   27.0500000000000       2.942393052491842E-005
   27.1000000000000       2.952029894660478E-005
   27.1500000000000       2.961957852205787E-005
   27.2000000000000       2.972249805117896E-005
   27.2500000000000       2.983001959855440E-005
   27.3000000000000       2.994330463553985E-005
   27.3500000000000       3.006344602649895E-005
   27.4000000000000       3.019105562438866E-005
   27.4500000000000       3.032600435050536E-005
   27.5000000000000       3.046836078465507E-005
   27.5500000000000       3.061801496154127E-005
   27.6000000000000       3.077441584080122E-005
   27.6500000000000       3.093716546962516E-005
   27.7000000000000       3.110538391690266E-005
   27.7500000000000       3.127858659094516E-005
   27.8000000000000       3.145686963702891E-005
   27.8500000000000       3.164035266752329E-005
   27.9000000000000       3.182931462847206E-005
   27.9500000000000       3.202425194349592E-005
   28.0000000000000       3.222605946101776E-005
   28.0500000000000       3.243526474672292E-005
   28.1000000000000       3.265281816614000E-005
   28.1500000000000       3.287928815919481E-005
   28.2000000000000       3.311459550031363E-005
   28.2500000000000       3.335884552577102E-005
   28.3000000000000       3.361193680249400E-005
   28.3500000000000       3.387343001634093E-005
   28.4000000000000       3.414313105068520E-005
   28.4500000000000       3.442065161706049E-005
   28.5000000000000       3.470603859726730E-005
   28.5500000000000       3.499948480076757E-005
   28.6000000000000       3.530077772330623E-005
   28.6500000000000       3.560987804727176E-005
   28.7000000000000       3.592612616468550E-005
   28.7500000000000       3.624888606511060E-005
   28.8000000000000       3.657722442538137E-005
   28.8500000000000       3.691065624715529E-005
   28.9000000000000       3.724855180611090E-005
   28.9500000000000       3.759073097433751E-005
   29.0000000000000       3.793702692681036E-005
   29.0500000000000       3.828737575395657E-005
   29.1000000000000       3.864109561217973E-005
   29.1500000000000       3.899774608084572E-005
   29.2000000000000       3.935701596034068E-005
   29.2500000000000       3.971866200297456E-005
   29.3000000000000       4.008269251078757E-005
   29.3500000000000       4.044865063814473E-005
   29.4000000000000       4.081596984002039E-005
   29.4500000000000       4.118420450357899E-005
   29.5000000000000       4.155283345265474E-005
   29.5500000000000       4.192068839658666E-005
   29.6000000000000       4.228644887481577E-005
   29.6500000000000       4.264903557839609E-005
   29.7000000000000       4.300724569813172E-005
   29.7500000000000       4.336004644530811E-005
   29.8000000000000       4.370641883982056E-005
   29.8500000000000       4.404528159286920E-005
   29.9000000000000       4.437559919343496E-005
   29.9500000000000       4.469657550309347E-005
   30.0000000000000       4.500734392924962E-005
   30.0500000000000       4.530745644546669E-005
   30.1000000000000       4.559580152748073E-005
   30.1500000000000       4.587174348946574E-005
   30.2000000000000       4.613413667849734E-005
   30.2500000000000       4.638164742477653E-005
   30.3000000000000       4.661282770057432E-005
   30.3500000000000       4.682638308452072E-005
   30.4000000000000       4.702109738172637E-005
   30.4500000000000       4.719659601441423E-005
   30.5000000000000       4.735260169890725E-005
   30.5500000000000       4.748952382893184E-005
   30.6000000000000       4.760761803078796E-005
   30.6500000000000       4.770748094669454E-005
   30.7000000000000       4.778947353057593E-005
   30.7500000000000       4.785420951100094E-005
   30.8000000000000       4.790243992460115E-005
   30.8500000000000       4.793483324250914E-005
   30.9000000000000       4.795230265315437E-005
   30.9500000000000       4.795594758111543E-005
   31.0000000000000       4.794657572201281E-005
   31.0500000000000       4.792405170552545E-005
   31.1000000000000       4.788834196424324E-005
   31.1500000000000       4.783934127277056E-005
   31.2000000000000       4.777711995714395E-005
   31.2500000000000       4.770255833707679E-005
   31.3000000000000       4.761681614424186E-005
   31.3500000000000       4.752129917005540E-005
   31.4000000000000       4.741811168702618E-005
   31.4500000000000       4.730881921199833E-005
   31.5000000000000       4.719460697872094E-005
   31.5500000000000       4.707621501822504E-005
   31.6000000000000       4.695459588174186E-005
   31.6500000000000       4.683100819348355E-005
   31.7000000000000       4.670656708424161E-005
   31.7500000000000       4.658249369056242E-005
   31.8000000000000       4.645973332116058E-005
   31.8500000000000       4.633914785245523E-005
   31.9000000000000       4.622108695014107E-005
   31.9500000000000       4.610599222385112E-005
   32.0000000000000       4.599406263227818E-005
   32.0500000000000       4.588562978134947E-005
   32.1000000000000       4.578125984522139E-005
   32.1500000000000       4.568095928204210E-005
   32.2000000000000       4.558501310070493E-005
   32.2500000000000       4.549332860789053E-005
   32.3000000000000       4.540535078074392E-005
   32.3500000000000       4.532103401408548E-005
   32.4000000000000       4.524053294364311E-005
   32.4500000000000       4.516443240656361E-005
   32.5000000000000       4.509307260792972E-005
   32.5500000000000       4.502684408067788E-005
   32.6000000000000       4.496519870960940E-005
   32.6500000000000       4.490750731817557E-005
   32.7000000000000       4.485286654169590E-005
   32.7500000000000       4.480104909457429E-005
   32.8000000000000       4.475175751616422E-005
   32.8500000000000       4.470480491003019E-005
   32.9000000000000       4.465996790084834E-005
   32.9500000000000       4.461694431735969E-005
   33.0000000000000       4.457541413287588E-005
   33.0500000000000       4.453501276944060E-005
   33.1000000000000       4.449598378161694E-005
   33.1500000000000       4.445802846962196E-005
   33.2000000000000       4.442103711506531E-005
   33.2500000000000       4.438460853681695E-005
   33.3000000000000       4.434793487659916E-005
   33.3500000000000       4.431063747685767E-005
   33.4000000000000       4.427296986044860E-005
   33.4500000000000       4.423507558576886E-005
   33.5000000000000       4.419733461387519E-005
   33.5500000000000       4.416013454557514E-005
   33.6000000000000       4.412463721736399E-005
   33.6500000000000       4.409152607041193E-005
   33.7000000000000       4.406134634198599E-005
   33.7500000000000       4.403463016649540E-005
   33.8000000000000       4.401196163844523E-005
   33.8500000000000       4.399413700733457E-005
   33.9000000000000       4.398185266357381E-005
   33.9500000000000       4.397541701479181E-005
   34.0000000000000       4.397564365389312E-005
   34.0500000000000       4.398337910559074E-005
   34.1000000000000       4.399994789163616E-005
   34.1500000000000       4.402609461424153E-005
   34.2000000000000       4.406273041614364E-005
   34.2500000000000       4.411034550484335E-005
   34.3000000000000       4.416937211886078E-005
   34.3500000000000       4.423925223386000E-005
   34.4000000000000       4.431981147153100E-005
   34.4500000000000       4.441012883596265E-005
   34.5000000000000       4.450940808209189E-005
   34.5500000000000       4.461691967123932E-005
   34.6000000000000       4.473163001652830E-005
   34.6500000000000       4.485222217845308E-005
   34.7000000000000       4.497682398950240E-005
   34.7500000000000       4.510360562064021E-005
   34.8000000000000       4.523057447706901E-005
   34.8500000000000       4.535536371272955E-005
   34.9000000000000       4.547619478398488E-005
   34.9500000000000       4.559139228532862E-005
   35.0000000000000       4.569957182840271E-005
   35.0500000000000       4.579965598321106E-005
   35.1000000000000       4.589084231098476E-005
   35.1500000000000       4.597266600808956E-005
   35.2000000000000       4.604435893573658E-005
   35.2500000000000       4.610555460968030E-005
   35.3000000000000       4.615568506870482E-005
   35.3500000000000       4.619382431113456E-005
   35.4000000000000       4.621918793093045E-005
   35.4500000000000       4.623049039315455E-005
   35.5000000000000       4.622705006128146E-005
   35.5500000000000       4.620806043794615E-005
   35.6000000000000       4.617227164574089E-005
   35.6500000000000       4.611794561441564E-005
   35.7000000000000       4.604336584497701E-005
   35.7500000000000       4.594695830085857E-005
   35.8000000000000       4.582768294147511E-005
   35.8500000000000       4.568442423294752E-005
   35.9000000000000       4.551663130256060E-005
   35.9500000000000       4.532409276816290E-005
   36.0000000000000       4.510747817585204E-005
   36.0500000000000       4.486702174099322E-005
   36.1000000000000       4.460330587108423E-005
   36.1500000000000       4.431688206610120E-005
   36.2000000000000       4.400826878412904E-005
   36.2500000000000       4.367797059966512E-005
   36.3000000000000       4.332633658153737E-005
   36.3500000000000       4.295386012875975E-005
   36.4000000000000       4.256078061598685E-005
   36.4500000000000       4.214697840108107E-005
   36.5000000000000       4.171188846322010E-005
   36.5500000000000       4.125482083635208E-005
   36.6000000000000       4.077591113806930E-005
   36.6500000000000       4.027539092502711E-005
   36.7000000000000       3.975362479577750E-005
   36.7500000000000       3.921127372340995E-005
   36.8000000000000       3.864840775075867E-005
   36.8500000000000       3.806534699656114E-005
   36.9000000000000       3.746255505695898E-005
   36.9500000000000       3.684028083798931E-005
   37.0000000000000       3.619860173096098E-005
   37.0500000000000       3.553798211926989E-005
   37.1000000000000       3.485929526668546E-005
   37.1500000000000       3.416305622786081E-005
   37.2000000000000       3.345028021468383E-005
   37.2500000000000       3.272147050295153E-005
   37.3000000000000       3.197747393796059E-005
   37.3500000000000       3.121967840708370E-005
   37.4000000000000       3.044942374150409E-005
   37.4500000000000       2.966765550949568E-005
   37.5000000000000       2.887591242275318E-005
   37.5500000000000       2.807575226199917E-005
   37.6000000000000       2.726858768636031E-005
   37.6500000000000       2.645572795176854E-005
   37.7000000000000       2.563807411973869E-005
   37.7500000000000       2.481622638151058E-005
   37.8000000000000       2.399109464622302E-005
   37.8500000000000       2.316335834246886E-005
   37.9000000000000       2.233377862337798E-005
   37.9500000000000       2.150273656491364E-005
   38.0000000000000       2.067065642190220E-005
   38.0500000000000       1.983836982847699E-005
   38.1000000000000       1.900693652966011E-005
   38.1500000000000       1.817716103169372E-005
   38.2000000000000       1.735062751155928E-005
   38.2500000000000       1.652869621835398E-005
   38.3000000000000       1.571281200328678E-005
   38.3500000000000       1.490407865278479E-005
   38.4000000000000       1.410385105203077E-005
   38.4500000000000       1.331435116752555E-005
   38.5000000000000       1.253765437828212E-005
   38.5500000000000       1.177494323691489E-005
   38.6000000000000       1.102759692172926E-005
   38.6500000000000       1.029677328367538E-005
   38.7000000000000       9.582763120540047E-006
   38.7500000000000       8.885285706053400E-006
   38.8000000000000       8.203778691687629E-006
   38.8500000000000       7.536826843557103E-006
   38.9000000000000       6.883137724605781E-006
   38.9500000000000       6.241535829952194E-006
   39.0000000000000       5.611120432706446E-006
   39.0500000000000       4.990751700798073E-006
   39.1000000000000       4.379684764933771E-006
   39.1500000000000       3.777713531674041E-006
   39.2000000000000       3.184460647778573E-006
   39.2500000000000       2.599533431902213E-006
   39.3000000000000       2.022411048397378E-006
   39.3500000000000       1.452001800994172E-006
   39.4000000000000       8.871431467375840E-007
   39.4500000000000       3.270683219712813E-007
   39.5000000000000      -2.286470892689835E-007
   39.5500000000000      -7.800140770933918E-007
   39.6000000000000      -1.327515702982541E-006
   39.6500000000000      -1.870763165935670E-006
   39.7000000000000      -2.409445458484350E-006
   39.7500000000000      -2.943333396341604E-006
   39.8000000000000      -3.472497330095904E-006
   39.8500000000000      -3.996335844922909E-006
   39.9000000000000      -4.514503809487653E-006
   39.9500000000000      -5.026405160855063E-006
   40.0000000000000      -5.531747850711884E-006
   40.0500000000000      -6.030063475446208E-006
   40.1000000000000      -6.520901876636712E-006
   40.1500000000000      -7.003878156763212E-006
   40.2000000000000      -7.478306462020657E-006
   40.2500000000000      -7.943361724993065E-006
   40.3000000000000      -8.399103628617237E-006
   40.3500000000000      -8.845446153444099E-006
   40.4000000000000      -9.281893436696634E-006
   40.4500000000000      -9.708241304578001E-006
   40.5000000000000      -1.012314037776191E-005
   40.5500000000000      -1.052573414888175E-005
   40.6000000000000      -1.091485553905423E-005
   40.6500000000000      -1.128981624047656E-005
   40.7000000000000      -1.164968254869812E-005
   40.7500000000000      -1.199368759718423E-005
   40.8000000000000      -1.232133216240073E-005
   40.8500000000000      -1.263191677591988E-005
   40.9000000000000      -1.292494053058668E-005
   40.9500000000000      -1.319989261412648E-005
   41.0000000000000      -1.345632259141398E-005
   41.0500000000000      -1.369395114039812E-005
   41.1000000000000      -1.391244921252844E-005
   41.1500000000000      -1.411150282320110E-005
   41.2000000000000      -1.429095178471186E-005
   41.2500000000000      -1.445113551230465E-005
   41.3000000000000      -1.459227380046265E-005
   41.3500000000000      -1.471334469287926E-005
   41.4000000000000      -1.481335534590726E-005
   41.4500000000000      -1.489185017255244E-005
   41.5000000000000      -1.494788583553220E-005
   41.5500000000000      -1.498093144794097E-005
   41.6000000000000      -1.499038697084241E-005
   41.6500000000000      -1.497580189472029E-005
   41.7000000000000      -1.493699661061294E-005
   41.7500000000000      -1.487375312301510E-005
   41.8000000000000      -1.478530296249798E-005
   41.8500000000000      -1.467137275820621E-005
   41.9000000000000      -1.453128629887074E-005
   41.9500000000000      -1.436464663810684E-005
   42.0000000000000      -1.417070075602280E-005
   42.0500000000000      -1.394910909811584E-005
   42.1000000000000      -1.369981588382239E-005
   42.1500000000000      -1.342280867811941E-005
   42.2000000000000      -1.311871716167132E-005
   42.2500000000000      -1.278802533814352E-005
   42.3000000000000      -1.243091461375660E-005
   42.3500000000000      -1.204769071019936E-005
   42.4000000000000      -1.163883477050990E-005
   42.4500000000000      -1.120479278903121E-005
   42.5000000000000      -1.074685398553131E-005
   42.5500000000000      -1.026575357129832E-005
   42.6000000000000      -9.762836866472649E-006
   42.6500000000000      -9.239587808017376E-006
   42.7000000000000      -8.697659748659179E-006
   42.7500000000000      -8.139240206472852E-006
   42.8000000000000      -7.565727917046167E-006
   42.8500000000000      -6.978707397541509E-006
   42.9000000000000      -6.379640055574897E-006
   42.9500000000000      -5.769200735843577E-006
   43.0000000000000      -5.147538614096389E-006
   43.0500000000000      -4.514586942091657E-006
   43.1000000000000      -3.870407170484349E-006
   43.1500000000000      -3.214716833590041E-006
   43.2000000000000      -2.547776238291607E-006
   43.2500000000000      -1.870369118626616E-006
   43.3000000000000      -1.183419596137967E-006
   43.3500000000000      -4.877036619311680E-007
   43.4000000000000       2.161324283483630E-007
   43.4500000000000       9.275337422671905E-007
   43.5000000000000       1.646430363952992E-006
   43.5500000000000       2.371662165870672E-006
   43.6000000000000       3.102943204375013E-006
   43.6500000000000       3.839996304277026E-006
   43.7000000000000       4.582322852144204E-006
   43.7500000000000       5.329690007477527E-006
   43.8000000000000       6.082442708219491E-006
   43.8500000000000       6.840484612678379E-006
   43.9000000000000       7.603356649614039E-006
   43.9500000000000       8.371263749697021E-006
   44.0000000000000       9.143878344214725E-006
   44.0500000000000       9.920385054896100E-006
   44.1000000000000       1.069879189768271E-005
   44.1500000000000       1.147795259867830E-005
   44.2000000000000       1.225701012718254E-005
   44.2500000000000       1.303488789585751E-005
   44.3000000000000       1.381100027938084E-005
   44.3500000000000       1.458484969692052E-005
   44.4000000000000       1.535603925808425E-005
   44.4500000000000       1.612418318626335E-005
   44.5000000000000       1.688918231862782E-005
   44.5500000000000       1.765138993655029E-005
   44.6000000000000       1.841155540048048E-005
   44.6500000000000       1.917034437922245E-005
   44.7000000000000       1.992837037232767E-005
   44.7500000000000       2.068585424339132E-005
   44.8000000000000       2.144270300240172E-005
   44.8500000000000       2.219866484523090E-005
   44.9000000000000       2.295342662885274E-005
   44.9500000000000       2.370709354707977E-005
   45.0000000000000       2.445871963491859E-005
   45.0500000000000       2.520713903862998E-005
   45.1000000000000       2.595117254454648E-005
   45.1500000000000       2.668994596157663E-005
   45.2000000000000       2.742277320223845E-005
   45.2500000000000       2.814949951620426E-005
   45.3000000000000       2.887026208572274E-005
   45.3500000000000       2.958487906390973E-005
   45.4000000000000       3.029345647125641E-005
   45.4500000000000       3.099634368415102E-005
   45.5000000000000       3.169330995774247E-005
   45.5500000000000       3.238476243173949E-005
   45.6000000000000       3.307143642613232E-005
   45.6500000000000       3.375424168745376E-005
   45.7000000000000       3.443352252373276E-005
   45.7500000000000       3.510934838018439E-005
   45.8000000000000       3.578161491591170E-005
   45.8500000000000       3.645025830699076E-005
   45.9000000000000       3.711550457925221E-005
   45.9500000000000       3.777733126745179E-005
   46.0000000000000       3.843634837146553E-005
   46.0500000000000       3.909361431165697E-005
   46.1000000000000       3.974939607897168E-005
   46.1500000000000       4.040434910201412E-005
   46.2000000000000       4.105923740717291E-005
   46.2500000000000       4.171383558667517E-005
   46.3000000000000       4.236780490226070E-005
   46.3500000000000       4.302033882400080E-005
   46.4000000000000       4.367038188481216E-005
   46.4500000000000       4.431675679547172E-005
   46.5000000000000       4.495811138613807E-005
   46.5500000000000       4.559294804335810E-005
   46.6000000000000       4.621995283769669E-005
   46.6500000000000       4.683766301381801E-005
   46.7000000000000       4.744515409597017E-005
   46.7500000000000       4.804137600937166E-005
   46.8000000000000       4.862592041489134E-005
   46.8500000000000       4.919892026623503E-005
   46.9000000000000       4.976032010137429E-005
   46.9500000000000       5.031002524782581E-005
   47.0000000000000       5.084836680262200E-005
   47.0500000000000       5.137520074265680E-005
   47.1000000000000       5.189029300394827E-005
   47.1500000000000       5.239341775446498E-005
   47.2000000000000       5.288488727883436E-005
   47.2500000000000       5.336512645255862E-005
   47.3000000000000       5.383430816602743E-005
   47.3500000000000       5.429286085783134E-005
   47.4000000000000       5.474104094930546E-005
   47.4500000000000       5.517950014165379E-005
   47.5000000000000       5.560905363466086E-005
   47.5500000000000       5.603024591967106E-005
   47.6000000000000       5.644398510448306E-005
   47.6500000000000       5.685130308935754E-005
   47.7000000000000       5.725335320825467E-005
   47.7500000000000       5.765066089911965E-005
   47.8000000000000       5.804301969476109E-005
   47.8500000000000       5.843044897366340E-005
   47.9000000000000       5.881288755890205E-005
   47.9500000000000       5.919099082989965E-005
   48.0000000000000       5.956456720202862E-005
   48.0500000000000       5.993281359286191E-005
   48.1000000000000       6.029542114502004E-005
   48.1500000000000       6.065179339866666E-005
   48.2000000000000       6.100083837408835E-005
   48.2500000000000       6.134133356997447E-005
   48.3000000000000       6.167161993139699E-005
   48.3500000000000       6.199010108625437E-005
   48.4000000000000       6.229554355288612E-005
   48.4500000000000       6.258697513447279E-005
   48.5000000000000       6.286361291853937E-005
   48.5500000000000       6.312454230510092E-005
   48.6000000000000       6.336896074781749E-005
   48.6500000000000       6.359637805988255E-005
   48.7000000000000       6.380674108158444E-005
   48.7500000000000       6.399885273867808E-005
   48.8000000000000       6.417187783937987E-005
   48.8500000000000       6.432443217524044E-005
   48.9000000000000       6.445479194134906E-005
   48.9500000000000       6.456141355812070E-005
   49.0000000000000       6.464245983975763E-005
   49.0500000000000       6.469624851339071E-005
   49.1000000000000       6.472097856973599E-005
   49.1500000000000       6.471542678023669E-005
   49.2000000000000       6.467825563101188E-005
   49.2500000000000       6.460811536810606E-005
   49.3000000000000       6.450321960541873E-005
   49.3500000000000       6.436273973952180E-005
   49.4000000000000       6.418616914796174E-005
   49.4500000000000       6.397264385444069E-005
   49.5000000000000       6.372147037506341E-005
   49.5500000000000       6.343245374508474E-005
   49.6000000000000       6.310516624952622E-005
   49.6500000000000       6.273963817318678E-005
   49.7000000000000       6.233498993910765E-005
   49.7500000000000       6.189008194097639E-005
   49.8000000000000       6.140458182907655E-005
   49.8500000000000       6.087871160129070E-005
   49.9000000000000       6.031270985930377E-005
   49.9500000000000       5.970689244942465E-005
   50.0000000000000       5.906155274973106E-005
   50.0500000000000       5.837706326373307E-005
   50.1000000000000       5.765295649430981E-005
   50.1500000000000       5.688865486179491E-005
   50.2000000000000       5.608364097271713E-005
   50.2500000000000       5.523787585309781E-005
   50.3000000000000       5.435156464231995E-005
   50.3500000000000       5.342462537427271E-005
   50.4000000000000       5.245730035684342E-005
   50.4500000000000       5.145012651500181E-005
   50.5000000000000       5.040376335987198E-005
   50.5500000000000       4.931878415095115E-005
   50.6000000000000       4.819581280778533E-005
   50.6500000000000       4.703573808858836E-005
   50.7000000000000       4.583924883207014E-005
   50.7500000000000       4.460670487633765E-005
   50.8000000000000       4.333933427147226E-005
   50.8500000000000       4.203945188050101E-005
   50.9000000000000       4.070939893485091E-005
   50.9500000000000       3.935116797803044E-005
   51.0000000000000       3.796646955512409E-005
   51.0500000000000       3.655725768915761E-005
   51.1000000000000       3.512493536247185E-005
   51.1500000000000       3.367129866432208E-005
   51.2000000000000       3.219831102378320E-005
   51.2500000000000       3.070768678609692E-005
   51.3000000000000       2.920135919582868E-005
   51.3500000000000       2.768049902846664E-005
   51.4000000000000       2.614721555692808E-005
   51.4500000000000       2.460390674271920E-005
   51.5000000000000       2.305196228238455E-005
   51.5500000000000       2.149365206413674E-005
   51.6000000000000       1.993062568012230E-005
   51.6500000000000       1.836492599759088E-005
   51.7000000000000       1.679873852693489E-005
   51.7500000000000       1.523348214690932E-005
   51.8000000000000       1.367061397630260E-005
   51.8500000000000       1.211177340907982E-005
   51.9000000000000       1.055809966311440E-005
   51.9500000000000       9.010700803626283E-006
   52.0000000000000       7.470165291975914E-006
   52.0500000000000       5.937222742398567E-006
   52.1000000000000       4.412630192109476E-006
   52.1500000000000       2.897396831820418E-006
   52.2000000000000       1.392387095227858E-006
   52.2500000000000      -1.018087528214243E-007
   52.3000000000000      -1.584686007586884E-006
   52.3500000000000      -3.056034906139353E-006
   52.4000000000000      -4.516184499983946E-006
   52.4500000000000      -5.965560923577293E-006
   52.5000000000000      -7.404971591756271E-006
   52.5500000000000      -8.834277941266179E-006
   52.6000000000000      -1.025340471450636E-005
   52.6500000000000      -1.166267581644935E-005
   52.7000000000000      -1.306249984131385E-005
   52.7500000000000      -1.445251492263131E-005
   52.8000000000000      -1.583231273132015E-005
   52.8500000000000      -1.720129693213864E-005
   52.9000000000000      -1.855869147471356E-005
   52.9500000000000      -1.990481489943740E-005
   53.0000000000000      -2.123911240636756E-005
   53.0500000000000      -2.256106476737794E-005
   53.1000000000000      -2.387056491831040E-005
   53.1500000000000      -2.516779556219459E-005
   53.2000000000000      -2.645265738641983E-005
   53.2500000000000      -2.772484751182725E-005
   53.3000000000000      -2.898468582828375E-005
   53.3500000000000      -3.023179505709118E-005
   53.4000000000000      -3.146532406396508E-005
   53.4500000000000      -3.268471106934720E-005
   53.5000000000000      -3.388922699813639E-005
   53.5500000000000      -3.507833423483824E-005
   53.6000000000000      -3.625166620877664E-005
   53.6500000000000      -3.740895149137023E-005
   53.7000000000000      -3.854962744586602E-005
   53.7500000000000      -3.967325078082748E-005
   53.8000000000000      -4.077953619216534E-005
   53.8500000000000      -4.186795880325095E-005
   53.9000000000000      -4.293792003739923E-005
   53.9500000000000      -4.398880725163550E-005
   54.0000000000000      -4.502010153746747E-005
   54.0500000000000      -4.603110026992621E-005
   54.1000000000000      -4.702120000659800E-005
   54.1500000000000      -4.799005039074740E-005
   54.2000000000000      -4.893699158847335E-005
   54.2500000000000      -4.986216832454567E-005
   54.3000000000000      -5.076649128393009E-005
   54.3500000000000      -5.165089583273612E-005
   54.4000000000000      -5.251616791608801E-005
   54.4500000000000      -5.336252947109758E-005
   54.5000000000000      -5.419043775700276E-005
   54.5500000000000      -5.500055698437095E-005
   54.6000000000000      -5.579359206393181E-005
   54.6500000000000      -5.657022252944743E-005
   54.7000000000000      -5.733097546061545E-005
   54.7500000000000      -5.807624377787418E-005
   54.8000000000000      -5.880652138155056E-005
   54.8500000000000      -5.952241583449537E-005
   54.9000000000000      -6.022440564971628E-005
   54.9500000000000      -6.091313126247722E-005
   55.0000000000000      -6.158900151482471E-005
   55.0500000000000      -6.225210160220432E-005
   55.1000000000000      -6.290251494530378E-005
   55.1500000000000      -6.354044834041342E-005
   55.2000000000000      -6.416578472794542E-005
   55.2500000000000      -6.477899368920436E-005
   55.3000000000000      -6.538038819227866E-005
   55.3500000000000      -6.596999911819579E-005
   55.4000000000000      -6.654745130719386E-005
   55.4500000000000      -6.711261579558776E-005
   55.5000000000000      -6.766560826970770E-005
   55.5500000000000      -6.820611733677053E-005
   55.6000000000000      -6.873377973436133E-005
   55.6500000000000      -6.924864235887081E-005
   55.7000000000000      -6.975007238087359E-005
   55.7500000000000      -7.023762340712816E-005
   55.8000000000000      -7.071146763716928E-005
   55.8500000000000      -7.117139611973567E-005
   55.9000000000000      -7.161707273118265E-005
   55.9500000000000      -7.204851099959823E-005
   56.0000000000000      -7.246563382895971E-005
   56.0500000000000      -7.286755980825453E-005
   56.1000000000000      -7.325415543436746E-005
   56.1500000000000      -7.362531423178377E-005
   56.2000000000000      -7.398144562554528E-005
   56.2500000000000      -7.432249755665897E-005
   56.3000000000000      -7.464794653106673E-005
   56.3500000000000      -7.495689147265927E-005
   56.4000000000000      -7.524870091016543E-005
   56.4500000000000      -7.552253339855418E-005
   56.5000000000000      -7.577772548598509E-005
   56.5500000000000      -7.601416276227827E-005
   56.6000000000000      -7.623115056648142E-005
   56.6500000000000      -7.642823239274236E-005
   56.7000000000000      -7.660543069806139E-005
   56.7500000000000      -7.676298368221529E-005
   56.8000000000000      -7.690135063534093E-005
   56.8500000000000      -7.702050683313334E-005
   56.9000000000000      -7.711993032701785E-005
   56.9500000000000      -7.719910541141400E-005
   57.0000000000000      -7.725818374702809E-005
   57.0500000000000      -7.729748620522893E-005
   57.1000000000000      -7.731723204616285E-005
   57.1500000000000      -7.731769036284097E-005
   57.2000000000000      -7.729834423445883E-005
   57.2500000000000      -7.725867974626894E-005
   57.3000000000000      -7.719837356447944E-005
   57.3500000000000      -7.711735727977659E-005
   57.4000000000000      -7.701621226257215E-005
   57.4500000000000      -7.689540480153580E-005
   57.5000000000000      -7.675493589552519E-005
   57.5500000000000      -7.659467715164763E-005
   57.6000000000000      -7.641463936439512E-005
   57.6500000000000      -7.621455505003003E-005
   57.7000000000000      -7.599386852436925E-005
   57.7500000000000      -7.575284555968340E-005
   57.8000000000000      -7.549156985372343E-005
   57.8500000000000      -7.521032740945360E-005
   57.9000000000000      -7.490932063547585E-005
   57.9500000000000      -7.458886000664303E-005
   58.0000000000000      -7.424900895570261E-005
   58.0500000000000      -7.389076431782790E-005
   58.1000000000000      -7.351470543155349E-005
   58.1500000000000      -7.312133663765390E-005
   58.2000000000000      -7.271094557094374E-005
   58.2500000000000      -7.228468035544195E-005
   58.3000000000000      -7.184317752234976E-005
   58.3500000000000      -7.138701157171579E-005
   58.4000000000000      -7.091707352822318E-005
   58.4500000000000      -7.043352842013474E-005
   58.5000000000000      -6.993615754775321E-005
   58.5500000000000      -6.942515322637897E-005
   58.6000000000000      -6.890004292139849E-005
   58.6500000000000      -6.836050217188229E-005
   58.7000000000000      -6.780586704282364E-005
   58.7500000000000      -6.723535595542337E-005
   58.8000000000000      -6.664830606492319E-005
   58.8500000000000      -6.604307823638840E-005
   58.9000000000000      -6.541893874385547E-005
   58.9500000000000      -6.477505034257661E-005
   59.0000000000000      -6.410985399553942E-005
   59.0500000000000      -6.342220932498315E-005
   59.1000000000000      -6.271128783061767E-005
   59.1500000000000      -6.197703342699448E-005
   59.2000000000000      -6.121962880045030E-005
   59.2500000000000      -6.043952568740921E-005
   59.3000000000000      -5.963750935466422E-005
   59.3500000000000      -5.881454673651132E-005
   59.4000000000000      -5.797078034973575E-005
   59.4500000000000      -5.710639886426415E-005
   59.5000000000000      -5.622222988855302E-005
   59.5500000000000      -5.531914181354079E-005
   59.6000000000000      -5.439721837299062E-005
   59.6500000000000      -5.345690463450328E-005
   59.7000000000000      -5.249895494541319E-005
   59.7500000000000      -5.152392159128315E-005
   59.8000000000000      -5.053303545924753E-005
   59.8500000000000      -4.952758526722597E-005
   59.9000000000000      -4.850878691338149E-005
   59.9500000000000      -4.747817443431872E-005
   60.0000000000000      -4.643689338665308E-005
   60.0500000000000      -4.538611179837654E-005
   60.1000000000000      -4.432688652575401E-005
   60.1500000000000      -4.326006487715864E-005
   60.2000000000000      -4.218622535964892E-005
   60.2500000000000      -4.110554635130898E-005
   60.3000000000000      -4.001837321385369E-005
   60.3500000000000      -3.892557508738973E-005
   60.4000000000000      -3.782776453115348E-005
   60.4500000000000      -3.672558992774042E-005
   60.5000000000000      -3.561919444906509E-005
   60.5500000000000      -3.450911311183854E-005
   60.6000000000000      -3.339535711927756E-005
   60.6500000000000      -3.227749712939799E-005
   60.7000000000000      -3.115590153197893E-005
   60.7500000000000      -3.003146006442128E-005
   60.8000000000000      -2.890441852649672E-005
   60.8500000000000      -2.777502392009003E-005
   60.9000000000000      -2.664385794981734E-005
   60.9500000000000      -2.551073412712969E-005
   61.0000000000000      -2.437603086512828E-005
   61.0500000000000      -2.324038588820131E-005
   61.1000000000000      -2.210437976003993E-005
   61.1500000000000      -2.096839069190429E-005
   61.2000000000000      -1.983322172486200E-005
   61.2500000000000      -1.869909616809631E-005
   61.3000000000000      -1.756631844247896E-005
   61.3500000000000      -1.643505526747609E-005
   61.4000000000000      -1.530612227439523E-005
   61.4500000000000      -1.418005300791470E-005
   61.5000000000000      -1.305732917466741E-005
   61.5500000000000      -1.193860951236123E-005
   61.6000000000000      -1.082411853590943E-005
   61.6500000000000      -9.714445800531187E-006
   61.7000000000000      -8.610066032774894E-006
   61.7500000000000      -7.511373074068479E-006
   61.8000000000000      -6.419107037735690E-006
   61.8500000000000      -5.334298907339961E-006
   61.9000000000000      -4.257572406518480E-006
   61.9500000000000      -3.189835923577635E-006
   62.0000000000000      -2.131183808611215E-006
   62.0500000000000      -1.081994725577496E-006
   62.1000000000000      -4.279090064638667E-008
   62.1500000000000       9.858637176552987E-007
   62.2000000000000       2.003349239622903E-006
   62.2500000000000       3.008455347624041E-006
   62.3000000000000       4.000204787228450E-006
   62.3500000000000       4.976578257052598E-006
   62.4000000000000       5.936409230587232E-006
   62.4500000000000       6.878846886106132E-006
   62.5000000000000       7.803178980019903E-006
   62.5500000000000       8.709059979411031E-006
   62.6000000000000       9.596872215006706E-006
   62.6500000000000       1.046615686666841E-005
   62.7000000000000       1.131645113945628E-005
   62.7500000000000       1.214770530384013E-005
   62.8000000000000       1.295983535400787E-005
   62.8500000000000       1.375267427808291E-005
   62.9000000000000       1.452554494072181E-005
   62.9500000000000       1.527833375085031E-005
   63.0000000000000       1.601111421278770E-005
   63.0500000000000       1.672395759859628E-005
   63.1000000000000       1.741721240524582E-005
   63.1500000000000       1.809131791178322E-005
   63.2000000000000       1.874646372160399E-005
   63.2500000000000       1.938328444648771E-005
   63.3000000000000       2.000206451211626E-005
   63.3500000000000       2.060286440775057E-005
   63.4000000000000       2.118584930808343E-005
   63.4500000000000       2.175111632139825E-005
   63.5000000000000       2.229895921597352E-005
   63.5500000000000       2.282924045918165E-005
   63.6000000000000       2.334215671625634E-005
   63.6500000000000       2.383816862406814E-005
   63.7000000000000       2.431719016887236E-005
   63.7500000000000       2.477948932065000E-005
   63.8000000000000       2.522519536007217E-005
   63.8500000000000       2.565478519025785E-005
   63.9000000000000       2.606820545966088E-005
   63.9500000000000       2.646530166030898E-005
   64.0000000000000       2.684638079249182E-005
   64.0500000000000       2.721221906095952E-005
   64.1000000000000       2.756361824092759E-005
   64.1500000000000       2.790092395283318E-005
   64.2000000000000       2.822480805515991E-005
   64.2500000000000       2.853572352873603E-005
   64.3000000000000       2.883416230135239E-005
   64.3500000000000       2.912084084014261E-005
   64.4000000000000       2.939652725030931E-005
   64.4500000000000       2.966159338828848E-005
   64.5000000000000       2.991622533845607E-005
   64.5500000000000       3.016131879026559E-005
   64.6000000000000       3.039780712759345E-005
   64.6500000000000       3.062654644096162E-005
   64.7000000000000       3.084880242482404E-005
   64.7500000000000       3.106559392481977E-005
   64.8000000000000       3.127772072015766E-005
   64.8500000000000       3.148597959521191E-005
   64.9000000000000       3.169067223708322E-005
   64.9500000000000       3.189267983205901E-005
   65.0000000000000       3.209202218410551E-005
   65.0500000000000       3.228834952365697E-005
   65.1000000000000       3.248196751186625E-005
   65.1500000000000       3.267317400683093E-005
   65.2000000000000       3.286221133089238E-005
   65.2500000000000       3.304892405108077E-005
   65.3000000000000       3.323355797024499E-005
   65.3500000000000       3.341638669063248E-005
   65.4000000000000       3.359811430910797E-005
   65.4500000000000       3.377907415123434E-005
   65.5000000000000       3.395938774972348E-005
   65.5500000000000       3.413883056652902E-005
   65.6000000000000       3.431764453417923E-005
   65.6500000000000       3.449568705346553E-005
   65.7000000000000       3.467342259666970E-005
   65.7500000000000       3.485146203799002E-005
   65.8000000000000       3.502984585933711E-005
   65.8500000000000       3.520833496835934E-005
   65.9000000000000       3.538616979525427E-005
   65.9500000000000       3.556212284588553E-005
   66.0000000000000       3.573505814410684E-005
   66.0500000000000       3.590437238303479E-005
   66.1000000000000       3.606966562180788E-005
   66.1500000000000       3.623088216071806E-005
   66.2000000000000       3.638795474897868E-005
   66.2500000000000       3.654084677114046E-005
   66.3000000000000       3.668962763296425E-005
   66.3500000000000       3.683411126906151E-005
   66.4000000000000       3.697387672109534E-005
   66.4500000000000       3.710900157681607E-005
   66.5000000000000       3.723905785815218E-005
   66.5500000000000       3.736391455225084E-005
   66.6000000000000       3.748311088910800E-005
   66.6500000000000       3.759648496971160E-005
   66.7000000000000       3.770381436955228E-005
   66.7500000000000       3.780487799531878E-005
   66.8000000000000       3.789927512905196E-005
   66.8500000000000       3.798710031068252E-005
   66.9000000000000       3.806870051860941E-005
   66.9500000000000       3.814334828163549E-005
   67.0000000000000       3.821059814865529E-005
   67.0500000000000       3.827038312962245E-005
   67.1000000000000       3.832270251700898E-005
   67.1500000000000       3.836775385370842E-005
   67.2000000000000       3.840511875400269E-005
   67.2500000000000       3.843463201030397E-005
   67.3000000000000       3.845628665031663E-005
   67.3500000000000       3.846980324100706E-005
   67.4000000000000       3.847500730435521E-005
   67.4500000000000       3.847160584692282E-005
   67.5000000000000       3.845874731504308E-005
   67.5500000000000       3.843638917813073E-005
   67.6000000000000       3.840428415774588E-005
   67.6500000000000       3.836182152522648E-005
   67.7000000000000       3.830851337373304E-005
   67.7500000000000       3.824325313184463E-005
   67.8000000000000       3.816471774538554E-005
   67.8500000000000       3.807131908947168E-005
   67.9000000000000       3.796167651204146E-005
   67.9500000000000       3.783507630118884E-005
   68.0000000000000       3.769066772401596E-005
   68.0500000000000       3.752777669024395E-005
   68.1000000000000       3.734635569911160E-005
   68.1500000000000       3.714645790380343E-005
   68.2000000000000       3.692785983908330E-005
   68.2500000000000       3.669088743014548E-005
   68.3000000000000       3.643576899460441E-005
   68.3500000000000       3.616245541060268E-005
   68.4000000000000       3.587090041306707E-005
   68.4500000000000       3.556064610253019E-005
   68.5000000000000       3.523186610502964E-005
   68.5500000000000       3.488490539059054E-005
   68.6000000000000       3.451991625693498E-005
   68.6500000000000       3.413761999967068E-005
   68.7000000000000       3.373897984975084E-005
   68.7500000000000       3.332492934274543E-005
   68.8000000000000       3.289646618808514E-005
   68.8500000000000       3.245468518410766E-005
   68.9000000000000       3.200089604895950E-005
   68.9500000000000       3.153586314741109E-005
   69.0000000000000       3.106016977501428E-005
   69.0500000000000       3.057434615804278E-005
   69.1000000000000       3.007903289122627E-005
   69.1500000000000       2.957476180484168E-005
   69.2000000000000       2.906239658414361E-005
   69.2500000000000       2.854250675374042E-005
   69.3000000000000       2.801582062414882E-005
   69.3500000000000       2.748302529092495E-005
   69.4000000000000       2.694489615488596E-005
   69.4500000000000       2.640179326049457E-005
   69.5000000000000       2.585369971399761E-005
   69.5500000000000       2.530089700498678E-005
   69.6000000000000       2.474341675940837E-005
   69.6500000000000       2.418108413379947E-005
   69.7000000000000       2.361398031530962E-005
   69.7500000000000       2.304234723066528E-005
   69.8000000000000       2.246667305452373E-005
   69.8500000000000       2.188643435853162E-005
   69.9000000000000       2.130096742612884E-005
   69.9500000000000       2.070910119047744E-005
   70.0000000000000       2.010984360295211E-005
   70.0500000000000       1.950255364505631E-005
   70.1000000000000       1.888660882629870E-005
   70.1500000000000       1.826225614227187E-005
   70.2000000000000       1.762963315389128E-005
   70.2500000000000       1.698848148092846E-005
   70.3000000000000       1.633819672889905E-005
   70.3500000000000       1.567832721245310E-005
   70.4000000000000       1.500875659916480E-005
   70.4500000000000       1.432930113706976E-005
   70.5000000000000       1.363966684660424E-005
   70.5500000000000       1.293937340850395E-005
   70.6000000000000       1.222785131130991E-005
   70.6500000000000       1.150423689934630E-005
   70.7000000000000       1.076762996746875E-005
   70.7500000000000       1.001744804382370E-005
   70.8000000000000       9.253041841051500E-006
   70.8500000000000       8.474313848884265E-006
   70.9000000000000       7.681298015930413E-006
   70.9500000000000       6.874306871207935E-006
   71.0000000000000       6.054002229527008E-006
   71.0500000000000       5.221153502992875E-006
   71.1000000000000       4.376744550006871E-006
   71.1500000000000       3.521649701210814E-006
   71.2000000000000       2.656415741005832E-006
   71.2500000000000       1.781252092266008E-006
   71.3000000000000       8.966203381874502E-007
   71.3500000000000       2.338847561402955E-009
   71.4000000000000      -9.014318860604213E-007
   71.4500000000000      -1.814554898377367E-006
   71.5000000000000      -2.736394238544746E-006
   71.5500000000000      -3.666505791495293E-006
   71.6000000000000      -4.604704515625610E-006
   71.6500000000000      -5.551216905809777E-006
   71.7000000000000      -6.506059042625002E-006
   71.7500000000000      -7.469153229749933E-006
   71.8000000000000      -8.440724539493044E-006
   71.8500000000000      -9.421042901776449E-006
   71.9000000000000      -1.041031159522001E-005
   71.9500000000000      -1.140921686581469E-005
   72.0000000000000      -1.241812318184016E-005
   72.0500000000000      -1.343765279703898E-005
   72.1000000000000      -1.446850276478456E-005
   72.1500000000000      -1.551154044764658E-005
   72.2000000000000      -1.656759621663563E-005
   72.2500000000000      -1.763760253083187E-005
   72.3000000000000      -1.872177176104619E-005
   72.3500000000000      -1.981967073869382E-005
   72.4000000000000      -2.093045638465503E-005
   72.4500000000000      -2.205370509329236E-005
   72.5000000000000      -2.318810556417366E-005
   72.5500000000000      -2.433209564793182E-005
   72.6000000000000      -2.548471096431709E-005
   72.6500000000000      -2.664501428469734E-005
   72.7000000000000      -2.781243134866943E-005
   72.7500000000000      -2.898650309657264E-005
   72.8000000000000      -3.016611131084645E-005
   72.8500000000000      -3.134994417608511E-005
   72.9000000000000      -3.253657417565931E-005
   72.9500000000000      -3.372509310969433E-005
   73.0000000000000      -3.491389993111288E-005
   73.0500000000000      -3.610139327257777E-005
   73.1000000000000      -3.728695345001459E-005
   73.1500000000000      -3.846951279617597E-005
   73.2000000000000      -3.964853879491347E-005
   73.2500000000000      -4.082376409590881E-005
   73.3000000000000      -4.199492740745275E-005
   73.3500000000000      -4.316187107537602E-005
   73.4000000000000      -4.432426146385711E-005
   73.4500000000000      -4.548183772020533E-005
   73.5000000000000      -4.663512136204202E-005
   73.5500000000000      -4.778474276951343E-005
   73.6000000000000      -4.893146780208321E-005
   73.6500000000000      -5.007547343465318E-005
   73.7000000000000      -5.121724269694749E-005
   73.7500000000000      -5.235613647805079E-005
   73.8000000000000      -5.349193315947511E-005
   73.8500000000000      -5.462426501308531E-005
   73.9000000000000      -5.575262219484425E-005
   73.9500000000000      -5.687606751387767E-005
   74.0000000000000      -5.799352121163605E-005
   74.0500000000000      -5.910469168857766E-005
   74.1000000000000      -6.020906658625336E-005
   74.1500000000000      -6.130644552654656E-005
   74.2000000000000      -6.239675918172583E-005
   74.2500000000000      -6.348032673772673E-005
   74.3000000000000      -6.455777483904361E-005
   74.3500000000000      -6.562976489272731E-005
   74.4000000000000      -6.669674046351104E-005
   74.4500000000000      -6.775934958628703E-005
   74.5000000000000      -6.881835045810769E-005
   74.5500000000000      -6.987417268411945E-005
   74.6000000000000      -7.092779390627399E-005
   74.6500000000000      -7.198010802791371E-005
   74.7000000000000      -7.303132600938610E-005
   74.7500000000000      -7.408133134778550E-005
   74.8000000000000      -7.512981787850732E-005
   74.8500000000000      -7.617681536490494E-005
   74.9000000000000      -7.722125975111694E-005
   74.9500000000000      -7.826224820172606E-005
   75.0000000000000      -7.929908669356089E-005


==> anc/fig8_midpoint_/taum1/correlation_taum1/dt0.05_heuncorr_taum1_T0.4.dat <==
  5.000000000000000E-002  1.286764406451811E-002
  0.100000000000000       1.285703475764633E-002
  0.150000000000000       1.283982848242989E-002
  0.200000000000000       1.281637017206830E-002
  0.250000000000000       1.278699323886759E-002
  0.300000000000000       1.275201954663456E-002
  0.350000000000000       1.271175903933293E-002
  0.400000000000000       1.266651088074829E-002
  0.450000000000000       1.261656279876128E-002
  0.500000000000000       1.256219122232805E-002
  0.550000000000000       1.250366147598627E-002
  0.600000000000000       1.244122869990718E-002
  0.650000000000000       1.237513815503054E-002
  0.700000000000000       1.230562427855020E-002
  0.750000000000000       1.223291113758420E-002
  0.800000000000000       1.215721352261525E-002
  0.850000000000000       1.207873672299261E-002
  0.900000000000000       1.199767667519983E-002
  0.950000000000000       1.191422014862424E-002
   1.00000000000000       1.182854559863957E-002
   1.05000000000000       1.174082272353889E-002
   1.10000000000000       1.165121343368103E-002
   1.15000000000000       1.155987243868927E-002
   1.20000000000000       1.146694680904187E-002
   1.25000000000000       1.137257588901049E-002
   1.30000000000000       1.127689181110446E-002
   1.35000000000000       1.118002059383643E-002
   1.40000000000000       1.108208179150625E-002
   1.45000000000000       1.098318853943432E-002
   1.50000000000000       1.088344788941780E-002
   1.55000000000000       1.078296145508792E-002
   1.60000000000000       1.068182602603342E-002
   1.65000000000000       1.058013285960755E-002
   1.70000000000000       1.047796856752906E-002
   1.75000000000000       1.037541492369901E-002
   1.80000000000000       1.027254885206066E-002
   1.85000000000000       1.016944330919479E-002
   1.90000000000000       1.006616781172561E-002
   1.95000000000000       9.962789337113025E-003
   2.00000000000000       9.859370573318598E-003
   2.05000000000000       9.755970592369627E-003
   2.10000000000000       9.652644880660753E-003
   2.15000000000000       9.549446301638446E-003
   2.20000000000000       9.446424518371374E-003
   2.25000000000000       9.343627044655755E-003
   2.30000000000000       9.241099019328566E-003
   2.35000000000000       9.138882952441623E-003
   2.40000000000000       9.037019594381721E-003
   2.45000000000000       8.935547121086974E-003
   2.50000000000000       8.834501073772120E-003
   2.55000000000000       8.733914690782763E-003
   2.60000000000000       8.633818535287245E-003
   2.65000000000000       8.534241283892494E-003
   2.70000000000000       8.435209819741897E-003
   2.75000000000000       8.336748897815372E-003
   2.80000000000000       8.238881612935520E-003
   2.85000000000000       8.141629495535209E-003
   2.90000000000000       8.045012601928468E-003
   2.95000000000000       7.949049756933490E-003
   3.00000000000000       7.853757971600648E-003
   3.05000000000000       7.759153093030776E-003
   3.10000000000000       7.665249436004550E-003
   3.15000000000000       7.572060129567856E-003
   3.20000000000000       7.479596904399519E-003
   3.25000000000000       7.387870363867650E-003
   3.30000000000000       7.296890235783991E-003
   3.35000000000000       7.206665531454004E-003
   3.40000000000000       7.117204603444980E-003
   3.45000000000000       7.028515527611845E-003
   3.50000000000000       6.940605444792991E-003
   3.55000000000000       6.853481520557107E-003
   3.60000000000000       6.767149715173078E-003
   3.65000000000000       6.681614390093777E-003
   3.70000000000000       6.596879502204598E-003
   3.75000000000000       6.512948230657978E-003
   3.80000000000000       6.429823164910436E-003
   3.85000000000000       6.347506072959231E-003
   3.90000000000000       6.265998548399755E-003
   3.95000000000000       6.185301098467252E-003
   4.00000000000000       6.105414215584505E-003
   4.05000000000000       6.026337703650622E-003
   4.10000000000000       5.948070996467133E-003
   4.15000000000000       5.870613327530959E-003
   4.20000000000000       5.793963379536273E-003
   4.25000000000000       5.718119801328913E-003
   4.30000000000000       5.643081190959738E-003
   4.35000000000000       5.568845461175043E-003
   4.40000000000000       5.495409562210527E-003
   4.45000000000000       5.422770110377427E-003
   4.50000000000000       5.350923881092623E-003
   4.55000000000000       5.279868235346874E-003
   4.60000000000000       5.209599536896314E-003
   4.65000000000000       5.140114352218311E-003
   4.70000000000000       5.071408998522073E-003
   4.75000000000000       5.003480192412954E-003
   4.80000000000000       4.936324372601543E-003
   4.85000000000000       4.869938217605597E-003
   4.90000000000000       4.804318272587045E-003
   4.95000000000000       4.739460119883021E-003
   5.00000000000000       4.675359801120334E-003
   5.05000000000000       4.612012381896044E-003
   5.10000000000000       4.549412709320390E-003
   5.15000000000000       4.487556324031817E-003
   5.20000000000000       4.426438685858027E-003
   5.25000000000000       4.366055989662214E-003
   5.30000000000000       4.306404128263307E-003
   5.35000000000000       4.247478771102499E-003
   5.40000000000000       4.189275180231162E-003
   5.45000000000000       4.131788739028895E-003
   5.50000000000000       4.075014705747990E-003
   5.55000000000000       4.018948111199017E-003
   5.60000000000000       3.963583848083377E-003
   5.65000000000000       3.908917055177544E-003
   5.70000000000000       3.854942509101467E-003
   5.75000000000000       3.801655176214524E-003
   5.80000000000000       3.749050275864823E-003
   5.85000000000000       3.697122916844879E-003
   5.90000000000000       3.645867678239220E-003
   5.95000000000000       3.595279201920397E-003
   6.00000000000000       3.545351551710776E-003
   6.05000000000000       3.496077996890770E-003
   6.10000000000000       3.447451546534946E-003
   6.15000000000000       3.399464927591476E-003
   6.20000000000000       3.352111021283158E-003
   6.25000000000000       3.305381833633052E-003
   6.30000000000000       3.259268640915769E-003
   6.35000000000000       3.213763584789168E-003
   6.40000000000000       3.168858784720341E-003
   6.45000000000000       3.124546439104451E-003
   6.50000000000000       3.080819101878389E-003
   6.55000000000000       3.037669378735505E-003
   6.60000000000000       2.995089880851373E-003
   6.65000000000000       2.953073058569639E-003
   6.70000000000000       2.911612113323123E-003
   6.75000000000000       2.870700722731676E-003
   6.80000000000000       2.830332738412398E-003
   6.85000000000000       2.790502418623183E-003
   6.90000000000000       2.751203887711583E-003
   6.95000000000000       2.712430775959826E-003
   7.00000000000000       2.674177146287968E-003
   7.05000000000000       2.636437286393678E-003
   7.10000000000000       2.599205199212287E-003
   7.15000000000000       2.562475004604692E-003
   7.20000000000000       2.526241228046476E-003
   7.25000000000000       2.490498217095006E-003
   7.30000000000000       2.455240166556147E-003
   7.35000000000000       2.420461247209530E-003
   7.40000000000000       2.386155882391674E-003
   7.45000000000000       2.352318811452227E-003
   7.50000000000000       2.318944558914752E-003
   7.55000000000000       2.286027782735764E-003
   7.60000000000000       2.253562820305867E-003
   7.65000000000000       2.221543853473564E-003
   7.70000000000000       2.189964648609429E-003
   7.75000000000000       2.158819047665890E-003
   7.80000000000000       2.128101357715542E-003
   7.85000000000000       2.097806493542602E-003
   7.90000000000000       2.067929367556096E-003
   7.95000000000000       2.038464113795464E-003
   8.00000000000000       2.009405288382640E-003
   8.05000000000000       1.980746398759920E-003
   8.10000000000000       1.952481335909452E-003
   8.15000000000000       1.924603806204520E-003
   8.20000000000000       1.897107699099024E-003
   8.25000000000000       1.869986023754536E-003
   8.30000000000000       1.843233014460427E-003
   8.35000000000000       1.816843150927105E-003
   8.40000000000000       1.790811741215567E-003
   8.45000000000000       1.765133842349410E-003
   8.50000000000000       1.739804372872178E-003
   8.55000000000000       1.714818742446057E-003
   8.60000000000000       1.690171557913251E-003
   8.65000000000000       1.665857979464439E-003
   8.70000000000000       1.641873141128780E-003
   8.75000000000000       1.618212189123202E-003
   8.80000000000000       1.594870343906613E-003
   8.85000000000000       1.571843050067270E-003
   8.90000000000000       1.549126083380987E-003
   8.95000000000000       1.526714815001375E-003
   9.00000000000000       1.504604615789845E-003
   9.05000000000000       1.482790968730743E-003
   9.10000000000000       1.461269849935725E-003
   9.15000000000000       1.440036860899465E-003
   9.20000000000000       1.419087661490487E-003
   9.25000000000000       1.398417778705260E-003
   9.30000000000000       1.378022326799130E-003
   9.35000000000000       1.357896977477379E-003
   9.40000000000000       1.338037408578861E-003
   9.45000000000000       1.318439719464602E-003
   9.50000000000000       1.299100398459007E-003
   9.55000000000000       1.280016356533002E-003
   9.60000000000000       1.261184235278407E-003
   9.65000000000000       1.242600870046127E-003
   9.70000000000000       1.224263528128286E-003
   9.75000000000000       1.206169573129771E-003
   9.80000000000000       1.188316994800180E-003
   9.85000000000000       1.170703564979136E-003
   9.90000000000000       1.153326869562563E-003
   9.95000000000000       1.136184116845774E-003
   10.0000000000000       1.119272157345368E-003
   10.0500000000000       1.102587223489716E-003
   10.1000000000000       1.086125914600792E-003
   10.1500000000000       1.069885410060371E-003
   10.2000000000000       1.053863279422117E-003
   10.2500000000000       1.038057110214640E-003
   10.3000000000000       1.022464144899311E-003
   10.3500000000000       1.007081696287232E-003
   10.4000000000000       9.919074009363117E-004
   10.4500000000000       9.769389760729166E-004
   10.5000000000000       9.621744726802395E-004
   10.5500000000000       9.476121271049049E-004
   10.6000000000000       9.332499784641947E-004
   10.6500000000000       9.190863025620641E-004
   10.7000000000000       9.051187307718254E-004
   10.7500000000000       8.913452115296921E-004
   10.8000000000000       8.777630206526660E-004
   10.8500000000000       8.643684931784892E-004
   10.9000000000000       8.511586935166014E-004
   10.9500000000000       8.381304539038491E-004
   11.0000000000000       8.252810703023167E-004
   11.0500000000000       8.126081009162305E-004
   11.1000000000000       8.001092774425542E-004
   11.1500000000000       7.877825415629812E-004
   11.2000000000000       7.756258491894930E-004
   11.2500000000000       7.636376225609355E-004
   11.3000000000000       7.518165126259120E-004
   11.3500000000000       7.401607997822084E-004
   11.4000000000000       7.286689031664001E-004
   11.4500000000000       7.173386611426767E-004
   11.5000000000000       7.061683770055046E-004
   11.5500000000000       6.951555049459848E-004
   11.6000000000000       6.842979830213149E-004
   11.6500000000000       6.735937180830433E-004
   11.7000000000000       6.630402805608853E-004
   11.7500000000000       6.526350369571317E-004
   11.8000000000000       6.423759848353283E-004
   11.8500000000000       6.322613592893059E-004
   11.9000000000000       6.222886225865856E-004
   11.9500000000000       6.124557177317275E-004
   12.0000000000000       6.027604746258184E-004
   12.0500000000000       5.932009590393500E-004
   12.1000000000000       5.837751081800959E-004
   12.1500000000000       5.744814808881798E-004
   12.2000000000000       5.653182517638085E-004
   12.2500000000000       5.562839831476325E-004
   12.3000000000000       5.473769172364256E-004
   12.3500000000000       5.385942717290730E-004
   12.4000000000000       5.299339806282974E-004
   12.4500000000000       5.213942805724091E-004
   12.5000000000000       5.129729310947211E-004
   12.5500000000000       5.046684568802956E-004
   12.6000000000000       4.964790437654780E-004
   12.6500000000000       4.884032640923928E-004
   12.7000000000000       4.804398791898108E-004
   12.7500000000000       4.725874792776849E-004
   12.8000000000000       4.648444139490344E-004
   12.8500000000000       4.572089555319290E-004
   12.9000000000000       4.496790590991245E-004
   12.9500000000000       4.422523311799754E-004
   13.0000000000000       4.349266527775594E-004
   13.0500000000000       4.277003652657714E-004
   13.1000000000000       4.205718093994443E-004
   13.1500000000000       4.135387738441815E-004
   13.2000000000000       4.065990735476482E-004
   13.2500000000000       3.997506042436216E-004
   13.3000000000000       3.929913479836725E-004
   13.3500000000000       3.863199759009632E-004
   13.4000000000000       3.797344180938639E-004
   13.4500000000000       3.732322705741524E-004
   13.5000000000000       3.668110493160774E-004
   13.5500000000000       3.604687462228776E-004
   13.6000000000000       3.542033869116471E-004
   13.6500000000000       3.480136631492041E-004
   13.7000000000000       3.418981683694114E-004
   13.7500000000000       3.358558416320982E-004
   13.8000000000000       3.298848306635780E-004
   13.8500000000000       3.239836915831555E-004
   13.9000000000000       3.181515906747788E-004
   13.9500000000000       3.123873172701722E-004
   14.0000000000000       3.066894342534042E-004
   14.0500000000000       3.010565228284452E-004
   14.1000000000000       2.954872560960750E-004
   14.1500000000000       2.899807439769623E-004
   14.2000000000000       2.845361590996875E-004
   14.2500000000000       2.791527519727532E-004
   14.3000000000000       2.738297727104821E-004
   14.3500000000000       2.685659163111339E-004
   14.4000000000000       2.633597696763667E-004
   14.4500000000000       2.582101859906362E-004
   14.5000000000000       2.531159850895125E-004
   14.5500000000000       2.480761772473127E-004
   14.6000000000000       2.430906386051231E-004
   14.6500000000000       2.381594214318479E-004
   14.7000000000000       2.332818872253983E-004
   14.7500000000000       2.284575502533568E-004
   14.8000000000000       2.236857792449378E-004
   14.8500000000000       2.189654609875847E-004
   14.9000000000000       2.142961959778689E-004
   14.9500000000000       2.096779005653653E-004
   15.0000000000000       2.051102599895506E-004
   15.0500000000000       2.005929704447459E-004
   15.1000000000000       1.961257222247502E-004
   15.1500000000000       1.917082899429983E-004
   15.2000000000000       1.873401171482752E-004
   15.2500000000000       1.830205975892622E-004
   15.3000000000000       1.787487930967087E-004
   15.3500000000000       1.745235108184666E-004
   15.4000000000000       1.703437144025756E-004
   15.4500000000000       1.662090113845946E-004
   15.5000000000000       1.621188940325384E-004
   15.5500000000000       1.580735086104527E-004
   15.6000000000000       1.540723440281384E-004
   15.6500000000000       1.501155166444434E-004
   15.7000000000000       1.462030824960862E-004
   15.7500000000000       1.423346435737273E-004
   15.8000000000000       1.385097081357471E-004
   15.8500000000000       1.347279941149886E-004
   15.9000000000000       1.309892332331115E-004
   15.9500000000000       1.272930788987787E-004
   16.0000000000000       1.236391166475886E-004
   16.0500000000000       1.200267473115419E-004
   16.1000000000000       1.164556120814338E-004
   16.1500000000000       1.129250301169473E-004
   16.2000000000000       1.094352141493723E-004
   16.2500000000000       1.059858972284181E-004
   16.3000000000000       1.025765135956282E-004
   16.3500000000000       9.920711699572482E-005
   16.4000000000000       9.587759447997103E-005
   16.4500000000000       9.258789988741323E-005
   16.5000000000000       8.933840184984573E-005
   16.5500000000000       8.612930891521539E-005
   16.6000000000000       8.296117320618797E-005
   16.6500000000000       7.983465303766621E-005
   16.7000000000000       7.675080063606120E-005
   16.7500000000000       7.370994317824739E-005
   16.8000000000000       7.071273721412485E-005
   16.8500000000000       6.775963116167972E-005
   16.9000000000000       6.485074884866913E-005
   16.9500000000000       6.198650244967376E-005
   17.0000000000000       5.916758939773628E-005
   17.0500000000000       5.639379699084438E-005
   17.1000000000000       5.366527070114743E-005
   17.1500000000000       5.098222572683748E-005
   17.2000000000000       4.834439975134931E-005
   17.2500000000000       4.575103191456125E-005
   17.3000000000000       4.320218585486153E-005
   17.3500000000000       4.069820671008911E-005
   17.4000000000000       3.823973385972610E-005
   17.4500000000000       3.582650795483017E-005
   17.5000000000000       3.345835781036587E-005
   17.5500000000000       3.113480172129318E-005
   17.6000000000000       2.885481616800641E-005
   17.6500000000000       2.661771158767177E-005
   17.7000000000000       2.442288137801913E-005
   17.7500000000000       2.226953032694205E-005
   17.8000000000000       2.015659593029579E-005
   17.8500000000000       1.808301357759574E-005
   17.9000000000000       1.604672338749521E-005
   17.9500000000000       1.404580926143728E-005
   18.0000000000000       1.207809399274407E-005
   18.0500000000000       1.014174610614166E-005
   18.1000000000000       8.235075042907316E-006
   18.1500000000000       6.356450818549014E-006
   18.2000000000000       4.503683719509796E-006
   18.2500000000000       2.674719060197001E-006
   18.3000000000000       8.678919414037422E-007
   18.3500000000000      -9.182396295819955E-007
   18.4000000000000      -2.684579755548188E-006
   18.4500000000000      -4.431626743320791E-006
   18.5000000000000      -6.160468496806148E-006
   18.5500000000000      -7.871823340620884E-006
   18.6000000000000      -9.565944200118327E-006
   18.6500000000000      -1.124330288853149E-005
   18.7000000000000      -1.290408797558616E-005
   18.7500000000000      -1.454868711552272E-005
   18.8000000000000      -1.617744393468850E-005
   18.8500000000000      -1.779008188858895E-005
   18.9000000000000      -1.938571379914805E-005
   18.9500000000000      -2.096321701631774E-005
   19.0000000000000      -2.252130884058422E-005
   19.0500000000000      -2.405853496448521E-005
   19.1000000000000      -2.557408673063525E-005
   19.1500000000000      -2.706667956497934E-005
   19.2000000000000      -2.853510198881615E-005
   19.2500000000000      -2.997908406084173E-005
   19.3000000000000      -3.139854438639742E-005
   19.3500000000000      -3.279331132492235E-005
   19.4000000000000      -3.416322716559112E-005
   19.4500000000000      -3.550841721676207E-005
   19.5000000000000      -3.682888743077750E-005
   19.5500000000000      -3.812505097817142E-005
   19.6000000000000      -3.939723300654958E-005
   19.6500000000000      -4.064533445851234E-005
   19.7000000000000      -4.186965131569669E-005
   19.7500000000000      -4.307044804693294E-005
   19.8000000000000      -4.424685684908642E-005
   19.8500000000000      -4.539830443599328E-005
   19.9000000000000      -4.652456735697426E-005
   19.9500000000000      -4.762601316192522E-005
   20.0000000000000      -4.870283031088847E-005
   20.0500000000000      -4.975527102532671E-005
   20.1000000000000      -5.078266085761864E-005
   20.1500000000000      -5.178478023050242E-005
   20.2000000000000      -5.276207074067590E-005
   20.2500000000000      -5.371420545709664E-005
   20.3000000000000      -5.464147263666657E-005
   20.3500000000000      -5.554426179635258E-005
   20.4000000000000      -5.642299726157105E-005
   20.4500000000000      -5.727771624219206E-005
   20.5000000000000      -5.810795760052904E-005
   20.5500000000000      -5.891380854577389E-005
   20.6000000000000      -5.969538459070254E-005
   20.6500000000000      -6.045300287475574E-005
   20.7000000000000      -6.118676478759998E-005
   20.7500000000000      -6.189712372407169E-005
   20.8000000000000      -6.258459769574143E-005
   20.8500000000000      -6.325041018580353E-005
   20.9000000000000      -6.389507753224302E-005
   20.9500000000000      -6.451935830900250E-005
   21.0000000000000      -6.512394424501477E-005
   21.0500000000000      -6.570943116975332E-005
   21.1000000000000      -6.627597243690520E-005
   21.1500000000000      -6.682426603973408E-005
   21.2000000000000      -6.735444412392277E-005
   21.2500000000000      -6.786672661580639E-005
   21.3000000000000      -6.836095452790285E-005
   21.3500000000000      -6.883718196695448E-005
   21.4000000000000      -6.929585067353658E-005
   21.4500000000000      -6.973725956750718E-005
   21.5000000000000      -7.016211003407904E-005
   21.5500000000000      -7.057063444280112E-005
   21.6000000000000      -7.096280225964995E-005
   21.6500000000000      -7.133826008828994E-005
   21.7000000000000      -7.169679689886665E-005
   21.7500000000000      -7.203820907087055E-005
   21.8000000000000      -7.236156863126848E-005
   21.8500000000000      -7.266676383053272E-005
   21.9000000000000      -7.295348603621852E-005
   21.9500000000000      -7.322195652950059E-005
   22.0000000000000      -7.347242537692236E-005
   22.0500000000000      -7.370568529944152E-005
   22.1000000000000      -7.392245328079196E-005
   22.1500000000000      -7.412314128703763E-005
   22.2000000000000      -7.430816979449686E-005
   22.2500000000000      -7.447755534897601E-005
   22.3000000000000      -7.463174259607653E-005
   22.3500000000000      -7.477070165212584E-005
   22.4000000000000      -7.489469871426728E-005
   22.4500000000000      -7.500358478236050E-005
   22.5000000000000      -7.509717386571828E-005
   22.5500000000000      -7.517557729047265E-005
   22.6000000000000      -7.523911073644205E-005
   22.6500000000000      -7.528802762423980E-005
   22.7000000000000      -7.532284542175357E-005
   22.7500000000000      -7.534461985910636E-005
   22.8000000000000      -7.535430248239595E-005
   22.8500000000000      -7.535282525328390E-005
   22.9000000000000      -7.534083450107852E-005
   22.9500000000000      -7.531908411630150E-005
   23.0000000000000      -7.528892234567873E-005
   23.0500000000000      -7.525126476449474E-005
   23.1000000000000      -7.520709227184877E-005
   23.1500000000000      -7.515737960115471E-005
   23.2000000000000      -7.510315752622869E-005
   23.2500000000000      -7.504497037073488E-005
   23.3000000000000      -7.498360422901678E-005
   23.3500000000000      -7.491999470929833E-005
   23.4000000000000      -7.485508696862750E-005
   23.4500000000000      -7.478937987099731E-005
   23.5000000000000      -7.472396185766682E-005
   23.5500000000000      -7.465957658073421E-005
   23.6000000000000      -7.459700362142283E-005
   23.6500000000000      -7.453706737835494E-005
   23.7000000000000      -7.447976832502395E-005
   23.7500000000000      -7.442570771797195E-005
   23.8000000000000      -7.437553208105728E-005
   23.8500000000000      -7.432960876148626E-005
   23.9000000000000      -7.428824428220273E-005
   23.9500000000000      -7.425146874049789E-005
   24.0000000000000      -7.421935446789900E-005
   24.0500000000000      -7.419252668675490E-005
   24.1000000000000      -7.417119213757986E-005
   24.1500000000000      -7.415549007833358E-005
   24.2000000000000      -7.414510096580230E-005
   24.2500000000000      -7.413973464004192E-005
   24.3000000000000      -7.413867256107557E-005
   24.3500000000000      -7.414173904009769E-005
   24.4000000000000      -7.414860803056850E-005
   24.4500000000000      -7.415902867736720E-005
   24.5000000000000      -7.417249142718545E-005
   24.5500000000000      -7.418807932808729E-005
   24.6000000000000      -7.420536970728791E-005
   24.6500000000000      -7.422396471224165E-005
   24.7000000000000      -7.424310470757871E-005
   24.7500000000000      -7.426211308674520E-005
   24.8000000000000      -7.428066619457836E-005
   24.8500000000000      -7.429777399088733E-005
   24.9000000000000      -7.431287901822509E-005
   24.9500000000000      -7.432495003080817E-005
   25.0000000000000      -7.433364540529748E-005
   25.0500000000000      -7.433840180831213E-005
   25.1000000000000      -7.433889573078717E-005
   25.1500000000000      -7.433449913337300E-005
   25.2000000000000      -7.432545139849786E-005
   25.2500000000000      -7.431197013351391E-005
   25.3000000000000      -7.429457878341237E-005
   25.3500000000000      -7.427384128719217E-005
   25.4000000000000      -7.425053239642659E-005
   25.4500000000000      -7.422500109201269E-005
   25.5000000000000      -7.419766777354736E-005
   25.5500000000000      -7.416916665752155E-005
   25.6000000000000      -7.414055695446796E-005
   25.6500000000000      -7.411227134060665E-005
   25.7000000000000      -7.408523351942945E-005
   25.7500000000000      -7.406069175084987E-005
   25.8000000000000      -7.403951142795244E-005
   25.8500000000000      -7.402243870787391E-005
   25.9000000000000      -7.400987073924702E-005
   25.9500000000000      -7.400235151804549E-005
   26.0000000000000      -7.400072694500473E-005
   26.0500000000000      -7.400519089974135E-005
   26.1000000000000      -7.401658672470196E-005
   26.1500000000000      -7.403597353252863E-005
   26.2000000000000      -7.406414383389004E-005
   26.2500000000000      -7.410187797390864E-005
   26.3000000000000      -7.415060153835138E-005
   26.3500000000000      -7.421101916705413E-005
   26.4000000000000      -7.428380008382923E-005
   26.4500000000000      -7.436911417247274E-005
   26.5000000000000      -7.446752879245982E-005
   26.5500000000000      -7.457955187135381E-005
   26.6000000000000      -7.470543884347088E-005
   26.6500000000000      -7.484449248833680E-005
   26.7000000000000      -7.499603402758903E-005
   26.7500000000000      -7.515972662913775E-005
   26.8000000000000      -7.533499243192438E-005
   26.8500000000000      -7.552071171370771E-005
   26.9000000000000      -7.571610107869098E-005
   26.9500000000000      -7.592063921594823E-005
   27.0000000000000      -7.613340822840359E-005
   27.0500000000000      -7.635323478345602E-005
   27.1000000000000      -7.657905088284540E-005
   27.1500000000000      -7.681006447257805E-005
   27.2000000000000      -7.704594467528298E-005
   27.2500000000000      -7.728669059323274E-005
   27.3000000000000      -7.753196750503194E-005
   27.3500000000000      -7.778210967855511E-005
   27.4000000000000      -7.803703936605111E-005
   27.4500000000000      -7.829677915197702E-005
   27.5000000000000      -7.856093583337585E-005
   27.5500000000000      -7.882918978549003E-005
   27.6000000000000      -7.910107751569750E-005
   27.6500000000000      -7.937606914948703E-005
   27.7000000000000      -7.965346167849436E-005
   27.7500000000000      -7.993228189106457E-005
   27.8000000000000      -8.021175570292241E-005
   27.8500000000000      -8.049099555523128E-005
   27.9000000000000      -8.076846550695439E-005
   27.9500000000000      -8.104224725413088E-005
   28.0000000000000      -8.131014199148674E-005
   28.0500000000000      -8.157020856689686E-005
   28.1000000000000      -8.182059341586389E-005
   28.1500000000000      -8.205952118987153E-005
   28.2000000000000      -8.228603862833400E-005
   28.2500000000000      -8.249941282392828E-005
   28.3000000000000      -8.269915175302016E-005
   28.3500000000000      -8.288446799492396E-005
   28.4000000000000      -8.305445023640718E-005
   28.4500000000000      -8.320898354870344E-005
   28.5000000000000      -8.334766657547764E-005
   28.5500000000000      -8.347013918930480E-005
   28.6000000000000      -8.357595466034927E-005
   28.6500000000000      -8.366431169152664E-005
   28.7000000000000      -8.373503195261914E-005
   28.7500000000000      -8.378858287446430E-005
   28.8000000000000      -8.382513553572246E-005
   28.8500000000000      -8.384431023889147E-005
   28.9000000000000      -8.384619901383773E-005
   28.9500000000000      -8.383098825316621E-005
   29.0000000000000      -8.379892841157653E-005
   29.0500000000000      -8.375016770584561E-005
   29.1000000000000      -8.368498555444613E-005
   29.1500000000000      -8.360339150492651E-005
   29.2000000000000      -8.350528977863992E-005
   29.2500000000000      -8.339072325156127E-005
   29.3000000000000      -8.325935783924921E-005
   29.3500000000000      -8.311219095787366E-005
   29.4000000000000      -8.295056561453783E-005
   29.4500000000000      -8.277565884659815E-005
   29.5000000000000      -8.258901801384639E-005
   29.5500000000000      -8.239177173175301E-005
   29.6000000000000      -8.218495265050394E-005
   29.6500000000000      -8.196937697760750E-005
   29.7000000000000      -8.174575557255079E-005
   29.7500000000000      -8.151567718979859E-005
   29.8000000000000      -8.128103222554348E-005
   29.8500000000000      -8.104347230789919E-005
   29.9000000000000      -8.080443594860687E-005
   29.9500000000000      -8.056589886811950E-005
   30.0000000000000      -8.032889486142538E-005
   30.0500000000000      -8.009464546887364E-005
   30.1000000000000      -7.986450595355379E-005
   30.1500000000000      -7.963969529647250E-005
   30.2000000000000      -7.942148105394428E-005
   30.2500000000000      -7.921121482761547E-005
   30.3000000000000      -7.901109119635886E-005
   30.3500000000000      -7.882186392034391E-005
   30.4000000000000      -7.864419673723999E-005
   30.4500000000000      -7.847836545875602E-005
   30.5000000000000      -7.832470003757103E-005
   30.5500000000000      -7.818290775245795E-005
   30.6000000000000      -7.805246172011336E-005
   30.6500000000000      -7.793285340383543E-005
   30.7000000000000      -7.782322705644787E-005
   30.7500000000000      -7.772224239377191E-005
   30.8000000000000      -7.762785729805929E-005
   30.8500000000000      -7.753891068613073E-005
   30.9000000000000      -7.745437783018774E-005
   30.9500000000000      -7.737330196163885E-005
   31.0000000000000      -7.729473070660794E-005
   31.0500000000000      -7.721841964654859E-005
   31.1000000000000      -7.714381081374586E-005
   31.1500000000000      -7.707045106415951E-005
   31.2000000000000      -7.699751045730844E-005
   31.2500000000000      -7.692367584656636E-005
   31.3000000000000      -7.684761174832601E-005
   31.3500000000000      -7.676753969796646E-005
   31.4000000000000      -7.668151961598558E-005
   31.4500000000000      -7.658771597902274E-005
   31.5000000000000      -7.648467664770490E-005
   31.5500000000000      -7.637135994438614E-005
   31.6000000000000      -7.624665091491854E-005
   31.6500000000000      -7.610933076052132E-005
   31.7000000000000      -7.595819584923423E-005
   31.7500000000000      -7.579179182938828E-005
   31.8000000000000      -7.560842844584969E-005
   31.8500000000000      -7.540762798339592E-005
   31.9000000000000      -7.518901930512041E-005
   31.9500000000000      -7.495280425537795E-005
   32.0000000000000      -7.469842658126151E-005
   32.0500000000000      -7.442561039922066E-005
   32.1000000000000      -7.413404877437713E-005
   32.1500000000000      -7.382342721763295E-005
   32.2000000000000      -7.349383496840890E-005
   32.2500000000000      -7.314555905222458E-005
   32.3000000000000      -7.277919678333107E-005
   32.3500000000000      -7.239577248566472E-005
   32.4000000000000      -7.199539595338568E-005
   32.4500000000000      -7.157791462848324E-005
   32.5000000000000      -7.114274807027229E-005
   32.5500000000000      -7.069009992654457E-005
   32.6000000000000      -7.022097918760786E-005
   32.6500000000000      -6.973612152040204E-005
   32.7000000000000      -6.923642197522786E-005
   32.7500000000000      -6.872259986574929E-005
   32.8000000000000      -6.819530372336033E-005
   32.8500000000000      -6.765479508965907E-005
   32.9000000000000      -6.710137965595960E-005
   32.9500000000000      -6.653599517548051E-005
   33.0000000000000      -6.595947912917673E-005
   33.0500000000000      -6.537201169665526E-005
   33.1000000000000      -6.477355800982912E-005
   33.1500000000000      -6.416402119133831E-005
   33.2000000000000      -6.354376711693783E-005
   33.2500000000000      -6.291366524932556E-005
   33.3000000000000      -6.227487009301155E-005
   33.3500000000000      -6.162854742619651E-005
   33.4000000000000      -6.097570435542542E-005
   33.4500000000000      -6.031719508414266E-005
   33.5000000000000      -5.965318903954811E-005
   33.5500000000000      -5.898415946709432E-005
   33.6000000000000      -5.830897400675803E-005
   33.6500000000000      -5.762714797635056E-005
   33.7000000000000      -5.693732261520706E-005
   33.7500000000000      -5.623894055946927E-005
   33.8000000000000      -5.553165521839653E-005
   33.8500000000000      -5.481521473720256E-005
   33.9000000000000      -5.408930262796903E-005
   33.9500000000000      -5.335387573121283E-005
   34.0000000000000      -5.260884083326787E-005
   34.0500000000000      -5.185421394220175E-005
   34.1000000000000      -5.108993064128047E-005
   34.1500000000000      -5.031612149486227E-005
   34.2000000000000      -4.953252250472520E-005
   34.2500000000000      -4.873831515127350E-005
   34.3000000000000      -4.793316618254764E-005
   34.3500000000000      -4.711714996083735E-005
   34.4000000000000      -4.629061712400678E-005
   34.4500000000000      -4.545447434425083E-005
   34.5000000000000      -4.460982177548892E-005
   34.5500000000000      -4.375824937957213E-005
   34.6000000000000      -4.290134523595723E-005
   34.6500000000000      -4.204121330579056E-005
   34.7000000000000      -4.118016606581676E-005
   34.7500000000000      -4.032076614861808E-005
   34.8000000000000      -3.946577762212511E-005
   34.8500000000000      -3.861816173447700E-005
   34.9000000000000      -3.777968742539733E-005
   34.9500000000000      -3.695239986607377E-005
   35.0000000000000      -3.613757035668718E-005
   35.0500000000000      -3.533635899512900E-005
   35.1000000000000      -3.454991752642675E-005
   35.1500000000000      -3.377925159274795E-005
   35.2000000000000      -3.302516459881422E-005
   35.2500000000000      -3.228811328446572E-005
   35.3000000000000      -3.156851665578741E-005
   35.3500000000000      -3.086728956971937E-005
   35.4000000000000      -3.018537357841923E-005
   35.4500000000000      -2.952409357688277E-005
   35.5000000000000      -2.888511802187129E-005
   35.5500000000000      -2.827003409605523E-005
   35.6000000000000      -2.768045906173930E-005
   35.6500000000000      -2.711831283431832E-005
   35.7000000000000      -2.658494531840556E-005
   35.7500000000000      -2.608155284546333E-005
   35.8000000000000      -2.560967952410781E-005
   35.8500000000000      -2.517034543299711E-005
   35.9000000000000      -2.476413125220591E-005
   35.9500000000000      -2.439172663136532E-005
   36.0000000000000      -2.405351006241955E-005
   36.0500000000000      -2.374925840202859E-005
   36.1000000000000      -2.347861170314258E-005
   36.1500000000000      -2.324094102542321E-005
   36.2000000000000      -2.303572358810264E-005
   36.2500000000000      -2.286250338424954E-005
   36.3000000000000      -2.272066203240757E-005
   36.3500000000000      -2.260933657889661E-005
   36.4000000000000      -2.252772506127087E-005
   36.4500000000000      -2.247558509028617E-005
   36.5000000000000      -2.245313449540948E-005
   36.5500000000000      -2.246084720273313E-005
   36.6000000000000      -2.249829677078864E-005
   36.6500000000000      -2.256500084964767E-005
   36.7000000000000      -2.266007920449367E-005
   36.7500000000000      -2.278368101684725E-005
   36.8000000000000      -2.293491844025628E-005
   36.8500000000000      -2.311307730744325E-005
   36.9000000000000      -2.331726959425502E-005
   36.9500000000000      -2.354681065548215E-005
   37.0000000000000      -2.380150400278880E-005
   37.0500000000000      -2.408148004477542E-005
   37.1000000000000      -2.438662931139976E-005
   37.1500000000000      -2.471663342514451E-005
   37.2000000000000      -2.507101270760047E-005
   37.2500000000000      -2.544904690629650E-005
   37.3000000000000      -2.585015856415778E-005
   37.3500000000000      -2.627304692700428E-005
   37.4000000000000      -2.671627310041745E-005
   37.4500000000000      -2.717850222234869E-005
   37.5000000000000      -2.765843105269554E-005
   37.5500000000000      -2.815460114988476E-005
   37.6000000000000      -2.866489296684207E-005
   37.6500000000000      -2.918726937908288E-005
   37.7000000000000      -2.971969791163672E-005
   37.7500000000000      -3.026072173455000E-005
   37.8000000000000      -3.080885320585555E-005
   37.8500000000000      -3.136266399914679E-005
   37.9000000000000      -3.192067561772163E-005
   37.9500000000000      -3.248198131304964E-005
   38.0000000000000      -3.304527396769020E-005
   38.0500000000000      -3.360899112455515E-005
   38.1000000000000      -3.417126373987510E-005
   38.1500000000000      -3.473068481308873E-005
   38.2000000000000      -3.528528878441903E-005
   38.2500000000000      -3.583332624489537E-005
   38.3000000000000      -3.637254963837566E-005
   38.3500000000000      -3.690058726948023E-005
   38.4000000000000      -3.741534224321809E-005
   38.4500000000000      -3.791370365754359E-005
   38.5000000000000      -3.839291875508250E-005
   38.5500000000000      -3.885063669628123E-005
   38.6000000000000      -3.928492969745700E-005
   38.6500000000000      -3.969452049539237E-005
   38.7000000000000      -4.007853594233841E-005
   38.7500000000000      -4.043695135929231E-005
   38.8000000000000      -4.076985306714008E-005
   38.8500000000000      -4.107770287224100E-005
   38.9000000000000      -4.136103522589981E-005
   38.9500000000000      -4.162049359377075E-005
   39.0000000000000      -4.185735832766920E-005
   39.0500000000000      -4.207294694104165E-005
   39.1000000000000      -4.226791292519080E-005
   39.1500000000000      -4.244254221842698E-005
   39.2000000000000      -4.259662172704723E-005
   39.2500000000000      -4.273065017588250E-005
   39.3000000000000      -4.284492379148449E-005
   39.3500000000000      -4.294046746904282E-005
   39.4000000000000      -4.301772302039698E-005
   39.4500000000000      -4.307678559868829E-005
   39.5000000000000      -4.311764123042970E-005
   39.5500000000000      -4.313977001605821E-005
   39.6000000000000      -4.314361092994427E-005
   39.6500000000000      -4.312976581485661E-005
   39.7000000000000      -4.309899201041783E-005
   39.7500000000000      -4.305150825853691E-005
   39.8000000000000      -4.298777480688745E-005
   39.8500000000000      -4.290836241218134E-005
   39.9000000000000      -4.281350749148099E-005
   39.9500000000000      -4.270312163254543E-005
   40.0000000000000      -4.257764036281760E-005
   40.0500000000000      -4.243705401571265E-005
   40.1000000000000      -4.228149307431219E-005
   40.1500000000000      -4.211022776390600E-005
   40.2000000000000      -4.192325517117841E-005
   40.2500000000000      -4.172066835178614E-005
   40.3000000000000      -4.150247540776914E-005
   40.3500000000000      -4.126834449769951E-005
   40.4000000000000      -4.101852309547675E-005
   40.4500000000000      -4.075288193831819E-005
   40.5000000000000      -4.047124693026402E-005
   40.5500000000000      -4.017353597410986E-005
   40.6000000000000      -3.985992297953199E-005
   40.6500000000000      -3.953060718931549E-005
   40.7000000000000      -3.918614736703377E-005
   40.7500000000000      -3.882672541416385E-005
   40.8000000000000      -3.845313515436272E-005
   40.8500000000000      -3.806616416156037E-005
   40.9000000000000      -3.766729893912961E-005
   40.9500000000000      -3.725800586506631E-005
   41.0000000000000      -3.683935814150007E-005
   41.0500000000000      -3.641295910308519E-005
   41.1000000000000      -3.597970131268519E-005
   41.1500000000000      -3.554071129247024E-005
   41.2000000000000      -3.509678327477415E-005
   41.2500000000000      -3.464921276794173E-005
   41.3000000000000      -3.419943410126163E-005
   41.3500000000000      -3.374783335279369E-005
   41.4000000000000      -3.329436280249074E-005
   41.4500000000000      -3.283943741196140E-005
   41.5000000000000      -3.238271022141934E-005
   41.5500000000000      -3.192413646991068E-005
   41.6000000000000      -3.146376200646306E-005
   41.6500000000000      -3.100263160267141E-005
   41.7000000000000      -3.054152744179305E-005
   41.7500000000000      -3.008141186164741E-005
   41.8000000000000      -2.962258762944433E-005
   41.8500000000000      -2.916529625120383E-005
   41.9000000000000      -2.870930232645850E-005
   41.9500000000000      -2.825492329016753E-005
   42.0000000000000      -2.780186514299258E-005
   42.0500000000000      -2.735002057507719E-005
   42.1000000000000      -2.689946247435836E-005
   42.1500000000000      -2.645060010327287E-005
   42.2000000000000      -2.600378781525438E-005
   42.2500000000000      -2.555902407200309E-005
   42.3000000000000      -2.511606985242707E-005
   42.3500000000000      -2.467494736573145E-005
   42.4000000000000      -2.423551186810018E-005
   42.4500000000000      -2.379719754314255E-005
   42.5000000000000      -2.335940746884879E-005
   42.5500000000000      -2.292146078255700E-005
   42.6000000000000      -2.248238534894986E-005
   42.6500000000000      -2.204182557704856E-005
   42.7000000000000      -2.159962995183085E-005
   42.7500000000000      -2.115609317707929E-005
   42.8000000000000      -2.071147951251657E-005
   42.8500000000000      -2.026675176656575E-005
   42.9000000000000      -1.982237870140024E-005
   42.9500000000000      -1.937810255951889E-005
   43.0000000000000      -1.893391667357133E-005
   43.0500000000000      -1.848918503864859E-005
   43.1000000000000      -1.804309291959345E-005
   43.1500000000000      -1.759491232563964E-005
   43.2000000000000      -1.714434358947369E-005
   43.2500000000000      -1.669158498175813E-005
   43.3000000000000      -1.623699487016325E-005
   43.3500000000000      -1.578100744045004E-005
   43.4000000000000      -1.532406200920227E-005
   43.4500000000000      -1.486650394454615E-005
   43.5000000000000      -1.440817195004393E-005
   43.5500000000000      -1.394957464288462E-005
   43.6000000000000      -1.349109257973373E-005
   43.6500000000000      -1.303401100546787E-005
   43.7000000000000      -1.257942369601125E-005
   43.7500000000000      -1.212875425710748E-005
   43.8000000000000      -1.168376780467088E-005
   43.8500000000000      -1.124492618500691E-005
   43.9000000000000      -1.081329433791483E-005
   43.9500000000000      -1.038957231290208E-005
   44.0000000000000      -9.974087905629886E-006
   44.0500000000000      -9.567644980834170E-006
   44.1000000000000      -9.171006025290331E-006
   44.1500000000000      -8.784998767151868E-006
   44.2000000000000      -8.410594439441742E-006
   44.2500000000000      -8.049083687924428E-006
   44.3000000000000      -7.701217037094422E-006
   44.3500000000000      -7.367807091843658E-006
   44.4000000000000      -7.048590440261053E-006
   44.4500000000000      -6.743520449197049E-006
   44.5000000000000      -6.452277565993206E-006
   44.5500000000000      -6.173969359274800E-006
   44.6000000000000      -5.907510656803693E-006
   44.6500000000000      -5.652046621813532E-006
   44.7000000000000      -5.406380446306524E-006
   44.7500000000000      -5.170035914696484E-006
   44.8000000000000      -4.942437743713695E-006
   44.8500000000000      -4.723678641974432E-006
   44.9000000000000      -4.513920149739344E-006
   44.9500000000000      -4.313067737510972E-006
   45.0000000000000      -4.121715522565871E-006
   45.0500000000000      -3.940300431555651E-006
   45.1000000000000      -3.769102677080405E-006
   45.1500000000000      -3.608319708201995E-006
   45.2000000000000      -3.457775321022799E-006
   45.2500000000000      -3.317811786738072E-006
   45.3000000000000      -3.188567181594927E-006
   45.3500000000000      -3.069538509705378E-006
   45.4000000000000      -2.960232327194633E-006
   45.4500000000000      -2.859922474955756E-006
   45.5000000000000      -2.768356680446889E-006
   45.5500000000000      -2.685070399332987E-006
   45.6000000000000      -2.608770267266801E-006
   45.6500000000000      -2.537425588531302E-006
   45.7000000000000      -2.470079887527551E-006
   45.7500000000000      -2.405510562467163E-006
   45.8000000000000      -2.342681353882238E-006
   45.8500000000000      -2.280223769392085E-006
   45.9000000000000      -2.216401484576704E-006
   45.9500000000000      -2.149767671199767E-006
   46.0000000000000      -2.079001108719268E-006
   46.0500000000000      -2.002980511763397E-006
   46.1000000000000      -1.920685380798757E-006
   46.1500000000000      -1.830460860899616E-006
   46.2000000000000      -1.731559441310366E-006
   46.2500000000000      -1.623449095559798E-006
   46.3000000000000      -1.505817078569820E-006
   46.3500000000000      -1.378274762955867E-006
   46.4000000000000      -1.240926413234165E-006
   46.4500000000000      -1.093817066327045E-006
   46.5000000000000      -9.372522767755139E-007
   46.5500000000000      -7.719607244753860E-007
   46.6000000000000      -5.990927967529825E-007
   46.6500000000000      -4.191946195833024E-007
   46.7000000000000      -2.327702772458842E-007
   46.7500000000000      -4.063442063667889E-008
   46.8000000000000       1.558035144168079E-007
   46.8500000000000       3.560543511108954E-007
   46.9000000000000       5.593737631682329E-007
   46.9500000000000       7.649877991787178E-007
   47.0000000000000       9.723866010166724E-007
   47.0500000000000       1.180512040791230E-006
   47.1000000000000       1.388618804245140E-006
   47.1500000000000       1.595974700621099E-006
   47.2000000000000       1.801837589162128E-006
   47.2500000000000       2.005796732274493E-006
   47.3000000000000       2.207880234908545E-006
   47.3500000000000       2.408399096841514E-006
   47.4000000000000       2.608326245317821E-006
   47.4500000000000       2.808784211053651E-006
   47.5000000000000       3.010339017136629E-006
   47.5500000000000       3.213551028487997E-006
   47.6000000000000       3.419092365969933E-006
   47.6500000000000       3.627842103425276E-006
   47.7000000000000       3.840476324302896E-006
   47.7500000000000       4.057113328358500E-006
   47.8000000000000       4.277929791421475E-006
   47.8500000000000       4.503489661347064E-006
   47.9000000000000       4.733953519237727E-006
   47.9500000000000       4.969890377838779E-006
   48.0000000000000       5.210912996103530E-006
   48.0500000000000       5.456963578908049E-006
   48.1000000000000       5.708223525973330E-006
   48.1500000000000       5.964957136604831E-006
   48.2000000000000       6.226849130179134E-006
   48.2500000000000       6.493281844115972E-006
   48.3000000000000       6.763607214967284E-006
   48.3500000000000       7.037367700964859E-006
   48.4000000000000       7.314277027339322E-006
   48.4500000000000       7.594543923545953E-006
   48.5000000000000       7.878752751660443E-006
   48.5500000000000       8.167524272164498E-006
   48.6000000000000       8.461753642837009E-006
   48.6500000000000       8.761989641191862E-006
   48.7000000000000       9.067815526543259E-006
   48.7500000000000       9.378609703654979E-006
   48.8000000000000       9.693813606484419E-006
   48.8500000000000       1.001287794960885E-005
   48.9000000000000       1.033487227710817E-005
   48.9500000000000       1.065894636813306E-005
   49.0000000000000       1.098387449002343E-005
   49.0500000000000       1.130846721540970E-005
   49.1000000000000       1.163122462127801E-005
   49.1500000000000       1.195070312464690E-005
   49.2000000000000       1.226569396213023E-005
   49.2500000000000       1.257516807634664E-005
   49.3000000000000       1.287812481587922E-005
   49.3500000000000       1.317421774758919E-005
   49.4000000000000       1.346190118045737E-005
   49.4500000000000       1.374008091872861E-005
   49.5000000000000       1.400821260971398E-005
   49.5500000000000       1.426564887323572E-005
   49.6000000000000       1.451188671913736E-005
   49.6500000000000       1.474634585734209E-005
   49.7000000000000       1.496777297274886E-005
   49.7500000000000       1.517404875239861E-005
   49.8000000000000       1.536467274300365E-005
   49.8500000000000       1.553864946874867E-005
   49.9000000000000       1.569489446792199E-005
   49.9500000000000       1.583263374207606E-005
   50.0000000000000       1.595134344921040E-005
   50.0500000000000       1.605040535289635E-005
   50.1000000000000       1.612923341087369E-005
   50.1500000000000       1.618668412468308E-005
   50.2000000000000       1.622200348691747E-005
   50.2500000000000       1.623526895717049E-005
   50.3000000000000       1.622697794111614E-005
   50.3500000000000       1.619769033842691E-005
   50.4000000000000       1.614894463283678E-005
   50.4500000000000       1.608223454538587E-005
   50.5000000000000       1.599896256800159E-005
   50.5500000000000       1.590056012725983E-005
   50.6000000000000       1.578821734381405E-005
   50.6500000000000       1.566320901014288E-005
   50.7000000000000       1.552658449317010E-005
   50.7500000000000       1.537928325302182E-005
   50.8000000000000       1.522274071436124E-005
   50.8500000000000       1.505844794145977E-005
   50.9000000000000       1.488776567346234E-005
   50.9500000000000       1.471158200849074E-005
   51.0000000000000       1.453041809547337E-005
   51.0500000000000       1.434490121203933E-005
   51.1000000000000       1.415589492900845E-005
   51.1500000000000       1.396421573801460E-005
   51.2000000000000       1.377026013546915E-005
   51.2500000000000       1.357464624614618E-005
   51.3000000000000       1.337774589371053E-005
   51.3500000000000       1.318004131255931E-005
   51.4000000000000       1.298235692847209E-005
   51.4500000000000       1.278547368468818E-005
   51.5000000000000       1.258994380322055E-005
   51.5500000000000       1.239634503157358E-005
   51.6000000000000       1.220506155274372E-005
   51.6500000000000       1.201616514490226E-005
   51.7000000000000       1.182950121713796E-005
   51.7500000000000       1.164431679508008E-005
   51.8000000000000       1.145994086587139E-005
   51.8500000000000       1.127654009970966E-005
   51.9000000000000       1.109392055120918E-005
   51.9500000000000       1.091162905624669E-005
   52.0000000000000       1.072922074695364E-005
   52.0500000000000       1.054631862489032E-005
   52.1000000000000       1.036245374558302E-005
   52.1500000000000       1.017738746135940E-005
   52.2000000000000       9.990392359752274E-006
   52.2500000000000       9.800644202790983E-006
   52.3000000000000       9.607556731209730E-006
   52.3500000000000       9.410616882079989E-006
   52.4000000000000       9.209404224097316E-006
   52.4500000000000       9.003554533254912E-006
   52.5000000000000       8.792610084326416E-006
   52.5500000000000       8.576322962933758E-006
   52.6000000000000       8.354643644668793E-006
   52.6500000000000       8.127365225799092E-006
   52.7000000000000       7.893948872308233E-006
   52.7500000000000       7.654408964833911E-006
   52.8000000000000       7.409057494809783E-006
   52.8500000000000       7.158403085276037E-006
   52.9000000000000       6.902687340853709E-006
   52.9500000000000       6.642451033732712E-006
   53.0000000000000       6.377838794210949E-006
   53.0500000000000       6.109510164038390E-006
   53.1000000000000       5.837996886725157E-006
   53.1500000000000       5.563774212867828E-006
   53.2000000000000       5.287344703044357E-006
   53.2500000000000       5.009066917149517E-006
   53.3000000000000       4.729501417975744E-006
   53.3500000000000       4.449151738142350E-006
   53.4000000000000       4.168715875241213E-006
   53.4500000000000       3.889360810075330E-006
   53.5000000000000       3.611765204057046E-006
   53.5500000000000       3.336526319191870E-006
   53.6000000000000       3.064050483591320E-006
   53.6500000000000       2.795118125120372E-006
   53.7000000000000       2.530708206900846E-006
   53.7500000000000       2.271805729576394E-006
   53.8000000000000       2.019117093164273E-006
   53.8500000000000       1.773375385123420E-006
   53.9000000000000       1.535120870939955E-006
   53.9500000000000       1.305617800113728E-006
   54.0000000000000       1.085572604427093E-006
   54.0500000000000       8.758810892981459E-007
   54.1000000000000       6.771972476623698E-007
   54.1500000000000       4.899629699069711E-007
   54.2000000000000       3.146460830619633E-007
   54.2500000000000       1.514920173242525E-007
   54.3000000000000       4.848497760738665E-010
   54.3500000000000      -1.381342373275391E-007
   54.4000000000000      -2.644382322234312E-007
   54.4500000000000      -3.783783477448704E-007
   54.5000000000000      -4.794850789308910E-007
   54.5500000000000      -5.681862001533568E-007
   54.6000000000000      -6.438540567856618E-007
   54.6500000000000      -7.063485216122779E-007
   54.7000000000000      -7.556017935417584E-007
   54.7500000000000      -7.912214264941186E-007
   54.8000000000000      -8.127330583377799E-007
   54.8500000000000      -8.203103295470970E-007
   54.9000000000000      -8.141062689628469E-007
   54.9500000000000      -7.941095354111741E-007
   55.0000000000000      -7.595242921312414E-007
   55.0500000000000      -7.103618125495264E-007
   55.1000000000000      -6.467711987745135E-007
   55.1500000000000      -5.685687152079812E-007
   55.2000000000000      -4.757896691834915E-007
   55.2500000000000      -3.684016305298947E-007
   55.3000000000000      -2.471515196135168E-007
   55.3500000000000      -1.129223215745546E-007
   55.4000000000000       3.370362919082200E-008
   55.4500000000000       1.922294455186663E-007
   55.5000000000000       3.618924216045862E-007
   55.5500000000000       5.421523887489229E-007
   55.6000000000000       7.320440466252180E-007
   55.6500000000000       9.305658907000338E-007
   55.7000000000000       1.137579261071098E-006
   55.7500000000000       1.353116672470524E-006
   55.8000000000000       1.577321599884336E-006
   55.8500000000000       1.810259261869290E-006
   55.9000000000000       2.052681286883361E-006
   55.9500000000000       2.305395731088771E-006
   56.0000000000000       2.568990370100736E-006
   56.0500000000000       2.844592881821326E-006
   56.1000000000000       3.132911622323867E-006
   56.1500000000000       3.434472067039711E-006
   56.2000000000000       3.749691583862631E-006
   56.2500000000000       4.079390252771600E-006
   56.3000000000000       4.424235014873172E-006
   56.3500000000000       4.784424435694098E-006
   56.4000000000000       5.160455585111806E-006
   56.4500000000000       5.552571280046057E-006
   56.5000000000000       5.960473088224635E-006
   56.5500000000000       6.383162253365343E-006
   56.6000000000000       6.820248756385294E-006
   56.6500000000000       7.271180529868815E-006
   56.7000000000000       7.735083455379304E-006
   56.7500000000000       8.211792262321262E-006
   56.8000000000000       8.700553494949417E-006
   56.8500000000000       9.201126760713817E-006
   56.9000000000000       9.713913307181996E-006
   56.9500000000000       1.023947633095359E-005
   57.0000000000000       1.077797006226305E-005
   57.0500000000000       1.132909276615363E-005
   57.1000000000000       1.189256871326654E-005
   57.1500000000000       1.246811459338939E-005
   57.2000000000000       1.305542015641040E-005
   57.2500000000000       1.365406262279010E-005
   57.3000000000000       1.426399792113888E-005
   57.3500000000000       1.488527943845789E-005
   57.4000000000000       1.551728214810327E-005
   57.4500000000000       1.615952603295432E-005
   57.5000000000000       1.681229839966010E-005
   57.5500000000000       1.747543780568697E-005
   57.6000000000000       1.814822420526404E-005
   57.6500000000000       1.883037405214247E-005
   57.7000000000000       1.952156813289875E-005
   57.7500000000000       2.022158160929640E-005
   57.8000000000000       2.093001226523989E-005
   57.8500000000000       2.164584982928653E-005
   57.9000000000000       2.236770421486176E-005
   57.9500000000000       2.309422334827327E-005
   58.0000000000000       2.382423225019112E-005
   58.0500000000000       2.455649800499450E-005
   58.1000000000000       2.528960617620936E-005
   58.1500000000000       2.602222362287762E-005
   58.2000000000000       2.675271951969572E-005
   58.2500000000000       2.747909661916752E-005
   58.3000000000000       2.819926307250086E-005
   58.3500000000000       2.891113864921789E-005
   58.4000000000000       2.961233343139234E-005
   58.4500000000000       3.030067934034777E-005
   58.5000000000000       3.097435165499780E-005
   58.5500000000000       3.163225337150013E-005
   58.6000000000000       3.227369538414362E-005
   58.6500000000000       3.289831872718281E-005
   58.7000000000000       3.350563701365585E-005
   58.7500000000000       3.409532380874346E-005
   58.8000000000000       3.466745981059959E-005
   58.8500000000000       3.522301381563916E-005
   58.9000000000000       3.576217128579271E-005
   58.9500000000000       3.628538487179653E-005
   59.0000000000000       3.679371501025567E-005
   59.0500000000000       3.728817167379597E-005
   59.1000000000000       3.776961965570511E-005
   59.1500000000000       3.823844518644706E-005
   59.2000000000000       3.869459372124303E-005
   59.2500000000000       3.913813804631059E-005
   59.3000000000000       3.956911500337850E-005
   59.3500000000000       3.998793743266883E-005
   59.4000000000000       4.039497785690626E-005
   59.4500000000000       4.079077598829788E-005
   59.5000000000000       4.117579536172552E-005
   59.5500000000000       4.154979911536481E-005
   59.6000000000000       4.191344943318032E-005
   59.6500000000000       4.226718459472628E-005
   59.7000000000000       4.261088195498957E-005
   59.7500000000000       4.294453685126223E-005
   59.8000000000000       4.326825187626235E-005
   59.8500000000000       4.358235843539697E-005
   59.9000000000000       4.388706539420832E-005
   59.9500000000000       4.418232372651690E-005
   60.0000000000000       4.446832223916063E-005
   60.0500000000000       4.474514481416260E-005
   60.1000000000000       4.501399258220141E-005
   60.1500000000000       4.527567485830315E-005
   60.2000000000000       4.553081144921895E-005
   60.2500000000000       4.578112380108511E-005
   60.3000000000000       4.602726619804757E-005
   60.3500000000000       4.626994479170231E-005
   60.4000000000000       4.650972728118855E-005
   60.4500000000000       4.674682327572853E-005
   60.5000000000000       4.698145039343135E-005
   60.5500000000000       4.721360933404811E-005
   60.6000000000000       4.744394612931979E-005
   60.6500000000000       4.767300707344628E-005
   60.7000000000000       4.790141360306538E-005
   60.7500000000000       4.812931718061794E-005
   60.8000000000000       4.835713183991074E-005
   60.8500000000000       4.858465015781900E-005
   60.9000000000000       4.881194006664030E-005
   60.9500000000000       4.903893311366056E-005
   61.0000000000000       4.926570007987563E-005
   61.0500000000000       4.949158507803493E-005
   61.1000000000000       4.971604023999566E-005
   61.1500000000000       4.993851793720428E-005
   61.2000000000000       5.015818487389435E-005
   61.2500000000000       5.037439307455214E-005
   61.3000000000000       5.058703323976324E-005
   61.3500000000000       5.079618151209602E-005
   61.4000000000000       5.100120099844489E-005
   61.4500000000000       5.120240142918171E-005
   61.5000000000000       5.139993419835418E-005
   61.5500000000000       5.159392146432322E-005
   61.6000000000000       5.178422773902321E-005
   61.6500000000000       5.197115017420796E-005
   61.7000000000000       5.215486982959431E-005
   61.7500000000000       5.233534672910895E-005
   61.8000000000000       5.251259516048546E-005
   61.8500000000000       5.268709349650557E-005
   61.9000000000000       5.285893271190590E-005
   61.9500000000000       5.302844396686626E-005
   62.0000000000000       5.319614608096421E-005
   62.0500000000000       5.336249447640287E-005
   62.1000000000000       5.352826352031786E-005
   62.1500000000000       5.369439299893829E-005
   62.2000000000000       5.386211057509976E-005
   62.2500000000000       5.403201964597061E-005
   62.3000000000000       5.420392622094443E-005
   62.3500000000000       5.437764556835395E-005
   62.4000000000000       5.455294129385353E-005
   62.4500000000000       5.473018021533263E-005
   62.5000000000000       5.490934139522223E-005
   62.5500000000000       5.509128551544024E-005
   62.6000000000000       5.527711954923635E-005
   62.6500000000000       5.546788250682243E-005
   62.7000000000000       5.566440369710459E-005
   62.7500000000000       5.586736019985967E-005
   62.8000000000000       5.607749858568568E-005
   62.8500000000000       5.629563717568276E-005
   62.9000000000000       5.652230942996714E-005
   62.9500000000000       5.675757332393574E-005
   63.0000000000000       5.700176385258021E-005
   63.0500000000000       5.725565917137774E-005
   63.1000000000000       5.751959787177911E-005
   63.1500000000000       5.779396833096563E-005
   63.2000000000000       5.807947510062235E-005
   63.2500000000000       5.837659799212007E-005
   63.3000000000000       5.868584949578974E-005
   63.3500000000000       5.900756536024321E-005
   63.4000000000000       5.934138556488724E-005
   63.4500000000000       5.968734864904060E-005
   63.5000000000000       6.004561322895705E-005
   63.5500000000000       6.041616291574684E-005
   63.6000000000000       6.079901676310988E-005
   63.6500000000000       6.119455518268140E-005
   63.7000000000000       6.160279059310190E-005
   63.7500000000000       6.202349500439427E-005
   63.8000000000000       6.245623863734071E-005
   63.8500000000000       6.290067476856659E-005
   63.9000000000000       6.335648569126024E-005
   63.9500000000000       6.382244132637708E-005
   64.0000000000000       6.429816707219248E-005
   64.0500000000000       6.478333443808890E-005
   64.1000000000000       6.527751751650366E-005
   64.1500000000000       6.578064372861379E-005
   64.2000000000000       6.629317331214290E-005
   64.2500000000000       6.681594697897919E-005
   64.3000000000000       6.734993630325760E-005
   64.3500000000000       6.789588779295971E-005
   64.4000000000000       6.845381446937235E-005
   64.4500000000000       6.902416792369883E-005
   64.5000000000000       6.960758107677751E-005
   64.5500000000000       7.020430335265821E-005
   64.6000000000000       7.081472052801944E-005
   64.6500000000000       7.143849883057226E-005
   64.7000000000000       7.207554291390559E-005
   64.7500000000000       7.272568320634082E-005
   64.8000000000000       7.338902222464446E-005
   64.8500000000000       7.406519979343079E-005
   64.9000000000000       7.475400730469786E-005
   64.9500000000000       7.545514598199441E-005
   65.0000000000000       7.616789117233007E-005
   65.0500000000000       7.689102600013342E-005
   65.1000000000000       7.762336583690451E-005
   65.1500000000000       7.836399401625088E-005
   65.2000000000000       7.911102079556482E-005
   65.2500000000000       7.986271115118907E-005
   65.3000000000000       8.061767035037382E-005
   65.3500000000000       8.137442304700864E-005
   65.4000000000000       8.213124584458611E-005
   65.4500000000000       8.288709475378881E-005
   65.5000000000000       8.364045109022650E-005
   65.5500000000000       8.438961072051991E-005
   65.6000000000000       8.513291341343041E-005
   65.6500000000000       8.586899095150834E-005
   65.7000000000000       8.659727978269737E-005
   65.7500000000000       8.731689706768599E-005
   65.8000000000000       8.802696141174835E-005
   65.8500000000000       8.872669049179230E-005
   65.9000000000000       8.941480786891812E-005
   65.9500000000000       9.009023167668362E-005
   66.0000000000000       9.075243758327590E-005
   66.0500000000000       9.140049758325983E-005
   66.1000000000000       9.203378262634930E-005
   66.1500000000000       9.265087409449001E-005
   66.2000000000000       9.325078368559468E-005
   66.2500000000000       9.383262203213010E-005
   66.3000000000000       9.439561649431050E-005
   66.3500000000000       9.493868064652472E-005
   66.4000000000000       9.546135656063749E-005
   66.4500000000000       9.596297739744832E-005
   66.5000000000000       9.644284927213628E-005
   66.5500000000000       9.690032343121357E-005
   66.6000000000000       9.733471790416092E-005
   66.6500000000000       9.774584759311948E-005
   66.7000000000000       9.813404933050926E-005
   66.7500000000000       9.849963863791736E-005
   66.8000000000000       9.884358545456973E-005
   66.8500000000000       9.916687501082589E-005
   66.9000000000000       9.947001340357246E-005
   66.9500000000000       9.975258964263598E-005
   67.0000000000000       1.000148129879972E-004
   67.0500000000000       1.002577682873756E-004
   67.1000000000000       1.004824992374203E-004
   67.1500000000000       1.006895789540024E-004
   67.2000000000000       1.008792844469638E-004
   67.2500000000000       1.010522893474129E-004
   67.3000000000000       1.012094339246212E-004
   67.3500000000000       1.013514204619573E-004
   67.4000000000000       1.014791269309764E-004
   67.4500000000000       1.015931852965907E-004
   67.5000000000000       1.016937714661780E-004
   67.5500000000000       1.017807592543383E-004
   67.6000000000000       1.018544982044635E-004
   67.6500000000000       1.019147297591833E-004
   67.7000000000000       1.019612619257554E-004
   67.7500000000000       1.019934755973403E-004
   67.8000000000000       1.020104164667792E-004
   67.8500000000000       1.020110600643820E-004
   67.9000000000000       1.019949464791815E-004
   67.9500000000000       1.019617965671326E-004
   68.0000000000000       1.019121869725285E-004
   68.0500000000000       1.018456741868281E-004
   68.1000000000000       1.017617122074026E-004
   68.1500000000000       1.016599058765030E-004
   68.2000000000000       1.015402222584467E-004
   68.2500000000000       1.014024823369081E-004
   68.3000000000000       1.012470751770251E-004
   68.3500000000000       1.010738371580899E-004
   68.4000000000000       1.008826200083774E-004
   68.4500000000000       1.006732765185546E-004
   68.5000000000000       1.004454270369058E-004
   68.5500000000000       1.001989314688819E-004
   68.6000000000000       9.993401642022738E-005
   68.6500000000000       9.965097587996024E-005
   68.7000000000000       9.934982057014791E-005
   68.7500000000000       9.903138415467829E-005
   68.8000000000000       9.869627741381495E-005
   68.8500000000000       9.834442768671991E-005
   68.9000000000000       9.797663485443625E-005
   68.9500000000000       9.759299483789988E-005
   69.0000000000000       9.719416741221737E-005
   69.0500000000000       9.678074693805678E-005
   69.1000000000000       9.635352030636392E-005
   69.1500000000000       9.591335863584087E-005
   69.2000000000000       9.546163217726415E-005
   69.2500000000000       9.499908313993983E-005
   69.3000000000000       9.452587310521450E-005
   69.3500000000000       9.404226304152998E-005
   69.4000000000000       9.354815050900040E-005
   69.4500000000000       9.304229117095803E-005
   69.5000000000000       9.252396721720040E-005
   69.5500000000000       9.199264821585480E-005
   69.6000000000000       9.144791611354125E-005
   69.6500000000000       9.088956454746852E-005
   69.7000000000000       9.031750180765253E-005
   69.7500000000000       8.973206559146172E-005
   69.8000000000000       8.913370040046404E-005
   69.8500000000000       8.852291522167552E-005
   69.9000000000000       8.789924339721152E-005
   69.9500000000000       8.726270714907392E-005
   70.0000000000000       8.661312953163662E-005
   70.0500000000000       8.595108444236342E-005
   70.1000000000000       8.527778324921984E-005
   70.1500000000000       8.459451888325336E-005
   70.2000000000000       8.390208321867158E-005
   70.2500000000000       8.320076213477925E-005
   70.3000000000000       8.249077888044857E-005
   70.3500000000000       8.177251246311828E-005
   70.4000000000000       8.104612154115107E-005
   70.4500000000000       8.031208695032538E-005
   70.5000000000000       7.957114359972189E-005
   70.5500000000000       7.882388917012188E-005
   70.6000000000000       7.807070630087915E-005
   70.6500000000000       7.731169271470147E-005
   70.7000000000000       7.654675928130971E-005
   70.7500000000000       7.577578097548258E-005
   70.8000000000000       7.499917500383947E-005
   70.8500000000000       7.421699267106943E-005
   70.9000000000000       7.342912741823119E-005
   70.9500000000000       7.263607777745851E-005
   71.0000000000000       7.183823424476622E-005
   71.0500000000000       7.103651707081331E-005
   71.1000000000000       7.023168292113122E-005
   71.1500000000000       6.942479570486988E-005
   71.2000000000000       6.861657908622696E-005
   71.2500000000000       6.780747809945512E-005
   71.3000000000000       6.699809542448519E-005
   71.3500000000000       6.618837182123259E-005
   71.4000000000000       6.537791164386335E-005
   71.4500000000000       6.456657234583313E-005
   71.5000000000000       6.375396850960022E-005
   71.5500000000000       6.294007935886985E-005
   71.6000000000000       6.212409840180656E-005
   71.6500000000000       6.130567039742638E-005
   71.7000000000000       6.048475074503787E-005
   71.7500000000000       5.966117283987696E-005
   71.8000000000000       5.883556201064849E-005
   71.8500000000000       5.800864308437716E-005
   71.9000000000000       5.718051906994843E-005
   71.9500000000000       5.635080765455784E-005
   72.0000000000000       5.551946420383797E-005
   72.0500000000000       5.468595277243694E-005
   72.1000000000000       5.385007537740892E-005
   72.1500000000000       5.301161566486461E-005
   72.2000000000000       5.217013522756693E-005
   72.2500000000000       5.132586817635366E-005
   72.3000000000000       5.047902320478776E-005
   72.3500000000000       4.962974916060893E-005
   72.4000000000000       4.877886204768856E-005
   72.4500000000000       4.792677532114064E-005
   72.5000000000000       4.707398956080980E-005
   72.5500000000000       4.622116309112986E-005
   72.6000000000000       4.536919061963961E-005
   72.6500000000000       4.451939293374452E-005
   72.7000000000000       4.367266190917341E-005
   72.7500000000000       4.282971650998372E-005
   72.8000000000000       4.199163200013618E-005
   72.8500000000000       4.116012444814536E-005
   72.9000000000000       4.033619557347136E-005
   72.9500000000000       3.952114283684921E-005
   73.0000000000000       3.871640771697556E-005
   73.0500000000000       3.792278658395542E-005
   73.1000000000000       3.714061917421912E-005
   73.1500000000000       3.636977162964090E-005
   73.2000000000000       3.561012100532039E-005
   73.2500000000000       3.486091422943085E-005
   73.3000000000000       3.412142238484964E-005
   73.3500000000000       3.339070196085274E-005
   73.4000000000000       3.266754507672077E-005
   73.4500000000000       3.195068777052369E-005
   73.5000000000000       3.123885151053357E-005
   73.5500000000000       3.053078092953971E-005
   73.6000000000000       2.982447402878784E-005
   73.6500000000000       2.911752351074886E-005
   73.7000000000000       2.840765056599992E-005
   73.7500000000000       2.769330730788193E-005
   73.8000000000000       2.697314685288260E-005
   73.8500000000000       2.624587835196381E-005
   73.9000000000000       2.550957677160451E-005
   73.9500000000000       2.476331525587060E-005
   74.0000000000000       2.400631937481398E-005
   74.0500000000000       2.323699300836237E-005
   74.1000000000000       2.245398799659527E-005
   74.1500000000000       2.165633619214188E-005
   74.2000000000000       2.084316389475738E-005
   74.2500000000000       2.001308137782989E-005
   74.3000000000000       1.916500441907406E-005
   74.3500000000000       1.829828035918619E-005
   74.4000000000000       1.741190786063374E-005
   74.4500000000000       1.650491933729237E-005
   74.5000000000000       1.557635251999722E-005
   74.5500000000000       1.462611267699552E-005
   74.6000000000000       1.365450213546319E-005
   74.6500000000000       1.266157865394113E-005
   74.7000000000000       1.164724485139702E-005
   74.7500000000000       1.061193125560533E-005
   74.8000000000000       9.555833599476865E-006
   74.8500000000000       8.479446640181348E-006
   74.9000000000000       7.383562550999716E-006
   74.9500000000000       6.268636952308536E-006
   75.0000000000000       5.134976161431256E-006


==> anc/fig8_midpoint_/taum1/correlation_taum1/dt0.05_heuncorr_taum1_T0.45.dat <==
  5.000000000000000E-002  1.371337862372925E-002
  0.100000000000000       1.370190057592001E-002
  0.150000000000000       1.368327956130248E-002
  0.200000000000000       1.365788960882169E-002
  0.250000000000000       1.362609246564012E-002
  0.300000000000000       1.358823717063423E-002
  0.350000000000000       1.354466076608565E-002
  0.400000000000000       1.349568821031010E-002
  0.450000000000000       1.344163283083318E-002
  0.500000000000000       1.338279572637797E-002
  0.550000000000000       1.331946631250715E-002
  0.600000000000000       1.325192270497269E-002
  0.650000000000000       1.318043197633694E-002
  0.700000000000000       1.310525009869184E-002
  0.750000000000000       1.302662218571417E-002
  0.800000000000000       1.294478245319885E-002
  0.850000000000000       1.285995469948971E-002
  0.900000000000000       1.277235286319544E-002
  0.950000000000000       1.268218068380367E-002
   1.00000000000000       1.258963311913079E-002
   1.05000000000000       1.249489512499767E-002
   1.10000000000000       1.239814285867042E-002
   1.15000000000000       1.229954477904341E-002
   1.20000000000000       1.219926047568485E-002
   1.25000000000000       1.209744107423901E-002
   1.30000000000000       1.199423031267244E-002
   1.35000000000000       1.188976507305348E-002
   1.40000000000000       1.178417503454684E-002
   1.45000000000000       1.167758314000979E-002
   1.50000000000000       1.157010602974464E-002
   1.55000000000000       1.146185437297639E-002
   1.60000000000000       1.135293310786339E-002
   1.65000000000000       1.124344143432651E-002
   1.70000000000000       1.113347312083536E-002
   1.75000000000000       1.102311696176912E-002
   1.80000000000000       1.091245688103941E-002
   1.85000000000000       1.080157247306651E-002
   1.90000000000000       1.069053934343227E-002
   1.95000000000000       1.057942876219042E-002
   2.00000000000000       1.046830781366094E-002
   2.05000000000000       1.035723918465917E-002
   2.10000000000000       1.024628197153113E-002
   2.15000000000000       1.013549205435351E-002
   2.20000000000000       1.002492240950878E-002
   2.25000000000000       9.914623173719123E-003
   2.30000000000000       9.804641608155614E-003
   2.35000000000000       9.695022568398180E-003
   2.40000000000000       9.585808234109460E-003
   2.45000000000000       9.477038568048613E-003
   2.50000000000000       9.368750858058323E-003
   2.55000000000000       9.260979491663162E-003
   2.60000000000000       9.153756453332209E-003
   2.65000000000000       9.047111332926081E-003
   2.70000000000000       8.941072052811463E-003
   2.75000000000000       8.835664856800280E-003
   2.80000000000000       8.730913266771679E-003
   2.85000000000000       8.626839088333105E-003
   2.90000000000000       8.523463553794275E-003
   2.95000000000000       8.420806200378250E-003
   3.00000000000000       8.318884923871641E-003
   3.05000000000000       8.217716194951805E-003
   3.10000000000000       8.117314924286545E-003
   3.15000000000000       8.017694737320837E-003
   3.20000000000000       7.918868395063991E-003
   3.25000000000000       7.820848118273920E-003
   3.30000000000000       7.723644140286198E-003
   3.35000000000000       7.627266175725880E-003
   3.40000000000000       7.531723143636080E-003
   3.45000000000000       7.437023362356434E-003
   3.50000000000000       7.343174969875963E-003
   3.55000000000000       7.250184403662988E-003
   3.60000000000000       7.158057733670219E-003
   3.65000000000000       7.066799402251897E-003
   3.70000000000000       6.976412457676042E-003
   3.75000000000000       6.886899649108914E-003
   3.80000000000000       6.798262631055537E-003
   3.85000000000000       6.710502996762057E-003
   3.90000000000000       6.623621011584393E-003
   3.95000000000000       6.537616424178878E-003
   4.00000000000000       6.452488363925944E-003
   4.05000000000000       6.368235889702685E-003
   4.10000000000000       6.284857574257250E-003
   4.15000000000000       6.202351300106061E-003
   4.20000000000000       6.120714569765812E-003
   4.25000000000000       6.039944707423155E-003
   4.30000000000000       5.960038968839583E-003
   4.35000000000000       5.880994012960765E-003
   4.40000000000000       5.802805779707022E-003
   4.45000000000000       5.725469308023087E-003
   4.50000000000000       5.648979292517965E-003
   4.55000000000000       5.573331141811961E-003
   4.60000000000000       5.498519279943291E-003
   4.65000000000000       5.424538506071223E-003
   4.70000000000000       5.351384043861377E-003
   4.75000000000000       5.279050958584650E-003
   4.80000000000000       5.207533536193554E-003
   4.85000000000000       5.136826801548933E-003
   4.90000000000000       5.066925392660444E-003
   4.95000000000000       4.997823958947704E-003
   5.00000000000000       4.929517295555141E-003
   5.05000000000000       4.861999850563830E-003
   5.10000000000000       4.795266120071095E-003
   5.15000000000000       4.729310486957420E-003
   5.20000000000000       4.664128255000476E-003
   5.25000000000000       4.599714406421561E-003
   5.30000000000000       4.536064413984335E-003
   5.35000000000000       4.473173697037903E-003
   5.40000000000000       4.411037842497838E-003
   5.45000000000000       4.349652681630532E-003
   5.50000000000000       4.289013889394108E-003
   5.55000000000000       4.229116288956349E-003
   5.60000000000000       4.169954798817140E-003
   5.65000000000000       4.111524149627390E-003
   5.70000000000000       4.053819345855701E-003
   5.75000000000000       3.996834655422312E-003
   5.80000000000000       3.940564892389651E-003
   5.85000000000000       3.885004960219875E-003
   5.90000000000000       3.830149979793069E-003
   5.95000000000000       3.775994738386091E-003
   6.00000000000000       3.722533992775060E-003
   6.05000000000000       3.669761476786025E-003
   6.10000000000000       3.617670659226550E-003
   6.15000000000000       3.566254133758204E-003
   6.20000000000000       3.515505159926691E-003
   6.25000000000000       3.465416479422335E-003
   6.30000000000000       3.415980158351200E-003
   6.35000000000000       3.367188975518280E-003
   6.40000000000000       3.319035722369908E-003
   6.45000000000000       3.271513829984700E-003
   6.50000000000000       3.224616761842029E-003
   6.55000000000000       3.178338431170629E-003
   6.60000000000000       3.132672136229648E-003
   6.65000000000000       3.087610770628315E-003
   6.70000000000000       3.043147435438905E-003
   6.75000000000000       2.999275420027508E-003
   6.80000000000000       2.955988246676865E-003
   6.85000000000000       2.913280073305470E-003
   6.90000000000000       2.871145187507648E-003
   6.95000000000000       2.829577829285256E-003
   7.00000000000000       2.788572457352513E-003
   7.05000000000000       2.748123462634661E-003
   7.10000000000000       2.708225607399251E-003
   7.15000000000000       2.668873534181693E-003
   7.20000000000000       2.630061876532950E-003
   7.25000000000000       2.591785885198909E-003
   7.30000000000000       2.554040092483811E-003
   7.35000000000000       2.516818809770737E-003
   7.40000000000000       2.480115936318875E-003
   7.45000000000000       2.443925078153501E-003
   7.50000000000000       2.408239888858028E-003
   7.55000000000000       2.373053947857241E-003
   7.60000000000000       2.338361534350546E-003
   7.65000000000000       2.304156088021786E-003
   7.70000000000000       2.270430533712308E-003
   7.75000000000000       2.237178304081027E-003
   7.80000000000000       2.204393523638961E-003
   7.85000000000000       2.172070680454709E-003
   7.90000000000000       2.140204383205234E-003
   7.95000000000000       2.108789349949584E-003
   8.00000000000000       2.077819764109792E-003
   8.05000000000000       2.047289073210677E-003
   8.10000000000000       2.017190553485773E-003
   8.15000000000000       1.987517293551373E-003
   8.20000000000000       1.958262195682206E-003
   8.25000000000000       1.929418654971216E-003
   8.30000000000000       1.900980622391182E-003
   8.35000000000000       1.872942494525454E-003
   8.40000000000000       1.845298380714865E-003
   8.45000000000000       1.818042751478811E-003
   8.50000000000000       1.791170240874253E-003
   8.55000000000000       1.764675746479949E-003
   8.60000000000000       1.738554638203547E-003
   8.65000000000000       1.712802169447034E-003
   8.70000000000000       1.687413901376879E-003
   8.75000000000000       1.662384638552819E-003
   8.80000000000000       1.637708989212490E-003
   8.85000000000000       1.613381706731494E-003
   8.90000000000000       1.589396904573311E-003
   8.95000000000000       1.565749275613486E-003
   9.00000000000000       1.542433376077239E-003
   9.05000000000000       1.519443709250552E-003
   9.10000000000000       1.496775468735797E-003
   9.15000000000000       1.474423919164192E-003
   9.20000000000000       1.452384696388032E-003
   9.25000000000000       1.430653260021178E-003
   9.30000000000000       1.409224861778439E-003
   9.35000000000000       1.388094851374923E-003
   9.40000000000000       1.367258853447213E-003
   9.45000000000000       1.346712921164088E-003
   9.50000000000000       1.326452947946944E-003
   9.55000000000000       1.306475609173168E-003
   9.60000000000000       1.286777619024304E-003
   9.65000000000000       1.267355348469696E-003
   9.70000000000000       1.248205411549619E-003
   9.75000000000000       1.229324139951283E-003
   9.80000000000000       1.210708418545604E-003
   9.85000000000000       1.192355469635492E-003
   9.90000000000000       1.174261870063028E-003
   9.95000000000000       1.156423811226074E-003
   10.0000000000000       1.138837794724044E-003
   10.0500000000000       1.121499641977279E-003
   10.1000000000000       1.104404734837000E-003
   10.1500000000000       1.087548944048346E-003
   10.2000000000000       1.070928063650076E-003
   10.2500000000000       1.054537906200140E-003
   10.3000000000000       1.038373720916412E-003
   10.3500000000000       1.022431158412139E-003
   10.4000000000000       1.006706056882441E-003
   10.4500000000000       9.911948164746821E-004
   10.5000000000000       9.758941808171405E-004
   10.5500000000000       9.608008741664030E-004
   10.6000000000000       9.459120680203260E-004
   10.6500000000000       9.312252413073108E-004
   10.7000000000000       9.167378080984853E-004
   10.7500000000000       9.024470155784385E-004
   10.8000000000000       8.883498682600809E-004
   10.8500000000000       8.744427287639355E-004
   10.9000000000000       8.607218105922274E-004
   10.9500000000000       8.471825118975996E-004
   11.0000000000000       8.338204117954626E-004
   11.0500000000000       8.206315596735379E-004
   11.1000000000000       8.076125360444001E-004
   11.1500000000000       7.947607320782302E-004
   11.2000000000000       7.820739196374030E-004
   11.2500000000000       7.695497074351147E-004
   11.3000000000000       7.571862017959738E-004
   11.3500000000000       7.449808040423977E-004
   11.4000000000000       7.329310667868346E-004
   11.4500000000000       7.210344973038354E-004
   11.5000000000000       7.092888974805110E-004
   11.5500000000000       6.976915063993729E-004
   11.6000000000000       6.862401208975795E-004
   11.6500000000000       6.749329368387675E-004
   11.7000000000000       6.637672635083539E-004
   11.7500000000000       6.527409360194856E-004
   11.8000000000000       6.418521358250601E-004
   11.8500000000000       6.310995970699720E-004
   11.9000000000000       6.204812040289861E-004
   11.9500000000000       6.099949937776356E-004
   12.0000000000000       5.996397570953309E-004
   12.0500000000000       5.894142115844558E-004
   12.1000000000000       5.793169933203052E-004
   12.1500000000000       5.693468089739226E-004
   12.2000000000000       5.595025337393236E-004
   12.2500000000000       5.497835618869776E-004
   12.3000000000000       5.401884132046476E-004
   12.3500000000000       5.307163394784499E-004
   12.4000000000000       5.213658954800697E-004
   12.4500000000000       5.121359677229677E-004
   12.5000000000000       5.030255336919336E-004
   12.5500000000000       4.940344188977594E-004
   12.6000000000000       4.851624905828841E-004
   12.6500000000000       4.764099151619549E-004
   12.7000000000000       4.677761365052427E-004
   12.7500000000000       4.592599281433705E-004
   12.8000000000000       4.508603935264913E-004
   12.8500000000000       4.425761635842841E-004
   12.9000000000000       4.344056673528067E-004
   12.9500000000000       4.263472491888299E-004
   13.0000000000000       4.183993876210650E-004
   13.0500000000000       4.105610150900441E-004
   13.1000000000000       4.028308361787965E-004
   13.1500000000000       3.952077339687754E-004
   13.2000000000000       3.876904796095621E-004
   13.2500000000000       3.802776035567879E-004
   13.3000000000000       3.729681385169330E-004
   13.3500000000000       3.657611259046888E-004
   13.4000000000000       3.586552122594137E-004
   13.4500000000000       3.516491713313126E-004
   13.5000000000000       3.447415549256670E-004
   13.5500000000000       3.379307473670292E-004
   13.6000000000000       3.312151185719851E-004
   13.6500000000000       3.245939618391886E-004
   13.7000000000000       3.180658526415997E-004
   13.7500000000000       3.116290161470686E-004
   13.8000000000000       3.052824012874792E-004
   13.8500000000000       2.990247977463797E-004
   13.9000000000000       2.928553176867350E-004
   13.9500000000000       2.867727985450078E-004
   14.0000000000000       2.807757429221060E-004
   14.0500000000000       2.748634816453579E-004
   14.1000000000000       2.690349923974540E-004
   14.1500000000000       2.632883233091030E-004
   14.2000000000000       2.576218575584397E-004
   14.2500000000000       2.520338199307083E-004
   14.3000000000000       2.465222144765985E-004
   14.3500000000000       2.410859149872040E-004
   14.4000000000000       2.357233618033810E-004
   14.4500000000000       2.304324860134850E-004
   14.5000000000000       2.252120801972599E-004
   14.5500000000000       2.200607899105681E-004
   14.6000000000000       2.149780698712837E-004
   14.6500000000000       2.099631444562989E-004
   14.7000000000000       2.050153573762226E-004
   14.7500000000000       2.001336588632451E-004
   14.8000000000000       1.953171305505917E-004
   14.8500000000000       1.905639887499965E-004
   14.9000000000000       1.858725116075400E-004
   14.9500000000000       1.812418135530071E-004
   15.0000000000000       1.766711316702534E-004
   15.0500000000000       1.721600126364905E-004
   15.1000000000000       1.677082237443205E-004
   15.1500000000000       1.633152669370137E-004
   15.2000000000000       1.589807221642131E-004
   15.2500000000000       1.547042723383627E-004
   15.3000000000000       1.504852421092366E-004
   15.3500000000000       1.463219230604329E-004
   15.4000000000000       1.422126544516718E-004
   15.4500000000000       1.381560426774866E-004
   15.5000000000000       1.341507030977897E-004
   15.5500000000000       1.301952821917041E-004
   15.6000000000000       1.262890338446936E-004
   15.6500000000000       1.224318482082602E-004
   15.7000000000000       1.186234984471777E-004
   15.7500000000000       1.148636079802479E-004
   15.8000000000000       1.111514895670402E-004
   15.8500000000000       1.074867824213738E-004
   15.9000000000000       1.038690480219735E-004
   15.9500000000000       1.002978940835718E-004
   16.0000000000000       9.677356347408238E-005
   16.0500000000000       9.329645369583608E-005
   16.1000000000000       8.986747658898762E-005
   16.1500000000000       8.648775356056041E-005
   16.2000000000000       8.315789729559613E-005
   16.2500000000000       7.987825587177403E-005
   16.3000000000000       7.664976846257369E-005
   16.3500000000000       7.347280070356394E-005
   16.4000000000000       7.034752469162172E-005
   16.4500000000000       6.727343596966029E-005
   16.5000000000000       6.424944658139074E-005
   16.5500000000000       6.127494576797488E-005
   16.6000000000000       5.834905343977940E-005
   16.6500000000000       5.547120845260365E-005
   16.7000000000000       5.264134760833931E-005
   16.7500000000000       4.985884225244643E-005
   16.8000000000000       4.712256625363017E-005
   16.8500000000000       4.443093521434057E-005
   16.9000000000000       4.178210850415549E-005
   16.9500000000000       3.917500540176125E-005
   17.0000000000000       3.660857590930526E-005
   17.0500000000000       3.408204248188465E-005
   17.1000000000000       3.159406944177907E-005
   17.1500000000000       2.914390384807061E-005
   17.2000000000000       2.673101291578830E-005
   17.2500000000000       2.435425060732973E-005
   17.3000000000000       2.201301355798768E-005
   17.3500000000000       1.970622074577174E-005
   17.4000000000000       1.743397217017329E-005
   17.4500000000000       1.519582171089837E-005
   17.5000000000000       1.299092198713101E-005
   17.5500000000000       1.081915283698131E-005
   17.6000000000000       8.680398766889970E-006
   17.6500000000000       6.573880140251991E-006
   17.7000000000000       4.499712448412498E-006
   17.7500000000000       2.458039304247157E-006
   17.8000000000000       4.483978885694272E-007
   17.8500000000000      -1.529619741302583E-006
   17.9000000000000      -3.477386863118772E-006
   17.9500000000000      -5.395642892218324E-006
   18.0000000000000      -7.285765415275760E-006
   18.0500000000000      -9.148859449523727E-006
   18.1000000000000      -1.098576324854433E-005
   18.1500000000000      -1.279742510431373E-005
   18.2000000000000      -1.458468360746290E-005
   18.2500000000000      -1.634905652469734E-005
   18.3000000000000      -1.809233352843241E-005
   18.3500000000000      -1.981600121085018E-005
   18.4000000000000      -2.152077626875414E-005
   18.4500000000000      -2.320687094557656E-005
   18.5000000000000      -2.487470002177652E-005
   18.5500000000000      -2.652407361315286E-005
   18.6000000000000      -2.815514267347519E-005
   18.6500000000000      -2.976829792343848E-005
   18.7000000000000      -3.136323501571262E-005
   18.7500000000000      -3.293976639427860E-005
   18.8000000000000      -3.449830412449185E-005
   18.8500000000000      -3.603844818348113E-005
   18.9000000000000      -3.755972041197469E-005
   18.9500000000000      -3.906132353941032E-005
   19.0000000000000      -4.054279904833128E-005
   19.0500000000000      -4.200405321161316E-005
   19.1000000000000      -4.344469483839589E-005
   19.1500000000000      -4.486494785163740E-005
   19.2000000000000      -4.626507987241233E-005
   19.2500000000000      -4.764506553911414E-005
   19.3000000000000      -4.900601410004966E-005
   19.3500000000000      -5.034822099325759E-005
   19.4000000000000      -5.167192138638890E-005
   19.4500000000000      -5.297738336377921E-005
   19.5000000000000      -5.426490812496279E-005
   19.5500000000000      -5.553486718103279E-005
   19.6000000000000      -5.678735216107279E-005
   19.6500000000000      -5.802225093309480E-005
   19.7000000000000      -5.923988444006010E-005
   19.7500000000000      -6.044043318519394E-005
   19.8000000000000      -6.162378999945820E-005
   19.8500000000000      -6.278945053771827E-005
   19.9000000000000      -6.393739537512956E-005
   19.9500000000000      -6.506778894084570E-005
   20.0000000000000      -6.617966440974041E-005
   20.0500000000000      -6.727281861415380E-005
   20.1000000000000      -6.834694798283587E-005
   20.1500000000000      -6.940162015025913E-005
   20.2000000000000      -7.043683795292374E-005
   20.2500000000000      -7.145227536283093E-005
   20.3000000000000      -7.244841457813203E-005
   20.3500000000000      -7.342541805216131E-005
   20.4000000000000      -7.438381311089141E-005
   20.4500000000000      -7.532357425959772E-005
   20.5000000000000      -7.624420396270930E-005
   20.5500000000000      -7.714541124315781E-005
   20.6000000000000      -7.802723535079586E-005
   20.6500000000000      -7.888914030601124E-005
   20.7000000000000      -7.973164885905992E-005
   20.7500000000000      -8.055457955204762E-005
   20.8000000000000      -8.135775886447559E-005
   20.8500000000000      -8.214188227802153E-005
   20.9000000000000      -8.290743434260169E-005
   20.9500000000000      -8.365507690302262E-005
   21.0000000000000      -8.438592971551025E-005
   21.0500000000000      -8.510078378363281E-005
   21.1000000000000      -8.579983097769358E-005
   21.1500000000000      -8.648360254244299E-005
   21.2000000000000      -8.715232904086721E-005
   21.2500000000000      -8.780667403746752E-005
   21.3000000000000      -8.844584620886180E-005
   21.3500000000000      -8.906904486460020E-005
   21.4000000000000      -8.967529816928314E-005
   21.4500000000000      -9.026381594583640E-005
   21.5000000000000      -9.083415229641161E-005
   21.5500000000000      -9.138527585925989E-005
   21.6000000000000      -9.191610678161424E-005
   21.6500000000000      -9.242520676005944E-005
   21.7000000000000      -9.291138257236290E-005
   21.7500000000000      -9.337262618432298E-005
   21.8000000000000      -9.380724697767348E-005
   21.8500000000000      -9.421391508032635E-005
   21.9000000000000      -9.459164923950301E-005
   21.9500000000000      -9.493935426753288E-005
   22.0000000000000      -9.525602523748766E-005
   22.0500000000000      -9.554069465721379E-005
   22.1000000000000      -9.579267574741688E-005
   22.1500000000000      -9.601122830749601E-005
   22.2000000000000      -9.619584764375598E-005
   22.2500000000000      -9.634546174531610E-005
   22.3000000000000      -9.645964117078852E-005
   22.3500000000000      -9.653791262775419E-005
   22.4000000000000      -9.658035038419600E-005
   22.4500000000000      -9.658699625743884E-005
   22.5000000000000      -9.655830709848986E-005
   22.5500000000000      -9.649445387216700E-005
   22.6000000000000      -9.639637905234564E-005
   22.6500000000000      -9.626488870974208E-005
   22.7000000000000      -9.610129739941347E-005
   22.7500000000000      -9.590652296489238E-005
   22.8000000000000      -9.568173331002752E-005
   22.8500000000000      -9.542779013976311E-005
   22.9000000000000      -9.514590811058819E-005
   22.9500000000000      -9.483748749923430E-005
   23.0000000000000      -9.450488468623755E-005
   23.0500000000000      -9.415013392082160E-005
   23.1000000000000      -9.377510830348479E-005
   23.1500000000000      -9.338197931864117E-005
   23.2000000000000      -9.297258097875549E-005
   23.2500000000000      -9.254858313452185E-005
   23.3000000000000      -9.211151192474768E-005
   23.3500000000000      -9.166267721853982E-005
   23.4000000000000      -9.120370741994451E-005
   23.4500000000000      -9.073643001138928E-005
   23.5000000000000      -9.026221373947905E-005
   23.5500000000000      -8.978226237702493E-005
   23.6000000000000      -8.929789242140719E-005
   23.6500000000000      -8.881056162088627E-005
   23.7000000000000      -8.832061662927446E-005
   23.7500000000000      -8.782859102411764E-005
   23.8000000000000      -8.733568905388856E-005
   23.8500000000000      -8.684280322713162E-005
   23.9000000000000      -8.635052284118347E-005
   23.9500000000000      -8.585936579926843E-005
   24.0000000000000      -8.536953974372617E-005
   24.0500000000000      -8.488138542066225E-005
   24.1000000000000      -8.439556991337957E-005
   24.1500000000000      -8.391323664623181E-005
   24.2000000000000      -8.343508101448280E-005
   24.2500000000000      -8.296153327152059E-005
   24.3000000000000      -8.249342586550123E-005
   24.3500000000000      -8.203130841502322E-005
   24.4000000000000      -8.157649408634883E-005
   24.4500000000000      -8.112997352275842E-005
   24.5000000000000      -8.069236900478568E-005
   24.5500000000000      -8.026438870973357E-005
   24.6000000000000      -7.984650948301170E-005
   24.6500000000000      -7.943942712061977E-005
   24.7000000000000      -7.904358917381430E-005
   24.7500000000000      -7.866010642222284E-005
   24.8000000000000      -7.828964601336910E-005
   24.8500000000000      -7.793186100009157E-005
   24.9000000000000      -7.758607161163630E-005
   24.9500000000000      -7.725189712350229E-005
   25.0000000000000      -7.692922622737492E-005
   25.0500000000000      -7.661799862911643E-005
   25.1000000000000      -7.631793767209605E-005
   25.1500000000000      -7.602863154093185E-005
   25.2000000000000      -7.575045334037106E-005
   25.2500000000000      -7.548372219838075E-005
   25.3000000000000      -7.522846764000622E-005
   25.3500000000000      -7.498488088722520E-005
   25.4000000000000      -7.475310257140321E-005
   25.4500000000000      -7.453343984469295E-005
   25.5000000000000      -7.432594771459016E-005
   25.5500000000000      -7.413037328553330E-005
   25.6000000000000      -7.394680629606351E-005
   25.6500000000000      -7.377531246053110E-005
   25.7000000000000      -7.361607484421886E-005
   25.7500000000000      -7.346935803647946E-005
   25.8000000000000      -7.333577294249179E-005
   25.8500000000000      -7.321548285736684E-005
   25.9000000000000      -7.310836335944478E-005
   25.9500000000000      -7.301458992441986E-005
   26.0000000000000      -7.293453986482529E-005
   26.0500000000000      -7.286827844983031E-005
   26.1000000000000      -7.281618774816183E-005
   26.1500000000000      -7.277935192052744E-005
   26.2000000000000      -7.275916805459490E-005
   26.2500000000000      -7.275621172659395E-005
   26.3000000000000      -7.277160722583466E-005
   26.3500000000000      -7.280691297251606E-005
   26.4000000000000      -7.286301279275660E-005
   26.4500000000000      -7.294059827132266E-005
   26.5000000000000      -7.304081626935843E-005
   26.5500000000000      -7.316411252052983E-005
   26.6000000000000      -7.331013226183832E-005
   26.6500000000000      -7.347877406624189E-005
   26.7000000000000      -7.366967781683830E-005
   26.7500000000000      -7.388233185239838E-005
   26.8000000000000      -7.411616901077654E-005
   26.8500000000000      -7.437072913591244E-005
   26.9000000000000      -7.464556212589125E-005
   26.9500000000000      -7.493971763988519E-005
   27.0000000000000      -7.525191509629521E-005
   27.0500000000000      -7.558092514061905E-005
   27.1000000000000      -7.592523634679042E-005
   27.1500000000000      -7.628354437903252E-005
   27.2000000000000      -7.665619072490456E-005
   27.2500000000000      -7.704323527044436E-005
   27.3000000000000      -7.744438739271491E-005
   27.3500000000000      -7.785949265295184E-005
   27.4000000000000      -7.828855964554377E-005
   27.4500000000000      -7.873148155167754E-005
   27.5000000000000      -7.918754863594924E-005
   27.5500000000000      -7.965648098844246E-005
   27.6000000000000      -8.013887597558012E-005
   27.6500000000000      -8.063434477324217E-005
   27.7000000000000      -8.114290739763436E-005
   27.7500000000000      -8.166494092308456E-005
   27.8000000000000      -8.220021758157433E-005
   27.8500000000000      -8.274772703085856E-005
   27.9000000000000      -8.330619338859152E-005
   27.9500000000000      -8.387404926724500E-005
   28.0000000000000      -8.444924919859759E-005
   28.0500000000000      -8.502989928202805E-005
   28.1000000000000      -8.561412922547498E-005
   28.1500000000000      -8.619974408866231E-005
   28.2000000000000      -8.678508799996450E-005
   28.2500000000000      -8.736965424244448E-005
   28.3000000000000      -8.795194247863899E-005
   28.3500000000000      -8.853141206285382E-005
   28.4000000000000      -8.910740549461258E-005
   28.4500000000000      -8.967912700887092E-005
   28.5000000000000      -9.024598608621419E-005
   28.5500000000000      -9.080733169756925E-005
   28.6000000000000      -9.136265043546879E-005
   28.6500000000000      -9.191078781417660E-005
   28.7000000000000      -9.245186673490107E-005
   28.7500000000000      -9.298618111837881E-005
   28.8000000000000      -9.351388733046029E-005
   28.8500000000000      -9.403462736983231E-005
   28.9000000000000      -9.454771448457376E-005
   28.9500000000000      -9.505215383307032E-005
   29.0000000000000      -9.554707580876806E-005
   29.0500000000000      -9.603214546118847E-005
   29.1000000000000      -9.650695709695395E-005
   29.1500000000000      -9.697031490188857E-005
   29.2000000000000      -9.742110984917332E-005
   29.2500000000000      -9.785763657274187E-005
   29.3000000000000      -9.827840251387342E-005
   29.3500000000000      -9.868185557530913E-005
   29.4000000000000      -9.906710502614869E-005
   29.4500000000000      -9.943310743556588E-005
   29.5000000000000      -9.977951416856219E-005
   29.5500000000000      -1.001067229474893E-004
   29.6000000000000      -1.004157214151380E-004
   29.6500000000000      -1.007067901103601E-004
   29.7000000000000      -1.009804486370386E-004
   29.7500000000000      -1.012379050116712E-004
   29.8000000000000      -1.014800760912385E-004
   29.8500000000000      -1.017079155879855E-004
   29.9000000000000      -1.019218080914592E-004
   29.9500000000000      -1.021218756520872E-004
   30.0000000000000      -1.023084931263935E-004
   30.0500000000000      -1.024822301311135E-004
   30.1000000000000      -1.026430526771604E-004
   30.1500000000000      -1.027907732981217E-004
   30.2000000000000      -1.029261780190638E-004
   30.2500000000000      -1.030501968491375E-004
   30.3000000000000      -1.031634675394496E-004
   30.3500000000000      -1.032665370339978E-004
   30.4000000000000      -1.033599626482439E-004
   30.4500000000000      -1.034442388097143E-004
   30.5000000000000      -1.035200388381568E-004
   30.5500000000000      -1.035870597241901E-004
   30.6000000000000      -1.036448091751985E-004
   30.6500000000000      -1.036932159599063E-004
   30.7000000000000      -1.037316474239890E-004
   30.7500000000000      -1.037585777538345E-004
   30.8000000000000      -1.037719399507017E-004
   30.8500000000000      -1.037703436654102E-004
   30.9000000000000      -1.037526342732931E-004
   30.9500000000000      -1.037174457097673E-004
   31.0000000000000      -1.036637544529311E-004
   31.0500000000000      -1.035914033127536E-004
   31.1000000000000      -1.035010448632508E-004
   31.1500000000000      -1.033933420635634E-004
   31.2000000000000      -1.032684306345714E-004
   31.2500000000000      -1.031259278366061E-004
   31.3000000000000      -1.029652686816081E-004
   31.3500000000000      -1.027865341209714E-004
   31.4000000000000      -1.025884541774397E-004
   31.4500000000000      -1.023702427730981E-004
   31.5000000000000      -1.021312106678612E-004
   31.5500000000000      -1.018709367888269E-004
   31.6000000000000      -1.015895427655426E-004
   31.6500000000000      -1.012866246628729E-004
   31.7000000000000      -1.009616021547147E-004
   31.7500000000000      -1.006142489307028E-004
   31.8000000000000      -1.002443075773000E-004
   31.8500000000000      -9.985209977446013E-005
   31.9000000000000      -9.943830524920344E-005
   31.9500000000000      -9.900412625575355E-005
   32.0000000000000      -9.855061963664078E-005
   32.0500000000000      -9.807885500196738E-005
   32.1000000000000      -9.758925695235949E-005
   32.1500000000000      -9.708199246895445E-005
   32.2000000000000      -9.655793181279868E-005
   32.2500000000000      -9.601740204173394E-005
   32.3000000000000      -9.546130616465334E-005
   32.3500000000000      -9.489048096004114E-005
   32.4000000000000      -9.430504337178693E-005
   32.4500000000000      -9.370488915885411E-005
   32.5000000000000      -9.308984291727103E-005
   32.5500000000000      -9.246018963779522E-005
   32.6000000000000      -9.181657171486679E-005
   32.6500000000000      -9.116040048033761E-005
   32.7000000000000      -9.049321390113387E-005
   32.7500000000000      -8.981633123466433E-005
   32.8000000000000      -8.913072576617687E-005
   32.8500000000000      -8.843717051707669E-005
   32.9000000000000      -8.773661464323076E-005
   32.9500000000000      -8.703011209860670E-005
   33.0000000000000      -8.631866471314510E-005
   33.0500000000000      -8.560311160348160E-005
   33.1000000000000      -8.488423867420418E-005
   33.1500000000000      -8.416282219940499E-005
   33.2000000000000      -8.343892861414073E-005
   33.2500000000000      -8.271307512166082E-005
   33.3000000000000      -8.198598695699200E-005
   33.3500000000000      -8.125873842589048E-005
   33.4000000000000      -8.053210529500041E-005
   33.4500000000000      -7.980634056257784E-005
   33.5000000000000      -7.908137795627929E-005
   33.5500000000000      -7.835704131469244E-005
   33.6000000000000      -7.763249036462067E-005
   33.6500000000000      -7.690689776746070E-005
   33.7000000000000      -7.617950623835515E-005
   33.7500000000000      -7.545019430191851E-005
   33.8000000000000      -7.471893265516276E-005
   33.8500000000000      -7.398554269997149E-005
   33.9000000000000      -7.324948317718730E-005
   33.9500000000000      -7.251103341221912E-005
   34.0000000000000      -7.176985792033747E-005
   34.0500000000000      -7.102537737057552E-005
   34.1000000000000      -7.027689539287454E-005
   34.1500000000000      -6.952423622806370E-005
   34.2000000000000      -6.876709581518151E-005
   34.2500000000000      -6.800524523707270E-005
   34.3000000000000      -6.723864631451453E-005
   34.3500000000000      -6.646696560241421E-005
   34.4000000000000      -6.569058926170190E-005
   34.4500000000000      -6.490942830031910E-005
   34.5000000000000      -6.412391823917673E-005
   34.5500000000000      -6.333485839572820E-005
   34.6000000000000      -6.254313973339958E-005
   34.6500000000000      -6.174979699938913E-005
   34.7000000000000      -6.095601401430813E-005
   34.7500000000000      -6.016372492095396E-005
   34.8000000000000      -5.937507752042256E-005
   34.8500000000000      -5.859200232036421E-005
   34.9000000000000      -5.781661896794271E-005
   34.9500000000000      -5.705106662597543E-005
   35.0000000000000      -5.629679183645353E-005
   35.0500000000000      -5.555554126798075E-005
   35.1000000000000      -5.482830716069204E-005
   35.1500000000000      -5.411617016673388E-005
   35.2000000000000      -5.342003521381579E-005
   35.2500000000000      -5.274010648911700E-005
   35.3000000000000      -5.207641928427922E-005
   35.3500000000000      -5.142894482610736E-005
   35.4000000000000      -5.079866204038384E-005
   35.4500000000000      -5.018700418191376E-005
   35.5000000000000      -4.959493944941818E-005
   35.5500000000000      -4.902333994814115E-005
   35.6000000000000      -4.847301846538492E-005
   35.6500000000000      -4.794500891362768E-005
   35.7000000000000      -4.743969593121570E-005
   35.7500000000000      -4.695698187190539E-005
   35.8000000000000      -4.649698973504709E-005
   35.8500000000000      -4.606058056095598E-005
   35.9000000000000      -4.564741137093109E-005
   35.9500000000000      -4.525652373961400E-005
   36.0000000000000      -4.488707858146775E-005
   36.0500000000000      -4.453916053934260E-005
   36.1000000000000      -4.421272808631874E-005
   36.1500000000000      -4.390694077176559E-005
   36.2000000000000      -4.362104884560354E-005
   36.2500000000000      -4.335492762145670E-005
   36.3000000000000      -4.310798369807576E-005
   36.3500000000000      -4.287971182965812E-005
   36.4000000000000      -4.267018804910204E-005
   36.4500000000000      -4.248008219267212E-005
   36.5000000000000      -4.231064038777129E-005
   36.5500000000000      -4.216331881883425E-005
   36.6000000000000      -4.203851990459279E-005
   36.6500000000000      -4.193656519378903E-005
   36.7000000000000      -4.185763155887246E-005
   36.7500000000000      -4.180186845231474E-005
   36.8000000000000      -4.176909775359812E-005
   36.8500000000000      -4.175851281072807E-005
   36.9000000000000      -4.177021143589171E-005
   36.9500000000000      -4.180438887441977E-005
   37.0000000000000      -4.186127890844342E-005
   37.0500000000000      -4.194151828016669E-005
   37.1000000000000      -4.204490433317507E-005
   37.1500000000000      -4.217116258781135E-005
   37.2000000000000      -4.232056289436804E-005
   37.2500000000000      -4.249311544868901E-005
   37.3000000000000      -4.268856821316774E-005
   37.3500000000000      -4.290654517925263E-005
   37.4000000000000      -4.314618826854483E-005
   37.4500000000000      -4.340646915516322E-005
   37.5000000000000      -4.368635437064809E-005
   37.5500000000000      -4.398504387901467E-005
   37.6000000000000      -4.430093092163219E-005
   37.6500000000000      -4.463248488478577E-005
   37.7000000000000      -4.497853701141884E-005
   37.7500000000000      -4.533836967329555E-005
   37.8000000000000      -4.571063108852902E-005
   37.8500000000000      -4.609430503628853E-005
   37.9000000000000      -4.648865636007932E-005
   37.9500000000000      -4.689274235285419E-005
   38.0000000000000      -4.730549836960083E-005
   38.0500000000000      -4.772551160539082E-005
   38.1000000000000      -4.815087817652383E-005
   38.1500000000000      -4.857994689968417E-005
   38.2000000000000      -4.901071635433641E-005
   38.2500000000000      -4.944119697876199E-005
   38.3000000000000      -4.986948097927637E-005
   38.3500000000000      -5.029344175763872E-005
   38.4000000000000      -5.071042247355023E-005
   38.4500000000000      -5.111744726996222E-005
   38.5000000000000      -5.151199598927225E-005
   38.5500000000000      -5.189218201166230E-005
   38.6000000000000      -5.225634582150558E-005
   38.6500000000000      -5.260340409812611E-005
   38.7000000000000      -5.293261015152292E-005
   38.7500000000000      -5.324420109169349E-005
   38.8000000000000      -5.353913047091133E-005
   38.8500000000000      -5.381868726374306E-005
   38.9000000000000      -5.408444918763735E-005
   38.9500000000000      -5.433752859914992E-005
   39.0000000000000      -5.457974332983527E-005
   39.0500000000000      -5.481276864145368E-005
   39.1000000000000      -5.503815591211323E-005
   39.1500000000000      -5.525645037886759E-005
   39.2000000000000      -5.546827361112081E-005
   39.2500000000000      -5.567460852370975E-005
   39.3000000000000      -5.587643378667461E-005
   39.3500000000000      -5.607514719452224E-005
   39.4000000000000      -5.627131429462744E-005
   39.4500000000000      -5.646500175111260E-005
   39.5000000000000      -5.665577532625924E-005
   39.5500000000000      -5.684314097786366E-005
   39.6000000000000      -5.702677415925364E-005
   39.6500000000000      -5.720633984365170E-005
   39.7000000000000      -5.738103586875676E-005
   39.7500000000000      -5.755066647464382E-005
   39.8000000000000      -5.771536275803827E-005
   39.8500000000000      -5.787507245504792E-005
   39.9000000000000      -5.802916325728417E-005
   39.9500000000000      -5.817710821338923E-005
   40.0000000000000      -5.831766715657227E-005
   40.0500000000000      -5.844996175618430E-005
   40.1000000000000      -5.857355484728962E-005
   40.1500000000000      -5.868753751682235E-005
   40.2000000000000      -5.879180343980784E-005
   40.2500000000000      -5.888659200224511E-005
   40.3000000000000      -5.897195045687668E-005
   40.3500000000000      -5.904842669036563E-005
   40.4000000000000      -5.911621410649070E-005
   40.4500000000000      -5.917514570398696E-005
   40.5000000000000      -5.922518612991854E-005
   40.5500000000000      -5.926624679531636E-005
   40.6000000000000      -5.929761389525491E-005
   40.6500000000000      -5.931939849362005E-005
   40.7000000000000      -5.933174428023937E-005
   40.7500000000000      -5.933461842308830E-005
   40.8000000000000      -5.932896364900826E-005
   40.8500000000000      -5.931569312709479E-005
   40.9000000000000      -5.929627859909790E-005
   40.9500000000000      -5.927198771631613E-005
   41.0000000000000      -5.924362534331293E-005
   41.0500000000000      -5.921290943319293E-005
   41.1000000000000      -5.918075426184719E-005
   41.1500000000000      -5.914802102746725E-005
   41.2000000000000      -5.911558615342480E-005
   41.2500000000000      -5.908448612188484E-005
   41.3000000000000      -5.905575776431923E-005
   41.3500000000000      -5.902977977654103E-005
   41.4000000000000      -5.900625357542771E-005
   41.4500000000000      -5.898496751157772E-005
   41.5000000000000      -5.896548994958765E-005
   41.5500000000000      -5.894781848159281E-005
   41.6000000000000      -5.893168689656932E-005
   41.6500000000000      -5.891775241940099E-005
   41.7000000000000      -5.890727856981143E-005
   41.7500000000000      -5.890097279666165E-005
   41.8000000000000      -5.889943505197729E-005
   41.8500000000000      -5.890329919090685E-005
   41.9000000000000      -5.891267245402465E-005
   41.9500000000000      -5.892734029100969E-005
   42.0000000000000      -5.894697244851628E-005
   42.0500000000000      -5.897108102680502E-005
   42.1000000000000      -5.899929119073077E-005
   42.1500000000000      -5.903132488918106E-005
   42.2000000000000      -5.906697324275465E-005
   42.2500000000000      -5.910535179137698E-005
   42.3000000000000      -5.914599128273259E-005
   42.3500000000000      -5.918805218241892E-005
   42.4000000000000      -5.923067369259887E-005
   42.4500000000000      -5.927308680045682E-005
   42.5000000000000      -5.931447390446849E-005
   42.5500000000000      -5.935379096760372E-005
   42.6000000000000      -5.938986533410960E-005
   42.6500000000000      -5.942165971316093E-005
   42.7000000000000      -5.944848653047134E-005
   42.7500000000000      -5.947015347608008E-005
   42.8000000000000      -5.948651312732411E-005
   42.8500000000000      -5.949791217671929E-005
   42.9000000000000      -5.950386879150243E-005
   42.9500000000000      -5.950354306837616E-005
   43.0000000000000      -5.949625564308332E-005
   43.0500000000000      -5.948104307376911E-005
   43.1000000000000      -5.945719755743093E-005
   43.1500000000000      -5.942366023202541E-005
   43.2000000000000      -5.937963639737770E-005
   43.2500000000000      -5.932486436723278E-005
   43.3000000000000      -5.925952171621034E-005
   43.3500000000000      -5.918422445448250E-005
   43.4000000000000      -5.909964102780733E-005
   43.4500000000000      -5.900601046778066E-005
   43.5000000000000      -5.890358374368302E-005
   43.5500000000000      -5.879261611919682E-005
   43.6000000000000      -5.867358107531815E-005
   43.6500000000000      -5.854726201925751E-005
   43.7000000000000      -5.841397806896805E-005
   43.7500000000000      -5.827397047581394E-005
   43.8000000000000      -5.812757183676810E-005
   43.8500000000000      -5.797545608943560E-005
   43.9000000000000      -5.781841799180216E-005
   43.9500000000000      -5.765730606811717E-005
   44.0000000000000      -5.749364016425083E-005
   44.0500000000000      -5.732915701483710E-005
   44.1000000000000      -5.716555181308399E-005
   44.1500000000000      -5.700484450553404E-005
   44.2000000000000      -5.684960245936524E-005
   44.2500000000000      -5.670175770026694E-005
   44.3000000000000      -5.656289322411669E-005
   44.3500000000000      -5.643386603385968E-005
   44.4000000000000      -5.631522224999957E-005
   44.4500000000000      -5.620654069511484E-005
   44.5000000000000      -5.610722209211765E-005
   44.5500000000000      -5.601642227698292E-005
   44.6000000000000      -5.593254203985315E-005
   44.6500000000000      -5.585470878548605E-005
   44.7000000000000      -5.578191171126960E-005
   44.7500000000000      -5.571363691875403E-005
   44.8000000000000      -5.565022717945077E-005
   44.8500000000000      -5.559155960900406E-005
   44.9000000000000      -5.553756748101963E-005
   44.9500000000000      -5.548822824013440E-005
   45.0000000000000      -5.544378970858851E-005
   45.0500000000000      -5.540450806694514E-005
   45.1000000000000      -5.537041028646610E-005
   45.1500000000000      -5.534232102031470E-005
   45.2000000000000      -5.532027391446743E-005
   45.2500000000000      -5.530406883823372E-005
   45.3000000000000      -5.529360585951712E-005
   45.3500000000000      -5.528864757100758E-005
   45.4000000000000      -5.528887607699564E-005
   45.4500000000000      -5.529375513009401E-005
   45.5000000000000      -5.530278200978923E-005
   45.5500000000000      -5.531488563830867E-005
   45.6000000000000      -5.532943395513747E-005
   45.6500000000000      -5.534587805146397E-005
   45.7000000000000      -5.536388315943730E-005
   45.7500000000000      -5.538327018550938E-005
   45.8000000000000      -5.540380694600765E-005
   45.8500000000000      -5.542505473878155E-005
   45.9000000000000      -5.544702152973538E-005
   45.9500000000000      -5.546937381745127E-005
   46.0000000000000      -5.549120445364785E-005
   46.0500000000000      -5.551265671263541E-005
   46.1000000000000      -5.553391317952237E-005
   46.1500000000000      -5.555479324780422E-005
   46.2000000000000      -5.557528061239110E-005
   46.2500000000000      -5.559552989320969E-005
   46.3000000000000      -5.561573052871443E-005
   46.3500000000000      -5.563699881955866E-005
   46.4000000000000      -5.566072422173719E-005
   46.4500000000000      -5.568915105992537E-005
   46.5000000000000      -5.572481240965138E-005
   46.5500000000000      -5.576967770119592E-005
   46.6000000000000      -5.582545856101598E-005
   46.6500000000000      -5.589315152028173E-005
   46.7000000000000      -5.597403904845738E-005
   46.7500000000000      -5.606941101809414E-005
   46.8000000000000      -5.618066012519380E-005
   46.8500000000000      -5.630882617698595E-005
   46.9000000000000      -5.645554356012259E-005
   46.9500000000000      -5.662185272758621E-005
   47.0000000000000      -5.680849623503636E-005
   47.0500000000000      -5.701640626600343E-005
   47.1000000000000      -5.724588470617250E-005
   47.1500000000000      -5.749718798317393E-005
   47.2000000000000      -5.776981339174928E-005
   47.2500000000000      -5.806338387463040E-005
   47.3000000000000      -5.837691963081357E-005
   47.3500000000000      -5.870918099846592E-005
   47.4000000000000      -5.905854773440097E-005
   47.4500000000000      -5.942276579786935E-005
   47.5000000000000      -5.980007804253134E-005
   47.5500000000000      -6.018830102571912E-005
   47.6000000000000      -6.058498491418009E-005
   47.6500000000000      -6.098726695879288E-005
   47.7000000000000      -6.139258832397269E-005
   47.7500000000000      -6.179929137694129E-005
   47.8000000000000      -6.220664999638523E-005
   47.8500000000000      -6.261373797571825E-005
   47.9000000000000      -6.301992482595685E-005
   47.9500000000000      -6.342435987143468E-005
   48.0000000000000      -6.382613621876711E-005
   48.0500000000000      -6.422480619469947E-005
   48.1000000000000      -6.461976257981483E-005
   48.1500000000000      -6.501047938144642E-005
   48.2000000000000      -6.539588268758740E-005
   48.2500000000000      -6.577567572364127E-005
   48.3000000000000      -6.614994029853469E-005
   48.3500000000000      -6.651882128791521E-005
   48.4000000000000      -6.688195808121495E-005
   48.4500000000000      -6.723867583228003E-005
   48.5000000000000      -6.758783926601083E-005
   48.5500000000000      -6.792782614666211E-005
   48.6000000000000      -6.825672238413842E-005
   48.6500000000000      -6.857359925686674E-005
   48.7000000000000      -6.887739875324387E-005
   48.7500000000000      -6.916826880765419E-005
   48.8000000000000      -6.944652533041946E-005
   48.8500000000000      -6.971297538421982E-005
   48.9000000000000      -6.996883455727868E-005
   48.9500000000000      -7.021495178807021E-005
   49.0000000000000      -7.045302206037780E-005
   49.0500000000000      -7.068429687411531E-005
   49.1000000000000      -7.091037449512068E-005
   49.1500000000000      -7.113331139802560E-005
   49.2000000000000      -7.135469903769215E-005
   49.2500000000000      -7.157575424890779E-005
   49.3000000000000      -7.179711358893897E-005
   49.3500000000000      -7.201932373687334E-005
   49.4000000000000      -7.224257635535381E-005
   49.4500000000000      -7.246723672564899E-005
   49.5000000000000      -7.269369016084781E-005
   49.5500000000000      -7.292173038293903E-005
   49.6000000000000      -7.315118630447798E-005
   49.6500000000000      -7.338342119315341E-005
   49.7000000000000      -7.361956682322701E-005
   49.7500000000000      -7.386081274360618E-005
   49.8000000000000      -7.410832187724047E-005
   49.8500000000000      -7.436203889118142E-005
   49.9000000000000      -7.462244020678296E-005
   49.9500000000000      -7.488900723989317E-005
   50.0000000000000      -7.516130919352154E-005
   50.0500000000000      -7.543930366641148E-005
   50.1000000000000      -7.572312864098981E-005
   50.1500000000000      -7.601378051333469E-005
   50.2000000000000      -7.631116922314707E-005
   50.2500000000000      -7.661514010224434E-005
   50.3000000000000      -7.692506500765297E-005
   50.3500000000000      -7.724020771605855E-005
   50.4000000000000      -7.756011523260774E-005
   50.4500000000000      -7.788472461569575E-005
   50.5000000000000      -7.821348762505018E-005
   50.5500000000000      -7.854575660065278E-005
   50.6000000000000      -7.888097586424281E-005
   50.6500000000000      -7.921847588889983E-005
   50.7000000000000      -7.955774649442430E-005
   50.7500000000000      -7.989892672455114E-005
   50.8000000000000      -8.024161385217889E-005
   50.8500000000000      -8.058352794949591E-005
   50.9000000000000      -8.092298365681148E-005
   50.9500000000000      -8.125906098453418E-005
   51.0000000000000      -8.159075345275541E-005
   51.0500000000000      -8.191675844783703E-005
   51.1000000000000      -8.223589850754162E-005
   51.1500000000000      -8.254705896988125E-005
   51.2000000000000      -8.284987774265096E-005
   51.2500000000000      -8.314429025202382E-005
   51.3000000000000      -8.342992932433052E-005
   51.3500000000000      -8.370618808877067E-005
   51.4000000000000      -8.397198405489513E-005
   51.4500000000000      -8.422599516019694E-005
   51.5000000000000      -8.446782134681398E-005
   51.5500000000000      -8.469680532814987E-005
   51.6000000000000      -8.491213127356593E-005
   51.6500000000000      -8.511314325407556E-005
   51.7000000000000      -8.529906587663191E-005
   51.7500000000000      -8.546914735045594E-005
   51.8000000000000      -8.562276927226307E-005
   51.8500000000000      -8.575937115456432E-005
   51.9000000000000      -8.587878725147436E-005
   51.9500000000000      -8.598080618580655E-005
   52.0000000000000      -8.606499294801230E-005
   52.0500000000000      -8.613073751874499E-005
   52.1000000000000      -8.617769970186710E-005
   52.1500000000000      -8.620582044921115E-005
   52.2000000000000      -8.621473010497321E-005
   52.2500000000000      -8.620406542832322E-005
   52.3000000000000      -8.617377592219800E-005
   52.3500000000000      -8.612426610000602E-005
   52.4000000000000      -8.605565191724977E-005
   52.4500000000000      -8.596832735956258E-005
   52.5000000000000      -8.586186888485939E-005
   52.5500000000000      -8.573551533994307E-005
   52.6000000000000      -8.558832503408616E-005
   52.6500000000000      -8.541967183421259E-005
   52.7000000000000      -8.522922728058366E-005
   52.7500000000000      -8.501685670037737E-005
   52.8000000000000      -8.478232734508266E-005
   52.8500000000000      -8.452552175256308E-005
   52.9000000000000      -8.424643772765144E-005
   52.9500000000000      -8.394663026902902E-005
   53.0000000000000      -8.362763085876760E-005
   53.0500000000000      -8.329142143204304E-005
   53.1000000000000      -8.293941922479488E-005
   53.1500000000000      -8.257296627713213E-005
   53.2000000000000      -8.219319362183122E-005
   53.2500000000000      -8.180112592774166E-005
   53.3000000000000      -8.139787657689541E-005
   53.3500000000000      -8.098412918584428E-005
   53.4000000000000      -8.056005813948499E-005
   53.4500000000000      -8.012576900408846E-005
   53.5000000000000      -7.968101282184553E-005
   53.5500000000000      -7.922587474721634E-005
   53.6000000000000      -7.876053217943805E-005
   53.6500000000000      -7.828474861095878E-005
   53.7000000000000      -7.779912897173094E-005
   53.7500000000000      -7.730362358261633E-005
   53.8000000000000      -7.679920200873245E-005
   53.8500000000000      -7.628682926016060E-005
   53.9000000000000      -7.576692947567474E-005
   53.9500000000000      -7.523987639523483E-005
   54.0000000000000      -7.470613521400992E-005
   54.0500000000000      -7.416616754194258E-005
   54.1000000000000      -7.362003474074468E-005
   54.1500000000000      -7.306806676422326E-005
   54.2000000000000      -7.251098667797401E-005
   54.2500000000000      -7.194977270481802E-005
   54.3000000000000      -7.138488120178821E-005
   54.3500000000000      -7.081718038604341E-005
   54.4000000000000      -7.024721187468358E-005
   54.4500000000000      -6.967483810053934E-005
   54.5000000000000      -6.910008866830717E-005
   54.5500000000000      -6.852295215970544E-005
   54.6000000000000      -6.794344643332201E-005
   54.6500000000000      -6.736140695113403E-005
   54.7000000000000      -6.677664320085655E-005
   54.7500000000000      -6.618849215459628E-005
   54.8000000000000      -6.559601272361597E-005
   54.8500000000000      -6.499941763133589E-005
   54.9000000000000      -6.439830670182006E-005
   54.9500000000000      -6.379230997571242E-005
   55.0000000000000      -6.318031946072074E-005
   55.0500000000000      -6.256159000681578E-005
   55.1000000000000      -6.193587218878335E-005
   55.1500000000000      -6.130210302330827E-005
   55.2000000000000      -6.066031527184297E-005
   55.2500000000000      -6.001101456728332E-005
   55.3000000000000      -5.935451192885587E-005
   55.3500000000000      -5.869088671239470E-005
   55.4000000000000      -5.801992989677406E-005
   55.4500000000000      -5.734182556767139E-005
   55.5000000000000      -5.665687036808372E-005
   55.5500000000000      -5.596498100026711E-005
   55.6000000000000      -5.526619323353963E-005
   55.6500000000000      -5.456147058083788E-005
   55.7000000000000      -5.385160622856019E-005
   55.7500000000000      -5.313731955960326E-005
   55.8000000000000      -5.241957087009860E-005
   55.8500000000000      -5.169875641958638E-005
   55.9000000000000      -5.097586577264840E-005
   55.9500000000000      -5.025137032041990E-005
   56.0000000000000      -4.952562293051389E-005
   56.0500000000000      -4.879876048543186E-005
   56.1000000000000      -4.807126306360591E-005
   56.1500000000000      -4.734308292140557E-005
   56.2000000000000      -4.661489324636189E-005
   56.2500000000000      -4.588706005535211E-005
   56.3000000000000      -4.515910519574634E-005
   56.3500000000000      -4.443077561028474E-005
   56.4000000000000      -4.370182132430337E-005
   56.4500000000000      -4.297196806000124E-005
   56.5000000000000      -4.224136779867039E-005
   56.5500000000000      -4.151040231508823E-005
   56.6000000000000      -4.077892130896151E-005
   56.6500000000000      -4.004683956385361E-005
   56.7000000000000      -3.931388172649294E-005
   56.7500000000000      -3.858045110484465E-005
   56.8000000000000      -3.784675615272000E-005
   56.8500000000000      -3.711305149027861E-005
   56.9000000000000      -3.637908026695980E-005
   56.9500000000000      -3.564437341429096E-005
   57.0000000000000      -3.490903588298780E-005
   57.0500000000000      -3.417336885817909E-005
   57.1000000000000      -3.343743859980718E-005
   57.1500000000000      -3.270151131343149E-005
   57.2000000000000      -3.196657399598005E-005
   57.2500000000000      -3.123336398860739E-005
   57.3000000000000      -3.050233513967702E-005
   57.3500000000000      -2.977358422047447E-005
   57.4000000000000      -2.904797919885559E-005
   57.4500000000000      -2.832635738131355E-005
   57.5000000000000      -2.760804908638568E-005
   57.5500000000000      -2.689311115840302E-005
   57.6000000000000      -2.618163455173058E-005
   57.6500000000000      -2.547342172463304E-005
   57.7000000000000      -2.476818883197889E-005
   57.7500000000000      -2.406627821325852E-005
   57.8000000000000      -2.336821740468502E-005
   57.8500000000000      -2.267412759689302E-005
   57.9000000000000      -2.198443345634202E-005
   57.9500000000000      -2.129989316868618E-005
   58.0000000000000      -2.062134654347676E-005
   58.0500000000000      -1.994947338951063E-005
   58.1000000000000      -1.928470854660671E-005
   58.1500000000000      -1.862754023793744E-005
   58.2000000000000      -1.797848018954058E-005
   58.2500000000000      -1.733800433264376E-005
   58.3000000000000      -1.670732143967149E-005
   58.3500000000000      -1.608715492137300E-005
   58.4000000000000      -1.547823450741974E-005
   58.4500000000000      -1.488161505819313E-005
   58.5000000000000      -1.429792358632500E-005
   58.5500000000000      -1.372787928599383E-005
   58.6000000000000      -1.317196567995691E-005
   58.6500000000000      -1.263025115759087E-005
   58.7000000000000      -1.210225152564379E-005
   58.7500000000000      -1.158680189435573E-005
   58.8000000000000      -1.108288853642794E-005
   58.8500000000000      -1.058887052933754E-005
   58.9000000000000      -1.010363541553434E-005
   58.9500000000000      -9.625771490912945E-006
   59.0000000000000      -9.153819624237543E-006
   59.0500000000000      -8.687009921952952E-006
   59.1000000000000      -8.224486044255819E-006
   59.1500000000000      -7.765738349544122E-006
   59.2000000000000      -7.310837872492449E-006
   59.2500000000000      -6.859719543129205E-006
   59.3000000000000      -6.412544678445517E-006
   59.3500000000000      -5.969120422415624E-006
   59.4000000000000      -5.529726955318582E-006
   59.4500000000000      -5.094400279356817E-006
   59.5000000000000      -4.662826617086374E-006
   59.5500000000000      -4.235748597306274E-006
   59.6000000000000      -3.812793064860084E-006
   59.6500000000000      -3.393653530609342E-006
   59.7000000000000      -2.978173426199515E-006
   59.7500000000000      -2.566129967574735E-006
   59.8000000000000      -2.157802003333441E-006
   59.8500000000000      -1.752895221912155E-006
   59.9000000000000      -1.351528970062441E-006
   59.9500000000000      -9.536546281243501E-007
   60.0000000000000      -5.593097931006104E-007
   60.0500000000000      -1.682542813117823E-007
   60.1000000000000       2.201437345399375E-007
   60.1500000000000       6.060768567949448E-007
   60.2000000000000       9.899612038113081E-007
   60.2500000000000       1.372395906646521E-006
   60.3000000000000       1.753323092725770E-006
   60.3500000000000       2.132137504942707E-006
   60.4000000000000       2.508311648325093E-006
   60.4500000000000       2.881737423167919E-006
   60.5000000000000       3.251764204584795E-006
   60.5500000000000       3.618019179630498E-006
   60.6000000000000       3.980805763392790E-006
   60.6500000000000       4.340205038317138E-006
   60.7000000000000       4.695934742389457E-006
   60.7500000000000       5.047360797931413E-006
   60.8000000000000       5.394121993821036E-006
   60.8500000000000       5.736136808682452E-006
   60.9000000000000       6.073198330257109E-006
   60.9500000000000       6.405199632367457E-006
   61.0000000000000       6.732097361757831E-006
   61.0500000000000       7.053141258207517E-006
   61.1000000000000       7.367963022504631E-006
   61.1500000000000       7.675601148785478E-006
   61.2000000000000       7.974908795968677E-006
   61.2500000000000       8.265080344311104E-006
   61.3000000000000       8.546377469181182E-006
   61.3500000000000       8.818444989518262E-006
   61.4000000000000       9.080191630094271E-006
   61.4500000000000       9.331398723309108E-006
   61.5000000000000       9.572725017231954E-006
   61.5500000000000       9.804764621610764E-006
   61.6000000000000       1.002803820945954E-005
   61.6500000000000       1.024224366223953E-005
   61.7000000000000       1.044736794386077E-005
   61.7500000000000       1.064332431102235E-005
   61.8000000000000       1.082981321163490E-005
   61.8500000000000       1.100697828076357E-005
   61.9000000000000       1.117552918884516E-005
   61.9500000000000       1.133652663963433E-005
   62.0000000000000       1.149071430584660E-005
   62.0500000000000       1.163912627941938E-005
   62.1000000000000       1.178311586162781E-005
   62.1500000000000       1.192411592980248E-005
   62.2000000000000       1.206389263902309E-005
   62.2500000000000       1.220360741122854E-005
   62.3000000000000       1.234403180613728E-005
   62.3500000000000       1.248579618668558E-005
   62.4000000000000       1.262996492673177E-005
   62.4500000000000       1.277766927016519E-005
   62.5000000000000       1.292954971597902E-005
   62.5500000000000       1.308684603382010E-005
   62.6000000000000       1.325090948463157E-005
   62.6500000000000       1.342325763184358E-005
   62.7000000000000       1.360462777323835E-005
   62.7500000000000       1.379590459428857E-005
   62.8000000000000       1.399797187118891E-005
   62.8500000000000       1.421142895299223E-005
   62.9000000000000       1.443706177593093E-005
   62.9500000000000       1.467521468916163E-005
   63.0000000000000       1.492586912398413E-005
   63.0500000000000       1.518963449537366E-005
   63.1000000000000       1.546733476309850E-005
   63.1500000000000       1.575920429537049E-005
   63.2000000000000       1.606514642977479E-005
   63.2500000000000       1.638541164402381E-005
   63.3000000000000       1.672038311953791E-005
   63.3500000000000       1.707086587493881E-005
   63.4000000000000       1.743686771918838E-005
   63.4500000000000       1.781851010573434E-005
   63.5000000000000       1.821586231965851E-005
   63.5500000000000       1.862808674659536E-005
   63.6000000000000       1.905462354256613E-005
   63.6500000000000       1.949486987266397E-005
   63.7000000000000       1.994852653163982E-005
   63.7500000000000       2.041471874136424E-005
   63.8000000000000       2.089210955952376E-005
   63.8500000000000       2.138012577774524E-005
   63.9000000000000       2.187761582653618E-005
   63.9500000000000       2.238324105791023E-005
   64.0000000000000       2.289621854245793E-005
   64.0500000000000       2.341657145001699E-005
   64.1000000000000       2.394461256663548E-005
   64.1500000000000       2.448158515312765E-005
   64.2000000000000       2.502801331605266E-005
   64.2500000000000       2.558405800442100E-005
   64.3000000000000       2.615015230769929E-005
   64.3500000000000       2.672634043832369E-005
   64.4000000000000       2.731315320164192E-005
   64.4500000000000       2.791137076404998E-005
   64.5000000000000       2.852146908925712E-005
   64.5500000000000       2.914355529029772E-005
   64.6000000000000       2.977815958316804E-005
   64.6500000000000       3.042554166389549E-005
   64.7000000000000       3.108544288775118E-005
   64.7500000000000       3.175727720871506E-005
   64.8000000000000       3.244096227117626E-005
   64.8500000000000       3.313635842858868E-005
   64.9000000000000       3.384345440440879E-005
   64.9500000000000       3.456164080407484E-005
   65.0000000000000       3.529050401640895E-005
   65.0500000000000       3.602904903943715E-005
   65.1000000000000       3.677613079777214E-005
   65.1500000000000       3.753049044787128E-005
   65.2000000000000       3.829019087707682E-005
   65.2500000000000       3.905342070369884E-005
   65.3000000000000       3.981891144242466E-005
   65.3500000000000       4.058553989828426E-005
   65.4000000000000       4.135261284593671E-005
   65.4500000000000       4.211997728284325E-005
   65.5000000000000       4.288754360122827E-005
   65.5500000000000       4.365508433722989E-005
   65.6000000000000       4.442197237527509E-005
   65.6500000000000       4.518772782819848E-005
   65.7000000000000       4.595227846511223E-005
   65.7500000000000       4.671543515973677E-005
   65.8000000000000       4.747673939364184E-005
   65.8500000000000       4.823554681617635E-005
   65.9000000000000       4.899129823410295E-005
   65.9500000000000       4.974287382200597E-005
   66.0000000000000       5.048925577403158E-005
   66.0500000000000       5.122898664386767E-005
   66.1000000000000       5.196031031495694E-005
   66.1500000000000       5.268216274647684E-005
   66.2000000000000       5.339332780500537E-005
   66.2500000000000       5.409283988866770E-005
   66.3000000000000       5.477925835178072E-005
   66.3500000000000       5.545148590261987E-005
   66.4000000000000       5.610928242426799E-005
   66.4500000000000       5.675225560265760E-005
   66.5000000000000       5.737974835715150E-005
   66.5500000000000       5.799076200937023E-005
   66.6000000000000       5.858408524888269E-005
   66.6500000000000       5.915895131989856E-005
   66.7000000000000       5.971444910253549E-005
   66.7500000000000       6.025007188591188E-005
   66.8000000000000       6.076616911151127E-005
   66.8500000000000       6.126316020549071E-005
   66.9000000000000       6.174130514431881E-005
   66.9500000000000       6.220040436597638E-005
   67.0000000000000       6.264005391943825E-005
   67.0500000000000       6.306051541125431E-005
   67.1000000000000       6.346189254625521E-005
   67.1500000000000       6.384413187078248E-005
   67.2000000000000       6.420720309578687E-005
   67.2500000000000       6.455053785366491E-005
   67.3000000000000       6.487362935798561E-005
   67.3500000000000       6.517591493884016E-005
   67.4000000000000       6.545669831857170E-005
   67.4500000000000       6.571600803687866E-005
   67.5000000000000       6.595368304880644E-005
   67.5500000000000       6.616905841313117E-005
   67.6000000000000       6.636184224262492E-005
   67.6500000000000       6.653205931687271E-005
   67.7000000000000       6.668045345166808E-005
   67.7500000000000       6.680707249760721E-005
   67.8000000000000       6.691126680430044E-005
   67.8500000000000       6.699173902114157E-005
   67.9000000000000       6.704835730036493E-005
   67.9500000000000       6.708151742656050E-005
   68.0000000000000       6.709194541103719E-005
   68.0500000000000       6.707975891425838E-005
   68.1000000000000       6.704548960718477E-005
   68.1500000000000       6.698951128512562E-005
   68.2000000000000       6.691216184021827E-005
   68.2500000000000       6.681360628851845E-005
   68.3000000000000       6.669428184606756E-005
   68.3500000000000       6.655414207842369E-005
   68.4000000000000       6.639304559611308E-005
   68.4500000000000       6.621112909218268E-005
   68.5000000000000       6.600828910593111E-005
   68.5500000000000       6.578450060561640E-005
   68.6000000000000       6.553971311172842E-005
   68.6500000000000       6.527418677763307E-005
   68.7000000000000       6.498879991722946E-005
   68.7500000000000       6.468487295102415E-005
   68.8000000000000       6.436335018425480E-005
   68.8500000000000       6.402524173345400E-005
   68.9000000000000       6.367140958293766E-005
   68.9500000000000       6.330283185898669E-005
   69.0000000000000       6.291977876513784E-005
   69.0500000000000       6.252311941296852E-005
   69.1000000000000       6.211402024632909E-005
   69.1500000000000       6.169478841236742E-005
   69.2000000000000       6.126726007074946E-005
   69.2500000000000       6.083287744821583E-005
   69.3000000000000       6.039254663559057E-005
   69.3500000000000       5.994664203044230E-005
   69.4000000000000       5.949544037176791E-005
   69.4500000000000       5.903881646921517E-005
   69.5000000000000       5.857690674615004E-005
   69.5500000000000       5.810976917932920E-005
   69.6000000000000       5.763699200297257E-005
   69.6500000000000       5.715847077940310E-005
   69.7000000000000       5.667443655907350E-005
   69.7500000000000       5.618571044268776E-005
   69.8000000000000       5.569318112288891E-005
   69.8500000000000       5.519727728283045E-005
   69.9000000000000       5.469794926701151E-005
   69.9500000000000       5.419495390082673E-005
   70.0000000000000       5.368786435416339E-005
   70.0500000000000       5.317662321634488E-005
   70.1000000000000       5.266125899708162E-005
   70.1500000000000       5.214217424622701E-005
   70.2000000000000       5.161962137032606E-005
   70.2500000000000       5.109303767270820E-005
   70.3000000000000       5.056102437728568E-005
   70.3500000000000       5.002281556315091E-005
   70.4000000000000       4.947853263704121E-005
   70.4500000000000       4.892793288262053E-005
   70.5000000000000       4.836981330613508E-005
   70.5500000000000       4.780269156947988E-005
   70.6000000000000       4.722573790632609E-005
   70.6500000000000       4.663801259871443E-005
   70.7000000000000       4.603824949905931E-005
   70.7500000000000       4.542559903646246E-005
   70.8000000000000       4.479923266925139E-005
   70.8500000000000       4.415947243431187E-005
   70.9000000000000       4.350661041817917E-005
   70.9500000000000       4.284112645866059E-005
   71.0000000000000       4.216372425542310E-005
   71.0500000000000       4.147512575967713E-005
   71.1000000000000       4.077605441937162E-005
   71.1500000000000       4.006690197482231E-005
   71.2000000000000       3.934812463165466E-005
   71.2500000000000       3.861965416691730E-005
   71.3000000000000       3.788128263796879E-005
   71.3500000000000       3.713290356736212E-005
   71.4000000000000       3.637400595730544E-005
   71.4500000000000       3.560388119490205E-005
   71.5000000000000       3.482243678929965E-005
   71.5500000000000       3.402982684429472E-005
   71.6000000000000       3.322623950779416E-005
   71.6500000000000       3.241113253622287E-005
   71.7000000000000       3.158405839355618E-005
   71.7500000000000       3.074507587648160E-005
   71.8000000000000       2.989498672574637E-005
   71.8500000000000       2.903435169673368E-005
   71.9000000000000       2.816380236279881E-005
   71.9500000000000       2.728353125752794E-005
   72.0000000000000       2.639322527630259E-005
   72.0500000000000       2.549241338615402E-005
   72.1000000000000       2.458046146995371E-005
   72.1500000000000       2.365689103642793E-005
   72.2000000000000       2.272176178955793E-005
   72.2500000000000       2.177573936516138E-005
   72.3000000000000       2.081980628327585E-005
   72.3500000000000       1.985488200633559E-005
   72.4000000000000       1.888205618500349E-005
   72.4500000000000       1.790273112990693E-005
   72.5000000000000       1.691806714279759E-005
   72.5500000000000       1.593010367005486E-005
   72.6000000000000       1.493995997527806E-005
   72.6500000000000       1.394957205582258E-005
   72.7000000000000       1.296041863572522E-005
   72.7500000000000       1.197380676944981E-005
   72.8000000000000       1.099150529692014E-005
   72.8500000000000       1.001568752519393E-005
   72.9000000000000       9.047729753197357E-006
   72.9500000000000       8.089002091464471E-006
   73.0000000000000       7.141077521149954E-006
   73.0500000000000       6.204998662133594E-006
   73.1000000000000       5.281314280791432E-006
   73.1500000000000       4.370442698252591E-006
   73.2000000000000       3.472868566513328E-006
   73.2500000000000       2.588469510882141E-006
   73.3000000000000       1.716166843395942E-006
   73.3500000000000       8.555623335236004E-007
   73.4000000000000       5.663086084460568E-009
   73.4500000000000      -8.339676386908595E-007
   73.5000000000000      -1.664704164859680E-006
   73.5500000000000      -2.488340138123562E-006
   73.6000000000000      -3.307190551175262E-006
   73.6500000000000      -4.123726212723811E-006
   73.7000000000000      -4.940441941465920E-006
   73.7500000000000      -5.759243307295683E-006
   73.8000000000000      -6.581603595815994E-006
   73.8500000000000      -7.409223055242500E-006
   73.9000000000000      -8.243572384483141E-006
   73.9500000000000      -9.085732639898307E-006
   74.0000000000000      -9.935818754953379E-006
   74.0500000000000      -1.079432925400476E-005
   74.1000000000000      -1.166205499651502E-005
   74.1500000000000      -1.253938690716572E-005
   74.2000000000000      -1.342689246678750E-005
   74.2500000000000      -1.432608219234527E-005
   74.3000000000000      -1.523788046799467E-005
   74.3500000000000      -1.616292071081059E-005
   74.4000000000000      -1.710121780209988E-005
   74.4500000000000      -1.805282544005847E-005
   74.5000000000000      -1.901741408014235E-005
   74.5500000000000      -1.999486398821421E-005
   74.6000000000000      -2.098493504577253E-005
   74.6500000000000      -2.198697100859893E-005
   74.7000000000000      -2.300062960811006E-005
   74.7500000000000      -2.402514267838065E-005
   74.8000000000000      -2.506008343071072E-005
   74.8500000000000      -2.610502510473184E-005
   74.9000000000000      -2.715875038883120E-005
   74.9500000000000      -2.822055657264789E-005
   75.0000000000000      -2.929050921509305E-005


==> anc/fig8_midpoint_/taum1/correlation_taum1/dt0.05_heuncorr_taum1_T0.5.dat <==
  5.000000000000000E-002  1.439220445211246E-002
  0.100000000000000       1.437991576438093E-002
  0.150000000000000       1.435999694918627E-002
  0.200000000000000       1.433285034750878E-002
  0.250000000000000       1.429886485906865E-002
  0.300000000000000       1.425841582586207E-002
  0.350000000000000       1.421186536303804E-002
  0.400000000000000       1.415956331435621E-002
  0.450000000000000       1.410184666310524E-002
  0.500000000000000       1.403903937363817E-002
  0.550000000000000       1.397145285041613E-002
  0.600000000000000       1.389938603780263E-002
  0.650000000000000       1.382312576568724E-002
  0.700000000000000       1.374294678649744E-002
  0.750000000000000       1.365911225650374E-002
  0.800000000000000       1.357187377328552E-002
  0.850000000000000       1.348147072117412E-002
  0.900000000000000       1.338813227995908E-002
  0.950000000000000       1.329207661740541E-002
   1.00000000000000       1.319351222805852E-002
   1.05000000000000       1.309263776266943E-002
   1.10000000000000       1.298964205407965E-002
   1.15000000000000       1.288470436129458E-002
   1.20000000000000       1.277799452303696E-002
   1.25000000000000       1.266967376270586E-002
   1.30000000000000       1.255989602350098E-002
   1.35000000000000       1.244880760201759E-002
   1.40000000000000       1.233654687150774E-002
   1.45000000000000       1.222324531345843E-002
   1.50000000000000       1.210902673629926E-002
   1.55000000000000       1.199400865410100E-002
   1.60000000000000       1.187830233498168E-002
   1.65000000000000       1.176201365808521E-002
   1.70000000000000       1.164524181320143E-002
   1.75000000000000       1.152808046893631E-002
   1.80000000000000       1.141061820407669E-002
   1.85000000000000       1.129293948633107E-002
   1.90000000000000       1.117512422122090E-002
   1.95000000000000       1.105724823075070E-002
   2.00000000000000       1.093938280832207E-002
   2.05000000000000       1.082159547328510E-002
   2.10000000000000       1.070394979347856E-002
   2.15000000000000       1.058650504784151E-002
   2.20000000000000       1.046931740137762E-002
   2.25000000000000       1.035244017993889E-002
   2.30000000000000       1.023592320096165E-002
   2.35000000000000       1.011981353459084E-002
   2.40000000000000       1.000415573133636E-002
   2.45000000000000       9.888992131453495E-003
   2.50000000000000       9.774361826668753E-003
   2.55000000000000       9.660301254169791E-003
   2.60000000000000       9.546844244456489E-003
   2.65000000000000       9.434022626369654E-003
   2.70000000000000       9.321865707667441E-003
   2.75000000000000       9.210401140233072E-003
   2.80000000000000       9.099653783291925E-003
   2.85000000000000       8.989647127982487E-003
   2.90000000000000       8.880403305552982E-003
   2.95000000000000       8.771942666403125E-003
   3.00000000000000       8.664284367722949E-003
   3.05000000000000       8.557446473892139E-003
   3.10000000000000       8.451444811951989E-003
   3.15000000000000       8.346293477550722E-003
   3.20000000000000       8.242005926942851E-003
   3.25000000000000       8.138595010622873E-003
   3.30000000000000       8.036072378141593E-003
   3.35000000000000       7.934449124484079E-003
   3.40000000000000       7.833735773773687E-003
   3.45000000000000       7.733941629628552E-003
   3.50000000000000       7.635075280769362E-003
   3.55000000000000       7.537143917440630E-003
   3.60000000000000       7.440153761399035E-003
   3.65000000000000       7.344109788196337E-003
   3.70000000000000       7.249016246131374E-003
   3.75000000000000       7.154876201464624E-003
   3.80000000000000       7.061692070262694E-003
   3.85000000000000       6.969464976291199E-003
   3.90000000000000       6.878194871470498E-003
   3.95000000000000       6.787881240465707E-003
   4.00000000000000       6.698522776608112E-003
   4.05000000000000       6.610117848972821E-003
   4.10000000000000       6.522663943560093E-003
   4.15000000000000       6.436158627906932E-003
   4.20000000000000       6.350599177152840E-003
   4.25000000000000       6.265982102253482E-003
   4.30000000000000       6.182303827356317E-003
   4.35000000000000       6.099560327510565E-003
   4.40000000000000       6.017747793113453E-003
   4.45000000000000       5.936860929994313E-003
   4.50000000000000       5.856894320609309E-003
   4.55000000000000       5.777842643385944E-003
   4.60000000000000       5.699700113925094E-003
   4.65000000000000       5.622460972290592E-003
   4.70000000000000       5.546119690816958E-003
   4.75000000000000       5.470671089548003E-003
   4.80000000000000       5.396109271909564E-003
   4.85000000000000       5.322427649906648E-003
   4.90000000000000       5.249620451545200E-003
   4.95000000000000       5.177680507971358E-003
   5.00000000000000       5.106600521479360E-003
   5.05000000000000       5.036372773003883E-003
   5.10000000000000       4.966989567930253E-003
   5.15000000000000       4.898443511113109E-003
   5.20000000000000       4.830727675461969E-003
   5.25000000000000       4.763835415536475E-003
   5.30000000000000       4.697759626931606E-003
   5.35000000000000       4.632493932420703E-003
   5.40000000000000       4.568031408349024E-003
   5.45000000000000       4.504365082528286E-003
   5.50000000000000       4.441488386024805E-003
   5.55000000000000       4.379393949757027E-003
   5.60000000000000       4.318074402183049E-003
   5.65000000000000       4.257522365278425E-003
   5.70000000000000       4.197730330929568E-003
   5.75000000000000       4.138690879064223E-003
   5.80000000000000       4.080397381455525E-003
   5.85000000000000       4.022843153128529E-003
   5.90000000000000       3.966021291911361E-003
   5.95000000000000       3.909925363363256E-003
   6.00000000000000       3.854548273320728E-003
   6.05000000000000       3.799882055161531E-003
   6.10000000000000       3.745918888497227E-003
   6.15000000000000       3.692650398144082E-003
   6.20000000000000       3.640068658533417E-003
   6.25000000000000       3.588165635941099E-003
   6.30000000000000       3.536933120218039E-003
   6.35000000000000       3.486362688204936E-003
   6.40000000000000       3.436446915372603E-003
   6.45000000000000       3.387178217643570E-003
   6.50000000000000       3.338549319506627E-003
   6.55000000000000       3.290552703435783E-003
   6.60000000000000       3.243179868950473E-003
   6.65000000000000       3.196422721667428E-003
   6.70000000000000       3.150273635653003E-003
   6.75000000000000       3.104725725425527E-003
   6.80000000000000       3.059772766137580E-003
   6.85000000000000       3.015407742884887E-003
   6.90000000000000       2.971623829351438E-003
   6.95000000000000       2.928414103773103E-003
   7.00000000000000       2.885771945543785E-003
   7.05000000000000       2.843691135400919E-003
   7.10000000000000       2.802165476305592E-003
   7.15000000000000       2.761188137787188E-003
   7.20000000000000       2.720752806122507E-003
   7.25000000000000       2.680853170601098E-003
   7.30000000000000       2.641482771869997E-003
   7.35000000000000       2.602635405415862E-003
   7.40000000000000       2.564305001648325E-003
   7.45000000000000       2.526485571343254E-003
   7.50000000000000       2.489170630047006E-003
   7.55000000000000       2.452354168183549E-003
   7.60000000000000       2.416029727589526E-003
   7.65000000000000       2.380191221194370E-003
   7.70000000000000       2.344832233420572E-003
   7.75000000000000       2.309946106155178E-003
   7.80000000000000       2.275527045194063E-003
   7.85000000000000       2.241569151879831E-003
   7.90000000000000       2.208067237522560E-003
   7.95000000000000       2.175015623073040E-003
   8.00000000000000       2.142408375181415E-003
   8.05000000000000       2.110239328304504E-003
   8.10000000000000       2.078501867905166E-003
   8.15000000000000       2.047190401794765E-003
   8.20000000000000       2.016299049808313E-003
   8.25000000000000       1.985822518236576E-003
   8.30000000000000       1.955755801263398E-003
   8.35000000000000       1.926094286349038E-003
   8.40000000000000       1.896833543187979E-003
   8.45000000000000       1.867969153777522E-003
   8.50000000000000       1.839496366192528E-003
   8.55000000000000       1.811411073781959E-003
   8.60000000000000       1.783708208551950E-003
   8.65000000000000       1.756384021027427E-003
   8.70000000000000       1.729434425233154E-003
   8.75000000000000       1.702854921792334E-003
   8.80000000000000       1.676641421962757E-003
   8.85000000000000       1.650789538729132E-003
   8.90000000000000       1.625294917603109E-003
   8.95000000000000       1.600152349695223E-003
   9.00000000000000       1.575357030080878E-003
   9.05000000000000       1.550904654617109E-003
   9.10000000000000       1.526792132143184E-003
   9.15000000000000       1.503015805421183E-003
   9.20000000000000       1.479571791846140E-003
   9.25000000000000       1.456456052861781E-003
   9.30000000000000       1.433664477380387E-003
   9.35000000000000       1.411192726754341E-003
   9.40000000000000       1.389036837602019E-003
   9.45000000000000       1.367193540186276E-003
   9.50000000000000       1.345659116695890E-003
   9.55000000000000       1.324429886151911E-003
   9.60000000000000       1.303502338612731E-003
   9.65000000000000       1.282872621456912E-003
   9.70000000000000       1.262537642467328E-003
   9.75000000000000       1.242494987342869E-003
   9.80000000000000       1.222742260715792E-003
   9.85000000000000       1.203277127388584E-003
   9.90000000000000       1.184096302682764E-003
   9.95000000000000       1.165196228235551E-003
   10.0000000000000       1.146573421004611E-003
   10.0500000000000       1.128223598557354E-003
   10.1000000000000       1.110142141314076E-003
   10.1500000000000       1.092324939355147E-003
   10.2000000000000       1.074768454374674E-003
   10.2500000000000       1.057469134161152E-003
   10.3000000000000       1.040422790688902E-003
   10.3500000000000       1.023625910959308E-003
   10.4000000000000       1.007075858567442E-003
   10.4500000000000       9.907694327031653E-004
   10.5000000000000       9.747039486888385E-004
   10.5500000000000       9.588762142819883E-004
   10.6000000000000       9.432836017128843E-004
   10.6500000000000       9.279234198688649E-004
   10.7000000000000       9.127925996384331E-004
   10.7500000000000       8.978881868986395E-004
   10.8000000000000       8.832067477239804E-004
   10.8500000000000       8.687443500939305E-004
   10.9000000000000       8.544973165403695E-004
   10.9500000000000       8.404621489447667E-004
   11.0000000000000       8.266350116184137E-004
   11.0500000000000       8.130121072238441E-004
   11.1000000000000       7.995906873168495E-004
   11.1500000000000       7.863680393156803E-004
   11.2000000000000       7.733410541011384E-004
   11.2500000000000       7.605072720975435E-004
   11.3000000000000       7.478642879260126E-004
   11.3500000000000       7.354094687272611E-004
   11.4000000000000       7.231402004227347E-004
   11.4500000000000       7.110539396850811E-004
   11.5000000000000       6.991484782910000E-004
   11.5500000000000       6.874206266947667E-004
   11.6000000000000       6.758677424952575E-004
   11.6500000000000       6.644873876030223E-004
   11.7000000000000       6.532768761371648E-004
   11.7500000000000       6.422330843044310E-004
   11.8000000000000       6.313531969338130E-004
   11.8500000000000       6.206335798789824E-004
   11.9000000000000       6.100710450871600E-004
   11.9500000000000       5.996619565303075E-004
   12.0000000000000       5.894040977189247E-004
   12.0500000000000       5.792956319807997E-004
   12.1000000000000       5.693342945885979E-004
   12.1500000000000       5.595174635300436E-004
   12.2000000000000       5.498429200831579E-004
   12.2500000000000       5.403080504468528E-004
   12.3000000000000       5.309104674546780E-004
   12.3500000000000       5.216470969044461E-004
   12.4000000000000       5.125154325085749E-004
   12.4500000000000       5.035133846582115E-004
   12.5000000000000       4.946393954011229E-004
   12.5500000000000       4.858912263431310E-004
   12.6000000000000       4.772671262382350E-004
   12.6500000000000       4.687656408586175E-004
   12.7000000000000       4.603854706625685E-004
   12.7500000000000       4.521258416785424E-004
   12.8000000000000       4.439861662405638E-004
   12.8500000000000       4.359651947728043E-004
   12.9000000000000       4.280610105181530E-004
   12.9500000000000       4.202722506851677E-004
   13.0000000000000       4.125984281529206E-004
   13.0500000000000       4.050388283393615E-004
   13.1000000000000       3.975919296034852E-004
   13.1500000000000       3.902547908185820E-004
   13.2000000000000       3.830255559876486E-004
   13.2500000000000       3.759018312878074E-004
   13.3000000000000       3.688818811304181E-004
   13.3500000000000       3.619642191362512E-004
   13.4000000000000       3.551468192935689E-004
   13.4500000000000       3.484274266159347E-004
   13.5000000000000       3.418035463798436E-004
   13.5500000000000       3.352730645787842E-004
   13.6000000000000       3.288338012868648E-004
   13.6500000000000       3.224834970286716E-004
   13.7000000000000       3.162201907170092E-004
   13.7500000000000       3.100418315999594E-004
   13.8000000000000       3.039463402489685E-004
   13.8500000000000       2.979313092891128E-004
   13.9000000000000       2.919951036414571E-004
   13.9500000000000       2.861350012407094E-004
   14.0000000000000       2.803488248590594E-004
   14.0500000000000       2.746342055768984E-004
   14.1000000000000       2.689890454380197E-004
   14.1500000000000       2.634118892179911E-004
   14.2000000000000       2.579011682599138E-004
   14.2500000000000       2.524546451400300E-004
   14.3000000000000       2.470707912200886E-004
   14.3500000000000       2.417479165054163E-004
   14.4000000000000       2.364842951958913E-004
   14.4500000000000       2.312780985470475E-004
   14.5000000000000       2.261281332280026E-004
   14.5500000000000       2.210331612616815E-004
   14.6000000000000       2.159925881510463E-004
   14.6500000000000       2.110060168609661E-004
   14.7000000000000       2.060724141568028E-004
   14.7500000000000       2.011908454163649E-004
   14.8000000000000       1.963606467888999E-004
   14.8500000000000       1.915814920925758E-004
   14.9000000000000       1.868529666904704E-004
   14.9500000000000       1.821751265039269E-004
   15.0000000000000       1.775480865083238E-004
   15.0500000000000       1.729722530105394E-004
   15.1000000000000       1.684482130956533E-004
   15.1500000000000       1.639778077892839E-004
   15.2000000000000       1.595624241158128E-004
   15.2500000000000       1.552034442689794E-004
   15.3000000000000       1.509019664572626E-004
   15.3500000000000       1.466590868815426E-004
   15.4000000000000       1.424763640044865E-004
   15.4500000000000       1.383555807641598E-004
   15.5000000000000       1.342981548473625E-004
   15.5500000000000       1.303050162300933E-004
   15.6000000000000       1.263767136840710E-004
   15.6500000000000       1.225143339052431E-004
   15.7000000000000       1.187180130192036E-004
   15.7500000000000       1.149877270290894E-004
   15.8000000000000       1.113235731126009E-004
   15.8500000000000       1.077254011779677E-004
   15.9000000000000       1.041933175553580E-004
   15.9500000000000       1.007271415584044E-004
   16.0000000000000       9.732660767572195E-005
   16.0500000000000       9.399152323528778E-005
   16.1000000000000       9.072162158075341E-005
   16.1500000000000       8.751661615552011E-005
   16.2000000000000       8.437604230024349E-005
   16.2500000000000       8.129867457406170E-005
   16.3000000000000       7.828309899929149E-005
   16.3500000000000       7.532858486112087E-005
   16.4000000000000       7.243357815159595E-005
   16.4500000000000       6.959636342982182E-005
   16.5000000000000       6.681537225409665E-005
   16.5500000000000       6.408913959857603E-005
   16.6000000000000       6.141713324030696E-005
   16.6500000000000       5.879896322056999E-005
   16.7000000000000       5.623504509598848E-005
   16.7500000000000       5.372499620295708E-005
   16.8000000000000       5.126838096539774E-005
   16.8500000000000       4.886400006493478E-005
   16.9000000000000       4.651072837137378E-005
   16.9500000000000       4.420793526887179E-005
   17.0000000000000       4.195480189596343E-005
   17.0500000000000       3.975079697125131E-005
   17.1000000000000       3.759498447127842E-005
   17.1500000000000       3.548653152045501E-005
   17.2000000000000       3.342490326532000E-005
   17.2500000000000       3.140877227002515E-005
   17.3000000000000       2.943714789331967E-005
   17.3500000000000       2.750915629464877E-005
   17.4000000000000       2.562364295933624E-005
   17.4500000000000       2.377939373184174E-005
   17.5000000000000       2.197519086535451E-005
   17.5500000000000       2.021031902004482E-005
   17.6000000000000       1.848347268448228E-005
   17.6500000000000       1.679342421383212E-005
   17.7000000000000       1.513906286344337E-005
   17.7500000000000       1.351995013214977E-005
   17.8000000000000       1.193552040909636E-005
   17.8500000000000       1.038504750082353E-005
   17.9000000000000       8.867843405059611E-006
   17.9500000000000       7.382892639417779E-006
   18.0000000000000       5.928900736117259E-006
   18.0500000000000       4.504578556928437E-006
   18.1000000000000       3.109665824908334E-006
   18.1500000000000       1.743846949050633E-006
   18.2000000000000       4.061605714644753E-007
   18.2500000000000      -9.050840870686889E-007
   18.3000000000000      -2.191606528082182E-006
   18.3500000000000      -3.454746101903016E-006
   18.4000000000000      -4.695291861094363E-006
   18.4500000000000      -5.913550845354772E-006
   18.5000000000000      -7.110045278455098E-006
   18.5500000000000      -8.284845365487082E-006
   18.6000000000000      -9.437162532801956E-006
   18.6500000000000      -1.056630246230608E-005
   18.7000000000000      -1.167078499095943E-005
   18.7500000000000      -1.274951930979009E-005
   18.8000000000000      -1.380100020378899E-005
   18.8500000000000      -1.482446611527412E-005
   18.9000000000000      -1.581908626959238E-005
   18.9500000000000      -1.678431793508206E-005
   19.0000000000000      -1.771942284623036E-005
   19.0500000000000      -1.862407930849320E-005
   19.1000000000000      -1.949798968503764E-005
   19.1500000000000      -2.034079404678012E-005
   19.2000000000000      -2.115262678567717E-005
   19.2500000000000      -2.193347131710407E-005
   19.3000000000000      -2.268393296467460E-005
   19.3500000000000      -2.340435189279226E-005
   19.4000000000000      -2.409522226111250E-005
   19.4500000000000      -2.475736445464468E-005
   19.5000000000000      -2.539109542300600E-005
   19.5500000000000      -2.599688272535859E-005
   19.6000000000000      -2.657504700694702E-005
   19.6500000000000      -2.712612918755398E-005
   19.7000000000000      -2.765000763927054E-005
   19.7500000000000      -2.814652984538072E-005
   19.8000000000000      -2.861580391366438E-005
   19.8500000000000      -2.905797032797874E-005
   19.9000000000000      -2.947360591551932E-005
   19.9500000000000      -2.986266709050731E-005
   20.0000000000000      -3.022526928695873E-005
   20.0500000000000      -3.056224295478681E-005
   20.1000000000000      -3.087398206853353E-005
   20.1500000000000      -3.116006436339695E-005
   20.2000000000000      -3.142091625766715E-005
   20.2500000000000      -3.165604475099701E-005
   20.3000000000000      -3.186574416029787E-005
   20.3500000000000      -3.205018803816425E-005
   20.4000000000000      -3.221009320647678E-005
   20.4500000000000      -3.234574027233124E-005
   20.5000000000000      -3.245613629179846E-005
   20.5500000000000      -3.254097498699034E-005
   20.6000000000000      -3.260091256418135E-005
   20.6500000000000      -3.263637061066179E-005
   20.7000000000000      -3.264754078310765E-005
   20.7500000000000      -3.263497453189414E-005
   20.8000000000000      -3.259921658120512E-005
   20.8500000000000      -3.254168843949675E-005
   20.9000000000000      -3.246336749092225E-005
   20.9500000000000      -3.236593711481215E-005
   21.0000000000000      -3.225047856810363E-005
   21.0500000000000      -3.211757831349609E-005
   21.1000000000000      -3.196782819765336E-005
   21.1500000000000      -3.180163155448354E-005
   21.2000000000000      -3.161952815749832E-005
   21.2500000000000      -3.142159090119735E-005
   21.3000000000000      -3.120741019855035E-005
   21.3500000000000      -3.097663596945283E-005
   21.4000000000000      -3.072963402395168E-005
   21.4500000000000      -3.046651271061161E-005
   21.5000000000000      -3.018694208105824E-005
   21.5500000000000      -2.989103752902407E-005
   21.6000000000000      -2.957871378947546E-005
   21.6500000000000      -2.924962103831658E-005
   21.7000000000000      -2.890386489651285E-005
   21.7500000000000      -2.854103423973279E-005
   21.8000000000000      -2.816138719819115E-005
   21.8500000000000      -2.776488756682648E-005
   21.9000000000000      -2.735137841238595E-005
   21.9500000000000      -2.692082987269470E-005
   22.0000000000000      -2.647317784648854E-005
   22.0500000000000      -2.600790861699161E-005
   22.1000000000000      -2.552515596570757E-005
   22.1500000000000      -2.502503957490785E-005
   22.2000000000000      -2.450683718265909E-005
   22.2500000000000      -2.397000953228037E-005
   22.3000000000000      -2.341430386931235E-005
   22.3500000000000      -2.283958481947866E-005
   22.4000000000000      -2.224612853265032E-005
   22.4500000000000      -2.163349112642559E-005
   22.5000000000000      -2.100164389003817E-005
   22.5500000000000      -2.035105656907233E-005
   22.6000000000000      -1.968253745074291E-005
   22.6500000000000      -1.899694159526110E-005
   22.7000000000000      -1.829526122552546E-005
   22.7500000000000      -1.757953651506633E-005
   22.8000000000000      -1.685163603310542E-005
   22.8500000000000      -1.611350139855304E-005
   22.9000000000000      -1.536660079994460E-005
   22.9500000000000      -1.461261753782348E-005
   23.0000000000000      -1.385411617891401E-005
   23.0500000000000      -1.309282187231948E-005
   23.1000000000000      -1.232979917964595E-005
   23.1500000000000      -1.156587617011970E-005
   23.2000000000000      -1.080125422834179E-005
   23.2500000000000      -1.003568611853559E-005
   23.3000000000000      -9.269927298664364E-006
   23.3500000000000      -8.505073992696775E-006
   23.4000000000000      -7.742047486285647E-006
   23.4500000000000      -6.981911169899058E-006
   23.5000000000000      -6.225259730837017E-006
   23.5500000000000      -5.472740918752293E-006
   23.6000000000000      -4.724109040167381E-006
   23.6500000000000      -3.979729788897170E-006
   23.7000000000000      -3.239577181587485E-006
   23.7500000000000      -2.503657384265134E-006
   23.8000000000000      -1.772244613086421E-006
   23.8500000000000      -1.045705842313091E-006
   23.9000000000000      -3.241912867554190E-007
   23.9500000000000       3.919509593690431E-007
   24.0000000000000       1.102358425647900E-006
   24.0500000000000       1.806542260221159E-006
   24.1000000000000       2.504232327327029E-006
   24.1500000000000       3.194713523059900E-006
   24.2000000000000       3.877595953648571E-006
   24.2500000000000       4.552479081579699E-006
   24.3000000000000       5.220053659717719E-006
   24.3500000000000       5.880044411561364E-006
   24.4000000000000       6.532573099063587E-006
   24.4500000000000       7.177943300100638E-006
   24.5000000000000       7.816862344220184E-006
   24.5500000000000       8.450488885338088E-006
   24.6000000000000       9.078724073509697E-006
   24.6500000000000       9.701495959108931E-006
   24.7000000000000       1.031895045037787E-005
   24.7500000000000       1.093096153759019E-005
   24.8000000000000       1.153697211222179E-005
   24.8500000000000       1.213708849278642E-005
   24.9000000000000       1.273212131856348E-005
   24.9500000000000       1.332236825860530E-005
   25.0000000000000       1.390736024883800E-005
   25.0500000000000       1.448681889548518E-005
   25.1000000000000       1.506044124515410E-005
   25.1500000000000       1.562837884145229E-005
   25.2000000000000       1.619002653311315E-005
   25.2500000000000       1.674500941078959E-005
   25.3000000000000       1.729214098568122E-005
   25.3500000000000       1.783069705952444E-005
   25.4000000000000       1.835992277820022E-005
   25.4500000000000       1.887919111613177E-005
   25.5000000000000       1.938759185357865E-005
   25.5500000000000       1.988465288435433E-005
   25.6000000000000       2.037005393671445E-005
   25.6500000000000       2.084284595166491E-005
   25.7000000000000       2.130208822132575E-005
   25.7500000000000       2.174664927373237E-005
   25.8000000000000       2.217524204653665E-005
   25.8500000000000       2.258713218857158E-005
   25.9000000000000       2.298223207763624E-005
   25.9500000000000       2.336018960773666E-005
   26.0000000000000       2.372082397678058E-005
   26.0500000000000       2.406430513615768E-005
   26.1000000000000       2.439103526331417E-005
   26.1500000000000       2.470089092324880E-005
   26.2000000000000       2.499337208105831E-005
   26.2500000000000       2.526775176373212E-005
   26.3000000000000       2.552292653415546E-005
   26.3500000000000       2.575831746000700E-005
   26.4000000000000       2.597337404372798E-005
   26.4500000000000       2.616814083555862E-005
   26.5000000000000       2.634204421225223E-005
   26.5500000000000       2.649488135808109E-005
   26.6000000000000       2.662649532124231E-005
   26.6500000000000       2.673697499498899E-005
   26.7000000000000       2.682696191443203E-005
   26.7500000000000       2.689658325330462E-005
   26.8000000000000       2.694608084043444E-005
   26.8500000000000       2.697603979465031E-005
   26.9000000000000       2.698631638651607E-005
   26.9500000000000       2.697799765286636E-005
   27.0000000000000       2.695276041298350E-005
   27.0500000000000       2.691227722945278E-005
   27.1000000000000       2.685809788705560E-005
   27.1500000000000       2.679085501176883E-005
   27.2000000000000       2.671118031600706E-005
   27.2500000000000       2.661954587043911E-005
   27.3000000000000       2.651664556985359E-005
   27.3500000000000       2.640317165804928E-005
   27.4000000000000       2.627972355361356E-005
   27.4500000000000       2.614616904180210E-005
   27.5000000000000       2.600279758561932E-005
   27.5500000000000       2.584980978001146E-005
   27.6000000000000       2.568629355669196E-005
   27.6500000000000       2.551194852864350E-005
   27.7000000000000       2.532660224170036E-005
   27.7500000000000       2.513062602874279E-005
   27.8000000000000       2.492339195580935E-005
   27.8500000000000       2.470460968474028E-005
   27.9000000000000       2.447384680335051E-005
   27.9500000000000       2.423134379855975E-005
   28.0000000000000       2.397754188854872E-005
   28.0500000000000       2.371344077079086E-005
   28.1000000000000       2.344038181708862E-005
   28.1500000000000       2.315903813913323E-005
   28.2000000000000       2.286977052798109E-005
   28.2500000000000       2.257281282684398E-005
   28.3000000000000       2.226871092675589E-005
   28.3500000000000       2.195746408225982E-005
   28.4000000000000       2.163862420895731E-005
   28.4500000000000       2.131208810372636E-005
   28.5000000000000       2.097799403500484E-005
   28.5500000000000       2.063706274805868E-005
   28.6000000000000       2.028928993099248E-005
   28.6500000000000       1.993501885294282E-005
   28.7000000000000       1.957518986655716E-005
   28.7500000000000       1.921018502212616E-005
   28.8000000000000       1.883998260124640E-005
   28.8500000000000       1.846452126730933E-005
   28.9000000000000       1.808466380315802E-005
   28.9500000000000       1.770151794990449E-005
   29.0000000000000       1.731631502232631E-005
   29.0500000000000       1.693030825229274E-005
   29.1000000000000       1.654447155686467E-005
   29.1500000000000       1.616053206907075E-005
   29.2000000000000       1.578016354114953E-005
   29.2500000000000       1.540511880760177E-005
   29.3000000000000       1.503672758147949E-005
   29.3500000000000       1.467627072187272E-005
   29.4000000000000       1.432434109503643E-005
   29.4500000000000       1.398205213901393E-005
   29.5000000000000       1.364998875584272E-005
   29.5500000000000       1.332811675409542E-005
   29.6000000000000       1.301581117789627E-005
   29.6500000000000       1.271301852382064E-005
   29.7000000000000       1.241942611001851E-005
   29.7500000000000       1.213424726063939E-005
   29.8000000000000       1.185677048227898E-005
   29.8500000000000       1.158530219338861E-005
   29.9000000000000       1.131889274978073E-005
   29.9500000000000       1.105679957417278E-005
   30.0000000000000       1.079774711993474E-005
   30.0500000000000       1.054034742477347E-005
   30.1000000000000       1.028425345574640E-005
   30.1500000000000       1.002836856819823E-005
   30.2000000000000       9.771197694693103E-006
   30.2500000000000       9.511290893081428E-006
   30.3000000000000       9.246986532463384E-006
   30.3500000000000       8.976930388202099E-006
   30.4000000000000       8.699242457117645E-006
   30.4500000000000       8.412560798003401E-006
   30.5000000000000       8.115140372636294E-006
   30.5500000000000       7.806491824759211E-006
   30.6000000000000       7.486043442678228E-006
   30.6500000000000       7.153616249420370E-006
   30.7000000000000       6.809235791268463E-006
   30.7500000000000       6.453709968586810E-006
   30.8000000000000       6.087841834858008E-006
   30.8500000000000       5.712077715493088E-006
   30.9000000000000       5.326994819060110E-006
   30.9500000000000       4.933371864557555E-006
   31.0000000000000       4.531550553869625E-006
   31.0500000000000       4.121140928717267E-006
   31.1000000000000       3.701585008233580E-006
   31.1500000000000       3.272019288477214E-006
   31.2000000000000       2.832107372226642E-006
   31.2500000000000       2.382518464979725E-006
   31.3000000000000       1.923779195520083E-006
   31.3500000000000       1.456729280959471E-006
   31.4000000000000       9.830690227473209E-007
   31.4500000000000       5.045110106035363E-007
   31.5000000000000       2.194657300981506E-008
   31.5500000000000      -4.643631004613678E-007
   31.6000000000000      -9.540222635661923E-007
   31.6500000000000      -1.447069074668354E-006
   31.7000000000000      -1.943231060267185E-006
   31.7500000000000      -2.441859518002215E-006
   31.8000000000000      -2.942084025715156E-006
   31.8500000000000      -3.443268694375317E-006
   31.9000000000000      -3.944566960699410E-006
   31.9500000000000      -4.445158733780056E-006
   32.0000000000000      -4.944313004972792E-006
   32.0500000000000      -5.441667412329596E-006
   32.1000000000000      -5.936765167902308E-006
   32.1500000000000      -6.429366291958651E-006
   32.2000000000000      -6.919254958389472E-006
   32.2500000000000      -7.406146376267412E-006
   32.3000000000000      -7.889364532813117E-006
   32.3500000000000      -8.368746421778116E-006
   32.4000000000000      -8.843824814402101E-006
   32.4500000000000      -9.313575144973257E-006
   32.5000000000000      -9.777494319628300E-006
   32.5500000000000      -1.023490402072787E-005
   32.6000000000000      -1.068534964202192E-005
   32.6500000000000      -1.112854759639931E-005
   32.7000000000000      -1.156444641447870E-005
   32.7500000000000      -1.199300586892072E-005
   32.8000000000000      -1.241475947105120E-005
   32.8500000000000      -1.282965895759015E-005
   32.9000000000000      -1.323818515605813E-005
   32.9500000000000      -1.364131437301473E-005
   33.0000000000000      -1.404036591809527E-005
   33.0500000000000      -1.443646865546495E-005
   33.1000000000000      -1.482993151499039E-005
   33.1500000000000      -1.522088865841120E-005
   33.2000000000000      -1.560900758190617E-005
   33.2500000000000      -1.599440860811748E-005
   33.3000000000000      -1.637689225443880E-005
   33.3500000000000      -1.675653968868783E-005
   33.4000000000000      -1.713284766348309E-005
   33.4500000000000      -1.750549217303531E-005
   33.5000000000000      -1.787311632781146E-005
   33.5500000000000      -1.823486859346564E-005
   33.6000000000000      -1.858974238898455E-005
   33.6500000000000      -1.893630747071289E-005
   33.7000000000000      -1.927322910858373E-005
   33.7500000000000      -1.959973383173127E-005
   33.8000000000000      -1.991525895792312E-005
   33.8500000000000      -2.021906258842938E-005
   33.9000000000000      -2.050988217181925E-005
   33.9500000000000      -2.078698502433320E-005
   34.0000000000000      -2.105018573457856E-005
   34.0500000000000      -2.129913950201223E-005
   34.1000000000000      -2.153280733940337E-005
   34.1500000000000      -2.175123190968702E-005
   34.2000000000000      -2.195338655941867E-005
   34.2500000000000      -2.213900362826091E-005
   34.3000000000000      -2.230768783617515E-005
   34.3500000000000      -2.245910098878320E-005
   34.4000000000000      -2.259374500499963E-005
   34.4500000000000      -2.271159741739449E-005
   34.5000000000000      -2.281314582825066E-005
   34.5500000000000      -2.289887829800185E-005
   34.6000000000000      -2.296937379721115E-005
   34.6500000000000      -2.302553829738784E-005
   34.7000000000000      -2.306917879988471E-005
   34.7500000000000      -2.310261039459679E-005
   34.8000000000000      -2.312861294765195E-005
   34.8500000000000      -2.314982879225158E-005
   34.9000000000000      -2.316819253283660E-005
   34.9500000000000      -2.318588789939932E-005
   35.0000000000000      -2.320479501557966E-005
   35.0500000000000      -2.322670814703329E-005
   35.1000000000000      -2.325321185969314E-005
   35.1500000000000      -2.328573046219058E-005
   35.2000000000000      -2.332616927229824E-005
   35.2500000000000      -2.337548614770648E-005
   35.3000000000000      -2.343423678067142E-005
   35.3500000000000      -2.350336435171160E-005
   35.4000000000000      -2.358471484162596E-005
   35.4500000000000      -2.368009188672807E-005
   35.5000000000000      -2.379107155773850E-005
   35.5500000000000      -2.391887576954225E-005
   35.6000000000000      -2.406562775980591E-005
   35.6500000000000      -2.423366870112518E-005
   35.7000000000000      -2.442506223209292E-005
   35.7500000000000      -2.464148680791045E-005
   35.8000000000000      -2.488380909196293E-005
   35.8500000000000      -2.515282252971716E-005
   35.9000000000000      -2.544873520239655E-005
   35.9500000000000      -2.577154041995951E-005
   36.0000000000000      -2.612106304587344E-005
   36.0500000000000      -2.649760027651461E-005
   36.1000000000000      -2.690166889976860E-005
   36.1500000000000      -2.733335354924297E-005
   36.2000000000000      -2.779201228470002E-005
   36.2500000000000      -2.827804017508006E-005
   36.3000000000000      -2.879131382374481E-005
   36.3500000000000      -2.933203775229485E-005
   36.4000000000000      -2.989984818055287E-005
   36.4500000000000      -3.049548126663090E-005
   36.5000000000000      -3.111924108262807E-005
   36.5500000000000      -3.177149121962674E-005
   36.6000000000000      -3.245259543097936E-005
   36.6500000000000      -3.316209553653867E-005
   36.7000000000000      -3.389990750936205E-005
   36.7500000000000      -3.466658132082050E-005
   36.8000000000000      -3.546203384153032E-005
   36.8500000000000      -3.628572736499890E-005
   36.9000000000000      -3.713758991307987E-005
   36.9500000000000      -3.801759418400818E-005
   37.0000000000000      -3.892553891752854E-005
   37.0500000000000      -3.986143298944216E-005
   37.1000000000000      -4.082459136654445E-005
   37.1500000000000      -4.181382245163989E-005
   37.2000000000000      -4.282796100338738E-005
   37.2500000000000      -4.386536639682878E-005
   37.3000000000000      -4.492446200626810E-005
   37.3500000000000      -4.600360868179079E-005
   37.4000000000000      -4.709995060555952E-005
   37.4500000000000      -4.821044387121228E-005
   37.5000000000000      -4.933227400222843E-005
   37.5500000000000      -5.046248047737559E-005
   37.6000000000000      -5.159765683407200E-005
   37.6500000000000      -5.273536272951455E-005
   37.7000000000000      -5.387355057113557E-005
   37.7500000000000      -5.501038268588073E-005
   37.8000000000000      -5.614415339525171E-005
   37.8500000000000      -5.727278768305002E-005
   37.9000000000000      -5.839474280614286E-005
   37.9500000000000      -5.950868917543422E-005
   38.0000000000000      -6.061354961447645E-005
   38.0500000000000      -6.170799182118390E-005
   38.1000000000000      -6.279052050089662E-005
   38.1500000000000      -6.385913290833471E-005
   38.2000000000000      -6.491195498715778E-005
   38.2500000000000      -6.594762794526417E-005
   38.3000000000000      -6.696518845178406E-005
   38.3500000000000      -6.796369803796555E-005
   38.4000000000000      -6.894219154336979E-005
   38.4500000000000      -6.989904416522412E-005
   38.5000000000000      -7.083195019257574E-005
   38.5500000000000      -7.173959592928598E-005
   38.6000000000000      -7.262046910567857E-005
   38.6500000000000      -7.347382579001954E-005
   38.7000000000000      -7.430017236309093E-005
   38.7500000000000      -7.510065904316898E-005
   38.8000000000000      -7.587668252191652E-005
   38.8500000000000      -7.662955911719219E-005
   38.9000000000000      -7.736144039184004E-005
   38.9500000000000      -7.807479465196145E-005
   39.0000000000000      -7.877189136825156E-005
   39.0500000000000      -7.945426111149689E-005
   39.1000000000000      -8.012265661319275E-005
   39.1500000000000      -8.077751141656595E-005
   39.2000000000000      -8.141917346923704E-005
   39.2500000000000      -8.204863212163720E-005
   39.3000000000000      -8.266663793836366E-005
   39.3500000000000      -8.327371871734597E-005
   39.4000000000000      -8.387048632887582E-005
   39.4500000000000      -8.445723205213630E-005
   39.5000000000000      -8.503364698468032E-005
   39.5500000000000      -8.559943751745788E-005
   39.6000000000000      -8.615446822414514E-005
   39.6500000000000      -8.669788672899382E-005
   39.7000000000000      -8.722874543977168E-005
   39.7500000000000      -8.774599049992391E-005
   39.8000000000000      -8.824923960823896E-005
   39.8500000000000      -8.873709657153155E-005
   39.9000000000000      -8.920850158909857E-005
   39.9500000000000      -8.966222795415063E-005
   40.0000000000000      -9.009665678859290E-005
   40.0500000000000      -9.051100020776722E-005
   40.1000000000000      -9.090445734090021E-005
   40.1500000000000      -9.127632028901883E-005
   40.2000000000000      -9.162540830421938E-005
   40.2500000000000      -9.195056635724809E-005
   40.3000000000000      -9.225073199857416E-005
   40.3500000000000      -9.252510802055502E-005
   40.4000000000000      -9.277302189022635E-005
   40.4500000000000      -9.299383357837239E-005
   40.5000000000000      -9.318637976633910E-005
   40.5500000000000      -9.334948046814624E-005
   40.6000000000000      -9.348219036938598E-005
   40.6500000000000      -9.358407756315187E-005
   40.7000000000000      -9.365402098759478E-005
   40.7500000000000      -9.369082600330595E-005
   40.8000000000000      -9.369482023450414E-005
   40.8500000000000      -9.366610336807116E-005
   40.9000000000000      -9.360534677295533E-005
   40.9500000000000      -9.351295046940496E-005
   41.0000000000000      -9.338922425006094E-005
   41.0500000000000      -9.323510029042479E-005
   41.1000000000000      -9.305148196283209E-005
   41.1500000000000      -9.283918379444957E-005
   41.2000000000000      -9.259873429487036E-005
   41.2500000000000      -9.233085016266357E-005
   41.3000000000000      -9.203650586887252E-005
   41.3500000000000      -9.171621180186665E-005
   41.4000000000000      -9.136996518761279E-005
   41.4500000000000      -9.099730219989800E-005
   41.5000000000000      -9.059791123296071E-005
   41.5500000000000      -9.017117355959457E-005
   41.6000000000000      -8.971650905034698E-005
   41.6500000000000      -8.923383942393099E-005
   41.7000000000000      -8.872368652166573E-005
   41.7500000000000      -8.818641035694212E-005
   41.8000000000000      -8.762255665219112E-005
   41.8500000000000      -8.703250477753802E-005
   41.9000000000000      -8.641623278753391E-005
   41.9500000000000      -8.577273771815232E-005
   42.0000000000000      -8.510138834486208E-005
   42.0500000000000      -8.440177407255588E-005
   42.1000000000000      -8.367379958447731E-005
   42.1500000000000      -8.291744466966901E-005
   42.2000000000000      -8.213284316350785E-005
   42.2500000000000      -8.131984591457822E-005
   42.3000000000000      -8.047854711376620E-005
   42.3500000000000      -7.960960364048992E-005
   42.4000000000000      -7.871357249902963E-005
   42.4500000000000      -7.779182316098118E-005
   42.5000000000000      -7.684536660002882E-005
   42.5500000000000      -7.587551594650369E-005
   42.6000000000000      -7.488340463060320E-005
   42.6500000000000      -7.387025686758967E-005
   42.7000000000000      -7.283784797338588E-005
   42.7500000000000      -7.178771113839549E-005
   42.8000000000000      -7.072152299840819E-005
   42.8500000000000      -6.964180479723631E-005
   42.9000000000000      -6.855038662528218E-005
   42.9500000000000      -6.744813605526763E-005
   43.0000000000000      -6.633581201925696E-005
   43.0500000000000      -6.521413415932280E-005
   43.1000000000000      -6.408318566710279E-005
   43.1500000000000      -6.294328897095916E-005
   43.2000000000000      -6.179417487706454E-005
   43.2500000000000      -6.063670048001331E-005
   43.3000000000000      -5.947203430385787E-005
   43.3500000000000      -5.830127488072519E-005
   43.4000000000000      -5.712482626566245E-005
   43.4500000000000      -5.594314013341470E-005
   43.5000000000000      -5.475631165351890E-005
   43.5500000000000      -5.356467117233000E-005
   43.6000000000000      -5.236847137700518E-005
   43.6500000000000      -5.116855194484953E-005
   43.7000000000000      -4.996618522416723E-005
   43.7500000000000      -4.876273218300074E-005
   43.8000000000000      -4.755909760395278E-005
   43.8500000000000      -4.635588062766104E-005
   43.9000000000000      -4.515289058514029E-005
   43.9500000000000      -4.394993966074626E-005
   44.0000000000000      -4.274683454695877E-005
   44.0500000000000      -4.154382669517701E-005
   44.1000000000000      -4.034213541680881E-005
   44.1500000000000      -3.914283249830202E-005
   44.2000000000000      -3.794757174839298E-005
   44.2500000000000      -3.675804389572783E-005
   44.3000000000000      -3.557510219555910E-005
   44.3500000000000      -3.439958764673237E-005
   44.4000000000000      -3.323173004989349E-005
   44.4500000000000      -3.207138240643303E-005
   44.5000000000000      -3.091842290237604E-005
   44.5500000000000      -2.977306928223746E-005
   44.6000000000000      -2.863564093014268E-005
   44.6500000000000      -2.750578743702372E-005
   44.7000000000000      -2.638283048834632E-005
   44.7500000000000      -2.526650786374279E-005
   44.8000000000000      -2.415715552232634E-005
   44.8500000000000      -2.305596297348808E-005
   44.9000000000000      -2.196381734901298E-005
   44.9500000000000      -2.088186489058044E-005
   45.0000000000000      -1.981095362616858E-005
   45.0500000000000      -1.875234933789812E-005
   45.1000000000000      -1.770723792415733E-005
   45.1500000000000      -1.667652760909652E-005
   45.2000000000000      -1.566100745591262E-005
   45.2500000000000      -1.466119850527061E-005
   45.3000000000000      -1.367729512866147E-005
   45.3500000000000      -1.270953296137377E-005
   45.4000000000000      -1.175792643808161E-005
   45.4500000000000      -1.082200447727383E-005
   45.5000000000000      -9.901373671964250E-006
   45.5500000000000      -8.995522114827194E-006
   45.6000000000000      -8.103767893942238E-006
   45.6500000000000      -7.226028702885094E-006
   45.7000000000000      -6.362526428903984E-006
   45.7500000000000      -5.513984545188226E-006
   45.8000000000000      -4.680583721597601E-006
   45.8500000000000      -3.861594811569811E-006
   45.9000000000000      -3.057006072878710E-006
   45.9500000000000      -2.266264421481840E-006
   46.0000000000000      -1.489018579131519E-006
   46.0500000000000      -7.246631085926727E-007
   46.1000000000000       2.751235845706057E-008
   46.1500000000000       7.682736068845276E-007
   46.2000000000000       1.497960535814010E-006
   46.2500000000000       2.216859134858138E-006
   46.3000000000000       2.925145296280974E-006
   46.3500000000000       3.622796628693128E-006
   46.4000000000000       4.308839952967422E-006
   46.4500000000000       4.982120964774078E-006
   46.5000000000000       5.641232448742957E-006
   46.5500000000000       6.285500892765425E-006
   46.6000000000000       6.913729333171327E-006
   46.6500000000000       7.524546885144133E-006
   46.7000000000000       8.116739087420947E-006
   46.7500000000000       8.689514442899607E-006
   46.8000000000000       9.241989892596427E-006
   46.8500000000000       9.773710371683289E-006
   46.9000000000000       1.028333118804134E-005
   46.9500000000000       1.076975460423476E-005
   47.0000000000000       1.123218039609959E-005
   47.0500000000000       1.166961964238718E-005
   47.1000000000000       1.208192185582009E-005
   47.1500000000000       1.246891881831617E-005
   47.2000000000000       1.283028423090350E-005
   47.2500000000000       1.316609533389238E-005
   47.3000000000000       1.347789837451842E-005
   47.3500000000000       1.376748163856091E-005
   47.4000000000000       1.403721635961653E-005
   47.4500000000000       1.429016833650544E-005
   47.5000000000000       1.452875447298757E-005
   47.5500000000000       1.475515848167584E-005
   47.6000000000000       1.497197247700212E-005
   47.6500000000000       1.518146963485928E-005
   47.7000000000000       1.538567812340782E-005
   47.7500000000000       1.558629233044697E-005
   47.8000000000000       1.578465117725595E-005
   47.8500000000000       1.598193184836721E-005
   47.9000000000000       1.617892787289594E-005
   47.9500000000000       1.637630847255284E-005
   48.0000000000000       1.657434391418005E-005
   48.0500000000000       1.677300507561854E-005
   48.1000000000000       1.697256765432863E-005
   48.1500000000000       1.717332195223873E-005
   48.2000000000000       1.737581210498992E-005
   48.2500000000000       1.758023829457692E-005
   48.3000000000000       1.778732275676645E-005
   48.3500000000000       1.799704256870165E-005
   48.4000000000000       1.820962052790822E-005
   48.4500000000000       1.842585576282434E-005
   48.5000000000000       1.864647367458977E-005
   48.5500000000000       1.887136861011911E-005
   48.6000000000000       1.910039905733917E-005
   48.6500000000000       1.933379521706713E-005
   48.7000000000000       1.957179442940221E-005
   48.7500000000000       1.981343560691559E-005
   48.8000000000000       2.005732477068460E-005
   48.8500000000000       2.030179338448649E-005
   48.9000000000000       2.054512299580591E-005
   48.9500000000000       2.078560368082344E-005
   49.0000000000000       2.102132455850588E-005
   49.0500000000000       2.125083807851843E-005
   49.1000000000000       2.147234850694689E-005
   49.1500000000000       2.168410653874506E-005
   49.2000000000000       2.188482032999868E-005
   49.2500000000000       2.207318428033505E-005
   49.3000000000000       2.224783004473732E-005
   49.3500000000000       2.240770523473202E-005
   49.4000000000000       2.255196852606945E-005
   49.4500000000000       2.268001560659713E-005
   49.5000000000000       2.279161908357307E-005
   49.5500000000000       2.288669635805302E-005
   49.6000000000000       2.296528286030412E-005
   49.6500000000000       2.302701247627814E-005
   49.7000000000000       2.307065381591556E-005
   49.7500000000000       2.309497030611893E-005
   49.8000000000000       2.309868694715034E-005
   49.8500000000000       2.308069509585064E-005
   49.9000000000000       2.304119575972055E-005
   49.9500000000000       2.298043813847990E-005
   50.0000000000000       2.289936126456425E-005
   50.0500000000000       2.279824427414854E-005
   50.1000000000000       2.267726595000132E-005
   50.1500000000000       2.253606694341465E-005
   50.2000000000000       2.237493495299230E-005
   50.2500000000000       2.219431648612274E-005
   50.3000000000000       2.199432198138784E-005
   50.3500000000000       2.177486688686763E-005
   50.4000000000000       2.153655656526300E-005
   50.4500000000000       2.127955824698181E-005
   50.5000000000000       2.100435505360328E-005
   50.5500000000000       2.071146463746973E-005
   50.6000000000000       2.040152105056529E-005
   50.6500000000000       2.007491741239685E-005
   50.7000000000000       1.973100196351090E-005
   50.7500000000000       1.936890581744622E-005
   50.8000000000000       1.898837625818517E-005
   50.8500000000000       1.858999775208620E-005
   50.9000000000000       1.817534605202694E-005
   50.9500000000000       1.774509764874835E-005
   51.0000000000000       1.729972182641558E-005
   51.0500000000000       1.684009508466626E-005
   51.1000000000000       1.636619685066114E-005
   51.1500000000000       1.587829055094430E-005
   51.2000000000000       1.537674481328819E-005
   51.2500000000000       1.486200133770566E-005
   51.3000000000000       1.433455936589262E-005
   51.3500000000000       1.379492710153271E-005
   51.4000000000000       1.324446521720370E-005
   51.4500000000000       1.268411569854903E-005
   51.5000000000000       1.211440113344742E-005
   51.5500000000000       1.153594732660217E-005
   51.6000000000000       1.094950838135281E-005
   51.6500000000000       1.035678513242798E-005
   51.7000000000000       9.759324238568626E-006
   51.7500000000000       9.158046790303682E-006
   51.8000000000000       8.553521615831592E-006
   51.8500000000000       7.946706252606949E-006
   51.9000000000000       7.337532911492723E-006
   51.9500000000000       6.726507763396087E-006
   52.0000000000000       6.114035549982180E-006
   52.0500000000000       5.500970934744854E-006
   52.1000000000000       4.888020006273276E-006
   52.1500000000000       4.276704809884862E-006
   52.2000000000000       3.668403818883557E-006
   52.2500000000000       3.064558641756291E-006
   52.3000000000000       2.466678994743599E-006
   52.3500000000000       1.876275360649560E-006
   52.4000000000000       1.294329976036890E-006
   52.4500000000000       7.213246416118933E-007
   52.5000000000000       1.579796208369655E-007
   52.5500000000000      -3.946677245891849E-007
   52.6000000000000      -9.354514693883781E-007
   52.6500000000000      -1.463122000107602E-006
   52.7000000000000      -1.976779011954690E-006
   52.7500000000000      -2.475107228038912E-006
   52.8000000000000      -2.956410530775881E-006
   52.8500000000000      -3.419718595149150E-006
   52.9000000000000      -3.864340099996064E-006
   52.9500000000000      -4.290727719880335E-006
   53.0000000000000      -4.699490221101465E-006
   53.0500000000000      -5.091115742482940E-006
   53.1000000000000      -5.466499382387289E-006
   53.1500000000000      -5.826982301899061E-006
   53.2000000000000      -6.173277113778759E-006
   53.2500000000000      -6.505600355049589E-006
   53.3000000000000      -6.824716132503296E-006
   53.3500000000000      -7.131629990796060E-006
   53.4000000000000      -7.426708693418123E-006
   53.4500000000000      -7.710129625266312E-006
   53.5000000000000      -7.983045675950740E-006
   53.5500000000000      -8.246740456735626E-006
   53.6000000000000      -8.502241533777629E-006
   53.6500000000000      -8.750832204874531E-006
   53.7000000000000      -8.993615057592559E-006
   53.7500000000000      -9.231466645911767E-006
   53.8000000000000      -9.465222099393893E-006
   53.8500000000000      -9.695817847356835E-006
   53.9000000000000      -9.924525269072723E-006
   53.9500000000000      -1.015207843800268E-005
   54.0000000000000      -1.037867748528425E-005
   54.0500000000000      -1.060430413859677E-005
   54.1000000000000      -1.082929727280453E-005
   54.1500000000000      -1.105493993077265E-005
   54.2000000000000      -1.128224878879264E-005
   54.2500000000000      -1.151268482027635E-005
   54.3000000000000      -1.174719271097734E-005
   54.3500000000000      -1.198650767820086E-005
   54.4000000000000      -1.223097040876440E-005
   54.4500000000000      -1.248070128827214E-005
   54.5000000000000      -1.273583494307763E-005
   54.5500000000000      -1.299651230854409E-005
   54.6000000000000      -1.326254640213356E-005
   54.6500000000000      -1.353384461801042E-005
   54.7000000000000      -1.381018523384051E-005
   54.7500000000000      -1.409113439449054E-005
   54.8000000000000      -1.437588264407628E-005
   54.8500000000000      -1.466424204752940E-005
   54.9000000000000      -1.495632757479880E-005
   54.9500000000000      -1.525205206996805E-005
   55.0000000000000      -1.555120756790887E-005
   55.0500000000000      -1.585313135509068E-005
   55.1000000000000      -1.615752898960734E-005
   55.1500000000000      -1.646411494815858E-005
   55.2000000000000      -1.677324709036433E-005
   55.2500000000000      -1.708606729996509E-005
   55.3000000000000      -1.740313512475726E-005
   55.3500000000000      -1.772528642686752E-005
   55.4000000000000      -1.805248150853257E-005
   55.4500000000000      -1.838526048065737E-005
   55.5000000000000      -1.872390191694179E-005
   55.5500000000000      -1.906878102796910E-005
   55.6000000000000      -1.942045871487897E-005
   55.6500000000000      -1.977954864744285E-005
   55.7000000000000      -2.014564710973577E-005
   55.7500000000000      -2.051827070106370E-005
   55.8000000000000      -2.089736532864389E-005
   55.8500000000000      -2.128266479874311E-005
   55.9000000000000      -2.167372541041989E-005
   55.9500000000000      -2.206987629635544E-005
   56.0000000000000      -2.247040107333174E-005
   56.0500000000000      -2.287357407465619E-005
   56.1000000000000      -2.327760706685200E-005
   56.1500000000000      -2.368141089173694E-005
   56.2000000000000      -2.408362929930721E-005
   56.2500000000000      -2.448232468231392E-005
   56.3000000000000      -2.487522776760781E-005
   56.3500000000000      -2.525958468757968E-005
   56.4000000000000      -2.563303944319291E-005
   56.4500000000000      -2.599297092922310E-005
   56.5000000000000      -2.633693685046421E-005
   56.5500000000000      -2.666331422556943E-005
   56.6000000000000      -2.697012497704305E-005
   56.6500000000000      -2.725599133261928E-005
   56.7000000000000      -2.751941306139156E-005
   56.7500000000000      -2.775957455162074E-005
   56.8000000000000      -2.797569468128318E-005
   56.8500000000000      -2.816714953049073E-005
   56.9000000000000      -2.833273787437933E-005
   56.9500000000000      -2.847148158772392E-005
   57.0000000000000      -2.858305911500668E-005
   57.0500000000000      -2.866703966486413E-005
   57.1000000000000      -2.872347863187871E-005
   57.1500000000000      -2.875148405615478E-005
   57.2000000000000      -2.875057794497064E-005
   57.2500000000000      -2.871970192244622E-005
   57.3000000000000      -2.865821957681548E-005
   57.3500000000000      -2.856556249855977E-005
   57.4000000000000      -2.844188496160627E-005
   57.4500000000000      -2.828672424408708E-005
   57.5000000000000      -2.810011519657037E-005
   57.5500000000000      -2.788203870954394E-005
   57.6000000000000      -2.763289113006531E-005
   57.6500000000000      -2.735251713618979E-005
   57.7000000000000      -2.704070352037263E-005
   57.7500000000000      -2.669767153718769E-005
   57.8000000000000      -2.632397577591203E-005
   57.8500000000000      -2.592040266076995E-005
   57.9000000000000      -2.548780388391177E-005
   57.9500000000000      -2.502732069068672E-005
   58.0000000000000      -2.453985703120743E-005
   58.0500000000000      -2.402647906595405E-005
   58.1000000000000      -2.348820030535841E-005
   58.1500000000000      -2.292548788652911E-005
   58.2000000000000      -2.233896624637114E-005
   58.2500000000000      -2.172918096771454E-005
   58.3000000000000      -2.109662725426153E-005
   58.3500000000000      -2.044186429752934E-005
   58.4000000000000      -1.976672233805566E-005
   58.4500000000000      -1.907232330975850E-005
   58.5000000000000      -1.836002883669358E-005
   58.5500000000000      -1.763067397245452E-005
   58.6000000000000      -1.688479515293784E-005
   58.6500000000000      -1.612331785154856E-005
   58.7000000000000      -1.534653822479919E-005
   58.7500000000000      -1.455461860313813E-005
   58.8000000000000      -1.374730879004877E-005
   58.8500000000000      -1.292468445373078E-005
   58.9000000000000      -1.208626674506780E-005
   58.9500000000000      -1.123129149318615E-005
   59.0000000000000      -1.035875815244769E-005
   59.0500000000000      -9.467802389879479E-006
   59.1000000000000      -8.558022717425939E-006
   59.1500000000000      -7.629110641414465E-006
   59.2000000000000      -6.681549994718972E-006
   59.2500000000000      -5.716063865331607E-006
   59.3000000000000      -4.733758866925394E-006
   59.3500000000000      -3.735830630495054E-006
   59.4000000000000      -2.723132379950695E-006
   59.4500000000000      -1.696040692789559E-006
   59.5000000000000      -6.557883110323100E-007
   59.5500000000000       3.966651461153215E-007
   59.6000000000000       1.460615506450659E-006
   59.6500000000000       2.535531607004783E-006
   59.7000000000000       3.619882953502210E-006
   59.7500000000000       4.712260330825918E-006
   59.8000000000000       5.810670745472480E-006
   59.8500000000000       6.913634873018678E-006
   59.9000000000000       8.019750679372779E-006
   59.9500000000000       9.127384229124670E-006
   60.0000000000000       1.023558241076028E-005
   60.0500000000000       1.134374975721231E-005
   60.1000000000000       1.245196273863063E-005
   60.1500000000000       1.355968154308493E-005
   60.2000000000000       1.466678641099078E-005
   60.2500000000000       1.577298918230567E-005
   60.3000000000000       1.687796145625059E-005
   60.3500000000000       1.798100503350939E-005
   60.4000000000000       1.908087793488811E-005
   60.4500000000000       2.017693795606060E-005
   60.5000000000000       2.126791108563698E-005
   60.5500000000000       2.235310145693761E-005
   60.6000000000000       2.343232934908777E-005
   60.6500000000000       2.450518532094091E-005
   60.7000000000000       2.557070738404684E-005
   60.7500000000000       2.662789108074779E-005
   60.8000000000000       2.767567171117597E-005
   60.8500000000000       2.871308096102968E-005
   60.9000000000000       2.973987062331767E-005
   60.9500000000000       3.075593490791329E-005
   61.0000000000000       3.176115657378823E-005
   61.0500000000000       3.275453615764744E-005
   61.1000000000000       3.373566693820275E-005
   61.1500000000000       3.470392705115907E-005
   61.2000000000000       3.565791844043013E-005
   61.2500000000000       3.659644964985901E-005
   61.3000000000000       3.751895684950039E-005
   61.3500000000000       3.842475972373018E-005
   61.4000000000000       3.931262659827613E-005
   61.4500000000000       4.018168794599513E-005
   61.5000000000000       4.103131834227397E-005
   61.5500000000000       4.186070838889261E-005
   61.6000000000000       4.266901309250066E-005
   61.6500000000000       4.345530631066867E-005
   61.7000000000000       4.421897972017730E-005
   61.7500000000000       4.495985941692277E-005
   61.8000000000000       4.567738656385738E-005
   61.8500000000000       4.637114124700118E-005
   61.9000000000000       4.704117030229657E-005
   61.9500000000000       4.768696712587681E-005
   62.0000000000000       4.830921764557528E-005
   62.0500000000000       4.890812840779306E-005
   62.1000000000000       4.948331106195066E-005
   62.1500000000000       5.003522182268222E-005
   62.2000000000000       5.056399472728628E-005
   62.2500000000000       5.106999950609337E-005
   62.3000000000000       5.155278055595423E-005
   62.3500000000000       5.201226091495249E-005
   62.4000000000000       5.244835701257490E-005
   62.4500000000000       5.286109800666333E-005
   62.5000000000000       5.325034959855690E-005
   62.5500000000000       5.361688949851403E-005
   62.6000000000000       5.396178163328365E-005
   62.6500000000000       5.428566232518953E-005
   62.7000000000000       5.458898634449570E-005
   62.7500000000000       5.487238041376791E-005
   62.8000000000000       5.513653748001954E-005
   62.8500000000000       5.538165237575708E-005
   62.9000000000000       5.560803086888790E-005
   62.9500000000000       5.581585720654180E-005
   63.0000000000000       5.600514889416379E-005
   63.0500000000000       5.617630202940673E-005
   63.1000000000000       5.632954527238582E-005
   63.1500000000000       5.646566597735307E-005
   63.2000000000000       5.658500066743500E-005
   63.2500000000000       5.668820754625956E-005
   63.3000000000000       5.677605431701996E-005
   63.3500000000000       5.684955266491851E-005
   63.4000000000000       5.690869518344990E-005
   63.4500000000000       5.695362186806931E-005
   63.5000000000000       5.698483430307506E-005
   63.5500000000000       5.700213913236130E-005
   63.6000000000000       5.700528701913634E-005
   63.6500000000000       5.699483451526375E-005
   63.7000000000000       5.697126524453130E-005
   63.7500000000000       5.693489437703665E-005
   63.8000000000000       5.688635959766069E-005
   63.8500000000000       5.682585749024397E-005
   63.9000000000000       5.675355115002407E-005
   63.9500000000000       5.666944566898176E-005
   64.0000000000000       5.657376248355259E-005
   64.0500000000000       5.646732512691574E-005
   64.1000000000000       5.635100721310352E-005
   64.1500000000000       5.622550802509284E-005
   64.2000000000000       5.609236820122067E-005
   64.2500000000000       5.595324017449092E-005
   64.3000000000000       5.580918429036484E-005
   64.3500000000000       5.566088390243777E-005
   64.4000000000000       5.550851526179320E-005
   64.4500000000000       5.535308612051001E-005
   64.5000000000000       5.519605042676148E-005
   64.5500000000000       5.503853390564427E-005
   64.6000000000000       5.488118129846359E-005
   64.6500000000000       5.472454450248328E-005
   64.7000000000000       5.456910283468905E-005
   64.7500000000000       5.441610270998338E-005
   64.8000000000000       5.426743134826497E-005
   64.8500000000000       5.412422960543856E-005
   64.9000000000000       5.398694347338450E-005
   64.9500000000000       5.385608859528546E-005
   65.0000000000000       5.373132277093294E-005
   65.0500000000000       5.361248243285237E-005
   65.1000000000000       5.349947501914994E-005
   65.1500000000000       5.339199002859563E-005
   65.2000000000000       5.328870011110006E-005
   65.2500000000000       5.318876173576541E-005
   65.3000000000000       5.309079915688281E-005
   65.3500000000000       5.299382042627103E-005
   65.4000000000000       5.289719800929804E-005
   65.4500000000000       5.280099219991574E-005
   65.5000000000000       5.270567175042450E-005
   65.5500000000000       5.261082606175112E-005
   65.6000000000000       5.251578258726314E-005
   65.6500000000000       5.242081041610811E-005
   65.7000000000000       5.232604439717457E-005
   65.7500000000000       5.223228022027572E-005
   65.8000000000000       5.213991459070228E-005
   65.8500000000000       5.204944823432374E-005
   65.9000000000000       5.196140885144071E-005
   65.9500000000000       5.187565667009363E-005
   66.0000000000000       5.179220081993131E-005
   66.0500000000000       5.171115225057132E-005
   66.1000000000000       5.163215669148424E-005
   66.1500000000000       5.155463730615613E-005
   66.2000000000000       5.147877177472094E-005
   66.2500000000000       5.140471870515513E-005
   66.3000000000000       5.133204903146003E-005
   66.3500000000000       5.126057202820607E-005
   66.4000000000000       5.119058114217505E-005
   66.4500000000000       5.112238408169055E-005
   66.5000000000000       5.105653821353207E-005
   66.5500000000000       5.099354836025599E-005
   66.6000000000000       5.093350827424695E-005
   66.6500000000000       5.087680367930708E-005
   66.7000000000000       5.082329083186832E-005
   66.7500000000000       5.077321973727115E-005
   66.8000000000000       5.072757997151744E-005
   66.8500000000000       5.068721762665422E-005
   66.9000000000000       5.065283026862130E-005
   66.9500000000000       5.062473893614867E-005
   67.0000000000000       5.060331300938087E-005
   67.0500000000000       5.058937311092460E-005
   67.1000000000000       5.058330042610822E-005
   67.1500000000000       5.058583709986821E-005
   67.2000000000000       5.059687556313062E-005
   67.2500000000000       5.061602658122902E-005
   67.3000000000000       5.064284369331301E-005
   67.3500000000000       5.067707437217768E-005
   67.4000000000000       5.071780572872942E-005
   67.4500000000000       5.076493671273363E-005
   67.5000000000000       5.081821531047428E-005
   67.5500000000000       5.087710455060107E-005
   67.6000000000000       5.094103478657989E-005
   67.6500000000000       5.100861656392287E-005
   67.7000000000000       5.107877031453302E-005
   67.7500000000000       5.114982381716137E-005
   67.8000000000000       5.121977058673903E-005
   67.8500000000000       5.128662998970883E-005
   67.9000000000000       5.134842167668948E-005
   67.9500000000000       5.140383375577043E-005
   68.0000000000000       5.145185264436348E-005
   68.0500000000000       5.149116865004336E-005
   68.1000000000000       5.152073253170429E-005
   68.1500000000000       5.153921516646721E-005
   68.2000000000000       5.154494243834323E-005
   68.2500000000000       5.153662538078205E-005
   68.3000000000000       5.151323686709875E-005
   68.3500000000000       5.147402566773578E-005
   68.4000000000000       5.141732742936176E-005
   68.4500000000000       5.134142257349205E-005
   68.5000000000000       5.124550143438225E-005
   68.5500000000000       5.112854988806960E-005
   68.6000000000000       5.099031396722075E-005
   68.6500000000000       5.082986194346174E-005
   68.7000000000000       5.064646355851100E-005
   68.7500000000000       5.043978948423045E-005
   68.8000000000000       5.020943505669019E-005
   68.8500000000000       4.995453165084985E-005
   68.9000000000000       4.967490432738962E-005
   68.9500000000000       4.936928738566377E-005
   69.0000000000000       4.903612795915013E-005
   69.0500000000000       4.867450826316834E-005
   69.1000000000000       4.828376419483892E-005
   69.1500000000000       4.786409694287605E-005
   69.2000000000000       4.741598126785010E-005
   69.2500000000000       4.693979595331437E-005
   69.3000000000000       4.643607287738617E-005
   69.3500000000000       4.590543109528742E-005
   69.4000000000000       4.534805684406510E-005
   69.4500000000000       4.476399067044873E-005
   69.5000000000000       4.415337674095496E-005
   69.5500000000000       4.351710846347310E-005
   69.6000000000000       4.285636440673116E-005
   69.6500000000000       4.217197506324880E-005
   69.7000000000000       4.146403781306654E-005
   69.7500000000000       4.073395981700603E-005
   69.8000000000000       3.998312063521917E-005
   69.8500000000000       3.921247881895252E-005
   69.9000000000000       3.842220424800119E-005
   69.9500000000000       3.761230262352266E-005
   70.0000000000000       3.678251161310646E-005
   70.0500000000000       3.593253830426921E-005
   70.1000000000000       3.506212071163693E-005
   70.1500000000000       3.417153780603726E-005
   70.2000000000000       3.326090534826407E-005
   70.2500000000000       3.233011711931592E-005
   70.3000000000000       3.137869962329407E-005
   70.3500000000000       3.040698448491473E-005
   70.4000000000000       2.941515838332138E-005
   70.4500000000000       2.840351217208448E-005
   70.5000000000000       2.737266274097575E-005
   70.5500000000000       2.632256218103645E-005
   70.6000000000000       2.525364215502206E-005
   70.6500000000000       2.416592210482599E-005
   70.7000000000000       2.305981794539854E-005
   70.7500000000000       2.193614505407358E-005
   70.8000000000000       2.079509759621033E-005
   70.8500000000000       1.963700523982557E-005
   70.9000000000000       1.846293090542178E-005
   70.9500000000000       1.727436827347563E-005
   71.0000000000000       1.607310639692556E-005
   71.0500000000000       1.486166987271223E-005
   71.1000000000000       1.364239786536366E-005
   71.1500000000000       1.241723600922375E-005
   71.2000000000000       1.118794239127445E-005
   71.2500000000000       9.955721645203298E-006
   71.3000000000000       8.721822827506554E-006
   71.3500000000000       7.487168764707703E-006
   71.4000000000000       6.252073578850855E-006
   71.4500000000000       5.017393070304399E-006
   71.5000000000000       3.784316077152830E-006
   71.5500000000000       2.554041581739169E-006
   71.6000000000000       1.326736700605938E-006
   71.6500000000000       1.021244177416321E-007
   71.7000000000000      -1.119934507171748E-006
   71.7500000000000      -2.339784272435115E-006
   71.8000000000000      -3.557127111267462E-006
   71.8500000000000      -4.771553488548785E-006
   71.9000000000000      -5.982891574170440E-006
   71.9500000000000      -7.191587443206435E-006
   72.0000000000000      -8.398673657606134E-006
   72.0500000000000      -9.605272339483103E-006
   72.1000000000000      -1.081251291255728E-005
   72.1500000000000      -1.202211974880722E-005
   72.2000000000000      -1.323512345245051E-005
   72.2500000000000      -1.445298720835565E-005
   72.3000000000000      -1.567723207436353E-005
   72.3500000000000      -1.690896511084230E-005
   72.4000000000000      -1.814802577781788E-005
   72.4500000000000      -1.939411295632542E-005
   72.5000000000000      -2.064654463271396E-005
   72.5500000000000      -2.190370317913759E-005
   72.6000000000000      -2.316436416784885E-005
   72.6500000000000      -2.442730937884844E-005
   72.7000000000000      -2.569225882196786E-005
   72.7500000000000      -2.695867058135697E-005
   72.8000000000000      -2.822517721793558E-005
   72.8500000000000      -2.949027423850528E-005
   72.9000000000000      -3.075271402422802E-005
   72.9500000000000      -3.201133246888988E-005
   73.0000000000000      -3.326507098657442E-005
   73.0500000000000      -3.451297486157884E-005
   73.1000000000000      -3.575436004800061E-005
   73.1500000000000      -3.698907658197251E-005
   73.2000000000000      -3.821765609296388E-005
   73.2500000000000      -3.944039011462318E-005
   73.3000000000000      -4.065710057274994E-005
   73.3500000000000      -4.186761777150941E-005
   73.4000000000000      -4.307224991631544E-005
   73.4500000000000      -4.427182621175478E-005
   73.5000000000000      -4.546769567373296E-005
   73.5500000000000      -4.666142845869017E-005
   73.6000000000000      -4.785472418935716E-005
   73.6500000000000      -4.904930781152265E-005
   73.7000000000000      -5.024687672139115E-005
   73.7500000000000      -5.144894352953177E-005
   73.8000000000000      -5.265665755362376E-005
   73.8500000000000      -5.387112825746804E-005
   73.9000000000000      -5.509371101614892E-005
   73.9500000000000      -5.632532594213521E-005
   74.0000000000000      -5.756602289470132E-005
   74.0500000000000      -5.881613987740464E-005
   74.1000000000000      -6.007635419868277E-005
   74.1500000000000      -6.134743546337649E-005
   74.2000000000000      -6.263036859876479E-005
   74.2500000000000      -6.392570757842155E-005
   74.3000000000000      -6.523384405716888E-005
   74.3500000000000      -6.655506781524076E-005
   74.4000000000000      -6.788969059943492E-005
   74.4500000000000      -6.923832765016829E-005
   74.5000000000000      -7.060138151440776E-005
   74.5500000000000      -7.197850791613406E-005
   74.6000000000000      -7.336952520314846E-005
   74.6500000000000      -7.477445309512110E-005
   74.7000000000000      -7.619334040377364E-005
   74.7500000000000      -7.762594085903984E-005
   74.8000000000000      -7.907170289039738E-005
   74.8500000000000      -8.053019668911645E-005
   74.9000000000000      -8.200109838431663E-005
   74.9500000000000      -8.348407748843436E-005
   75.0000000000000      -8.497958998670859E-005


==> anc/fig8_midpoint_/taum5/correlation_taum5/dt0.05_heuncorr_taum5_T0.2.dat <==
  5.000000000000000E-002  8.233824235481680E-003
  0.100000000000000       8.232491750026261E-003
  0.150000000000000       8.230286177775450E-003
  0.200000000000000       8.227216278652839E-003
  0.250000000000000       8.223290866636340E-003
  0.300000000000000       8.218518716583278E-003
  0.350000000000000       8.212908640102618E-003
  0.400000000000000       8.206469490822946E-003
  0.450000000000000       8.199210124824651E-003
  0.500000000000000       8.191139426554887E-003
  0.550000000000000       8.182266335321509E-003
  0.600000000000000       8.172599838126517E-003
  0.650000000000000       8.162148922949216E-003
  0.700000000000000       8.150922580795554E-003
  0.750000000000000       8.138929793932671E-003
  0.800000000000000       8.126179595955296E-003
  0.850000000000000       8.112681045099279E-003
  0.900000000000000       8.098443201568458E-003
  0.950000000000000       8.083475118590389E-003
   1.00000000000000       8.067785916052631E-003
   1.05000000000000       8.051384656381879E-003
   1.10000000000000       8.034280439706717E-003
   1.15000000000000       8.016482355686977E-003
   1.20000000000000       7.997999482276835E-003
   1.25000000000000       7.978840920919161E-003
   1.30000000000000       7.959015703323477E-003
   1.35000000000000       7.938532919866344E-003
   1.40000000000000       7.917401579492925E-003
   1.45000000000000       7.895630698842381E-003
   1.50000000000000       7.873229287063389E-003
   1.55000000000000       7.850206339728745E-003
   1.60000000000000       7.826570805562254E-003
   1.65000000000000       7.802331640373514E-003
   1.70000000000000       7.777497718161961E-003
   1.75000000000000       7.752077933970047E-003
   1.80000000000000       7.726081154104268E-003
   1.85000000000000       7.699516287972900E-003
   1.90000000000000       7.672392219640265E-003
   1.95000000000000       7.644717773847200E-003
   2.00000000000000       7.616501744830421E-003
   2.05000000000000       7.587752905170230E-003
   2.10000000000000       7.558479998000390E-003
   2.15000000000000       7.528691736522655E-003
   2.20000000000000       7.498396787502545E-003
   2.25000000000000       7.467603794712559E-003
   2.30000000000000       7.436321365808157E-003
   2.35000000000000       7.404558159540334E-003
   2.40000000000000       7.372322743886474E-003
   2.45000000000000       7.339623613064161E-003
   2.50000000000000       7.306469278176226E-003
   2.55000000000000       7.272868203168296E-003
   2.60000000000000       7.238828746878708E-003
   2.65000000000000       7.204359313590284E-003
   2.70000000000000       7.169468206680331E-003
   2.75000000000000       7.134163692421033E-003
   2.80000000000000       7.098453989482571E-003
   2.85000000000000       7.062347258846523E-003
   2.90000000000000       7.025851659019914E-003
   2.95000000000000       6.988975312738044E-003
   3.00000000000000       6.951726240940717E-003
   3.05000000000000       6.914112485714360E-003
   3.10000000000000       6.876141979188784E-003
   3.15000000000000       6.837822621207777E-003
   3.20000000000000       6.799162257704418E-003
   3.25000000000000       6.760168688259193E-003
   3.30000000000000       6.720849641591307E-003
   3.35000000000000       6.681212818383766E-003
   3.40000000000000       6.641265859650468E-003
   3.45000000000000       6.601016370777661E-003
   3.50000000000000       6.560471879965744E-003
   3.55000000000000       6.519639891636753E-003
   3.60000000000000       6.478527837987981E-003
   3.65000000000000       6.437143041332494E-003
   3.70000000000000       6.395492796344061E-003
   3.75000000000000       6.353584370206711E-003
   3.80000000000000       6.311424974935568E-003
   3.85000000000000       6.269021739027210E-003
   3.90000000000000       6.226381705510248E-003
   3.95000000000000       6.183511883928881E-003
   4.00000000000000       6.140419283437917E-003
   4.05000000000000       6.097110807438271E-003
   4.10000000000000       6.053593300882260E-003
   4.15000000000000       6.009873579735590E-003
   4.20000000000000       5.965958415152222E-003
   4.25000000000000       5.921854427664053E-003
   4.30000000000000       5.877568253828319E-003
   4.35000000000000       5.833106457119823E-003
   4.40000000000000       5.788475501132337E-003
   4.45000000000000       5.743681807795499E-003
   4.50000000000000       5.698731797852590E-003
   4.55000000000000       5.653631865384142E-003
   4.60000000000000       5.608388234277191E-003
   4.65000000000000       5.563007114128621E-003
   4.70000000000000       5.517494681492021E-003
   4.75000000000000       5.471857047098460E-003
   4.80000000000000       5.426100264418531E-003
   4.85000000000000       5.380230331158085E-003
   4.90000000000000       5.334253198825319E-003
   4.95000000000000       5.288174710664051E-003
   5.00000000000000       5.242000741854171E-003
   5.05000000000000       5.195737070435989E-003
   5.10000000000000       5.149389482839314E-003
   5.15000000000000       5.102963711452511E-003
   5.20000000000000       5.056465384691181E-003
   5.25000000000000       5.009900074819404E-003
   5.30000000000000       4.963273390958043E-003
   5.35000000000000       4.916590869611856E-003
   5.40000000000000       4.869857950339451E-003
   5.45000000000000       4.823079997167016E-003
   5.50000000000000       4.776262355983074E-003
   5.55000000000000       4.729410318062149E-003
   5.60000000000000       4.682529087581416E-003
   5.65000000000000       4.635623830809993E-003
   5.70000000000000       4.588699658132684E-003
   5.75000000000000       4.541761642856674E-003
   5.80000000000000       4.494814805822082E-003
   5.85000000000000       4.447864076343721E-003
   5.90000000000000       4.400914372324080E-003
   5.95000000000000       4.353970526477902E-003
   6.00000000000000       4.307037342197879E-003
   6.05000000000000       4.260119523317403E-003
   6.10000000000000       4.213221699680362E-003
   6.15000000000000       4.166348496667300E-003
   6.20000000000000       4.119504438695833E-003
   6.25000000000000       4.072694095426315E-003
   6.30000000000000       4.025921901834673E-003
   6.35000000000000       3.979192269772276E-003
   6.40000000000000       3.932509531745372E-003
   6.45000000000000       3.885877957543752E-003
   6.50000000000000       3.839301709281654E-003
   6.55000000000000       3.792785023664135E-003
   6.60000000000000       3.746332052160671E-003
   6.65000000000000       3.699946841260923E-003
   6.70000000000000       3.653633441021930E-003
   6.75000000000000       3.607395777191552E-003
   6.80000000000000       3.561237752190194E-003
   6.85000000000000       3.515163252573098E-003
   6.90000000000000       3.469176099004974E-003
   6.95000000000000       3.423279989124609E-003
   7.00000000000000       3.377478603307847E-003
   7.05000000000000       3.331775635047038E-003
   7.10000000000000       3.286174697108110E-003
   7.15000000000000       3.240679291111347E-003
   7.20000000000000       3.195292900398157E-003
   7.25000000000000       3.150019068617364E-003
   7.30000000000000       3.104861262697696E-003
   7.35000000000000       3.059822913265833E-003
   7.40000000000000       3.014907349141455E-003
   7.45000000000000       2.970117855807604E-003
   7.50000000000000       2.925457679458103E-003
   7.55000000000000       2.880930023056258E-003
   7.60000000000000       2.836538020120932E-003
   7.65000000000000       2.792284768495974E-003
   7.70000000000000       2.748173329158836E-003
   7.75000000000000       2.704206717748929E-003
   7.80000000000000       2.660387871763196E-003
   7.85000000000000       2.616719654476474E-003
   7.90000000000000       2.573204923029917E-003
   7.95000000000000       2.529846460512014E-003
   8.00000000000000       2.486647026347390E-003
   8.05000000000000       2.443609298128840E-003
   8.10000000000000       2.400735922121946E-003
   8.15000000000000       2.358029527412521E-003
   8.20000000000000       2.315492704955200E-003
   8.25000000000000       2.273128000152489E-003
   8.30000000000000       2.230937874912755E-003
   8.35000000000000       2.188924784112374E-003
   8.40000000000000       2.147091170398149E-003
   8.45000000000000       2.105439406106361E-003
   8.50000000000000       2.063971846102279E-003
   8.55000000000000       2.022690822638762E-003
   8.60000000000000       1.981598592772957E-003
   8.65000000000000       1.940697404198448E-003
   8.70000000000000       1.899989423000396E-003
   8.75000000000000       1.859476767208609E-003
   8.80000000000000       1.819161575808869E-003
   8.85000000000000       1.779045929700541E-003
   8.90000000000000       1.739131905486485E-003
   8.95000000000000       1.699421465479157E-003
   9.00000000000000       1.659916532827715E-003
   9.05000000000000       1.620619008424719E-003
   9.10000000000000       1.581530746830301E-003
   9.15000000000000       1.542653519699271E-003
   9.20000000000000       1.503989092371644E-003
   9.25000000000000       1.465539170282424E-003
   9.30000000000000       1.427305406818839E-003
   9.35000000000000       1.389289474954539E-003
   9.40000000000000       1.351493017267386E-003
   9.45000000000000       1.313917614954696E-003
   9.50000000000000       1.276564764985275E-003
   9.55000000000000       1.239435956919909E-003
   9.60000000000000       1.202532669008575E-003
   9.65000000000000       1.165856339586784E-003
   9.70000000000000       1.129408399237951E-003
   9.75000000000000       1.093190232083761E-003
   9.80000000000000       1.057203236769482E-003
   9.85000000000000       1.021448751382541E-003
   9.90000000000000       9.859280206805220E-004
   9.95000000000000       9.506422561500876E-004
   10.0000000000000       9.155926468393201E-004
   10.0500000000000       8.807803443472060E-004
   10.1000000000000       8.462065264435864E-004
   10.1500000000000       8.118723136708557E-004
   10.2000000000000       7.777788199396873E-004
   10.2500000000000       7.439271321556881E-004
   10.3000000000000       7.103183169472485E-004
   10.3500000000000       6.769533281740033E-004
   10.4000000000000       6.438331062526890E-004
   10.4500000000000       6.109585544071946E-004
   10.5000000000000       5.783305802863342E-004
   10.5500000000000       5.459500588448954E-004
   10.6000000000000       5.138178042754119E-004
   10.6500000000000       4.819346488595139E-004
   10.7000000000000       4.503013871883707E-004
   10.7500000000000       4.189187714162611E-004
   10.8000000000000       3.877875590884685E-004
   10.8500000000000       3.569084431267428E-004
   10.9000000000000       3.262821212390519E-004
   10.9500000000000       2.959092212999303E-004
   11.0000000000000       2.657903427926488E-004
   11.0500000000000       2.359260609328705E-004
   11.1000000000000       2.063169171233106E-004
   11.1500000000000       1.769634644082298E-004
   11.2000000000000       1.478661935983543E-004
   11.2500000000000       1.190256065179487E-004
   11.3000000000000       9.044220127868075E-005
   11.3500000000000       6.211637222589761E-005
   11.4000000000000       3.404850090101068E-005
   11.4500000000000       6.238936445022059E-006
   11.5000000000000      -2.131201309509271E-005
   11.5500000000000      -4.860413089358216E-005
   11.6000000000000      -7.563712984189020E-005
   11.6500000000000      -1.024108075600618E-004
   11.7000000000000      -1.289249535257259E-004
   11.7500000000000      -1.551793984825798E-004
   11.8000000000000      -1.811739393399605E-004
   11.8500000000000      -2.069084965080301E-004
   11.9000000000000      -2.323829539635924E-004
   11.9500000000000      -2.575972459318429E-004
   12.0000000000000      -2.825513275264601E-004
   12.0500000000000      -3.072451769446602E-004
   12.1000000000000      -3.316788497298415E-004
   12.1500000000000      -3.558523780343777E-004
   12.2000000000000      -3.797657799409074E-004
   12.2500000000000      -4.034191460994434E-004
   12.3000000000000      -4.268125768080386E-004
   12.3500000000000      -4.499462123064425E-004
   12.4000000000000      -4.728202060513592E-004
   12.4500000000000      -4.954347499508215E-004
   12.5000000000000      -5.177901414442234E-004
   12.5500000000000      -5.398866219041400E-004
   12.6000000000000      -5.617244700970649E-004
   12.6500000000000      -5.833040076319758E-004
   12.7000000000000      -6.046255774313070E-004
   12.7500000000000      -6.256895317386711E-004
   12.8000000000000      -6.464962187328983E-004
   12.8500000000000      -6.670460636622180E-004
   12.9000000000000      -6.873394767711607E-004
   12.9500000000000      -7.073769159006778E-004
   13.0000000000000      -7.271588668740037E-004
   13.0500000000000      -7.466857766552111E-004
   13.1000000000000      -7.659581679759121E-004
   13.1500000000000      -7.849765708711309E-004
   13.2000000000000      -8.037415018789507E-004
   13.2500000000000      -8.222535270361571E-004
   13.3000000000000      -8.405132102137699E-004
   13.3500000000000      -8.585211133545349E-004
   13.4000000000000      -8.762779199801746E-004
   13.4500000000000      -8.937841932912964E-004
   13.5000000000000      -9.110406118882086E-004
   13.5500000000000      -9.280477857195372E-004
   13.6000000000000      -9.448063448514132E-004
   13.6500000000000      -9.613169568879986E-004
   13.7000000000000      -9.775802855844157E-004
   13.7500000000000      -9.935970599759005E-004
   13.8000000000000      -1.009368026864411E-003
   13.8500000000000      -1.024893944553145E-003
   13.9000000000000      -1.040175527547497E-003
   13.9500000000000      -1.055213574499165E-003
   14.0000000000000      -1.070008858773055E-003
   14.0500000000000      -1.084562194838443E-003
   14.1000000000000      -1.098874384408820E-003
   14.1500000000000      -1.112946261649724E-003
   14.2000000000000      -1.126778664195166E-003
   14.2500000000000      -1.140372465261699E-003
   14.3000000000000      -1.153728511900856E-003
   14.3500000000000      -1.166847671431332E-003
   14.4000000000000      -1.179730848508046E-003
   14.4500000000000      -1.192379012934390E-003
   14.5000000000000      -1.204793090265110E-003
   14.5500000000000      -1.216973996408887E-003
   14.6000000000000      -1.228922674424252E-003
   14.6500000000000      -1.240640092866658E-003
   14.7000000000000      -1.252127244304186E-003
   14.7500000000000      -1.263385121487920E-003
   14.8000000000000      -1.274414685061310E-003
   14.8500000000000      -1.285216962127635E-003
   14.9000000000000      -1.295792994210797E-003
   14.9500000000000      -1.306143836936536E-003
   15.0000000000000      -1.316270522482601E-003
   15.0500000000000      -1.326174126352741E-003
   15.1000000000000      -1.335855741917370E-003
   15.1500000000000      -1.345316418717948E-003
   15.2000000000000      -1.354557268626808E-003
   15.2500000000000      -1.363579395560121E-003
   15.3000000000000      -1.372383906382723E-003
   15.3500000000000      -1.380971949665689E-003
   15.4000000000000      -1.389344666244455E-003
   15.4500000000000      -1.397503205782469E-003
   15.5000000000000      -1.405448711568831E-003
   15.5500000000000      -1.413182355171188E-003
   15.6000000000000      -1.420705369805813E-003
   15.6500000000000      -1.428018981622462E-003
   15.7000000000000      -1.435124438262435E-003
   15.7500000000000      -1.442022999368490E-003
   15.8000000000000      -1.448715914809825E-003
   15.8500000000000      -1.455204467245568E-003
   15.9000000000000      -1.461489918410267E-003
   15.9500000000000      -1.467573573688021E-003
   16.0000000000000      -1.473456705800100E-003
   16.0500000000000      -1.479140568931396E-003
   16.1000000000000      -1.484626455472690E-003
   16.1500000000000      -1.489915644218110E-003
   16.2000000000000      -1.495009437244061E-003
   16.2500000000000      -1.499909141802039E-003
   16.3000000000000      -1.504616084834348E-003
   16.3500000000000      -1.509131576261053E-003
   16.4000000000000      -1.513456954716038E-003
   16.4500000000000      -1.517593543594037E-003
   16.5000000000000      -1.521542667597835E-003
   16.5500000000000      -1.525305708925810E-003
   16.6000000000000      -1.528884009940259E-003
   16.6500000000000      -1.532278888620683E-003
   16.7000000000000      -1.535491771138391E-003
   16.7500000000000      -1.538524053436867E-003
   16.8000000000000      -1.541377149430767E-003
   16.8500000000000      -1.544052468096627E-003
   16.9000000000000      -1.546551411537128E-003
   16.9500000000000      -1.548875372387749E-003
   17.0000000000000      -1.551025760967551E-003
   17.0500000000000      -1.553003921041089E-003
   17.1000000000000      -1.554811345622696E-003
   17.1500000000000      -1.556449559902563E-003
   17.2000000000000      -1.557920006921634E-003
   17.2500000000000      -1.559224129945012E-003
   17.3000000000000      -1.560363367112653E-003
   17.3500000000000      -1.561339177162977E-003
   17.4000000000000      -1.562152977694909E-003
   17.4500000000000      -1.562806215752645E-003
   17.5000000000000      -1.563300298829030E-003
   17.5500000000000      -1.563636662122958E-003
   17.6000000000000      -1.563816694004274E-003
   17.6500000000000      -1.563841844057468E-003
   17.7000000000000      -1.563713523279723E-003
   17.7500000000000      -1.563433173258628E-003
   17.8000000000000      -1.563002222539388E-003
   17.8500000000000      -1.562422128446650E-003
   17.9000000000000      -1.561694381352047E-003
   17.9500000000000      -1.560820438408350E-003
   18.0000000000000      -1.559801792970856E-003
   18.0500000000000      -1.558639907989281E-003
   18.1000000000000      -1.557336251924073E-003
   18.1500000000000      -1.555892319107688E-003
   18.2000000000000      -1.554309606318075E-003
   18.2500000000000      -1.552589656975434E-003
   18.3000000000000      -1.550733980685839E-003
   18.3500000000000      -1.548744146634946E-003
   18.4000000000000      -1.546621648200408E-003
   18.4500000000000      -1.544367938953616E-003
   18.5000000000000      -1.541984506467360E-003
   18.5500000000000      -1.539472851552577E-003
   18.6000000000000      -1.536834486241436E-003
   18.6500000000000      -1.534070877294365E-003
   18.7000000000000      -1.531183488184035E-003
   18.7500000000000      -1.528173728284500E-003
   18.8000000000000      -1.525043045575091E-003
   18.8500000000000      -1.521792879343457E-003
   18.9000000000000      -1.518424695532464E-003
   18.9500000000000      -1.514939873707071E-003
   19.0000000000000      -1.511339784967644E-003
   19.0500000000000      -1.507625841095793E-003
   19.1000000000000      -1.503799415393228E-003
   19.1500000000000      -1.499861899654565E-003
   19.2000000000000      -1.495814692460569E-003
   19.2500000000000      -1.491659225890511E-003
   19.3000000000000      -1.487396876200318E-003
   19.3500000000000      -1.483029087900772E-003
   19.4000000000000      -1.478557279170035E-003
   19.4500000000000      -1.473982875241513E-003
   19.5000000000000      -1.469307285207617E-003
   19.5500000000000      -1.464531951436485E-003
   19.6000000000000      -1.459658307981328E-003
   19.6500000000000      -1.454687724326576E-003
   19.7000000000000      -1.449621573575227E-003
   19.7500000000000      -1.444461272337345E-003
   19.8000000000000      -1.439208188799774E-003
   19.8500000000000      -1.433863737133674E-003
   19.9000000000000      -1.428429316996250E-003
   19.9500000000000      -1.422906308384309E-003
   20.0000000000000      -1.417296136569184E-003
   20.0500000000000      -1.411600165375012E-003
   20.1000000000000      -1.405819747344929E-003
   20.1500000000000      -1.399956265495681E-003
   20.2000000000000      -1.394011055339545E-003
   20.2500000000000      -1.387985448702948E-003
   20.3000000000000      -1.381880775766588E-003
   20.3500000000000      -1.375698428877046E-003
   20.4000000000000      -1.369439781814084E-003
   20.4500000000000      -1.363106223769699E-003
   20.5000000000000      -1.356699082896936E-003
   20.5500000000000      -1.350219678500136E-003
   20.6000000000000      -1.343669374945402E-003
   20.6500000000000      -1.337049475867704E-003
   20.7000000000000      -1.330361287603340E-003
   20.7500000000000      -1.323606157079809E-003
   20.8000000000000      -1.316785386950678E-003
   20.8500000000000      -1.309900299128636E-003
   20.9000000000000      -1.302952169383642E-003
   20.9500000000000      -1.295942279314832E-003
   21.0000000000000      -1.288871941405434E-003
   21.0500000000000      -1.281742443543215E-003
   21.1000000000000      -1.274555079020055E-003
   21.1500000000000      -1.267311115376499E-003
   21.2000000000000      -1.260011847945877E-003
   21.2500000000000      -1.252658578230985E-003
   21.3000000000000      -1.245252571464292E-003
   21.3500000000000      -1.237795092037676E-003
   21.4000000000000      -1.230287385607333E-003
   21.4500000000000      -1.222730735018529E-003
   21.5000000000000      -1.215126380469491E-003
   21.5500000000000      -1.207475594907398E-003
   21.6000000000000      -1.199779613520553E-003
   21.6500000000000      -1.192039671654739E-003
   21.7000000000000      -1.184256995803411E-003
   21.7500000000000      -1.176432715295005E-003
   21.8000000000000      -1.168567991151590E-003
   21.8500000000000      -1.160664034153027E-003
   21.9000000000000      -1.152721995888126E-003
   21.9500000000000      -1.144743066102002E-003
   22.0000000000000      -1.136728425761703E-003
   22.0500000000000      -1.128679233507912E-003
   22.1000000000000      -1.120596645534068E-003
   22.1500000000000      -1.112481815049199E-003
   22.2000000000000      -1.104335870192498E-003
   22.2500000000000      -1.096159950392458E-003
   22.3000000000000      -1.087955126528166E-003
   22.3500000000000      -1.079722494786850E-003
   22.4000000000000      -1.071463141560682E-003
   22.4500000000000      -1.063178162163016E-003
   22.5000000000000      -1.054868698139329E-003
   22.5500000000000      -1.046535854180681E-003
   22.6000000000000      -1.038180731235210E-003
   22.6500000000000      -1.029804451156812E-003
   22.7000000000000      -1.021408123310970E-003
   22.7500000000000      -1.012992816012991E-003
   22.8000000000000      -1.004559608646004E-003
   22.8500000000000      -9.961095184063753E-004
   22.9000000000000      -9.876436064115651E-004
   22.9500000000000      -9.791628957246065E-004
   23.0000000000000      -9.706684262431757E-004
   23.0500000000000      -9.621612130328762E-004
   23.1000000000000      -9.536422710594791E-004
   23.1500000000000      -9.451126132826572E-004
   23.2000000000000      -9.365732459772872E-004
   23.2500000000000      -9.280251894386421E-004
   23.3000000000000      -9.194694186981477E-004
   23.3500000000000      -9.109070063733617E-004
   23.4000000000000      -9.023389516269746E-004
   23.4500000000000      -8.937662174224096E-004
   23.5000000000000      -8.851897728374685E-004
   23.5500000000000      -8.766105534160597E-004
   23.6000000000000      -8.680295067112623E-004
   23.6500000000000      -8.594475727258465E-004
   23.7000000000000      -8.508656034730748E-004
   23.7500000000000      -8.422844974016420E-004
   23.8000000000000      -8.337051677312137E-004
   23.8500000000000      -8.251284987330910E-004
   23.9000000000000      -8.165554420333282E-004
   23.9500000000000      -8.079868750275107E-004
   24.0000000000000      -7.994236625298280E-004
   24.0500000000000      -7.908666338407484E-004
   24.1000000000000      -7.823166188155263E-004
   24.1500000000000      -7.737745166310691E-004
   24.2000000000000      -7.652411376269864E-004
   24.2500000000000      -7.567173083058013E-004
   24.3000000000000      -7.482038593334136E-004
   24.3500000000000      -7.397015961409327E-004
   24.4000000000000      -7.312113085718544E-004
   24.4500000000000      -7.227337780446790E-004
   24.5000000000000      -7.142697610703009E-004
   24.5500000000000      -7.058200355995124E-004
   24.6000000000000      -6.973853630004584E-004
   24.6500000000000      -6.889664444011165E-004
   24.7000000000000      -6.805640024480909E-004
   24.7500000000000      -6.721787663709370E-004
   24.8000000000000      -6.638114647407713E-004
   24.8500000000000      -6.554628288648395E-004
   24.9000000000000      -6.471335640356339E-004
   24.9500000000000      -6.388243581962439E-004
   25.0000000000000      -6.305359211993397E-004
   25.0500000000000      -6.222689595984114E-004
   25.1000000000000      -6.140241523693443E-004
   25.1500000000000      -6.058021575884276E-004
   25.2000000000000      -5.976036538509317E-004
   25.2500000000000      -5.894292971023741E-004
   25.3000000000000      -5.812797256276094E-004
   25.3500000000000      -5.731556164026207E-004
   25.4000000000000      -5.650576136206570E-004
   25.4500000000000      -5.569863655824125E-004
   25.5000000000000      -5.489424603684264E-004
   25.5500000000000      -5.409264818883026E-004
   25.6000000000000      -5.329390145521274E-004
   25.6500000000000      -5.249806154667637E-004
   25.7000000000000      -5.170518493943953E-004
   25.7500000000000      -5.091532823285111E-004
   25.8000000000000      -5.012854669502482E-004
   25.8500000000000      -4.934489674471319E-004
   25.9000000000000      -4.856442945528381E-004
   25.9500000000000      -4.778719783182271E-004
   26.0000000000000      -4.701325081279287E-004
   26.0500000000000      -4.624263749375369E-004
   26.1000000000000      -4.547540780562320E-004
   26.1500000000000      -4.471161226256021E-004
   26.2000000000000      -4.395130175593367E-004
   26.2500000000000      -4.319452430802807E-004
   26.3000000000000      -4.244132614928772E-004
   26.3500000000000      -4.169175269818297E-004
   26.4000000000000      -4.094584961045037E-004
   26.4500000000000      -4.020365970088103E-004
   26.5000000000000      -3.946522408769571E-004
   26.5500000000000      -3.873058372558734E-004
   26.6000000000000      -3.799977367523152E-004
   26.6500000000000      -3.727282848044450E-004
   26.7000000000000      -3.654978005759119E-004
   26.7500000000000      -3.583066096636117E-004
   26.8000000000000      -3.511550137190240E-004
   26.8500000000000      -3.440433474479003E-004
   26.9000000000000      -3.369719161556938E-004
   26.9500000000000      -3.299410496010702E-004
   27.0000000000000      -3.229510311822426E-004
   27.0500000000000      -3.160021248220582E-004
   27.1000000000000      -3.090946054193736E-004
   27.1500000000000      -3.022287645430421E-004
   27.2000000000000      -2.954048660162509E-004
   27.2500000000000      -2.886231846324716E-004
   27.3000000000000      -2.818839854045845E-004
   27.3500000000000      -2.751875401914384E-004
   27.4000000000000      -2.685340883418603E-004
   27.4500000000000      -2.619238728251534E-004
   27.5000000000000      -2.553571355907523E-004
   27.5500000000000      -2.488341316580532E-004
   27.6000000000000      -2.423550938176372E-004
   27.6500000000000      -2.359202144496145E-004
   27.7000000000000      -2.295296673177038E-004
   27.7500000000000      -2.231836677885210E-004
   27.8000000000000      -2.168824380319158E-004
   27.8500000000000      -2.106262211550181E-004
   27.9000000000000      -2.044152274561196E-004
   27.9500000000000      -1.982496143898672E-004
   28.0000000000000      -1.921294967392320E-004
   28.0500000000000      -1.860550419886446E-004
   28.1000000000000      -1.800264029888643E-004
   28.1500000000000      -1.740437136018813E-004
   28.2000000000000      -1.681071109195503E-004
   28.2500000000000      -1.622167409375457E-004
   28.3000000000000      -1.563727599928793E-004
   28.3500000000000      -1.505752917150737E-004
   28.4000000000000      -1.448244936846191E-004
   28.4500000000000      -1.391205034046321E-004
   28.5000000000000      -1.334634796108619E-004
   28.5500000000000      -1.278535392092034E-004
   28.6000000000000      -1.222908043436589E-004
   28.6500000000000      -1.167753894292042E-004
   28.7000000000000      -1.113074075958345E-004
   28.7500000000000      -1.058869709825967E-004
   28.8000000000000      -1.005142118907507E-004
   28.8500000000000      -9.518923829992944E-005
   28.9000000000000      -8.991216445101639E-005
   28.9500000000000      -8.468311830193979E-005
   29.0000000000000      -7.950220315104609E-005
   29.0500000000000      -7.436959498058630E-005
   29.1000000000000      -6.928541123518054E-005
   29.1500000000000      -6.424976522620896E-005
   29.2000000000000      -5.926275318322352E-005
   29.2500000000000      -5.432449491251440E-005
   29.3000000000000      -4.943512736811612E-005
   29.3500000000000      -4.459476560476319E-005
   29.4000000000000      -3.980352715704914E-005
   29.4500000000000      -3.506151896790775E-005
   29.5000000000000      -3.036886165881983E-005
   29.5500000000000      -2.572566003109721E-005
   29.6000000000000      -2.113203838030229E-005
   29.6500000000000      -1.658807808672812E-005
   29.7000000000000      -1.209384414430645E-005
   29.7500000000000      -7.649373406241831E-006
   29.8000000000000      -3.254716744654161E-006
   29.8500000000000       1.090092646724883E-006
   29.9000000000000       5.384987502068265E-006
   29.9500000000000       9.629888156996371E-006
   30.0000000000000       1.382477029325139E-005
   30.0500000000000       1.796960162525404E-005
   30.1000000000000       2.206437173738759E-005
   30.1500000000000       2.610911032515589E-005
   30.2000000000000       3.010382849727779E-005
   30.2500000000000       3.404849429926716E-005
   30.3000000000000       3.794312187446918E-005
   30.3500000000000       4.178773184323489E-005
   30.4000000000000       4.558237268761119E-005
   30.4500000000000       4.932712700492135E-005
   30.5000000000000       5.302205949513164E-005
   30.5500000000000       5.666719254033265E-005
   30.6000000000000       6.026256505099849E-005
   30.6500000000000       6.380823936351184E-005
   30.7000000000000       6.730433784737158E-005
   30.7500000000000       7.075096181370772E-005
   30.8000000000000       7.414816446872778E-005
   30.8500000000000       7.749605709215493E-005
   30.9000000000000       8.079473417416440E-005
   30.9500000000000       8.404433120648969E-005
   31.0000000000000       8.724493946175793E-005
   31.0500000000000       9.039663050131333E-005
   31.1000000000000       9.349949427172782E-005
   31.1500000000000       9.655365483319748E-005
   31.2000000000000       9.955920931863534E-005
   31.2500000000000       1.025162497973896E-004
   31.3000000000000       1.054248422179228E-004
   31.3500000000000       1.082851599720527E-004
   31.4000000000000       1.110973485182304E-004
   31.4500000000000       1.138615274020124E-004
   31.5000000000000       1.165778361323515E-004
   31.5500000000000       1.192463986182688E-004
   31.6000000000000       1.218673229316744E-004
   31.6500000000000       1.244407821507595E-004
   31.7000000000000       1.269669681678895E-004
   31.7500000000000       1.294460373179767E-004
   31.8000000000000       1.318781541167659E-004
   31.8500000000000       1.342634863273000E-004
   31.9000000000000       1.366022263193531E-004
   31.9500000000000       1.388945356900969E-004
   32.0000000000000       1.411405700714740E-004
   32.0500000000000       1.433404665611952E-004
   32.1000000000000       1.454944303830001E-004
   32.1500000000000       1.476026373995467E-004
   32.2000000000000       1.496652381892785E-004
   32.2500000000000       1.516824559784827E-004
   32.3000000000000       1.536544575332192E-004
   32.3500000000000       1.555814313558250E-004
   32.4000000000000       1.574635662713081E-004
   32.4500000000000       1.593010918136297E-004
   32.5000000000000       1.610942116671950E-004
   32.5500000000000       1.628431313660341E-004
   32.6000000000000       1.645480392634256E-004
   32.6500000000000       1.662091129169755E-004
   32.7000000000000       1.678265255804364E-004
   32.7500000000000       1.694004336986094E-004
   32.8000000000000       1.709310283661736E-004
   32.8500000000000       1.724185428806687E-004
   32.9000000000000       1.738631741986798E-004
   32.9500000000000       1.752651021833701E-004
   33.0000000000000       1.766245073339444E-004
   33.0500000000000       1.779416045136732E-004
   33.1000000000000       1.792166518436826E-004
   33.1500000000000       1.804498896795308E-004
   33.2000000000000       1.816415520002002E-004
   33.2500000000000       1.827918481080414E-004
   33.3000000000000       1.839010012671907E-004
   33.3500000000000       1.849693020016889E-004
   33.4000000000000       1.859970054323152E-004
   33.4500000000000       1.869843128463457E-004
   33.5000000000000       1.879314802121835E-004
   33.5500000000000       1.888387421247512E-004
   33.6000000000000       1.897063997010373E-004
   33.6500000000000       1.905347228220381E-004
   33.7000000000000       1.913240034897693E-004
   33.7500000000000       1.920745392973684E-004
   33.8000000000000       1.927866112338123E-004
   33.8500000000000       1.934604823609429E-004
   33.9000000000000       1.940963985636192E-004
   33.9500000000000       1.946946358671817E-004
   34.0000000000000       1.952554588371947E-004
   34.0500000000000       1.957791205372199E-004
   34.1000000000000       1.962659326031081E-004
   34.1500000000000       1.967162160355449E-004
   34.2000000000000       1.971302229015455E-004
   34.2500000000000       1.975082207110625E-004
   34.3000000000000       1.978504930349761E-004
   34.3500000000000       1.981573669202120E-004
   34.4000000000000       1.984291503840593E-004
   34.4500000000000       1.986661684382978E-004
   34.5000000000000       1.988686642298404E-004
   34.5500000000000       1.990369188449073E-004
   34.6000000000000       1.991711715774358E-004
   34.6500000000000       1.992717077621854E-004
   34.7000000000000       1.993387692443969E-004
   34.7500000000000       1.993725639950122E-004
   34.8000000000000       1.993733280301105E-004
   34.8500000000000       1.993413431313862E-004
   34.9000000000000       1.992768393875453E-004
   34.9500000000000       1.991800344034787E-004
   35.0000000000000       1.990512093320682E-004
   35.0500000000000       1.988906775724200E-004
   35.1000000000000       1.986987025451542E-004
   35.1500000000000       1.984755725455070E-004
   35.2000000000000       1.982215549596375E-004
   35.2500000000000       1.979369361636503E-004
   35.3000000000000       1.976220016535806E-004
   35.3500000000000       1.972770109021417E-004
   35.4000000000000       1.969022078305447E-004
   35.4500000000000       1.964978007062290E-004
   35.5000000000000       1.960640271462051E-004
   35.5500000000000       1.956011550031716E-004
   35.6000000000000       1.951094085497753E-004
   35.6500000000000       1.945890609813817E-004
   35.7000000000000       1.940403858457314E-004
   35.7500000000000       1.934636547517678E-004
   35.8000000000000       1.928591231314073E-004
   35.8500000000000       1.922270658711032E-004
   35.9000000000000       1.915677826058465E-004
   35.9500000000000       1.908815655786515E-004
   36.0000000000000       1.901687063852528E-004
   36.0500000000000       1.894295279626284E-004
   36.1000000000000       1.886643580302136E-004
   36.1500000000000       1.878735115527177E-004
   36.2000000000000       1.870572838077206E-004
   36.2500000000000       1.862160111609082E-004
   36.3000000000000       1.853500155395309E-004
   36.3500000000000       1.844595614191948E-004
   36.4000000000000       1.835449270633278E-004
   36.4500000000000       1.826064214335403E-004
   36.5000000000000       1.816442973003350E-004
   36.5500000000000       1.806588407865621E-004
   36.6000000000000       1.796503991815136E-004
   36.6500000000000       1.786192926328237E-004
   36.7000000000000       1.775658217315085E-004
   36.7500000000000       1.764903291512766E-004
   36.8000000000000       1.753931378827420E-004
   36.8500000000000       1.742745894179234E-004
   36.9000000000000       1.731349793549672E-004
   36.9500000000000       1.719746321881799E-004
   37.0000000000000       1.707938837844846E-004
   37.0500000000000       1.695930334764628E-004
   37.1000000000000       1.683723879021010E-004
   37.1500000000000       1.671323078536735E-004
   37.2000000000000       1.658731866449053E-004
   37.2500000000000       1.645953288213573E-004
   37.3000000000000       1.632990652438736E-004
   37.3500000000000       1.619847522184273E-004
   37.4000000000000       1.606527704614252E-004
   37.4500000000000       1.593034742388078E-004
   37.5000000000000       1.579372736903025E-004
   37.5500000000000       1.565545045020782E-004
   37.6000000000000       1.551555345026098E-004
   37.6500000000000       1.537407024871853E-004
   37.7000000000000       1.523103198658159E-004
   37.7500000000000       1.508647371713517E-004
   37.8000000000000       1.494043109072419E-004
   37.8500000000000       1.479293628408112E-004
   37.9000000000000       1.464402578272305E-004
   37.9500000000000       1.449373275936037E-004
   38.0000000000000       1.434209280576858E-004
   38.0500000000000       1.418913916461749E-004
   38.1000000000000       1.403490410809423E-004
   38.1500000000000       1.387942077973769E-004
   38.2000000000000       1.372272392722492E-004
   38.2500000000000       1.356484814978281E-004
   38.3000000000000       1.340583038916550E-004
   38.3500000000000       1.324570891134410E-004
   38.4000000000000       1.308452178546715E-004
   38.4500000000000       1.292230360627238E-004
   38.5000000000000       1.275909149048965E-004
   38.5500000000000       1.259491522835261E-004
   38.6000000000000       1.242980321373131E-004
   38.6500000000000       1.226379067615938E-004
   38.7000000000000       1.209691223746470E-004
   38.7500000000000       1.192919535343682E-004
   38.8000000000000       1.176066518145552E-004
   38.8500000000000       1.159134537564191E-004
   38.9000000000000       1.142126253397414E-004
   38.9500000000000       1.125044264109242E-004
   39.0000000000000       1.107891438981685E-004
   39.0500000000000       1.090669834904622E-004
   39.1000000000000       1.073381702052646E-004
   39.1500000000000       1.056029878513971E-004
   39.2000000000000       1.038616897303436E-004
   39.2500000000000       1.021144899312989E-004
   39.3000000000000       1.003616131088777E-004
   39.3500000000000       9.860324734675044E-005
   39.4000000000000       9.683963135171918E-005
   39.4500000000000       9.507098435077756E-005
   39.5000000000000       9.329753193234351E-005
   39.5500000000000       9.151952242367969E-005
   39.6000000000000       8.973705631495567E-005
   39.6500000000000       8.795037175903062E-005
   39.7000000000000       8.615970509131125E-005
   39.7500000000000       8.436529524772619E-005
   39.8000000000000       8.256734099565374E-005
   39.8500000000000       8.076607964634874E-005
   39.9000000000000       7.896171708813065E-005
   39.9500000000000       7.715448650650705E-005
   40.0000000000000       7.534459860078300E-005
   40.0500000000000       7.353231057953605E-005
   40.1000000000000       7.171782139702594E-005
   40.1500000000000       6.990135798429307E-005
   40.2000000000000       6.808311439803276E-005
   40.2500000000000       6.626331724798661E-005
   40.3000000000000       6.444216169507763E-005
   40.3500000000000       6.261987055324073E-005
   40.4000000000000       6.079660777167368E-005
   40.4500000000000       5.897254418853137E-005
   40.5000000000000       5.714789415940573E-005
   40.5500000000000       5.532286657919405E-005
   40.6000000000000       5.349762604698423E-005
   40.6500000000000       5.167235873052795E-005
   40.7000000000000       4.984728443058700E-005
   40.7500000000000       4.802263326796937E-005
   40.8000000000000       4.619860467481062E-005
   40.8500000000000       4.437534449691535E-005
   40.9000000000000       4.255301506812577E-005
   40.9500000000000       4.073175987122988E-005
   41.0000000000000       3.891177185801431E-005
   41.0500000000000       3.709323582858105E-005
   41.1000000000000       3.527631587558658E-005
   41.1500000000000       3.346119164715748E-005
   41.2000000000000       3.164808340400869E-005
   41.2500000000000       2.983717563833109E-005
   41.3000000000000       2.802864936418634E-005
   41.3500000000000       2.622270323574672E-005
   41.4000000000000       2.441947114071275E-005
   41.4500000000000       2.261912666319013E-005
   41.5000000000000       2.082187036907428E-005
   41.5500000000000       1.902790518388735E-005
   41.6000000000000       1.723742368594376E-005
   41.6500000000000       1.545062741587405E-005
   41.7000000000000       1.366772535609941E-005
   41.7500000000000       1.188895347159440E-005
   41.8000000000000       1.011446769881228E-005
   41.8500000000000       8.344418447536807E-006
   41.9000000000000       6.578963102365802E-006
   41.9500000000000       4.818317466472797E-006
   42.0000000000000       3.062722668893286E-006
   42.0500000000000       1.312399512888177E-006
   42.1000000000000      -4.324689554431670E-007
   42.1500000000000      -2.171655504722771E-006
   42.2000000000000      -3.904898488401044E-006
   42.2500000000000      -5.631991812466753E-006
   42.3000000000000      -7.352729179252155E-006
   42.3500000000000      -9.066927639823238E-006
   42.4000000000000      -1.077436169229704E-005
   42.4500000000000      -1.247485141020317E-005
   42.5000000000000      -1.416822564034226E-005
   42.5500000000000      -1.585431682329855E-005
   42.6000000000000      -1.753294555966920E-005
   42.6500000000000      -1.920393292464602E-005
   42.7000000000000      -2.086707956907560E-005
   42.7500000000000      -2.252221126443579E-005
   42.8000000000000      -2.416916988955840E-005
   42.8500000000000      -2.580781262836912E-005
   42.9000000000000      -2.743799008500410E-005
   42.9500000000000      -2.905954658075182E-005
   43.0000000000000      -3.067231856626342E-005
   43.0500000000000      -3.227609541202917E-005
   43.1000000000000      -3.387071553924293E-005
   43.1500000000000      -3.545602112931421E-005
   43.2000000000000      -3.703187442144434E-005
   43.2500000000000      -3.859816840836964E-005
   43.3000000000000      -4.015479523655612E-005
   43.3500000000000      -4.170166607155661E-005
   43.4000000000000      -4.323865218912335E-005
   43.4500000000000      -4.476562688761420E-005
   43.5000000000000      -4.628251650431700E-005
   43.5500000000000      -4.778923675691264E-005
   43.6000000000000      -4.928565940597211E-005
   43.6500000000000      -5.077173005217531E-005
   43.7000000000000      -5.224735302208710E-005
   43.7500000000000      -5.371242973747087E-005
   43.8000000000000      -5.516683505578982E-005
   43.8500000000000      -5.661043421351589E-005
   43.9000000000000      -5.804313993796560E-005
   43.9500000000000      -5.946491679571951E-005
   44.0000000000000      -6.087568997894174E-005
   44.0500000000000      -6.227535403439803E-005
   44.1000000000000      -6.366378354275068E-005
   44.1500000000000      -6.504085116973535E-005
   44.2000000000000      -6.640646696314624E-005
   44.2500000000000      -6.776049057537946E-005
   44.3000000000000      -6.910278818245534E-005
   44.3500000000000      -7.043329042800921E-005
   44.4000000000000      -7.175189742668288E-005
   44.4500000000000      -7.305848882093487E-005
   44.5000000000000      -7.435294421178533E-005
   44.5500000000000      -7.563513927668252E-005
   44.6000000000000      -7.690494726936692E-005
   44.6500000000000      -7.816223160258307E-005
   44.7000000000000      -7.940678510895141E-005
   44.7500000000000      -8.063852293123036E-005
   44.8000000000000      -8.185732794923187E-005
   44.8500000000000      -8.306304694083757E-005
   44.9000000000000      -8.425557520103456E-005
   44.9500000000000      -8.543481337427380E-005
   45.0000000000000      -8.660065554317316E-005
   45.0500000000000      -8.775305315302599E-005
   45.1000000000000      -8.889193790046137E-005
   45.1500000000000      -9.001722257934419E-005
   45.2000000000000      -9.112883705996717E-005
   45.2500000000000      -9.222672822073061E-005
   45.3000000000000      -9.331079011200883E-005
   45.3500000000000      -9.438096596696103E-005
   45.4000000000000      -9.543718503834970E-005
   45.4500000000000      -9.647932138510917E-005
   45.5000000000000      -9.750731775071079E-005
   45.5500000000000      -9.852106266287863E-005
   45.6000000000000      -9.952047025701549E-005
   45.6500000000000      -1.005054230183080E-004
   45.7000000000000      -1.014757981495821E-004
   45.7500000000000      -1.024314722945442E-004
   45.8000000000000      -1.033723866146871E-004
   45.8500000000000      -1.042984691051171E-004
   45.9000000000000      -1.052096554090988E-004
   45.9500000000000      -1.061059260353038E-004
   46.0000000000000      -1.069872143895493E-004
   46.0500000000000      -1.078534361383541E-004
   46.1000000000000      -1.087045233687852E-004
   46.1500000000000      -1.095404507889928E-004
   46.2000000000000      -1.103611797891249E-004
   46.2500000000000      -1.111666896249313E-004
   46.3000000000000      -1.119569475903121E-004
   46.3500000000000      -1.127319258856774E-004
   46.4000000000000      -1.134916191960219E-004
   46.4500000000000      -1.142360502993413E-004
   46.5000000000000      -1.149652483198752E-004
   46.5500000000000      -1.156793117964748E-004
   46.6000000000000      -1.163782011389719E-004
   46.6500000000000      -1.170619206283347E-004
   46.7000000000000      -1.177305041717346E-004
   46.7500000000000      -1.183839792231221E-004
   46.8000000000000      -1.190223698804039E-004
   46.8500000000000      -1.196456876416326E-004
   46.9000000000000      -1.202539115393020E-004
   46.9500000000000      -1.208470127890729E-004
   47.0000000000000      -1.214250249952235E-004
   47.0500000000000      -1.219879873133711E-004
   47.1000000000000      -1.225359302607647E-004
   47.1500000000000      -1.230688035161940E-004
   47.2000000000000      -1.235865914394405E-004
   47.2500000000000      -1.240892944368373E-004
   47.3000000000000      -1.245769439334272E-004
   47.3500000000000      -1.250495483166112E-004
   47.4000000000000      -1.255070954338425E-004
   47.4500000000000      -1.259495665566129E-004
   47.5000000000000      -1.263769450079803E-004
   47.5500000000000      -1.267891927634766E-004
   47.6000000000000      -1.271863042388274E-004
   47.6500000000000      -1.275683011690395E-004
   47.7000000000000      -1.279351911022415E-004
   47.7500000000000      -1.282869835087728E-004
   47.8000000000000      -1.286237124623867E-004
   47.8500000000000      -1.289454213341443E-004
   47.9000000000000      -1.292520919288573E-004
   47.9500000000000      -1.295437129833127E-004
   48.0000000000000      -1.298203125786365E-004
   48.0500000000000      -1.300819162685305E-004
   48.1000000000000      -1.303285095796035E-004
   48.1500000000000      -1.305600408312729E-004
   48.2000000000000      -1.307765162168677E-004
   48.2500000000000      -1.309779921380138E-004
   48.3000000000000      -1.311644446104099E-004
   48.3500000000000      -1.313358989405427E-004
   48.4000000000000      -1.314923279602830E-004
   48.4500000000000      -1.316337603444546E-004
   48.5000000000000      -1.317602235879415E-004
   48.5500000000000      -1.318717174496261E-004
   48.6000000000000      -1.319682499471612E-004
   48.6500000000000      -1.320498502928207E-004
   48.7000000000000      -1.321165014184260E-004
   48.7500000000000      -1.321682194862327E-004
   48.8000000000000      -1.322050446412227E-004
   48.8500000000000      -1.322270488829679E-004
   48.9000000000000      -1.322342420770756E-004
   48.9500000000000      -1.322266891628273E-004
   49.0000000000000      -1.322043958026058E-004
   49.0500000000000      -1.321674252369022E-004
   49.1000000000000      -1.321158394417315E-004
   49.1500000000000      -1.320496886201781E-004
   49.2000000000000      -1.319690189618888E-004
   49.2500000000000      -1.318738883921798E-004
   49.3000000000000      -1.317643899565300E-004
   49.3500000000000      -1.316405911027611E-004
   49.4000000000000      -1.315025593416602E-004
   49.4500000000000      -1.313503567591271E-004
   49.5000000000000      -1.311840783052500E-004
   49.5500000000000      -1.310037759836757E-004
   49.6000000000000      -1.308094837323717E-004
   49.6500000000000      -1.306012232231570E-004
   49.7000000000000      -1.303789962896510E-004
   49.7500000000000      -1.301428916137721E-004
   49.8000000000000      -1.298929690551741E-004
   49.8500000000000      -1.296292354872441E-004
   49.9000000000000      -1.293517499477018E-004
   49.9500000000000      -1.290605142320447E-004
   50.0000000000000      -1.287555114574258E-004
   50.0500000000000      -1.284367493282715E-004
   50.1000000000000      -1.281042415618397E-004
   50.1500000000000      -1.277580657271132E-004
   50.2000000000000      -1.273982612257845E-004
   50.2500000000000      -1.270248511473440E-004
   50.3000000000000      -1.266378393776926E-004
   50.3500000000000      -1.262372710159426E-004
   50.4000000000000      -1.258230976825360E-004
   50.4500000000000      -1.253953314727331E-004
   50.5000000000000      -1.249540014147413E-004
   50.5500000000000      -1.244991258094962E-004
   50.6000000000000      -1.240307210192660E-004
   50.6500000000000      -1.235487520897308E-004
   50.7000000000000      -1.230532414010914E-004
   50.7500000000000      -1.225442132125841E-004
   50.8000000000000      -1.220216886460116E-004
   50.8500000000000      -1.214856859612984E-004
   50.9000000000000      -1.209362099420749E-004
   50.9500000000000      -1.203732591069506E-004
   51.0000000000000      -1.197968597711391E-004
   51.0500000000000      -1.192070282690566E-004
   51.1000000000000      -1.186037717930746E-004
   51.1500000000000      -1.179871522912604E-004
   51.2000000000000      -1.173572556356189E-004
   51.2500000000000      -1.167142039494787E-004
   51.3000000000000      -1.160580263525215E-004
   51.3500000000000      -1.153887860122043E-004
   51.4000000000000      -1.147065205413854E-004
   51.4500000000000      -1.140113069258036E-004
   51.5000000000000      -1.133031396243831E-004
   51.5500000000000      -1.125820593664060E-004
   51.6000000000000      -1.118481049475539E-004
   51.6500000000000      -1.111012469495796E-004
   51.7000000000000      -1.103415090014144E-004
   51.7500000000000      -1.095689837080219E-004
   51.8000000000000      -1.087837211693908E-004
   51.8500000000000      -1.079857557680072E-004
   51.9000000000000      -1.071751488426866E-004
   51.9500000000000      -1.063519461668779E-004
   52.0000000000000      -1.055162251578998E-004
   52.0500000000000      -1.046680431040360E-004
   52.1000000000000      -1.038075141553636E-004
   52.1500000000000      -1.029347041635312E-004
   52.2000000000000      -1.020496944497173E-004
   52.2500000000000      -1.011525483783896E-004
   52.3000000000000      -1.002433527234077E-004
   52.3500000000000      -9.932221306556089E-005
   52.4000000000000      -9.838920223108094E-005
   52.4500000000000      -9.744444814759711E-005
   52.5000000000000      -9.648801431514342E-005
   52.5500000000000      -9.551997103057782E-005
   52.6000000000000      -9.454039920986231E-005
   52.6500000000000      -9.354935957845021E-005
   52.7000000000000      -9.254696347467525E-005
   52.7500000000000      -9.153325521081394E-005
   52.8000000000000      -9.050829751253006E-005
   52.8500000000000      -8.947218597568993E-005
   52.9000000000000      -8.842497940179775E-005
   52.9500000000000      -8.736674034299779E-005
   53.0000000000000      -8.629756319135522E-005
   53.0500000000000      -8.521756375092095E-005
   53.1000000000000      -8.412681694116218E-005
   53.1500000000000      -8.302535506042607E-005
   53.2000000000000      -8.191322528803538E-005
   53.2500000000000      -8.079047648813078E-005
   53.3000000000000      -7.965718366119569E-005
   53.3500000000000      -7.851340710785131E-005
   53.4000000000000      -7.735920811821793E-005
   53.4500000000000      -7.619468685605921E-005
   53.5000000000000      -7.501999673212372E-005
   53.5500000000000      -7.383526509926273E-005
   53.6000000000000      -7.264061241092539E-005
   53.6500000000000      -7.143617302348852E-005
   53.7000000000000      -7.022207130679037E-005
   53.7500000000000      -6.899842418335948E-005
   53.8000000000000      -6.776536507808111E-005
   53.8500000000000      -6.652306476098187E-005
   53.9000000000000      -6.527168983826281E-005
   53.9500000000000      -6.401134864983262E-005
   54.0000000000000      -6.274215271703467E-005
   54.0500000000000      -6.146422602166808E-005
   54.1000000000000      -6.017769283377914E-005
   54.1500000000000      -5.888266967170278E-005
   54.2000000000000      -5.757930786219236E-005
   54.2500000000000      -5.626770710826823E-005
   54.3000000000000      -5.494798387546045E-005
   54.3500000000000      -5.362026835002748E-005
   54.4000000000000      -5.228464359014460E-005
   54.4500000000000      -5.094121497185291E-005
   54.5000000000000      -4.959011080969565E-005
   54.5500000000000      -4.823150454916216E-005
   54.6000000000000      -4.686552485714764E-005
   54.6500000000000      -4.549232347635317E-005
   54.7000000000000      -4.411200548038277E-005
   54.7500000000000      -4.272466617785386E-005
   54.8000000000000      -4.133038603047635E-005
   54.8500000000000      -3.992931005787854E-005
   54.9000000000000      -3.852156852658120E-005
   54.9500000000000      -3.710729994022903E-005
   55.0000000000000      -3.568660870105508E-005
   55.0500000000000      -3.425960037865604E-005
   55.1000000000000      -3.282640242454850E-005
   55.1500000000000      -3.138720757484950E-005
   55.2000000000000      -2.994217853968691E-005
   55.2500000000000      -2.849141813546551E-005
   55.3000000000000      -2.703507802293217E-005
   55.3500000000000      -2.557327496027368E-005
   55.4000000000000      -2.410616664305280E-005
   55.4500000000000      -2.263390476959796E-005
   55.5000000000000      -2.115661897209065E-005
   55.5500000000000      -1.967445395305999E-005
   55.6000000000000      -1.818749517639853E-005
   55.6500000000000      -1.669586586508603E-005
   55.7000000000000      -1.519970675887009E-005
   55.7500000000000      -1.369918407071132E-005
   55.8000000000000      -1.219443141932031E-005
   55.8500000000000      -1.068550204734648E-005
   55.9000000000000      -9.172546827378627E-006
   55.9500000000000      -7.655699725559924E-006
   56.0000000000000      -6.135092252558730E-006
   56.0500000000000      -4.610846178046236E-006
   56.1000000000000      -3.083085570649967E-006
   56.1500000000000      -1.551911897509448E-006
   56.2000000000000      -1.748262459386863E-008
   56.2500000000000       1.520063534276121E-006
   56.3000000000000       3.060611212026593E-006
   56.3500000000000       4.604040465210916E-006
   56.4000000000000       6.150166425921423E-006
   56.4500000000000       7.698846499637780E-006
   56.5000000000000       9.249938771484451E-006
   56.5500000000000       1.080326532616352E-005
   56.6000000000000       1.235866081127205E-005
   56.6500000000000       1.391596083890785E-005
   56.7000000000000       1.547497202786899E-005
   56.7500000000000       1.703552506865675E-005
   56.8000000000000       1.859740411270938E-005
   56.8500000000000       2.016043383548619E-005
   56.9000000000000       2.172442611083883E-005
   56.9500000000000       2.328923305640138E-005
   57.0000000000000       2.485470587093084E-005
   57.0500000000000       2.642064244928063E-005
   57.1000000000000       2.798686067346079E-005
   57.1500000000000       2.955318910604902E-005
   57.2000000000000       3.111940853791012E-005
   57.2500000000000       3.268534442188320E-005
   57.3000000000000       3.425084135306896E-005
   57.3500000000000       3.581571278677805E-005
   57.4000000000000       3.737975976678083E-005
   57.4500000000000       3.894278242824868E-005
   57.5000000000000       4.050456704292577E-005
   57.5500000000000       4.206493542281613E-005
   57.6000000000000       4.362367080460427E-005
   57.6500000000000       4.518059376373433E-005
   57.7000000000000       4.673554452933476E-005
   57.7500000000000       4.828834613632893E-005
   57.8000000000000       4.983878263975583E-005
   57.8500000000000       5.138665958455664E-005
   57.9000000000000       5.293174894014745E-005
   57.9500000000000       5.447384682567146E-005
   58.0000000000000       5.601268162710053E-005
   58.0500000000000       5.754801982577945E-005
   58.1000000000000       5.907964683304052E-005
   58.1500000000000       6.060726506375208E-005
   58.2000000000000       6.213068097048711E-005
   58.2500000000000       6.364968944573245E-005
   58.3000000000000       6.516404933529814E-005
   58.3500000000000       6.667352126312101E-005
   58.4000000000000       6.817787278734781E-005
   58.4500000000000       6.967687233348820E-005
   58.5000000000000       7.117030044942037E-005
   58.5500000000000       7.265795201743600E-005
   58.6000000000000       7.413960407466270E-005
   58.6500000000000       7.561510358284548E-005
   58.7000000000000       7.708424667351260E-005
   58.7500000000000       7.854682699056849E-005
   58.8000000000000       8.000263731064890E-005
   58.8500000000000       8.145152684936515E-005
   58.9000000000000       8.289329519118926E-005
   58.9500000000000       8.432773374674675E-005
   59.0000000000000       8.575469505852451E-005
   59.0500000000000       8.717401589809448E-005
   59.1000000000000       8.858557632209720E-005
   59.1500000000000       8.998918675627282E-005
   59.2000000000000       9.138463619333689E-005
   59.2500000000000       9.277174113923509E-005
   59.3000000000000       9.415029591418888E-005
   59.3500000000000       9.552013625840210E-005
   59.4000000000000       9.688109088285847E-005
   59.4500000000000       9.823299756112899E-005
   59.5000000000000       9.957567871567354E-005
   59.5500000000000       1.009089649546976E-004
   59.6000000000000       1.022327181472462E-004
   59.6500000000000       1.035468316197724E-004
   59.7000000000000       1.048511796335481E-004
   59.7500000000000       1.061456121175557E-004
   59.8000000000000       1.074299577932148E-004
   59.8500000000000       1.087040920841373E-004
   59.9000000000000       1.099678972011294E-004
   59.9500000000000       1.112212665985815E-004
   60.0000000000000       1.124640965657595E-004
   60.0500000000000       1.136962864882616E-004
   60.1000000000000       1.149176759541811E-004
   60.1500000000000       1.161281415645227E-004
   60.2000000000000       1.173276027995268E-004
   60.2500000000000       1.185160369167619E-004
   60.3000000000000       1.196933643935734E-004
   60.3500000000000       1.208594971706614E-004
   60.4000000000000       1.220143117433394E-004
   60.4500000000000       1.231577074490152E-004
   60.5000000000000       1.242895727012908E-004
   60.5500000000000       1.254098462129706E-004
   60.6000000000000       1.265184790120609E-004
   60.6500000000000       1.276154178263894E-004
   60.7000000000000       1.287005541494796E-004
   60.7500000000000       1.297738399325058E-004
   60.8000000000000       1.308352366773886E-004
   60.8500000000000       1.318846883596700E-004
   60.9000000000000       1.329221671602525E-004
   60.9500000000000       1.339476598406168E-004
   61.0000000000000       1.349611736137690E-004
   61.0500000000000       1.359626685627135E-004
   61.1000000000000       1.369520955176359E-004
   61.1500000000000       1.379294095304489E-004
   61.2000000000000       1.388945616675915E-004
   61.2500000000000       1.398475447956431E-004
   61.3000000000000       1.407883199721007E-004
   61.3500000000000       1.417168545746734E-004
   61.4000000000000       1.426331194012611E-004
   61.4500000000000       1.435371555719738E-004
   61.5000000000000       1.444289372961282E-004
   61.5500000000000       1.453084577981060E-004
   61.6000000000000       1.461756658876774E-004
   61.6500000000000       1.470305346929274E-004
   61.7000000000000       1.478730602588186E-004
   61.7500000000000       1.487032203304626E-004
   61.8000000000000       1.495210257631705E-004
   61.8500000000000       1.503264434757293E-004
   61.9000000000000       1.511195031720363E-004
   61.9500000000000       1.519002035870320E-004
   62.0000000000000       1.526685579197470E-004
   62.0500000000000       1.534245977298068E-004
   62.1000000000000       1.541683021907072E-004
   62.1500000000000       1.548996510151402E-004
   62.2000000000000       1.556186254816940E-004
   62.2500000000000       1.563252025859206E-004
   62.3000000000000       1.570193458624979E-004
   62.3500000000000       1.577010490147064E-004
   62.4000000000000       1.583702929878926E-004
   62.4500000000000       1.590270363965265E-004
   62.5000000000000       1.596712546016868E-004
   62.5500000000000       1.603029569913718E-004
   62.6000000000000       1.609221559493707E-004
   62.6500000000000       1.615288284322644E-004
   62.7000000000000       1.621229948410632E-004
   62.7500000000000       1.627046392349017E-004
   62.8000000000000       1.632737545699829E-004
   62.8500000000000       1.638302834320780E-004
   62.9000000000000       1.643742147728268E-004
   62.9500000000000       1.649055584506042E-004
   63.0000000000000       1.654243039568178E-004
   63.0500000000000       1.659304263580876E-004
   63.1000000000000       1.664238855502623E-004
   63.1500000000000       1.669046830961151E-004
   63.2000000000000       1.673728345752550E-004
   63.2500000000000       1.678283128732353E-004
   63.3000000000000       1.682710916612677E-004
   63.3500000000000       1.687011043707019E-004
   63.4000000000000       1.691182984368528E-004
   63.4500000000000       1.695226298997646E-004
   63.5000000000000       1.699141193732078E-004
   63.5500000000000       1.702927524074353E-004
   63.6000000000000       1.706585059896408E-004
   63.6500000000000       1.710113541089827E-004
   63.7000000000000       1.713511914032269E-004
   63.7500000000000       1.716780396240792E-004
   63.8000000000000       1.719918616014206E-004
   63.8500000000000       1.722926721085426E-004
   63.9000000000000       1.725804052877688E-004
   63.9500000000000       1.728550258211399E-004
   64.0000000000000       1.731164954717266E-004
   64.0500000000000       1.733647290037081E-004
   64.1000000000000       1.735996792186602E-004
   64.1500000000000       1.738214054684083E-004
   64.2000000000000       1.740299530745817E-004
   64.2500000000000       1.742253478830378E-004
   64.3000000000000       1.744076170294622E-004
   64.3500000000000       1.745767569637559E-004
   64.4000000000000       1.747327565247673E-004
   64.4500000000000       1.748756646071544E-004
   64.5000000000000       1.750054910409570E-004
   64.5500000000000       1.751223065328455E-004
   64.6000000000000       1.752261341085490E-004
   64.6500000000000       1.753169516298049E-004
   64.7000000000000       1.753947761231454E-004
   64.7500000000000       1.754596086601589E-004
   64.8000000000000       1.755114489129289E-004
   64.8500000000000       1.755503343347790E-004
   64.9000000000000       1.755762929778727E-004
   64.9500000000000       1.755893577831992E-004
   65.0000000000000       1.755895545274863E-004
   65.0500000000000       1.755769371239893E-004
   65.1000000000000       1.755515463658341E-004
   65.1500000000000       1.755133975793711E-004
   65.2000000000000       1.754624783963211E-004
   65.2500000000000       1.753988004699628E-004
   65.3000000000000       1.753223907423970E-004
   65.3500000000000       1.752332551379474E-004
   65.4000000000000       1.751314138580637E-004
   65.4500000000000       1.750169163291152E-004
   65.5000000000000       1.748897808832142E-004
   65.5500000000000       1.747500493369019E-004
   65.6000000000000       1.745977483141842E-004
   65.6500000000000       1.744328991955679E-004
   65.7000000000000       1.742555454001848E-004
   65.7500000000000       1.740657034149858E-004
   65.8000000000000       1.738634208526892E-004
   65.8500000000000       1.736487479173347E-004
   65.9000000000000       1.734217547122748E-004
   65.9500000000000       1.731824825721349E-004
   66.0000000000000       1.729309093623531E-004
   66.0500000000000       1.726670719200713E-004
   66.1000000000000       1.723910307290981E-004
   66.1500000000000       1.721028364238318E-004
   66.2000000000000       1.718025242793218E-004
   66.2500000000000       1.714901070233414E-004
   66.3000000000000       1.711656450039453E-004
   66.3500000000000       1.708291642905146E-004
   66.4000000000000       1.704807164593191E-004
   66.4500000000000       1.701203453859256E-004
   66.5000000000000       1.697481310959441E-004
   66.5500000000000       1.693641002919872E-004
   66.6000000000000       1.689682702032580E-004
   66.6500000000000       1.685607128730121E-004
   66.7000000000000       1.681414950339986E-004
   66.7500000000000       1.677106878103012E-004
   66.8000000000000       1.672683743814049E-004
   66.8500000000000       1.668145708289258E-004
   66.9000000000000       1.663493336029066E-004
   66.9500000000000       1.658726950832607E-004
   67.0000000000000       1.653847080126970E-004
   67.0500000000000       1.648854366020635E-004
   67.1000000000000       1.643749791105220E-004
   67.1500000000000       1.638534485549695E-004
   67.2000000000000       1.633209184612615E-004
   67.2500000000000       1.627774125961562E-004
   67.3000000000000       1.622229608351867E-004
   67.3500000000000       1.616575880000696E-004
   67.4000000000000       1.610813715130317E-004
   67.4500000000000       1.604943762047736E-004
   67.5000000000000       1.598966675403684E-004
   67.5500000000000       1.592882901563413E-004
   67.6000000000000       1.586693083996623E-004
   67.6500000000000       1.580397973258772E-004
   67.7000000000000       1.573998266201947E-004
   67.7500000000000       1.567494444899421E-004
   67.8000000000000       1.560886708624558E-004
   67.8500000000000       1.554175362074502E-004
   67.9000000000000       1.547361149476308E-004
   67.9500000000000       1.540444978773309E-004
   68.0000000000000       1.533426943333929E-004
   68.0500000000000       1.526307484452009E-004
   68.1000000000000       1.519086930585875E-004
   68.1500000000000       1.511765545129531E-004
   68.2000000000000       1.504343967691803E-004
   68.2500000000000       1.496822431447827E-004
   68.3000000000000       1.489201330396451E-004
   68.3500000000000       1.481481235461854E-004
   68.4000000000000       1.473662462070722E-004
   68.4500000000000       1.465745474917341E-004
   68.5000000000000       1.457730703419554E-004
   68.5500000000000       1.449618578241602E-004
   68.6000000000000       1.441409740961941E-004
   68.6500000000000       1.433104817845957E-004
   68.7000000000000       1.424704440713230E-004
   68.7500000000000       1.416209272522775E-004
   68.8000000000000       1.407620164425225E-004
   68.8500000000000       1.398937190596742E-004
   68.9000000000000       1.390161583278744E-004
   68.9500000000000       1.381294530324369E-004
   69.0000000000000       1.372336450171042E-004
   69.0500000000000       1.363288289326012E-004
   69.1000000000000       1.354151048570631E-004
   69.1500000000000       1.344925594292763E-004
   69.2000000000000       1.335612716271959E-004
   69.2500000000000       1.326213120844819E-004
   69.3000000000000       1.316727166250494E-004
   69.3500000000000       1.307155770817790E-004
   69.4000000000000       1.297499783312364E-004
   69.4500000000000       1.287759878116189E-004
   69.5000000000000       1.277936589564312E-004
   69.5500000000000       1.268030643173752E-004
   69.6000000000000       1.258043032201937E-004
   69.6500000000000       1.247974227834830E-004
   69.7000000000000       1.237824608587273E-004
   69.7500000000000       1.227594908941254E-004
   69.8000000000000       1.217285845536624E-004
   69.8500000000000       1.206897873689190E-004
   69.9000000000000       1.196431445912317E-004
   69.9500000000000       1.185887270105734E-004
   70.0000000000000       1.175265695717652E-004
   70.0500000000000       1.164567718772363E-004
   70.1000000000000       1.153793801188607E-004
   70.1500000000000       1.142944788047308E-004
   70.2000000000000       1.132021928655736E-004
   70.2500000000000       1.121025840276140E-004
   70.3000000000000       1.109957551893894E-004
   70.3500000000000       1.098818064506234E-004
   70.4000000000000       1.087608840435082E-004
   70.4500000000000       1.076330884815764E-004
   70.5000000000000       1.064984940159038E-004
   70.5500000000000       1.053571738956787E-004
   70.6000000000000       1.042092335771623E-004
   70.6500000000000       1.030547340102968E-004
   70.7000000000000       1.018937659029268E-004
   70.7500000000000       1.007264175873341E-004
   70.8000000000000       9.955274895361977E-005
   70.8500000000000       9.837286928022940E-005
   70.9000000000000       9.718683554699207E-005
   70.9500000000000       9.599475739875053E-005
   71.0000000000000       9.479669865788333E-005
   71.0500000000000       9.359275972442129E-005
   71.1000000000000       9.238303219569878E-005
   71.1500000000000       9.116761380004247E-005
   71.2000000000000       8.994659120793638E-005
   71.2500000000000       8.872004372375342E-005
   71.3000000000000       8.748810408630933E-005
   71.3500000000000       8.625084849134801E-005
   71.4000000000000       8.500834502529041E-005
   71.4500000000000       8.376064605806419E-005
   71.5000000000000       8.250781516850922E-005
   71.5500000000000       8.124993762410753E-005
   71.6000000000000       7.998711490821451E-005
   71.6500000000000       7.871941985282162E-005
   71.7000000000000       7.744693037705852E-005
   71.7500000000000       7.616974095399308E-005
   71.8000000000000       7.488796240189717E-005
   71.8500000000000       7.360168185427896E-005
   71.9000000000000       7.231098098266429E-005
   71.9500000000000       7.101599639422564E-005
   72.0000000000000       6.971685714121797E-005
   72.0500000000000       6.841364483645085E-005
   72.1000000000000       6.710643890998838E-005
   72.1500000000000       6.579533925900251E-005
   72.2000000000000       6.448042399229027E-005
   72.2500000000000       6.316177426922617E-005
   72.3000000000000       6.183947055711961E-005
   72.3500000000000       6.051363179100025E-005
   72.4000000000000       5.918438497049355E-005
   72.4500000000000       5.785186753638763E-005
   72.5000000000000       5.651623317197836E-005
   72.5500000000000       5.517761786103937E-005
   72.6000000000000       5.383609203375191E-005
   72.6500000000000       5.249177302661002E-005
   72.7000000000000       5.114478655459057E-005
   72.7500000000000       4.979528442886275E-005
   72.8000000000000       4.844337798722175E-005
   72.8500000000000       4.708914349017568E-005
   72.9000000000000       4.573272616020642E-005
   72.9500000000000       4.437424683890682E-005
   73.0000000000000       4.301386645448788E-005
   73.0500000000000       4.165164481371472E-005
   73.1000000000000       4.028765277458837E-005
   73.1500000000000       3.892202064439814E-005
   73.2000000000000       3.755481474041398E-005
   73.2500000000000       3.618614428751964E-005
   73.3000000000000       3.481609282307685E-005
   73.3500000000000       3.344474191970051E-005
   73.4000000000000       3.207215218019249E-005
   73.4500000000000       3.069844401400796E-005
   73.5000000000000       2.932371528814442E-005
   73.5500000000000       2.794803058590524E-005
   73.6000000000000       2.657148301980333E-005
   73.6500000000000       2.519411312239359E-005
   73.7000000000000       2.381600098290737E-005
   73.7500000000000       2.243726631308067E-005
   73.8000000000000       2.105798405659909E-005
   73.8500000000000       1.967828679819008E-005
   73.9000000000000       1.829827922757170E-005
   73.9500000000000       1.691807249764091E-005
   74.0000000000000       1.553775843270534E-005
   74.0500000000000       1.415740398410236E-005
   74.1000000000000       1.277715331193341E-005
   74.1500000000000       1.139709793600195E-005
   74.2000000000000       1.001733986823903E-005
   74.2500000000000       8.637966952779417E-006
   74.3000000000000       7.259087863490063E-006
   74.3500000000000       5.880794596987262E-006
   74.4000000000000       4.503185614770829E-006
   74.4500000000000       3.126373541497173E-006
   74.5000000000000       1.750506673893317E-006
   74.5500000000000       3.757238262931266E-007
   74.6000000000000      -9.978365736671443E-007
   74.6500000000000      -2.369998353883597E-006
   74.7000000000000      -3.740574926229906E-006
   74.7500000000000      -5.109438511520956E-006
   74.8000000000000      -6.476455159108819E-006
   74.8500000000000      -7.841485597184003E-006
   74.9000000000000      -9.204324873485962E-006
   74.9500000000000      -1.056481229323987E-005
   75.0000000000000      -1.192276110909605E-005


==> anc/fig8_midpoint_/taum5/correlation_taum5/dt0.05_heuncorr_taum5_T0.25.dat <==
  5.000000000000000E-002  9.659860943366419E-003
  0.100000000000000       9.658277209429206E-003
  0.150000000000000       9.655645540122269E-003
  0.200000000000000       9.651976348865603E-003
  0.250000000000000       9.647280101069697E-003
  0.300000000000000       9.641567335319177E-003
  0.350000000000000       9.634848631905387E-003
  0.400000000000000       9.627134633709506E-003
  0.450000000000000       9.618435984370713E-003
  0.500000000000000       9.608763382974681E-003
  0.550000000000000       9.598127571293706E-003
  0.600000000000000       9.586539337654227E-003
  0.650000000000000       9.574009546020130E-003
  0.700000000000000       9.560549121561360E-003
  0.750000000000000       9.546168988314726E-003
  0.800000000000000       9.530880125251998E-003
  0.850000000000000       9.514693540971472E-003
  0.900000000000000       9.497620228662493E-003
  0.950000000000000       9.479671170170633E-003
   1.00000000000000       9.460857416802576E-003
   1.05000000000000       9.441190043159766E-003
   1.10000000000000       9.420680142984137E-003
   1.15000000000000       9.399338801385097E-003
   1.20000000000000       9.377177123390425E-003
   1.25000000000000       9.354206187548670E-003
   1.30000000000000       9.330437077343930E-003
   1.35000000000000       9.305880892289547E-003
   1.40000000000000       9.280548741250262E-003
   1.45000000000000       9.254451670888220E-003
   1.50000000000000       9.227600762542275E-003
   1.55000000000000       9.200007050279067E-003
   1.60000000000000       9.171681564330439E-003
   1.65000000000000       9.142635248268104E-003
   1.70000000000000       9.112879053562090E-003
   1.75000000000000       9.082423924805086E-003
   1.80000000000000       9.051280854766352E-003
   1.85000000000000       9.019460730415135E-003
   1.90000000000000       8.986974445155355E-003
   1.95000000000000       8.953832829186263E-003
   2.00000000000000       8.920046715254126E-003
   2.05000000000000       8.885626849321752E-003
   2.10000000000000       8.850584020806644E-003
   2.15000000000000       8.814928924724271E-003
   2.20000000000000       8.778672256390391E-003
   2.25000000000000       8.741824701999574E-003
   2.30000000000000       8.704396845247172E-003
   2.35000000000000       8.666399271332751E-003
   2.40000000000000       8.627842518599108E-003
   2.45000000000000       8.588737095153376E-003
   2.50000000000000       8.549093382188870E-003
   2.55000000000000       8.508921730809310E-003
   2.60000000000000       8.468232447604541E-003
   2.65000000000000       8.427035762303811E-003
   2.70000000000000       8.385341913597780E-003
   2.75000000000000       8.343161057489792E-003
   2.80000000000000       8.300503244873603E-003
   2.85000000000000       8.257378476282167E-003
   2.90000000000000       8.213796672491950E-003
   2.95000000000000       8.169767746739262E-003
   3.00000000000000       8.125301507941990E-003
   3.05000000000000       8.080407754932115E-003
   3.10000000000000       8.035096167259392E-003
   3.15000000000000       7.989376350367358E-003
   3.20000000000000       7.943257859046024E-003
   3.25000000000000       7.896750224414157E-003
   3.30000000000000       7.849862922221177E-003
   3.35000000000000       7.802605332167154E-003
   3.40000000000000       7.754986730479561E-003
   3.45000000000000       7.707016382975870E-003
   3.50000000000000       7.658703530992420E-003
   3.55000000000000       7.610057318595719E-003
   3.60000000000000       7.561086810187903E-003
   3.65000000000000       7.511801007871834E-003
   3.70000000000000       7.462208865304686E-003
   3.75000000000000       7.412319242070316E-003
   3.80000000000000       7.362140941284566E-003
   3.85000000000000       7.311682661211951E-003
   3.90000000000000       7.260953027815778E-003
   3.95000000000000       7.209960565299549E-003
   4.00000000000000       7.158713694384878E-003
   4.05000000000000       7.107220817990830E-003
   4.10000000000000       7.055490248381955E-003
   4.15000000000000       7.003530218763669E-003
   4.20000000000000       6.951348924941628E-003
   4.25000000000000       6.898954451247048E-003
   4.30000000000000       6.846354800975243E-003
   4.35000000000000       6.793557885891426E-003
   4.40000000000000       6.740571558197689E-003
   4.45000000000000       6.687403606426474E-003
   4.50000000000000       6.634061753736070E-003
   4.55000000000000       6.580553672014247E-003
   4.60000000000000       6.526886931287280E-003
   4.65000000000000       6.473068991718967E-003
   4.70000000000000       6.419107276760621E-003
   4.75000000000000       6.365009143720670E-003
   4.80000000000000       6.310781862079256E-003
   4.85000000000000       6.256432638482539E-003
   4.90000000000000       6.201968640461046E-003
   4.95000000000000       6.147396918923750E-003
   5.00000000000000       6.092724469493017E-003
   5.05000000000000       6.037958169527259E-003
   5.10000000000000       5.983104868209910E-003
   5.15000000000000       5.928171391194848E-003
   5.20000000000000       5.873164471247397E-003
   5.25000000000000       5.818090751488620E-003
   5.30000000000000       5.762956777813398E-003
   5.35000000000000       5.707769144091527E-003
   5.40000000000000       5.652534290072385E-003
   5.45000000000000       5.597258640719789E-003
   5.50000000000000       5.541948551227200E-003
   5.55000000000000       5.486610313240326E-003
   5.60000000000000       5.431250096838487E-003
   5.65000000000000       5.375874060329871E-003
   5.70000000000000       5.320488265282967E-003
   5.75000000000000       5.265098731848182E-003
   5.80000000000000       5.209711403907075E-003
   5.85000000000000       5.154332121765434E-003
   5.90000000000000       5.098966617143362E-003
   5.95000000000000       5.043620586336318E-003
   6.00000000000000       4.988299614474844E-003
   6.05000000000000       4.933009249520034E-003
   6.10000000000000       4.877754964662926E-003
   6.15000000000000       4.822542111960607E-003
   6.20000000000000       4.767375959041891E-003
   6.25000000000000       4.712261758243199E-003
   6.30000000000000       4.657204631151582E-003
   6.35000000000000       4.602209670419173E-003
   6.40000000000000       4.547281914765936E-003
   6.45000000000000       4.492426336213162E-003
   6.50000000000000       4.437647831239095E-003
   6.55000000000000       4.382951208764595E-003
   6.60000000000000       4.328341206378815E-003
   6.65000000000000       4.273822455122205E-003
   6.70000000000000       4.219399585347144E-003
   6.75000000000000       4.165077177280152E-003
   6.80000000000000       4.110859791866708E-003
   6.85000000000000       4.056751856724981E-003
   6.90000000000000       4.002757794687829E-003
   6.95000000000000       3.948881997122173E-003
   7.00000000000000       3.895128720678871E-003
   7.05000000000000       3.841502193581620E-003
   7.10000000000000       3.788006569217295E-003
   7.15000000000000       3.734645889554558E-003
   7.20000000000000       3.681424192855633E-003
   7.25000000000000       3.628345479139873E-003
   7.30000000000000       3.575413623050809E-003
   7.35000000000000       3.522632481331564E-003
   7.40000000000000       3.470005879254124E-003
   7.45000000000000       3.417537532063909E-003
   7.50000000000000       3.365231151505209E-003
   7.55000000000000       3.313090349574303E-003
   7.60000000000000       3.261118707475296E-003
   7.65000000000000       3.209319727604020E-003
   7.70000000000000       3.157696883439081E-003
   7.75000000000000       3.106253594056175E-003
   7.80000000000000       3.054993224716247E-003
   7.85000000000000       3.003919014937529E-003
   7.90000000000000       2.953034200506295E-003
   7.95000000000000       2.902341979113289E-003
   8.00000000000000       2.851845464032792E-003
   8.05000000000000       2.801547811016314E-003
   8.10000000000000       2.751452063552920E-003
   8.15000000000000       2.701561179897360E-003
   8.20000000000000       2.651878075668895E-003
   8.25000000000000       2.602405588892532E-003
   8.30000000000000       2.553146533416419E-003
   8.35000000000000       2.504103664021367E-003
   8.40000000000000       2.455279752679741E-003
   8.45000000000000       2.406677472236455E-003
   8.50000000000000       2.358299473319464E-003
   8.55000000000000       2.310148406548062E-003
   8.60000000000000       2.262226758418250E-003
   8.65000000000000       2.214537052360346E-003
   8.70000000000000       2.167081801253284E-003
   8.75000000000000       2.119863382121572E-003
   8.80000000000000       2.072884193040888E-003
   8.85000000000000       2.026146502109660E-003
   8.90000000000000       1.979652596222495E-003
   8.95000000000000       1.933404698320586E-003
   9.00000000000000       1.887405040325759E-003
   9.05000000000000       1.841655785419558E-003
   9.10000000000000       1.796159073864772E-003
   9.15000000000000       1.750916985399297E-003
   9.20000000000000       1.705931569972511E-003
   9.25000000000000       1.661204760782039E-003
   9.30000000000000       1.616738464168476E-003
   9.35000000000000       1.572534569133082E-003
   9.40000000000000       1.528594897509561E-003
   9.45000000000000       1.484921225395246E-003
   9.50000000000000       1.441515290231860E-003
   9.55000000000000       1.398378776342571E-003
   9.60000000000000       1.355513346694774E-003
   9.65000000000000       1.312920608442158E-003
   9.70000000000000       1.270602135933912E-003
   9.75000000000000       1.228559480631610E-003
   9.80000000000000       1.186794200422945E-003
   9.85000000000000       1.145307783764876E-003
   9.90000000000000       1.104101703664002E-003
   9.95000000000000       1.063177386008347E-003
   10.0000000000000       1.022536186116587E-003
   10.0500000000000       9.821794572190824E-004
   10.1000000000000       9.421084741174933E-004
   10.1500000000000       9.023244816483862E-004
   10.2000000000000       8.628286762861521E-004
   10.2500000000000       8.236223071586507E-004
   10.3000000000000       7.847065211899488E-004
   10.3500000000000       7.460824278006378E-004
   10.4000000000000       7.077511097335264E-004
   10.4500000000000       6.697135815451510E-004
   10.5000000000000       6.319708556913037E-004
   10.5500000000000       5.945238758138155E-004
   10.6000000000000       5.573735761876387E-004
   10.6500000000000       5.205208133092553E-004
   10.7000000000000       4.839663957763864E-004
   10.7500000000000       4.477111591344764E-004
   10.8000000000000       4.117558575879475E-004
   10.8500000000000       3.761011532698794E-004
   10.9000000000000       3.407476982713488E-004
   10.9500000000000       3.056960773328397E-004
   11.0000000000000       2.709468797815126E-004
   11.0500000000000       2.365006826276526E-004
   11.1000000000000       2.023580314440894E-004
   11.1500000000000       1.685193994822397E-004
   11.2000000000000       1.349852359593248E-004
   11.2500000000000       1.017560297849799E-004
   11.3000000000000       6.883216893364127E-005
   11.3500000000000       3.621402154932807E-005
   11.4000000000000       3.901899876779914E-006
   11.4500000000000      -2.810384702815224E-005
   11.5000000000000      -5.980297295602076E-005
   11.5500000000000      -9.119527839964998E-005
   11.6000000000000      -1.222805295202175E-004
   11.6500000000000      -1.530585676252446E-004
   11.7000000000000      -1.835293117737750E-004
   11.7500000000000      -2.136926832605739E-004
   11.8000000000000      -2.435485844143897E-004
   11.8500000000000      -2.730969592486653E-004
   11.9000000000000      -3.023377577080501E-004
   11.9500000000000      -3.312709658229512E-004
   12.0000000000000      -3.598966399199361E-004
   12.0500000000000      -3.882148565523062E-004
   12.1000000000000      -4.162256957985742E-004
   12.1500000000000      -4.439292521653118E-004
   12.2000000000000      -4.713256291364456E-004
   12.2500000000000      -4.984150335185806E-004
   12.3000000000000      -5.251976829116768E-004
   12.3500000000000      -5.516737939964585E-004
   12.4000000000000      -5.778436426610846E-004
   12.4500000000000      -6.037076130249962E-004
   12.5000000000000      -6.292659804285303E-004
   12.5500000000000      -6.545190995781541E-004
   12.6000000000000      -6.794673554445260E-004
   12.6500000000000      -7.041111384981149E-004
   12.7000000000000      -7.284508504729477E-004
   12.7500000000000      -7.524870012790437E-004
   12.8000000000000      -7.762200893226791E-004
   12.8500000000000      -7.996506171469975E-004
   12.9000000000000      -8.227791086471538E-004
   12.9500000000000      -8.456060997011604E-004
   13.0000000000000      -8.681321962737613E-004
   13.0500000000000      -8.903579989281403E-004
   13.1000000000000      -9.122841348799848E-004
   13.1500000000000      -9.339112552297097E-004
   13.2000000000000      -9.552400688787381E-004
   13.2500000000000      -9.762712801061137E-004
   13.3000000000000      -9.970056175507996E-004
   13.3500000000000      -1.017443786643878E-003
   13.4000000000000      -1.037586527382282E-003
   13.4500000000000      -1.057434594382748E-003
   13.5000000000000      -1.076988855020801E-003
   13.5500000000000      -1.096250125585313E-003
   13.6000000000000      -1.115219270208165E-003
   13.6500000000000      -1.133897124548839E-003
   13.7000000000000      -1.152284571458839E-003
   13.7500000000000      -1.170382431661625E-003
   13.8000000000000      -1.188191589096789E-003
   13.8500000000000      -1.205712993275823E-003
   13.9000000000000      -1.222947637560602E-003
   13.9500000000000      -1.239896515874945E-003
   14.0000000000000      -1.256560609885613E-003
   14.0500000000000      -1.272940892757605E-003
   14.1000000000000      -1.289038428430749E-003
   14.1500000000000      -1.304854317032535E-003
   14.2000000000000      -1.320389651477977E-003
   14.2500000000000      -1.335645472047232E-003
   14.3000000000000      -1.350622908711143E-003
   14.3500000000000      -1.365323107564876E-003
   14.4000000000000      -1.379747222098051E-003
   14.4500000000000      -1.393896404750695E-003
   14.5000000000000      -1.407771793504394E-003
   14.5500000000000      -1.421374560588640E-003
   14.6000000000000      -1.434705859983406E-003
   14.6500000000000      -1.447766883997434E-003
   14.7000000000000      -1.460558818991632E-003
   14.7500000000000      -1.473082883693425E-003
   14.8000000000000      -1.485340316184232E-003
   14.8500000000000      -1.497332433968142E-003
   14.9000000000000      -1.509060545211212E-003
   14.9500000000000      -1.520525971762816E-003
   15.0000000000000      -1.531730019761570E-003
   15.0500000000000      -1.542673976493311E-003
   15.1000000000000      -1.553359194249325E-003
   15.1500000000000      -1.563787025593258E-003
   15.2000000000000      -1.573958861040448E-003
   15.2500000000000      -1.583876110299278E-003
   15.3000000000000      -1.593540172913797E-003
   15.3500000000000      -1.602952459259516E-003
   15.4000000000000      -1.612114443493963E-003
   15.4500000000000      -1.621027547504610E-003
   15.5000000000000      -1.629693164109305E-003
   15.5500000000000      -1.638112721114009E-003
   15.6000000000000      -1.646287692708145E-003
   15.6500000000000      -1.654219543613624E-003
   15.7000000000000      -1.661909717936562E-003
   15.7500000000000      -1.669359641946369E-003
   15.8000000000000      -1.676570795406482E-003
   15.8500000000000      -1.683544645018326E-003
   15.9000000000000      -1.690282645930711E-003
   15.9500000000000      -1.696786315676357E-003
   16.0000000000000      -1.703057196154186E-003
   16.0500000000000      -1.709096731008042E-003
   16.1000000000000      -1.714906439405701E-003
   16.1500000000000      -1.720487830241607E-003
   16.2000000000000      -1.725842390550147E-003
   16.2500000000000      -1.730971642267183E-003
   16.3000000000000      -1.735877129738691E-003
   16.3500000000000      -1.740560375258656E-003
   16.4000000000000      -1.745022930225880E-003
   16.4500000000000      -1.749266342403142E-003
   16.5000000000000      -1.753292173612418E-003
   16.5500000000000      -1.757102067879181E-003
   16.6000000000000      -1.760697611316465E-003
   16.6500000000000      -1.764080348148541E-003
   16.7000000000000      -1.767251891364791E-003
   16.7500000000000      -1.770213873201991E-003
   16.8000000000000      -1.772967943155939E-003
   16.8500000000000      -1.775515747876336E-003
   16.9000000000000      -1.777858945134817E-003
   16.9500000000000      -1.779999159636805E-003
   17.0000000000000      -1.781937983227790E-003
   17.0500000000000      -1.783677093235744E-003
   17.1000000000000      -1.785218174491140E-003
   17.1500000000000      -1.786562878572037E-003
   17.2000000000000      -1.787712913479836E-003
   17.2500000000000      -1.788669997293019E-003
   17.3000000000000      -1.789435781639298E-003
   17.3500000000000      -1.790011937025573E-003
   17.4000000000000      -1.790400160672060E-003
   17.4500000000000      -1.790602154153893E-003
   17.5000000000000      -1.790619578323648E-003
   17.5500000000000      -1.790454114246635E-003
   17.6000000000000      -1.790107414530692E-003
   17.6500000000000      -1.789581189224167E-003
   17.7000000000000      -1.788877101454248E-003
   17.7500000000000      -1.787996841079448E-003
   17.8000000000000      -1.786942165607754E-003
   17.8500000000000      -1.785714806001037E-003
   17.9000000000000      -1.784316484297246E-003
   17.9500000000000      -1.782748933493553E-003
   18.0000000000000      -1.781013906918735E-003
   18.0500000000000      -1.779113140287679E-003
   18.1000000000000      -1.777048343576969E-003
   18.1500000000000      -1.774821231312180E-003
   18.2000000000000      -1.772433473163830E-003
   18.2500000000000      -1.769886836803772E-003
   18.3000000000000      -1.767183053003436E-003
   18.3500000000000      -1.764323897033711E-003
   18.4000000000000      -1.761311142140264E-003
   18.4500000000000      -1.758146528533318E-003
   18.5000000000000      -1.754831762666464E-003
   18.5500000000000      -1.751368574754205E-003
   18.6000000000000      -1.747758733532922E-003
   18.6500000000000      -1.744004016712741E-003
   18.7000000000000      -1.740106132112168E-003
   18.7500000000000      -1.736066789794252E-003
   18.8000000000000      -1.731887726057377E-003
   18.8500000000000      -1.727570722177676E-003
   18.9000000000000      -1.723117464969746E-003
   18.9500000000000      -1.718529709389416E-003
   19.0000000000000      -1.713809148636056E-003
   19.0500000000000      -1.708957518198780E-003
   19.1000000000000      -1.703976561216263E-003
   19.1500000000000      -1.698868064499976E-003
   19.2000000000000      -1.693633747609932E-003
   19.2500000000000      -1.688275362512676E-003
   19.3000000000000      -1.682794620454772E-003
   19.3500000000000      -1.677193265935861E-003
   19.4000000000000      -1.671473041091732E-003
   19.4500000000000      -1.665635664448161E-003
   19.5000000000000      -1.659682852785540E-003
   19.5500000000000      -1.653616333820939E-003
   19.6000000000000      -1.647437826692210E-003
   19.6500000000000      -1.641149042358099E-003
   19.7000000000000      -1.634751713750450E-003
   19.7500000000000      -1.628247541766326E-003
   19.8000000000000      -1.621638229967757E-003
   19.8500000000000      -1.614925488445929E-003
   19.9000000000000      -1.608111044256760E-003
   19.9500000000000      -1.601196596869358E-003
   20.0000000000000      -1.594183806296234E-003
   20.0500000000000      -1.587074337959247E-003
   20.1000000000000      -1.579869840591052E-003
   20.1500000000000      -1.572571971003197E-003
   20.2000000000000      -1.565182312806902E-003
   20.2500000000000      -1.557702477338091E-003
   20.3000000000000      -1.550134085000284E-003
   20.3500000000000      -1.542478769767347E-003
   20.4000000000000      -1.534738191028930E-003
   20.4500000000000      -1.526913946556575E-003
   20.5000000000000      -1.519007594405974E-003
   20.5500000000000      -1.511020694701058E-003
   20.6000000000000      -1.502954834879710E-003
   20.6500000000000      -1.494811626934777E-003
   20.7000000000000      -1.486592627731180E-003
   20.7500000000000      -1.478299466363838E-003
   20.8000000000000      -1.469933726538939E-003
   20.8500000000000      -1.461496944369586E-003
   20.9000000000000      -1.452990614175967E-003
   20.9500000000000      -1.444416295279417E-003
   21.0000000000000      -1.435775527878270E-003
   21.0500000000000      -1.427069880224376E-003
   21.1000000000000      -1.418300903840938E-003
   21.1500000000000      -1.409470169537037E-003
   21.2000000000000      -1.400579175390275E-003
   21.2500000000000      -1.391629405945828E-003
   21.3000000000000      -1.382622355394262E-003
   21.3500000000000      -1.373559478354127E-003
   21.4000000000000      -1.364442220561790E-003
   21.4500000000000      -1.355272016010598E-003
   21.5000000000000      -1.346050356892804E-003
   21.5500000000000      -1.336778699589889E-003
   21.6000000000000      -1.327458435644522E-003
   21.6500000000000      -1.318091004941576E-003
   21.7000000000000      -1.308677836124235E-003
   21.7500000000000      -1.299220319413251E-003
   21.8000000000000      -1.289719798231920E-003
   21.8500000000000      -1.280177667290096E-003
   21.9000000000000      -1.270595275943470E-003
   21.9500000000000      -1.260973945637294E-003
   22.0000000000000      -1.251315016031140E-003
   22.0500000000000      -1.241619779201945E-003
   22.1000000000000      -1.231889516717158E-003
   22.1500000000000      -1.222125476477822E-003
   22.2000000000000      -1.212328991136396E-003
   22.2500000000000      -1.202501372065046E-003
   22.3000000000000      -1.192643896637278E-003
   22.3500000000000      -1.182757875644187E-003
   22.4000000000000      -1.172844599509882E-003
   22.4500000000000      -1.162905331683949E-003
   22.5000000000000      -1.152941380293867E-003
   22.5500000000000      -1.142954011486844E-003
   22.6000000000000      -1.132944550739148E-003
   22.6500000000000      -1.122914271424503E-003
   22.7000000000000      -1.112864480263127E-003
   22.7500000000000      -1.102796437455607E-003
   22.8000000000000      -1.092711426020062E-003
   22.8500000000000      -1.082610767509812E-003
   22.9000000000000      -1.072495668253919E-003
   22.9500000000000      -1.062367349584517E-003
   23.0000000000000      -1.052227073338292E-003
   23.0500000000000      -1.042076085068991E-003
   23.1000000000000      -1.031915622320316E-003
   23.1500000000000      -1.021746923262992E-003
   23.2000000000000      -1.011571226771932E-003
   23.2500000000000      -1.001389736364172E-003
   23.3000000000000      -9.912036495816757E-004
   23.3500000000000      -9.810141878702733E-004
   23.4000000000000      -9.708225098955029E-004
   23.4500000000000      -9.606297260097358E-004
   23.5000000000000      -9.504369650455810E-004
   23.5500000000000      -9.402453542777168E-004
   23.6000000000000      -9.300560262199344E-004
   23.6500000000000      -9.198700729523375E-004
   23.7000000000000      -9.096886181034728E-004
   23.7500000000000      -8.995127328746453E-004
   23.8000000000000      -8.893435480419440E-004
   23.8500000000000      -8.791821224795081E-004
   23.9000000000000      -8.690294636204542E-004
   23.9500000000000      -8.588866140386153E-004
   24.0000000000000      -8.487545662687716E-004
   24.0500000000000      -8.386342920520766E-004
   24.1000000000000      -8.285268286564063E-004
   24.1500000000000      -8.184331310538937E-004
   24.2000000000000      -8.083541684998696E-004
   24.2500000000000      -7.982909165915067E-004
   24.3000000000000      -7.882442769435545E-004
   24.3500000000000      -7.782151974991386E-004
   24.4000000000000      -7.682046571286279E-004
   24.4500000000000      -7.582135885125380E-004
   24.5000000000000      -7.482429264245355E-004
   24.5500000000000      -7.382935223374217E-004
   24.6000000000000      -7.283662858323702E-004
   24.6500000000000      -7.184620769909398E-004
   24.7000000000000      -7.085817551190812E-004
   24.7500000000000      -6.987261763143476E-004
   24.8000000000000      -6.888961968187034E-004
   24.8500000000000      -6.790926507115438E-004
   24.9000000000000      -6.693163426587784E-004
   24.9500000000000      -6.595680262006345E-004
   25.0000000000000      -6.498484979073965E-004
   25.0500000000000      -6.401585940812617E-004
   25.1000000000000      -6.304991102559103E-004
   25.1500000000000      -6.208708238250386E-004
   25.2000000000000      -6.112745432971637E-004
   25.2500000000000      -6.017110489981735E-004
   25.3000000000000      -5.921810771142296E-004
   25.3500000000000      -5.826853530285298E-004
   25.4000000000000      -5.732245911491242E-004
   25.4500000000000      -5.637995041637516E-004
   25.5000000000000      -5.544107578495557E-004
   25.5500000000000      -5.450589997201349E-004
   25.6000000000000      -5.357448692741657E-004
   25.6500000000000      -5.264690475064776E-004
   25.7000000000000      -5.172321387912714E-004
   25.7500000000000      -5.080347361629953E-004
   25.8000000000000      -4.988774598767083E-004
   25.8500000000000      -4.897609721371982E-004
   25.9000000000000      -4.806858714148995E-004
   25.9500000000000      -4.716527470029973E-004
   26.0000000000000      -4.626621818211147E-004
   26.0500000000000      -4.537147787599175E-004
   26.1000000000000      -4.448110784064281E-004
   26.1500000000000      -4.359516636604263E-004
   26.2000000000000      -4.271370751792427E-004
   26.2500000000000      -4.183678314877602E-004
   26.3000000000000      -4.096444866093462E-004
   26.3500000000000      -4.009675642498816E-004
   26.4000000000000      -3.923375937136667E-004
   26.4500000000000      -3.837551153038986E-004
   26.5000000000000      -3.752206588470328E-004
   26.5500000000000      -3.667347123172842E-004
   26.6000000000000      -3.582978008922785E-004
   26.6500000000000      -3.499103572584227E-004
   26.7000000000000      -3.415728052003426E-004
   26.7500000000000      -3.332855899465820E-004
   26.8000000000000      -3.250491115109967E-004
   26.8500000000000      -3.168637943706891E-004
   26.9000000000000      -3.087300202611796E-004
   26.9500000000000      -3.006482039621029E-004
   27.0000000000000      -2.926187245936142E-004
   27.0500000000000      -2.846419678974711E-004
   27.1000000000000      -2.767182654955192E-004
   27.1500000000000      -2.688479526719858E-004
   27.2000000000000      -2.610314345349930E-004
   27.2500000000000      -2.532691180986182E-004
   27.3000000000000      -2.455613240103753E-004
   27.3500000000000      -2.379083420343139E-004
   27.4000000000000      -2.303105383346558E-004
   27.4500000000000      -2.227682156913611E-004
   27.5000000000000      -2.152817147255673E-004
   27.5500000000000      -2.078513084176851E-004
   27.6000000000000      -2.004773374963593E-004
   27.6500000000000      -1.931600466623093E-004
   27.7000000000000      -1.858997129462715E-004
   27.7500000000000      -1.786965502382694E-004
   27.8000000000000      -1.715507949644655E-004
   27.8500000000000      -1.644626709205523E-004
   27.9000000000000      -1.574323957292007E-004
   27.9500000000000      -1.504601367439260E-004
   28.0000000000000      -1.435460802107240E-004
   28.0500000000000      -1.366903868556674E-004
   28.1000000000000      -1.298932546715840E-004
   28.1500000000000      -1.231547753918193E-004
   28.2000000000000      -1.164751085838678E-004
   28.2500000000000      -1.098544510562599E-004
   28.3000000000000      -1.032929900702930E-004
   28.3500000000000      -9.679089606646539E-005
   28.4000000000000      -9.034827180592507E-005
   28.4500000000000      -8.396525439795675E-005
   28.5000000000000      -7.764188931401007E-005
   28.5500000000000      -7.137828672284017E-005
   28.6000000000000      -6.517456800784734E-005
   28.6500000000000      -5.903084416248771E-005
   28.7000000000000      -5.294724301681700E-005
   28.7500000000000      -4.692385968747592E-005
   28.8000000000000      -4.096074367221487E-005
   28.8500000000000      -3.505803313869871E-005
   28.9000000000000      -2.921578137144341E-005
   28.9500000000000      -2.343399762141828E-005
   29.0000000000000      -1.771270286233050E-005
   29.0500000000000      -1.205191555330570E-005
   29.1000000000000      -6.451671147508335E-006
   29.1500000000000      -9.120131734091826E-007
   29.2000000000000       4.567093128654238E-006
   29.2500000000000       9.985676590701624E-006
   29.3000000000000       1.534370823828303E-005
   29.3500000000000       2.064119440775291E-005
   29.4000000000000       2.587811674048229E-005
   29.4500000000000       3.105450779365163E-005
   29.5000000000000       3.617034141146227E-005
   29.5500000000000       4.122568321477756E-005
   29.6000000000000       4.622065989110719E-005
   29.6500000000000       5.115527690215794E-005
   29.7000000000000       5.602960495142671E-005
   29.7500000000000       6.084371913489225E-005
   29.8000000000000       6.559770315328378E-005
   29.8500000000000       7.029159156443290E-005
   29.9000000000000       7.492548376664629E-005
   29.9500000000000       7.949954014159828E-005
   30.0000000000000       8.401386863894387E-005
   30.0500000000000       8.846857004082634E-005
   30.1000000000000       9.286379772286951E-005
   30.1500000000000       9.719968907886081E-005
   30.2000000000000       1.014763922333818E-004
   30.2500000000000       1.056940897931877E-004
   30.3000000000000       1.098529229361013E-004
   30.3500000000000       1.139531575194829E-004
   30.4000000000000       1.179950560154323E-004
   30.4500000000000       1.219788160070933E-004
   30.5000000000000       1.259046540979713E-004
   30.5500000000000       1.297727978987804E-004
   30.6000000000000       1.335835103032770E-004
   30.6500000000000       1.373369704979448E-004
   30.7000000000000       1.410334119953693E-004
   30.7500000000000       1.446730995550212E-004
   30.8000000000000       1.482563277868694E-004
   30.8500000000000       1.517833451107561E-004
   30.9000000000000       1.552544214792496E-004
   30.9500000000000       1.586698004835421E-004
   31.0000000000000       1.620296946006865E-004
   31.0500000000000       1.653342986742104E-004
   31.1000000000000       1.685838004704691E-004
   31.1500000000000       1.717784138579619E-004
   31.2000000000000       1.749183375271820E-004
   31.2500000000000       1.780038754865876E-004
   31.3000000000000       1.810352700773310E-004
   31.3500000000000       1.840128329591377E-004
   31.4000000000000       1.869369009754738E-004
   31.4500000000000       1.898077919009155E-004
   31.5000000000000       1.926257959728739E-004
   31.5500000000000       1.953911739139099E-004
   31.6000000000000       1.981042337315259E-004
   31.6500000000000       2.007652911275662E-004
   31.7000000000000       2.033746329727778E-004
   31.7500000000000       2.059325316467138E-004
   31.8000000000000       2.084393201988242E-004
   31.8500000000000       2.108952512743931E-004
   31.9000000000000       2.133006232640930E-004
   31.9500000000000       2.156557001207181E-004
   32.0000000000000       2.179607449509058E-004
   32.0500000000000       2.202160452384853E-004
   32.1000000000000       2.224218903673240E-004
   32.1500000000000       2.245786043944207E-004
   32.2000000000000       2.266864673621261E-004
   32.2500000000000       2.287457965650168E-004
   32.3000000000000       2.307568362222851E-004
   32.3500000000000       2.327198559381957E-004
   32.4000000000000       2.346351177463885E-004
   32.4500000000000       2.365028839221805E-004
   32.5000000000000       2.383234260860899E-004
   32.5500000000000       2.400970469758809E-004
   32.6000000000000       2.418240053798660E-004
   32.6500000000000       2.435046215560556E-004
   32.7000000000000       2.451391319445776E-004
   32.7500000000000       2.467278143169697E-004
   32.8000000000000       2.482709642318204E-004
   32.8500000000000       2.497688981621690E-004
   32.9000000000000       2.512219378049219E-004
   32.9500000000000       2.526304411498114E-004
   33.0000000000000       2.539947137868484E-004
   33.0500000000000       2.553150485889480E-004
   33.1000000000000       2.565917318378607E-004
   33.1500000000000       2.578251222551546E-004
   33.2000000000000       2.590155774444422E-004
   33.2500000000000       2.601633992380279E-004
   33.3000000000000       2.612688557305251E-004
   33.3500000000000       2.623322608669755E-004
   33.4000000000000       2.633539321883617E-004
   33.4500000000000       2.643341908285917E-004
   33.5000000000000       2.652733219343016E-004
   33.5500000000000       2.661715924743425E-004
   33.6000000000000       2.670293391940624E-004
   33.6500000000000       2.678468637393388E-004
   33.7000000000000       2.686244110173143E-004
   33.7500000000000       2.693623134950623E-004
   33.8000000000000       2.700608303509077E-004
   33.8500000000000       2.707202357197713E-004
   33.9000000000000       2.713408712529959E-004
   33.9500000000000       2.719230453277722E-004
   34.0000000000000       2.724670701063366E-004
   34.0500000000000       2.729732661059732E-004
   34.1000000000000       2.734419750699149E-004
   34.1500000000000       2.738734726583555E-004
   34.2000000000000       2.742680711949156E-004
   34.2500000000000       2.746261323864556E-004
   34.3000000000000       2.749479472083454E-004
   34.3500000000000       2.752338846072363E-004
   34.4000000000000       2.754842647055511E-004
   34.4500000000000       2.756994728038834E-004
   34.5000000000000       2.758798101592531E-004
   34.5500000000000       2.760256003406537E-004
   34.6000000000000       2.761371875273365E-004
   34.6500000000000       2.762149008964192E-004
   34.7000000000000       2.762590864116288E-004
   34.7500000000000       2.762700390328117E-004
   34.8000000000000       2.762480788095127E-004
   34.8500000000000       2.761935341143055E-004
   34.9000000000000       2.761067158508647E-004
   34.9500000000000       2.759879206835884E-004
   35.0000000000000       2.758374186663155E-004
   35.0500000000000       2.756555079789641E-004
   35.1000000000000       2.754424853797818E-004
   35.1500000000000       2.751986669990340E-004
   35.2000000000000       2.749244025697367E-004
   35.2500000000000       2.746201181072396E-004
   35.3000000000000       2.742861670775947E-004
   35.3500000000000       2.739229021920249E-004
   35.4000000000000       2.735306656306522E-004
   35.4500000000000       2.731097617503435E-004
   35.5000000000000       2.726605481562411E-004
   35.5500000000000       2.721834534567045E-004
   35.6000000000000       2.716788406018390E-004
   35.6500000000000       2.711470597688152E-004
   35.7000000000000       2.705884559285968E-004
   35.7500000000000       2.700033773775346E-004
   35.8000000000000       2.693921995661730E-004
   35.8500000000000       2.687553482243968E-004
   35.9000000000000       2.680932134859440E-004
   35.9500000000000       2.674062088598100E-004
   36.0000000000000       2.666947559794229E-004
   36.0500000000000       2.659592548411623E-004
   36.1000000000000       2.652001432472879E-004
   36.1500000000000       2.644178290608587E-004
   36.2000000000000       2.636127488389875E-004
   36.2500000000000       2.627853292800523E-004
   36.3000000000000       2.619360278193127E-004
   36.3500000000000       2.610652986183546E-004
   36.4000000000000       2.601735776980144E-004
   36.4500000000000       2.592612307824975E-004
   36.5000000000000       2.583286818962102E-004
   36.5500000000000       2.573763630900319E-004
   36.6000000000000       2.564046415028845E-004
   36.6500000000000       2.554139428666288E-004
   36.7000000000000       2.544046689784297E-004
   36.7500000000000       2.533771954169178E-004
   36.8000000000000       2.523319596402108E-004
   36.8500000000000       2.512693732980239E-004
   36.9000000000000       2.501898502959942E-004
   36.9500000000000       2.490938121256025E-004
   37.0000000000000       2.479816606966103E-004
   37.0500000000000       2.468537729462539E-004
   37.1000000000000       2.457105091925605E-004
   37.1500000000000       2.445522314960155E-004
   37.2000000000000       2.433793594059451E-004
   37.2500000000000       2.421922843659688E-004
   37.3000000000000       2.409914452034194E-004
   37.3500000000000       2.397772462856950E-004
   37.4000000000000       2.385500886062937E-004
   37.4500000000000       2.373104163264932E-004
   37.5000000000000       2.360586464212388E-004
   37.5500000000000       2.347952040577082E-004
   37.6000000000000       2.335205512460093E-004
   37.6500000000000       2.322350611217974E-004
   37.7000000000000       2.309391189386151E-004
   37.7500000000000       2.296331436214116E-004
   37.8000000000000       2.283175119652707E-004
   37.8500000000000       2.269925865701866E-004
   37.9000000000000       2.256587626809086E-004
   37.9500000000000       2.243163633170865E-004
   38.0000000000000       2.229657723259117E-004
   38.0500000000000       2.216072789853495E-004
   38.1000000000000       2.202412501427998E-004
   38.1500000000000       2.188680289456571E-004
   38.2000000000000       2.174878983687292E-004
   38.2500000000000       2.161012052527074E-004
   38.3000000000000       2.147082925512334E-004
   38.3500000000000       2.133095153027932E-004
   38.4000000000000       2.119051971341349E-004
   38.4500000000000       2.104956679438113E-004
   38.5000000000000       2.090812757381639E-004
   38.5500000000000       2.076622925362172E-004
   38.6000000000000       2.062390350709149E-004
   38.6500000000000       2.048117929069060E-004
   38.7000000000000       2.033808419351573E-004
   38.7500000000000       2.019464606714575E-004
   38.8000000000000       2.005088902959716E-004
   38.8500000000000       1.990682763767423E-004
   38.9000000000000       1.976248328157903E-004
   38.9500000000000       1.961787485885929E-004
   39.0000000000000       1.947302273677493E-004
   39.0500000000000       1.932794656256483E-004
   39.1000000000000       1.918266135182902E-004
   39.1500000000000       1.903718827490010E-004
   39.2000000000000       1.889155077835175E-004
   39.2500000000000       1.874577121253516E-004
   39.3000000000000       1.859986751137365E-004
   39.3500000000000       1.845385956766382E-004
   39.4000000000000       1.830776894135977E-004
   39.4500000000000       1.816161428104298E-004
   39.5000000000000       1.801541353703139E-004
   39.5500000000000       1.786918557302575E-004
   39.6000000000000       1.772294760077952E-004
   39.6500000000000       1.757672142374631E-004
   39.7000000000000       1.743052042124604E-004
   39.7500000000000       1.728436006176906E-004
   39.8000000000000       1.713825906668705E-004
   39.8500000000000       1.699223475504992E-004
   39.9000000000000       1.684630678022619E-004
   39.9500000000000       1.670049042652482E-004
   40.0000000000000       1.655480385881285E-004
   40.0500000000000       1.640926711224901E-004
   40.1000000000000       1.626389227608910E-004
   40.1500000000000       1.611869857015004E-004
   40.2000000000000       1.597369786234692E-004
   40.2500000000000       1.582890217808645E-004
   40.3000000000000       1.568432267689254E-004
   40.3500000000000       1.553997175206311E-004
   40.4000000000000       1.539585757861039E-004
   40.4500000000000       1.525199271352278E-004
   40.5000000000000       1.510838653859144E-004
   40.5500000000000       1.496504864331321E-004
   40.6000000000000       1.482198649980839E-004
   40.6500000000000       1.467920441876454E-004
   40.7000000000000       1.453671119222291E-004
   40.7500000000000       1.439451032962097E-004
   40.8000000000000       1.425260465941382E-004
   40.8500000000000       1.411100203689147E-004
   40.9000000000000       1.396970509066363E-004
   40.9500000000000       1.382871493128786E-004
   41.0000000000000       1.368803769638836E-004
   41.0500000000000       1.354767233191390E-004
   41.1000000000000       1.340762185413619E-004
   41.1500000000000       1.326788813318175E-004
   41.2000000000000       1.312847948535081E-004
   41.2500000000000       1.298939745255888E-004
   41.3000000000000       1.285064712721883E-004
   41.3500000000000       1.271223378485950E-004
   41.4000000000000       1.257416216960142E-004
   41.4500000000000       1.243643680772743E-004
   41.5000000000000       1.229906166678401E-004
   41.5500000000000       1.216203847535156E-004
   41.6000000000000       1.202537443052084E-004
   41.6500000000000       1.188907724072024E-004
   41.7000000000000       1.175314955928100E-004
   41.7500000000000       1.161759305542859E-004
   41.8000000000000       1.148241461207814E-004
   41.8500000000000       1.134762030977305E-004
   41.9000000000000       1.121321194301666E-004
   41.9500000000000       1.107919097107540E-004
   42.0000000000000       1.094556054784612E-004
   42.0500000000000       1.081232635069615E-004
   42.1000000000000       1.067949330823388E-004
   42.1500000000000       1.054706373034162E-004
   42.2000000000000       1.041504260031691E-004
   42.2500000000000       1.028343496778275E-004
   42.3000000000000       1.015224133025429E-004
   42.3500000000000       1.002146490788384E-004
   42.4000000000000       9.891108609237852E-005
   42.4500000000000       9.761176379001337E-005
   42.5000000000000       9.631674808891498E-005
   42.5500000000000       9.502610681019812E-005
   42.6000000000000       9.373990252419814E-005
   42.6500000000000       9.245814545316458E-005
   42.7000000000000       9.118089060637828E-005
   42.7500000000000       8.990814378862771E-005
   42.8000000000000       8.863991620748933E-005
   42.8500000000000       8.737621603785233E-005
   42.9000000000000       8.611707185280542E-005
   42.9500000000000       8.486251023916711E-005
   43.0000000000000       8.361257942751733E-005
   43.0500000000000       8.236732249536832E-005
   43.1000000000000       8.112671991196077E-005
   43.1500000000000       7.989081745090361E-005
   43.2000000000000       7.865963976170152E-005
   43.2500000000000       7.743319978659084E-005
   43.3000000000000       7.621148965814624E-005
   43.3500000000000       7.499449505767456E-005
   43.4000000000000       7.378215068329049E-005
   43.4500000000000       7.257436108088266E-005
   43.5000000000000       7.137106028192960E-005
   43.5500000000000       7.017221885060263E-005
   43.6000000000000       6.897776144829968E-005
   43.6500000000000       6.778765257872164E-005
   43.7000000000000       6.660182709373407E-005
   43.7500000000000       6.542020319786359E-005
   43.8000000000000       6.424279042969948E-005
   43.8500000000000       6.306954817839405E-005
   43.9000000000000       6.190042781712653E-005
   43.9500000000000       6.073544726217217E-005
   44.0000000000000       5.957456694382514E-005
   44.0500000000000       5.841769592475099E-005
   44.1000000000000       5.726478708440063E-005
   44.1500000000000       5.611575116291290E-005
   44.2000000000000       5.497050212443120E-005
   44.2500000000000       5.382894859558740E-005
   44.3000000000000       5.269103302065989E-005
   44.3500000000000       5.155673426981702E-005
   44.4000000000000       5.042605621957583E-005
   44.4500000000000       4.929889080336493E-005
   44.5000000000000       4.817518600524234E-005
   44.5500000000000       4.705492189020693E-005
   44.6000000000000       4.593807274890185E-005
   44.6500000000000       4.482467964823003E-005
   44.7000000000000       4.371473617424080E-005
   44.7500000000000       4.260826830148362E-005
   44.8000000000000       4.150529157497057E-005
   44.8500000000000       4.040580541715879E-005
   44.9000000000000       3.930975585528804E-005
   44.9500000000000       3.821709846336773E-005
   45.0000000000000       3.712778909977019E-005
   45.0500000000000       3.604182695050672E-005
   45.1000000000000       3.495920050615809E-005
   45.1500000000000       3.387995159740181E-005
   45.2000000000000       3.280405775136679E-005
   45.2500000000000       3.173143751278225E-005
   45.3000000000000       3.066207560326735E-005
   45.3500000000000       2.959593617584195E-005
   45.4000000000000       2.853300110804275E-005
   45.4500000000000       2.747320841146123E-005
   45.5000000000000       2.641649459936018E-005
   45.5500000000000       2.536281305485455E-005
   45.6000000000000       2.431217398653581E-005
   45.6500000000000       2.326455353220953E-005
   45.7000000000000       2.221996547102032E-005
   45.7500000000000       2.117834373976499E-005
   45.8000000000000       2.013960897492768E-005
   45.8500000000000       1.910373548441391E-005
   45.9000000000000       1.807062000610856E-005
   45.9500000000000       1.704018075528273E-005
   46.0000000000000       1.601236487811929E-005
   46.0500000000000       1.498715285260667E-005
   46.1000000000000       1.396456159556822E-005
   46.1500000000000       1.294454454792026E-005
   46.2000000000000       1.192706285904964E-005
   46.2500000000000       1.091207997547993E-005
   46.3000000000000       9.899550877780242E-006
   46.3500000000000       8.889467460294039E-006
   46.4000000000000       7.881758923121209E-006
   46.4500000000000       6.876375904408256E-006
   46.5000000000000       5.873307424050312E-006
   46.5500000000000       4.872534311838740E-006
   46.6000000000000       3.874002063243700E-006
   46.6500000000000       2.877716952886470E-006
   46.7000000000000       1.883750781261997E-006
   46.7500000000000       8.920404902362589E-007
   46.8000000000000      -9.741665800856261E-008
   46.8500000000000      -1.084548516200354E-006
   46.9000000000000      -2.069351363861029E-006
   46.9500000000000      -3.051791752199589E-006
   47.0000000000000      -4.031870394216185E-006
   47.0500000000000      -5.009562485655879E-006
   47.1000000000000      -5.984852891384336E-006
   47.1500000000000      -6.957677114792493E-006
   47.2000000000000      -7.928003686577952E-006
   47.2500000000000      -8.895790104811023E-006
   47.3000000000000      -9.860949911694971E-006
   47.3500000000000      -1.082339471851098E-005
   47.4000000000000      -1.178301736081386E-005
   47.4500000000000      -1.273973420321750E-005
   47.5000000000000      -1.369347393471280E-005
   47.5500000000000      -1.464420027226306E-005
   47.6000000000000      -1.559180230855892E-005
   47.6500000000000      -1.653621106359654E-005
   47.7000000000000      -1.747734503234517E-005
   47.7500000000000      -1.841513062758184E-005
   47.8000000000000      -1.934952397855045E-005
   47.8500000000000      -2.028048486002616E-005
   47.9000000000000      -2.120793046114932E-005
   47.9500000000000      -2.213175738575470E-005
   48.0000000000000      -2.305195001071213E-005
   48.0500000000000      -2.396851609247890E-005
   48.1000000000000      -2.488140035309271E-005
   48.1500000000000      -2.579060596928607E-005
   48.2000000000000      -2.669605012448563E-005
   48.2500000000000      -2.759763951942124E-005
   48.3000000000000      -2.849539485233026E-005
   48.3500000000000      -2.938929425929595E-005
   48.4000000000000      -3.027932428035212E-005
   48.4500000000000      -3.116543639391684E-005
   48.5000000000000      -3.204761389606076E-005
   48.5500000000000      -3.292582341408767E-005
   48.6000000000000      -3.380000676272160E-005
   48.6500000000000      -3.467016111714597E-005
   48.7000000000000      -3.553624830252324E-005
   48.7500000000000      -3.639826118746314E-005
   48.8000000000000      -3.725625216316949E-005
   48.8500000000000      -3.811019783010776E-005
   48.9000000000000      -3.896015126519691E-005
   48.9500000000000      -3.980613545508240E-005
   49.0000000000000      -4.064809581526819E-005
   49.0500000000000      -4.148598553174908E-005
   49.1000000000000      -4.231981456618708E-005
   49.1500000000000      -4.314955126205016E-005
   49.2000000000000      -4.397511847495121E-005
   49.2500000000000      -4.479643654209789E-005
   49.3000000000000      -4.561345630765240E-005
   49.3500000000000      -4.642616345941092E-005
   49.4000000000000      -4.723443828997045E-005
   49.4500000000000      -4.803816395440248E-005
   49.5000000000000      -4.883726117275066E-005
   49.5500000000000      -4.963167764978861E-005
   49.6000000000000      -5.042133311289713E-005
   49.6500000000000      -5.120613925635076E-005
   49.7000000000000      -5.198607854285728E-005
   49.7500000000000      -5.276105431694508E-005
   49.8000000000000      -5.353103843846720E-005
   49.8500000000000      -5.429601064658594E-005
   49.9000000000000      -5.505593149736135E-005
   49.9500000000000      -5.581073727065330E-005
   50.0000000000000      -5.656040900888773E-005
   50.0500000000000      -5.730493635966824E-005
   50.1000000000000      -5.804427103358405E-005
   50.1500000000000      -5.877839682544812E-005
   50.2000000000000      -5.950726385260734E-005
   50.2500000000000      -6.023080397318880E-005
   50.3000000000000      -6.094898481227260E-005
   50.3500000000000      -6.166176868660684E-005
   50.4000000000000      -6.236905701571157E-005
   50.4500000000000      -6.307077328660137E-005
   50.5000000000000      -6.376680617108830E-005
   50.5500000000000      -6.445705472342936E-005
   50.6000000000000      -6.514149771344658E-005
   50.6500000000000      -6.582002672974715E-005
   50.7000000000000      -6.649252973402371E-005
   50.7500000000000      -6.715888412502659E-005
   50.8000000000000      -6.781895228175453E-005
   50.8500000000000      -6.847262958083829E-005
   50.9000000000000      -6.911977141737680E-005
   50.9500000000000      -6.976028252142274E-005
   51.0000000000000      -7.039406824033827E-005
   51.0500000000000      -7.102101772403556E-005
   51.1000000000000      -7.164107260010579E-005
   51.1500000000000      -7.225418256476971E-005
   51.2000000000000      -7.286024468095356E-005
   51.2500000000000      -7.345918196131188E-005
   51.3000000000000      -7.405089702414998E-005
   51.3500000000000      -7.463532670949062E-005
   51.4000000000000      -7.521235221572899E-005
   51.4500000000000      -7.578193053846329E-005
   51.5000000000000      -7.634399957929458E-005
   51.5500000000000      -7.689848025465482E-005
   51.6000000000000      -7.744529559503497E-005
   51.6500000000000      -7.798433046259027E-005
   51.7000000000000      -7.851549949248790E-005
   51.7500000000000      -7.903869055874309E-005
   51.8000000000000      -7.955376266548817E-005
   51.8500000000000      -8.006064981209063E-005
   51.9000000000000      -8.055922402670517E-005
   51.9500000000000      -8.104937729527208E-005
   52.0000000000000      -8.153104975831181E-005
   52.0500000000000      -8.200416017269092E-005
   52.1000000000000      -8.246868359823460E-005
   52.1500000000000      -8.292454149706823E-005
   52.2000000000000      -8.337163996846914E-005
   52.2500000000000      -8.380997262568896E-005
   52.3000000000000      -8.423952163065302E-005
   52.3500000000000      -8.466024439159437E-005
   52.4000000000000      -8.507211892558488E-005
   52.4500000000000      -8.547508863485440E-005
   52.5000000000000      -8.586910482504017E-005
   52.5500000000000      -8.625413179231920E-005
   52.6000000000000      -8.663011822604571E-005
   52.6500000000000      -8.699701881509470E-005
   52.7000000000000      -8.735479195594469E-005
   52.7500000000000      -8.770340860715771E-005
   52.8000000000000      -8.804281338000356E-005
   52.8500000000000      -8.837288010907960E-005
   52.9000000000000      -8.869353344128443E-005
   52.9500000000000      -8.900470633772345E-005
   53.0000000000000      -8.930633146115873E-005
   53.0500000000000      -8.959833118196186E-005
   53.1000000000000      -8.988061187870145E-005
   53.1500000000000      -9.015311990623832E-005
   53.2000000000000      -9.041580320995732E-005
   53.2500000000000      -9.066851194413637E-005
   53.3000000000000      -9.091115599194826E-005
   53.3500000000000      -9.114368440358709E-005
   53.4000000000000      -9.136603679850454E-005
   53.4500000000000      -9.157817474296284E-005
   53.5000000000000      -9.178002862730080E-005
   53.5500000000000      -9.197159973319140E-005
   53.6000000000000      -9.215281544538120E-005
   53.6500000000000      -9.232362093679646E-005
   53.7000000000000      -9.248404210745812E-005
   53.7500000000000      -9.263408573584286E-005
   53.8000000000000      -9.277368995492787E-005
   53.8500000000000      -9.290284679567758E-005
   53.9000000000000      -9.302158443971367E-005
   53.9500000000000      -9.312992642521887E-005
   54.0000000000000      -9.322784581575910E-005
   54.0500000000000      -9.331532033332268E-005
   54.1000000000000      -9.339235904407019E-005
   54.1500000000000      -9.345895652492159E-005
   54.2000000000000      -9.351507325347116E-005
   54.2500000000000      -9.356071991505470E-005
   54.3000000000000      -9.359587121075398E-005
   54.3500000000000      -9.362052052113097E-005
   54.4000000000000      -9.363463921952301E-005
   54.4500000000000      -9.363821999131838E-005
   54.5000000000000      -9.363123100319501E-005
   54.5500000000000      -9.361363975124459E-005
   54.6000000000000      -9.358541703080992E-005
   54.6500000000000      -9.354654948260185E-005
   54.7000000000000      -9.349696783853574E-005
   54.7500000000000      -9.343666258560024E-005
   54.8000000000000      -9.336557609574114E-005
   54.8500000000000      -9.328366974977924E-005
   54.9000000000000      -9.319089863456034E-005
   54.9500000000000      -9.308721313028779E-005
   55.0000000000000      -9.297255409568599E-005
   55.0500000000000      -9.284691199976282E-005
   55.1000000000000      -9.271019743402883E-005
   55.1500000000000      -9.256237365678917E-005
   55.2000000000000      -9.240344434090999E-005
   55.2500000000000      -9.223340475828347E-005
   55.3000000000000      -9.205220911644037E-005
   55.3500000000000      -9.185983169522916E-005
   55.4000000000000      -9.165622194314871E-005
   55.4500000000000      -9.144136156525406E-005
   55.5000000000000      -9.121518557132736E-005
   55.5500000000000      -9.097767141108156E-005
   55.6000000000000      -9.072882340309880E-005
   55.6500000000000      -9.046863631001147E-005
   55.7000000000000      -9.019704642949480E-005
   55.7500000000000      -8.991400933952819E-005
   55.8000000000000      -8.961949487597392E-005
   55.8500000000000      -8.931347811819684E-005
   55.9000000000000      -8.899592542551458E-005
   55.9500000000000      -8.866678733566943E-005
   56.0000000000000      -8.832606685998144E-005
   56.0500000000000      -8.797372006855297E-005
   56.1000000000000      -8.760972989817622E-005
   56.1500000000000      -8.723409280535318E-005
   56.2000000000000      -8.684675744741626E-005
   56.2500000000000      -8.644772695738031E-005
   56.3000000000000      -8.603699291837298E-005
   56.3500000000000      -8.561448971914150E-005
   56.4000000000000      -8.518014336094888E-005
   56.4500000000000      -8.473393434490585E-005
   56.5000000000000      -8.427587475340338E-005
   56.5500000000000      -8.380594373194903E-005
   56.6000000000000      -8.332415976743350E-005
   56.6500000000000      -8.283055253279463E-005
   56.7000000000000      -8.232514438654341E-005
   56.7500000000000      -8.180794093967780E-005
   56.8000000000000      -8.127893222740708E-005
   56.8500000000000      -8.073811899991712E-005
   56.9000000000000      -8.018550392305474E-005
   56.9500000000000      -7.962103599405198E-005
   57.0000000000000      -7.904472270039224E-005
   57.0500000000000      -7.845659239618953E-005
   57.1000000000000      -7.785668526410235E-005
   57.1500000000000      -7.724503726579656E-005
   57.2000000000000      -7.662169234608603E-005
   57.2500000000000      -7.598668404280694E-005
   57.3000000000000      -7.534003980654805E-005
   57.3500000000000      -7.468176501824125E-005
   57.4000000000000      -7.401192774518678E-005
   57.4500000000000      -7.333058182936682E-005
   57.5000000000000      -7.263774318787375E-005
   57.5500000000000      -7.193344024460729E-005
   57.6000000000000      -7.121766977326405E-005
   57.6500000000000      -7.049047382603784E-005
   57.7000000000000      -6.975186716583013E-005
   57.7500000000000      -6.900189580512193E-005
   57.8000000000000      -6.824053083363962E-005
   57.8500000000000      -6.746777426811444E-005
   57.9000000000000      -6.668362466568257E-005
   57.9500000000000      -6.588805513751945E-005
   58.0000000000000      -6.508107113438938E-005
   58.0500000000000      -6.426269280073523E-005
   58.1000000000000      -6.343299547668902E-005
   58.1500000000000      -6.259202138089387E-005
   58.2000000000000      -6.173979881495369E-005
   58.2500000000000      -6.087635625140472E-005
   58.3000000000000      -6.000175644699569E-005
   58.3500000000000      -5.911609564802275E-005
   58.4000000000000      -5.821946652314933E-005
   58.4500000000000      -5.731195078620666E-005
   58.5000000000000      -5.639357953166184E-005
   58.5500000000000      -5.546440985232880E-005
   58.6000000000000      -5.452443142584834E-005
   58.6500000000000      -5.357364123384007E-005
   58.7000000000000      -5.261206523983851E-005
   58.7500000000000      -5.163972327988003E-005
   58.8000000000000      -5.065662583545977E-005
   58.8500000000000      -4.966279377838117E-005
   58.9000000000000      -4.865830679611941E-005
   58.9500000000000      -4.764321678208646E-005
   59.0000000000000      -4.661753995319157E-005
   59.0500000000000      -4.558122804117005E-005
   59.1000000000000      -4.453430969323781E-005
   59.1500000000000      -4.347689123640990E-005
   59.2000000000000      -4.240907522970358E-005
   59.2500000000000      -4.133093043061948E-005
   59.3000000000000      -4.024257227408366E-005
   59.3500000000000      -3.914401690670291E-005
   59.4000000000000      -3.803544031749542E-005
   59.4500000000000      -3.691689613319533E-005
   59.5000000000000      -3.578851107226817E-005
   59.5500000000000      -3.465039901324690E-005
   59.6000000000000      -3.350266808029790E-005
   59.6500000000000      -3.234540027885797E-005
   59.7000000000000      -3.117871089575041E-005
   59.7500000000000      -3.000275326057317E-005
   59.8000000000000      -2.881766642287030E-005
   59.8500000000000      -2.762356179657299E-005
   59.9000000000000      -2.642052223657934E-005
   59.9500000000000      -2.520873302539145E-005
   60.0000000000000      -2.398828657891795E-005
   60.0500000000000      -2.275934555979264E-005
   60.1000000000000      -2.152204331863542E-005
   60.1500000000000      -2.027654659806680E-005
   60.2000000000000      -1.902295316233743E-005
   60.2500000000000      -1.776131035466620E-005
   60.3000000000000      -1.649173117197435E-005
   60.3500000000000      -1.521434492146318E-005
   60.4000000000000      -1.392928320091244E-005
   60.4500000000000      -1.263669434952241E-005
   60.5000000000000      -1.133669985929249E-005
   60.5500000000000      -1.002941155353522E-005
   60.6000000000000      -8.714942541398132E-006
   60.6500000000000      -7.393439421524523E-006
   60.7000000000000      -6.065067103714500E-006
   60.7500000000000      -4.729959897642042E-006
   60.8000000000000      -3.388237677101586E-006
   60.8500000000000      -2.040032859159453E-006
   60.9000000000000      -6.854207033768820E-007
   60.9500000000000       6.755280573633532E-007
   61.0000000000000       2.042688519839354E-006
   61.0500000000000       3.415932010996158E-006
   61.1000000000000       4.795119004212055E-006
   61.1500000000000       6.180119205909480E-006
   61.2000000000000       7.570792217222965E-006
   61.2500000000000       8.966973273889652E-006
   61.3000000000000       1.036857548389021E-005
   61.3500000000000       1.177543615515333E-005
   61.4000000000000       1.318735272447554E-005
   61.4500000000000       1.460413837695956E-005
   61.5000000000000       1.602564706073201E-005
   61.5500000000000       1.745174513732297E-005
   61.6000000000000       1.888227350955997E-005
   61.6500000000000       2.031708584139673E-005
   61.7000000000000       2.175601075273162E-005
   61.7500000000000       2.319888959721637E-005
   61.8000000000000       2.464552934638913E-005
   61.8500000000000       2.609583730442799E-005
   61.9000000000000       2.754965230139571E-005
   61.9500000000000       2.900684041659886E-005
   62.0000000000000       3.046721348634636E-005
   62.0500000000000       3.193060601562966E-005
   62.1000000000000       3.339686843252624E-005
   62.1500000000000       3.486581282988016E-005
   62.2000000000000       3.633729855516771E-005
   62.2500000000000       3.781120428570176E-005
   62.3000000000000       3.928735480036433E-005
   62.3500000000000       4.076556993661051E-005
   62.4000000000000       4.224567829826171E-005
   62.4500000000000       4.372747993539797E-005
   62.5000000000000       4.521082089613395E-005
   62.5500000000000       4.669550991704292E-005
   62.6000000000000       4.818137462187101E-005
   62.6500000000000       4.966822900071292E-005
   62.7000000000000       5.115587887876238E-005
   62.7500000000000       5.264412690186764E-005
   62.8000000000000       5.413280959471484E-005
   62.8500000000000       5.562177067741923E-005
   62.9000000000000       5.711080509384574E-005
   62.9500000000000       5.859973526640792E-005
   63.0000000000000       6.008834633964944E-005
   63.0500000000000       6.157648257991355E-005
   63.1000000000000       6.306394669882613E-005
   63.1500000000000       6.455055438949829E-005
   63.2000000000000       6.603613734627939E-005
   63.2500000000000       6.752046584742288E-005
   63.3000000000000       6.900325843971546E-005
   63.3500000000000       7.048430833870578E-005
   63.4000000000000       7.196338512257413E-005
   63.4500000000000       7.344027133091925E-005
   63.5000000000000       7.491477407821287E-005
   63.5500000000000       7.638664069371776E-005
   63.6000000000000       7.785561035708762E-005
   63.6500000000000       7.932148022987489E-005
   63.7000000000000       8.078407381666721E-005
   63.7500000000000       8.224319210572966E-005
   63.8000000000000       8.369860207885343E-005
   63.8500000000000       8.515004567772591E-005
   63.9000000000000       8.659732565056439E-005
   63.9500000000000       8.804020798151040E-005
   64.0000000000000       8.947848048418007E-005
   64.0500000000000       9.091189650311945E-005
   64.1000000000000       9.234022040283436E-005
   64.1500000000000       9.376316459631939E-005
   64.2000000000000       9.518052641925574E-005
   64.2500000000000       9.659208303910360E-005
   64.3000000000000       9.799760399176392E-005
   64.3500000000000       9.939687285346883E-005
   64.4000000000000       1.007896421482194E-004
   64.4500000000000       1.021757070438841E-004
   64.5000000000000       1.035548208951937E-004
   64.5500000000000       1.049267429389633E-004
   64.6000000000000       1.062912940691361E-004
   64.6500000000000       1.076482629574159E-004
   64.7000000000000       1.089974597730955E-004
   64.7500000000000       1.103386736582224E-004
   64.8000000000000       1.116716875616215E-004
   64.8500000000000       1.129962763587982E-004
   64.9000000000000       1.143122148563424E-004
   64.9500000000000       1.156193447805908E-004
   65.0000000000000       1.169174185558317E-004
   65.0500000000000       1.182062040973136E-004
   65.1000000000000       1.194854387147596E-004
   65.1500000000000       1.207549322961703E-004
   65.2000000000000       1.220145204938505E-004
   65.2500000000000       1.232639785061695E-004
   65.3000000000000       1.245031184605599E-004
   65.3500000000000       1.257316966792227E-004
   65.4000000000000       1.269495107245959E-004
   65.4500000000000       1.281563889252175E-004
   65.5000000000000       1.293520774666751E-004
   65.5500000000000       1.305363962449673E-004
   65.6000000000000       1.317091716712247E-004
   65.6500000000000       1.328702346342413E-004
   65.7000000000000       1.340194393732735E-004
   65.7500000000000       1.351566679232581E-004
   65.8000000000000       1.362817827507263E-004
   65.8500000000000       1.373946434738820E-004
   65.9000000000000       1.384950863406983E-004
   65.9500000000000       1.395829598294459E-004
   66.0000000000000       1.406580908140588E-004
   66.0500000000000       1.417203649424670E-004
   66.1000000000000       1.427696549664370E-004
   66.1500000000000       1.438058005739911E-004
   66.2000000000000       1.448286277595171E-004
   66.2500000000000       1.458379700216439E-004
   66.3000000000000       1.468336728222336E-004
   66.3500000000000       1.478156374703661E-004
   66.4000000000000       1.487837453603949E-004
   66.4500000000000       1.497378802752987E-004
   66.5000000000000       1.506779131264203E-004
   66.5500000000000       1.516037055508762E-004
   66.6000000000000       1.525151458394467E-004
   66.6500000000000       1.534121372581002E-004
   66.7000000000000       1.542946072312561E-004
   66.7500000000000       1.551624574711484E-004
   66.8000000000000       1.560155723435342E-004
   66.8500000000000       1.568538813656626E-004
   66.9000000000000       1.576772889097433E-004
   66.9500000000000       1.584856842446642E-004
   67.0000000000000       1.592789837306479E-004
   67.0500000000000       1.600571448908353E-004
   67.1000000000000       1.608200630203328E-004
   67.1500000000000       1.615676282541700E-004
   67.2000000000000       1.622997224588469E-004
   67.2500000000000       1.630162749495780E-004
   67.3000000000000       1.637172150974441E-004
   67.3500000000000       1.644024682766312E-004
   67.4000000000000       1.650719625165385E-004
   67.4500000000000       1.657255658162153E-004
   67.5000000000000       1.663631424873158E-004
   67.5500000000000       1.669846212444046E-004
   67.6000000000000       1.675899211440419E-004
   67.6500000000000       1.681789166744202E-004
   67.7000000000000       1.687515132506017E-004
   67.7500000000000       1.693075589479359E-004
   67.8000000000000       1.698469281947823E-004
   67.8500000000000       1.703694656035642E-004
   67.9000000000000       1.708750308887992E-004
   67.9500000000000       1.713634689092349E-004
   68.0000000000000       1.718346771839184E-004
   68.0500000000000       1.722885240589730E-004
   68.1000000000000       1.727249237096590E-004
   68.1500000000000       1.731437318241573E-004
   68.2000000000000       1.735448466771170E-004
   68.2500000000000       1.739281439592285E-004
   68.3000000000000       1.742935243253531E-004
   68.3500000000000       1.746408853278497E-004
   68.4000000000000       1.749700973610061E-004
   68.4500000000000       1.752810919552584E-004
   68.5000000000000       1.755737800594417E-004
   68.5500000000000       1.758481454024971E-004
   68.6000000000000       1.761041287901177E-004
   68.6500000000000       1.763416914824655E-004
   68.7000000000000       1.765607861260525E-004
   68.7500000000000       1.767613796812900E-004
   68.8000000000000       1.769434289549811E-004
   68.8500000000000       1.771068841039848E-004
   68.9000000000000       1.772516775558477E-004
   68.9500000000000       1.773778055642360E-004
   69.0000000000000       1.774852359844778E-004
   69.0500000000000       1.775738620391384E-004
   69.1000000000000       1.776436626301133E-004
   69.1500000000000       1.776946253574012E-004
   69.2000000000000       1.777266901934016E-004
   69.2500000000000       1.777397897390063E-004
   69.3000000000000       1.777339235957432E-004
   69.3500000000000       1.777090088270725E-004
   69.4000000000000       1.776649770259056E-004
   69.4500000000000       1.776018339901357E-004
   69.5000000000000       1.775195055867337E-004
   69.5500000000000       1.774178730638871E-004
   69.6000000000000       1.772969203483619E-004
   69.6500000000000       1.771566486583695E-004
   69.7000000000000       1.769970762386828E-004
   69.7500000000000       1.768181967537558E-004
   69.8000000000000       1.766199927648906E-004
   69.8500000000000       1.764024801529692E-004
   69.9000000000000       1.761656450308567E-004
   69.9500000000000       1.759094893053705E-004
   70.0000000000000       1.756340496846287E-004
   70.0500000000000       1.753392921459435E-004
   70.1000000000000       1.750252429797130E-004
   70.1500000000000       1.746919213288582E-004
   70.2000000000000       1.743393630645171E-004
   70.2500000000000       1.739675979901792E-004
   70.3000000000000       1.735766443706984E-004
   70.3500000000000       1.731665241182844E-004
   70.4000000000000       1.727372658667971E-004
   70.4500000000000       1.722889575339361E-004
   70.5000000000000       1.718216571393180E-004
   70.5500000000000       1.713354105610167E-004
   70.6000000000000       1.708302797029990E-004
   70.6500000000000       1.703063597789746E-004
   70.7000000000000       1.697636591314247E-004
   70.7500000000000       1.692022061389662E-004
   70.8000000000000       1.686220450193840E-004
   70.8500000000000       1.680232554059108E-004
   70.9000000000000       1.674059501129145E-004
   70.9500000000000       1.667701825558762E-004
   71.0000000000000       1.661160230150646E-004
   71.0500000000000       1.654435964188953E-004
   71.1000000000000       1.647530211694628E-004
   71.1500000000000       1.640444051683544E-004
   71.2000000000000       1.633178558853287E-004
   71.2500000000000       1.625734848015100E-004
   71.3000000000000       1.618113935672723E-004
   71.3500000000000       1.610316118197642E-004
   71.4000000000000       1.602342224179409E-004
   71.4500000000000       1.594192809911989E-004
   71.5000000000000       1.585868638842475E-004
   71.5500000000000       1.577370368893737E-004
   71.6000000000000       1.568698385027657E-004
   71.6500000000000       1.559852838895844E-004
   71.7000000000000       1.550834113361115E-004
   71.7500000000000       1.541642387192372E-004
   71.8000000000000       1.532278351048665E-004
   71.8500000000000       1.522742649900158E-004
   71.9000000000000       1.513037004976751E-004
   71.9500000000000       1.503163056703944E-004
   72.0000000000000       1.493122111095000E-004
   72.0500000000000       1.482915676844220E-004
   72.1000000000000       1.472545197980712E-004
   72.1500000000000       1.462012277334578E-004
   72.2000000000000       1.451318312998728E-004
   72.2500000000000       1.440464379261853E-004
   72.3000000000000       1.429451966574671E-004
   72.3500000000000       1.418282410168313E-004
   72.4000000000000       1.406956683647635E-004
   72.4500000000000       1.395476006979679E-004
   72.5000000000000       1.383842155488253E-004
   72.5500000000000       1.372056659869710E-004
   72.6000000000000       1.360121544693336E-004
   72.6500000000000       1.348038378516581E-004
   72.7000000000000       1.335809063510730E-004
   72.7500000000000       1.323435160798506E-004
   72.8000000000000       1.310918213813332E-004
   72.8500000000000       1.298259634304846E-004
   72.9000000000000       1.285460927968435E-004
   72.9500000000000       1.272523944343180E-004
   73.0000000000000       1.259450648227354E-004
   73.0500000000000       1.246242794673080E-004
   73.1000000000000       1.232901664293237E-004
   73.1500000000000       1.219429131212083E-004
   73.2000000000000       1.205826701845822E-004
   73.2500000000000       1.192096121216315E-004
   73.3000000000000       1.178239229312719E-004
   73.3500000000000       1.164258148339015E-004
   73.4000000000000       1.150154662417585E-004
   73.4500000000000       1.135930745053446E-004
   73.5000000000000       1.121588150582167E-004
   73.5500000000000       1.107128286566705E-004
   73.6000000000000       1.092553137142908E-004
   73.6500000000000       1.077864262878596E-004
   73.7000000000000       1.063063645305996E-004
   73.7500000000000       1.048153336440798E-004
   73.8000000000000       1.033135576002374E-004
   73.8500000000000       1.018012757151185E-004
   73.9000000000000       1.002787171177441E-004
   73.9500000000000       9.874609202593638E-005
   74.0000000000000       9.720362224597573E-005
   74.0500000000000       9.565151373642849E-005
   74.1000000000000       9.409002277009128E-005
   74.1500000000000       9.251935551115379E-005
   74.2000000000000       9.093970927997555E-005
   74.2500000000000       8.935131487520721E-005
   74.3000000000000       8.775434889826496E-005
   74.3500000000000       8.614910433488233E-005
   74.4000000000000       8.453578805973337E-005
   74.4500000000000       8.291457295599436E-005
   74.5000000000000       8.128567674258467E-005
   74.5500000000000       7.964938929113743E-005
   74.6000000000000       7.800596541815774E-005
   74.6500000000000       7.635566600133035E-005
   74.7000000000000       7.469870117362498E-005
   74.7500000000000       7.303530613601512E-005
   74.8000000000000       7.136572507435888E-005
   74.8500000000000       6.969015730639414E-005
   74.9000000000000       6.800887469917933E-005
   74.9500000000000       6.632215463996928E-005
   75.0000000000000       6.463018667094947E-005


==> anc/fig8_midpoint_/taum5/correlation_taum5/dt0.05_heuncorr_taum5_T0.3.dat <==
  5.000000000000000E-002  1.092642626606434E-002
  0.100000000000000       1.092459853711092E-002
  0.150000000000000       1.092156570968638E-002
  0.200000000000000       1.091733969192733E-002
  0.250000000000000       1.091193251637927E-002
  0.300000000000000       1.090535628829425E-002
  0.350000000000000       1.089762326893615E-002
  0.400000000000000       1.088874577203209E-002
  0.450000000000000       1.087873622329568E-002
  0.500000000000000       1.086760705168537E-002
  0.550000000000000       1.085537073597086E-002
  0.600000000000000       1.084203981483507E-002
  0.650000000000000       1.082762692783003E-002
  0.700000000000000       1.081214477518288E-002
  0.750000000000000       1.079560608026683E-002
  0.800000000000000       1.077802367763068E-002
  0.850000000000000       1.075941043313930E-002
  0.900000000000000       1.073977920757901E-002
  0.950000000000000       1.071914286782409E-002
   1.00000000000000       1.069751433081964E-002
   1.05000000000000       1.067490659952565E-002
   1.10000000000000       1.065133267963639E-002
   1.15000000000000       1.062680556250008E-002
   1.20000000000000       1.060133827515756E-002
   1.25000000000000       1.057494383587562E-002
   1.30000000000000       1.054763525933352E-002
   1.35000000000000       1.051942550893820E-002
   1.40000000000000       1.049032757549270E-002
   1.45000000000000       1.046035445068853E-002
   1.50000000000000       1.042951908124447E-002
   1.55000000000000       1.039783444585335E-002
   1.60000000000000       1.036531348940012E-002
   1.65000000000000       1.033196907999416E-002
   1.70000000000000       1.029781410300353E-002
   1.75000000000000       1.026286134500582E-002
   1.80000000000000       1.022712363372397E-002
   1.85000000000000       1.019061378193234E-002
   1.90000000000000       1.015334458275905E-002
   1.95000000000000       1.011532877203673E-002
   2.00000000000000       1.007657900556485E-002
   2.05000000000000       1.003710797082488E-002
   2.10000000000000       9.996928278502615E-003
   2.15000000000000       9.956052474802551E-003
   2.20000000000000       9.914493041376931E-003
   2.25000000000000       9.872262427131583E-003
   2.30000000000000       9.829373046327149E-003
   2.35000000000000       9.785837284151990E-003
   2.40000000000000       9.741667461037089E-003
   2.45000000000000       9.696875808573870E-003
   2.50000000000000       9.651474431672252E-003
   2.55000000000000       9.605475490243862E-003
   2.60000000000000       9.558890993014817E-003
   2.65000000000000       9.511732901022803E-003
   2.70000000000000       9.464013083573633E-003
   2.75000000000000       9.415743366920923E-003
   2.80000000000000       9.366935473425816E-003
   2.85000000000000       9.317600971740230E-003
   2.90000000000000       9.267751408740518E-003
   2.95000000000000       9.217398270384878E-003
   3.00000000000000       9.166552938262986E-003
   3.05000000000000       9.115226705837681E-003
   3.10000000000000       9.063430758918368E-003
   3.15000000000000       9.011176219376246E-003
   3.20000000000000       8.958474107742361E-003
   3.25000000000000       8.905335376259198E-003
   3.30000000000000       8.851770919563488E-003
   3.35000000000000       8.797791447245943E-003
   3.40000000000000       8.743407647791131E-003
   3.45000000000000       8.688630094180191E-003
   3.50000000000000       8.633469313737140E-003
   3.55000000000000       8.577935756520456E-003
   3.60000000000000       8.522039840311508E-003
   3.65000000000000       8.465791837619658E-003
   3.70000000000000       8.409201866803469E-003
   3.75000000000000       8.352279964894339E-003
   3.80000000000000       8.295036122889777E-003
   3.85000000000000       8.237480210421555E-003
   3.90000000000000       8.179622021141713E-003
   3.95000000000000       8.121471274740116E-003
   4.00000000000000       8.063037624678408E-003
   4.05000000000000       8.004330582837364E-003
   4.10000000000000       7.945359574503340E-003
   4.15000000000000       7.886134000525985E-003
   4.20000000000000       7.826663122607958E-003
   4.25000000000000       7.766956114583325E-003
   4.30000000000000       7.707022049892493E-003
   4.35000000000000       7.646869892140893E-003
   4.40000000000000       7.586508497896769E-003
   4.45000000000000       7.525946651800776E-003
   4.50000000000000       7.465192972702417E-003
   4.55000000000000       7.404256122913681E-003
   4.60000000000000       7.343144671080036E-003
   4.65000000000000       7.281867093623689E-003
   4.70000000000000       7.220431784998963E-003
   4.75000000000000       7.158847035527755E-003
   4.80000000000000       7.097121061578765E-003
   4.85000000000000       7.035261960577855E-003
   4.90000000000000       6.973277804062514E-003
   4.95000000000000       6.911176587361657E-003
   5.00000000000000       6.848966208061545E-003
   5.05000000000000       6.786654427745311E-003
   5.10000000000000       6.724248940339430E-003
   5.15000000000000       6.661757398606868E-003
   5.20000000000000       6.599187337202549E-003
   5.25000000000000       6.536546206572965E-003
   5.30000000000000       6.473841373238091E-003
   5.35000000000000       6.411080160197942E-003
   5.40000000000000       6.348269746873254E-003
   5.45000000000000       6.285417250068290E-003
   5.50000000000000       6.222529736227479E-003
   5.55000000000000       6.159614149305741E-003
   5.60000000000000       6.096677375340449E-003
   5.65000000000000       6.033726223086481E-003
   5.70000000000000       5.970767395541009E-003
   5.75000000000000       5.907807496842691E-003
   5.80000000000000       5.844853082951560E-003
   5.85000000000000       5.781910656414737E-003
   5.90000000000000       5.718986656294528E-003
   5.95000000000000       5.656087456725632E-003
   6.00000000000000       5.593219387214393E-003
   6.05000000000000       5.530388637055651E-003
   6.10000000000000       5.467601294924148E-003
   6.15000000000000       5.404863325064242E-003
   6.20000000000000       5.342180598202685E-003
   6.25000000000000       5.279558931645448E-003
   6.30000000000000       5.217004128089483E-003
   6.35000000000000       5.154521882516912E-003
   6.40000000000000       5.092117818893713E-003
   6.45000000000000       5.029797507506827E-003
   6.50000000000000       4.967566445070200E-003
   6.55000000000000       4.905430041475261E-003
   6.60000000000000       4.843393619699466E-003
   6.65000000000000       4.781462425606865E-003
   6.70000000000000       4.719641653198357E-003
   6.75000000000000       4.657936395961161E-003
   6.80000000000000       4.596351724917945E-003
   6.85000000000000       4.534892598767293E-003
   6.90000000000000       4.473563967191343E-003
   6.95000000000000       4.412370776446555E-003
   7.00000000000000       4.351317765127607E-003
   7.05000000000000       4.290409668835779E-003
   7.10000000000000       4.229651072798504E-003
   7.15000000000000       4.169046556925605E-003
   7.20000000000000       4.108600569366961E-003
   7.25000000000000       4.048317557902113E-003
   7.30000000000000       3.988201909232562E-003
   7.35000000000000       3.928257922606355E-003
   7.40000000000000       3.868489889078204E-003
   7.45000000000000       3.808902072964461E-003
   7.50000000000000       3.749498676444850E-003
   7.55000000000000       3.690283769064648E-003
   7.60000000000000       3.631261357018067E-003
   7.65000000000000       3.572435383446983E-003
   7.70000000000000       3.513809757504532E-003
   7.75000000000000       3.455388299584609E-003
   7.80000000000000       3.397174808403985E-003
   7.85000000000000       3.339172974076736E-003
   7.90000000000000       3.281386430468619E-003
   7.95000000000000       3.223818812747365E-003
   8.00000000000000       3.166473686719901E-003
   8.05000000000000       3.109354483197920E-003
   8.10000000000000       3.052464626510471E-003
   8.15000000000000       2.995807475459983E-003
   8.20000000000000       2.939386325239142E-003
   8.25000000000000       2.883204431154418E-003
   8.30000000000000       2.827264955508872E-003
   8.35000000000000       2.771571052543057E-003
   8.40000000000000       2.716125881376270E-003
   8.45000000000000       2.660932500629283E-003
   8.50000000000000       2.605993861607958E-003
   8.55000000000000       2.551312896233854E-003
   8.60000000000000       2.496892543708127E-003
   8.65000000000000       2.442735692430208E-003
   8.70000000000000       2.388845122059082E-003
   8.75000000000000       2.335223559519101E-003
   8.80000000000000       2.281873710025104E-003
   8.85000000000000       2.228798210595912E-003
   8.90000000000000       2.175999655967732E-003
   8.95000000000000       2.123480598611018E-003
   9.00000000000000       2.071243481573511E-003
   9.05000000000000       2.019290746454984E-003
   9.10000000000000       1.967624745623765E-003
   9.15000000000000       1.916247761339207E-003
   9.20000000000000       1.865162043441404E-003
   9.25000000000000       1.814369771505561E-003
   9.30000000000000       1.763873168175825E-003
   9.35000000000000       1.713674326277550E-003
   9.40000000000000       1.663775314978242E-003
   9.45000000000000       1.614178118872301E-003
   9.50000000000000       1.564884639360315E-003
   9.55000000000000       1.515896750782516E-003
   9.60000000000000       1.467216291936302E-003
   9.65000000000000       1.418845022796944E-003
   9.70000000000000       1.370784677514919E-003
   9.75000000000000       1.323037035419321E-003
   9.80000000000000       1.275603725604781E-003
   9.85000000000000       1.228486403419607E-003
   9.90000000000000       1.181686627594051E-003
   9.95000000000000       1.135205952693855E-003
   10.0000000000000       1.089045829495173E-003
   10.0500000000000       1.043207705357000E-003
   10.1000000000000       9.976929877948547E-004
   10.1500000000000       9.525030182364250E-004
   10.2000000000000       9.076391347025833E-004
   10.2500000000000       8.631025610151707E-004
   10.3000000000000       8.188944658168063E-004
   10.3500000000000       7.750160873081353E-004
   10.4000000000000       7.314685239944000E-004
   10.4500000000000       6.882529182510780E-004
   10.5000000000000       6.453703552972372E-004
   10.5500000000000       6.028218397470721E-004
   10.6000000000000       5.606083599634548E-004
   10.6500000000000       5.187308003451825E-004
   10.7000000000000       4.771900479138939E-004
   10.7500000000000       4.359869922526394E-004
   10.8000000000000       3.951224779686584E-004
   10.8500000000000       3.545972897884937E-004
   10.9000000000000       3.144122149103122E-004
   10.9500000000000       2.745679775889063E-004
   11.0000000000000       2.350652053439162E-004
   11.0500000000000       1.959045571702107E-004
   11.1000000000000       1.570866323308884E-004
   11.1500000000000       1.186119392371108E-004
   11.2000000000000       8.048102720377339E-005
   11.2500000000000       4.269445417061469E-005
   11.3000000000000       5.252670302471910E-006
   11.3500000000000      -3.184384222453752E-005
   11.4000000000000      -6.859468351234034E-005
   11.4500000000000      -1.049995126893698E-004
   11.5000000000000      -1.410579857136586E-004
   11.5500000000000      -1.767698010923033E-004
   11.6000000000000      -2.121346776500038E-004
   11.6500000000000      -2.471524037189363E-004
   11.7000000000000      -2.818227872279822E-004
   11.7500000000000      -3.161456604443128E-004
   11.8000000000000      -3.501208640021532E-004
   11.8500000000000      -3.837483128183161E-004
   11.9000000000000      -4.170280521301160E-004
   11.9500000000000      -4.499600213660019E-004
   12.0000000000000      -4.825442880885683E-004
   12.0500000000000      -5.147809184971380E-004
   12.1000000000000      -5.466699785818907E-004
   12.1500000000000      -5.782115699946713E-004
   12.2000000000000      -6.094058444417827E-004
   12.2500000000000      -6.402529994820551E-004
   12.3000000000000      -6.707532368456072E-004
   12.3500000000000      -7.009067720626769E-004
   12.4000000000000      -7.307138342548728E-004
   12.4500000000000      -7.601747638167755E-004
   12.5000000000000      -7.892898510527849E-004
   12.5500000000000      -8.180595069303690E-004
   12.6000000000000      -8.464840964413619E-004
   12.6500000000000      -8.745640867649269E-004
   12.7000000000000      -9.022999265120374E-004
   12.7500000000000      -9.296920598979088E-004
   12.8000000000000      -9.567409727430497E-004
   12.8500000000000      -9.834471700192536E-004
   12.9000000000000      -1.009811162582007E-003
   12.9500000000000      -1.035833504523034E-003
   13.0000000000000      -1.061514747175936E-003
   13.0500000000000      -1.086855471742699E-003
   13.1000000000000      -1.111856289215842E-003
   13.1500000000000      -1.136517877048755E-003
   13.2000000000000      -1.160840936713314E-003
   13.2500000000000      -1.184826175240839E-003
   13.3000000000000      -1.208474275290155E-003
   13.3500000000000      -1.231785987746455E-003
   13.4000000000000      -1.254762123198939E-003
   13.4500000000000      -1.277403499840224E-003
   13.5000000000000      -1.299710956191837E-003
   13.5500000000000      -1.321685298946769E-003
   13.6000000000000      -1.343327390064674E-003
   13.6500000000000      -1.364638116163024E-003
   13.7000000000000      -1.385618423711338E-003
   13.7500000000000      -1.406269293570447E-003
   13.8000000000000      -1.426591682970660E-003
   13.8500000000000      -1.446586573452710E-003
   13.9000000000000      -1.466254990492211E-003
   13.9500000000000      -1.485597973642497E-003
   14.0000000000000      -1.504616543103057E-003
   14.0500000000000      -1.523311788381243E-003
   14.1000000000000      -1.541684819815872E-003
   14.1500000000000      -1.559736749214288E-003
   14.2000000000000      -1.577468706412223E-003
   14.2500000000000      -1.594881859951403E-003
   14.3000000000000      -1.611977396536960E-003
   14.3500000000000      -1.628756539964152E-003
   14.4000000000000      -1.645220421825323E-003
   14.4500000000000      -1.661370326209101E-003
   14.5000000000000      -1.677207530190271E-003
   14.5500000000000      -1.692733314400972E-003
   14.6000000000000      -1.707948956682522E-003
   14.6500000000000      -1.722855771483304E-003
   14.7000000000000      -1.737455046209202E-003
   14.7500000000000      -1.751748126330925E-003
   14.8000000000000      -1.765736396464416E-003
   14.8500000000000      -1.779421239532746E-003
   14.9000000000000      -1.792804082862853E-003
   14.9500000000000      -1.805886364661865E-003
   15.0000000000000      -1.818669520994718E-003
   15.0500000000000      -1.831155009425437E-003
   15.1000000000000      -1.843344332168224E-003
   15.1500000000000      -1.855238978675740E-003
   15.2000000000000      -1.866840407031837E-003
   15.2500000000000      -1.878150134401235E-003
   15.3000000000000      -1.889169734072463E-003
   15.3500000000000      -1.899900781501732E-003
   15.4000000000000      -1.910344888510592E-003
   15.4500000000000      -1.920503672098955E-003
   15.5000000000000      -1.930378777545020E-003
   15.5500000000000      -1.939971820542420E-003
   15.6000000000000      -1.949284430239639E-003
   15.6500000000000      -1.958318208995189E-003
   15.7000000000000      -1.967074825268131E-003
   15.7500000000000      -1.975555888457113E-003
   15.8000000000000      -1.983763064210115E-003
   15.8500000000000      -1.991698022592311E-003
   15.9000000000000      -1.999362390962711E-003
   15.9500000000000      -2.006757878943515E-003
   16.0000000000000      -2.013886266679523E-003
   16.0500000000000      -2.020749265083729E-003
   16.1000000000000      -2.027348575986685E-003
   16.1500000000000      -2.033685941872882E-003
   16.2000000000000      -2.039763181582471E-003
   16.2500000000000      -2.045582006802096E-003
   16.3000000000000      -2.051144181653710E-003
   16.3500000000000      -2.056451538175130E-003
   16.4000000000000      -2.061505920311230E-003
   16.4500000000000      -2.066309157612551E-003
   16.5000000000000      -2.070863075989891E-003
   16.5500000000000      -2.075169488471407E-003
   16.6000000000000      -2.079230267455471E-003
   16.6500000000000      -2.083047226048075E-003
   16.7000000000000      -2.086622172629054E-003
   16.7500000000000      -2.089956966973842E-003
   16.8000000000000      -2.093053428353297E-003
   16.8500000000000      -2.095913397909274E-003
   16.9000000000000      -2.098538738616974E-003
   16.9500000000000      -2.100931281495558E-003
   17.0000000000000      -2.103092928974061E-003
   17.0500000000000      -2.105025632273575E-003
   17.1000000000000      -2.106731282241608E-003
   17.1500000000000      -2.108211796451808E-003
   17.2000000000000      -2.109469057581618E-003
   17.2500000000000      -2.110504957247430E-003
   17.3000000000000      -2.111321373965535E-003
   17.3500000000000      -2.111920266796984E-003
   17.4000000000000      -2.112303529435091E-003
   17.4500000000000      -2.112473095818258E-003
   17.5000000000000      -2.112430881799962E-003
   17.5500000000000      -2.112178855325055E-003
   17.6000000000000      -2.111718976931036E-003
   17.6500000000000      -2.111053168327087E-003
   17.7000000000000      -2.110183361185956E-003
   17.7500000000000      -2.109111549586506E-003
   17.8000000000000      -2.107839671136534E-003
   17.8500000000000      -2.106369710976286E-003
   17.9000000000000      -2.104703678849115E-003
   17.9500000000000      -2.102843554671194E-003
   18.0000000000000      -2.100791311540683E-003
   18.0500000000000      -2.098548958008663E-003
   18.1000000000000      -2.096118508373100E-003
   18.1500000000000      -2.093502004584316E-003
   18.2000000000000      -2.090701440232202E-003
   18.2500000000000      -2.087718829697366E-003
   18.3000000000000      -2.084556255139955E-003
   18.3500000000000      -2.081215698682590E-003
   18.4000000000000      -2.077699180921049E-003
   18.4500000000000      -2.074008642968617E-003
   18.5000000000000      -2.070145991270504E-003
   18.5500000000000      -2.066113200704106E-003
   18.6000000000000      -2.061912214061228E-003
   18.6500000000000      -2.057545000111067E-003
   18.7000000000000      -2.053013449619571E-003
   18.7500000000000      -2.048319577721325E-003
   18.8000000000000      -2.043465354083581E-003
   18.8500000000000      -2.038452717596721E-003
   18.9000000000000      -2.033283661729092E-003
   18.9500000000000      -2.027960101158167E-003
   19.0000000000000      -2.022483990528603E-003
   19.0500000000000      -2.016857279889188E-003
   19.1000000000000      -2.011081957686877E-003
   19.1500000000000      -2.005159986760399E-003
   19.2000000000000      -1.999093384280711E-003
   19.2500000000000      -1.992884131843277E-003
   19.3000000000000      -1.986534193470672E-003
   19.3500000000000      -1.980045454488920E-003
   19.4000000000000      -1.973419909035998E-003
   19.4500000000000      -1.966659543995157E-003
   19.5000000000000      -1.959766277728102E-003
   19.5500000000000      -1.952742095979291E-003
   19.6000000000000      -1.945588974826725E-003
   19.6500000000000      -1.938308896267689E-003
   19.7000000000000      -1.930903821834343E-003
   19.7500000000000      -1.923375714732428E-003
   19.8000000000000      -1.915726476963408E-003
   19.8500000000000      -1.907958100948835E-003
   19.9000000000000      -1.900072476420688E-003
   19.9500000000000      -1.892071423807382E-003
   20.0000000000000      -1.883956831882116E-003
   20.0500000000000      -1.875730615553075E-003
   20.1000000000000      -1.867394656277810E-003
   20.1500000000000      -1.858950750980071E-003
   20.2000000000000      -1.850400786627472E-003
   20.2500000000000      -1.841746557358128E-003
   20.3000000000000      -1.832989897891382E-003
   20.3500000000000      -1.824132653194640E-003
   20.4000000000000      -1.815176681104726E-003
   20.4500000000000      -1.806123737036021E-003
   20.5000000000000      -1.796975557948394E-003
   20.5500000000000      -1.787733910657998E-003
   20.6000000000000      -1.778400580793028E-003
   20.6500000000000      -1.768977347994738E-003
   20.7000000000000      -1.759465964459318E-003
   20.7500000000000      -1.749868192810964E-003
   20.8000000000000      -1.740185819410999E-003
   20.8500000000000      -1.730420623716580E-003
   20.9000000000000      -1.720574404592764E-003
   20.9500000000000      -1.710649001396759E-003
   21.0000000000000      -1.700646136661835E-003
   21.0500000000000      -1.690567597873013E-003
   21.1000000000000      -1.680415111397093E-003
   21.1500000000000      -1.670190430326731E-003
   21.2000000000000      -1.659895330009750E-003
   21.2500000000000      -1.649531549229553E-003
   21.3000000000000      -1.639100834284389E-003
   21.3500000000000      -1.628604906153800E-003
   21.4000000000000      -1.618045479994659E-003
   21.4500000000000      -1.607424275834900E-003
   21.5000000000000      -1.596743010311185E-003
   21.5500000000000      -1.586003406004332E-003
   21.6000000000000      -1.575207156825940E-003
   21.6500000000000      -1.564355938043464E-003
   21.7000000000000      -1.553451384652119E-003
   21.7500000000000      -1.542495075325714E-003
   21.8000000000000      -1.531488578162537E-003
   21.8500000000000      -1.520433499391786E-003
   21.9000000000000      -1.509331438343495E-003
   21.9500000000000      -1.498184008755946E-003
   22.0000000000000      -1.486992776154197E-003
   22.0500000000000      -1.475759320873382E-003
   22.1000000000000      -1.464485246265604E-003
   22.1500000000000      -1.453172091262675E-003
   22.2000000000000      -1.441821317717297E-003
   22.2500000000000      -1.430434467859144E-003
   22.3000000000000      -1.419013021326083E-003
   22.3500000000000      -1.407558547779025E-003
   22.4000000000000      -1.396072607619665E-003
   22.4500000000000      -1.384556743605064E-003
   22.5000000000000      -1.373012443215078E-003
   22.5500000000000      -1.361441171409731E-003
   22.6000000000000      -1.349844403619533E-003
   22.6500000000000      -1.338223711106787E-003
   22.7000000000000      -1.326580609402709E-003
   22.7500000000000      -1.314916568062985E-003
   22.8000000000000      -1.303233016733834E-003
   22.8500000000000      -1.291531447734260E-003
   22.9000000000000      -1.279813315505348E-003
   22.9500000000000      -1.268080076620893E-003
   23.0000000000000      -1.256333095207101E-003
   23.0500000000000      -1.244573838736092E-003
   23.1000000000000      -1.232803692310282E-003
   23.1500000000000      -1.221024074202589E-003
   23.2000000000000      -1.209236361682160E-003
   23.2500000000000      -1.197441925974991E-003
   23.3000000000000      -1.185642117950185E-003
   23.3500000000000      -1.173838288978951E-003
   23.4000000000000      -1.162031719474285E-003
   23.4500000000000      -1.150223769349444E-003
   23.5000000000000      -1.138415769328945E-003
   23.5500000000000      -1.126609045418495E-003
   23.6000000000000      -1.114804951229541E-003
   23.6500000000000      -1.103004733001576E-003
   23.7000000000000      -1.091209649731560E-003
   23.7500000000000      -1.079420997298463E-003
   23.8000000000000      -1.067640049262740E-003
   23.8500000000000      -1.055868034540641E-003
   23.9000000000000      -1.044106172812145E-003
   23.9500000000000      -1.032355615958928E-003
   24.0000000000000      -1.020617526496976E-003
   24.0500000000000      -1.008893027902815E-003
   24.1000000000000      -9.971832784115826E-004
   24.1500000000000      -9.854894042954114E-004
   24.2000000000000      -9.738125379742411E-004
   24.2500000000000      -9.621537410054969E-004
   24.3000000000000      -9.505140740690241E-004
   24.3500000000000      -9.388945939638024E-004
   24.4000000000000      -9.272963589870678E-004
   24.4500000000000      -9.157204145174766E-004
   24.5000000000000      -9.041678016596380E-004
   24.5500000000000      -8.926394872263817E-004
   24.6000000000000      -8.811364643498662E-004
   24.6500000000000      -8.696597755735365E-004
   24.7000000000000      -8.582103494816606E-004
   24.7500000000000      -8.467891495287834E-004
   24.8000000000000      -8.353971283955225E-004
   24.8500000000000      -8.240351988722716E-004
   24.9000000000000      -8.127042812001046E-004
   24.9500000000000      -8.014052823803335E-004
   25.0000000000000      -7.901390858277895E-004
   25.0500000000000      -7.789065737664839E-004
   25.1000000000000      -7.677086450701753E-004
   25.1500000000000      -7.565461058676872E-004
   25.2000000000000      -7.454198149539764E-004
   25.2500000000000      -7.343305448659890E-004
   25.3000000000000      -7.232791251091905E-004
   25.3500000000000      -7.122663214183970E-004
   25.4000000000000      -7.012928846010437E-004
   25.4500000000000      -6.903596530680949E-004
   25.5000000000000      -6.794673917298590E-004
   25.5500000000000      -6.686168497442256E-004
   25.6000000000000      -6.578087448572316E-004
   25.6500000000000      -6.470437499878054E-004
   25.7000000000000      -6.363225779155355E-004
   25.7500000000000      -6.256459588497835E-004
   25.8000000000000      -6.150145496407973E-004
   25.8500000000000      -6.044289794255664E-004
   25.9000000000000      -5.938898475792099E-004
   25.9500000000000      -5.833977931892116E-004
   26.0000000000000      -5.729534316890210E-004
   26.0500000000000      -5.625574024780135E-004
   26.1000000000000      -5.522102962383399E-004
   26.1500000000000      -5.419127332003627E-004
   26.2000000000000      -5.316652328085834E-004
   26.2500000000000      -5.214683337174021E-004
   26.3000000000000      -5.113225635018497E-004
   26.3500000000000      -5.012284901050329E-004
   26.4000000000000      -4.911866488053211E-004
   26.4500000000000      -4.811974894983631E-004
   26.5000000000000      -4.712615031736325E-004
   26.5500000000000      -4.613791659253786E-004
   26.6000000000000      -4.515509766434461E-004
   26.6500000000000      -4.417773827689013E-004
   26.7000000000000      -4.320587816351462E-004
   26.7500000000000      -4.223956185162583E-004
   26.8000000000000      -4.127882929638069E-004
   26.8500000000000      -4.032371673410472E-004
   26.9000000000000      -3.937426560019429E-004
   26.9500000000000      -3.843050875939382E-004
   27.0000000000000      -3.749247945417062E-004
   27.0500000000000      -3.656020961543718E-004
   27.1000000000000      -3.563373307563377E-004
   27.1500000000000      -3.471308207252651E-004
   27.2000000000000      -3.379829039803876E-004
   27.2500000000000      -3.288938939006304E-004
   27.3000000000000      -3.198641353854445E-004
   27.3500000000000      -3.108938987959533E-004
   27.4000000000000      -3.019835580106486E-004
   27.4500000000000      -2.931333990535594E-004
   27.5000000000000      -2.843437385838928E-004
   27.5500000000000      -2.756148934021185E-004
   27.6000000000000      -2.669471008865322E-004
   27.6500000000000      -2.583406424306804E-004
   27.7000000000000      -2.497957916789186E-004
   27.7500000000000      -2.413128139728069E-004
   27.8000000000000      -2.328919567744488E-004
   27.8500000000000      -2.245335056090978E-004
   27.9000000000000      -2.162376658598109E-004
   27.9500000000000      -2.080045744459719E-004
   28.0000000000000      -1.998344778172316E-004
   28.0500000000000      -1.917276041776726E-004
   28.1000000000000      -1.836841135977539E-004
   28.1500000000000      -1.757041438059818E-004
   28.2000000000000      -1.677878764925868E-004
   28.2500000000000      -1.599354332691395E-004
   28.3000000000000      -1.521470242820688E-004
   28.3500000000000      -1.444227705781921E-004
   28.4000000000000      -1.367628097354941E-004
   28.4500000000000      -1.291673377689692E-004
   28.5000000000000      -1.216364432589514E-004
   28.5500000000000      -1.141702494368304E-004
   28.6000000000000      -1.067689093743567E-004
   28.6500000000000      -9.943258441498036E-005
   28.7000000000000      -9.216143818643913E-005
   28.7500000000000      -8.495558730496076E-005
   28.8000000000000      -7.781513378572652E-005
   28.8500000000000      -7.074021633877867E-005
   28.9000000000000      -6.373097310278690E-005
   28.9500000000000      -5.678750183952252E-005
   29.0000000000000      -4.990992580260974E-005
   29.0500000000000      -4.309830438504122E-005
   29.1000000000000      -3.635281137160856E-005
   29.1500000000000      -2.967350791905603E-005
   29.2000000000000      -2.306041837146925E-005
   29.2500000000000      -1.651354267878902E-005
   29.3000000000000      -1.003286774964366E-005
   29.3500000000000      -3.618455976983449E-006
   29.4000000000000       2.729662416694083E-006
   29.4500000000000       9.011448521626126E-006
   29.5000000000000       1.522693423161108E-005
   29.5500000000000       2.137605226123860E-005
   29.6000000000000       2.745877534361116E-005
   29.6500000000000       3.347511935291924E-005
   29.7000000000000       3.942507676002374E-005
   29.7500000000000       4.530867890470706E-005
   29.8000000000000       5.112601485577148E-005
   29.8500000000000       5.687709553404873E-005
   29.9000000000000       6.256199027595356E-005
   29.9500000000000       6.818077767642367E-005
   30.0000000000000       7.373357477947854E-005
   30.0500000000000       7.922050228187479E-005
   30.1000000000000       8.464162120870328E-005
   30.1500000000000       8.999702170507005E-005
   30.2000000000000       9.528683517708725E-005
   30.2500000000000       1.005111513777313E-004
   30.3000000000000       1.056701443099184E-004
   30.3500000000000       1.107639904375854E-004
   30.4000000000000       1.157928746769397E-004
   30.4500000000000       1.207570211059763E-004
   30.5000000000000       1.256566187267456E-004
   30.5500000000000       1.304918992591970E-004
   30.6000000000000       1.352630808232659E-004
   30.6500000000000       1.399703478036079E-004
   30.7000000000000       1.446139562356182E-004
   30.7500000000000       1.491941896885968E-004
   30.8000000000000       1.537113615049454E-004
   30.8500000000000       1.581657398214664E-004
   30.9000000000000       1.625575961793817E-004
   30.9500000000000       1.668871926144751E-004
   31.0000000000000       1.711547848091948E-004
   31.0500000000000       1.753606346457676E-004
   31.1000000000000       1.795049886320489E-004
   31.1500000000000       1.835880296716232E-004
   31.2000000000000       1.876100153460333E-004
   31.2500000000000       1.915711860385455E-004
   31.3000000000000       1.954718494241758E-004
   31.3500000000000       1.993122925323917E-004
   31.4000000000000       2.030927818839540E-004
   31.4500000000000       2.068136170702584E-004
   31.5000000000000       2.104750612512842E-004
   31.5500000000000       2.140773990183492E-004
   31.6000000000000       2.176209084503990E-004
   31.6500000000000       2.211059124307021E-004
   31.7000000000000       2.245326800725382E-004
   31.7500000000000       2.279015452536022E-004
   31.8000000000000       2.312127625833573E-004
   31.8500000000000       2.344666036091213E-004
   31.9000000000000       2.376633355302426E-004
   31.9500000000000       2.408033093314410E-004
   32.0000000000000       2.438868303446958E-004
   32.0500000000000       2.469142213016068E-004
   32.1000000000000       2.498858147903279E-004
   32.1500000000000       2.528019493119944E-004
   32.2000000000000       2.556629871526744E-004
   32.2500000000000       2.584692781859191E-004
   32.3000000000000       2.612211376704523E-004
   32.3500000000000       2.639189094802435E-004
   32.4000000000000       2.665629143328987E-004
   32.4500000000000       2.691534641185523E-004
   32.5000000000000       2.716908815678747E-004
   32.5500000000000       2.741755273874600E-004
   32.6000000000000       2.766077358877833E-004
   32.6500000000000       2.789879277842536E-004
   32.7000000000000       2.813164581445827E-004
   32.7500000000000       2.835937018575065E-004
   32.8000000000000       2.858199953457676E-004
   32.8500000000000       2.879956900228438E-004
   32.9000000000000       2.901211535469448E-004
   32.9500000000000       2.921966957367564E-004
   33.0000000000000       2.942226315506413E-004
   33.0500000000000       2.961993372122842E-004
   33.1000000000000       2.981271541482720E-004
   33.1500000000000       3.000064434073426E-004
   33.2000000000000       3.018375074753688E-004
   33.2500000000000       3.036206500639567E-004
   33.3000000000000       3.053561888495530E-004
   33.3500000000000       3.070444171920863E-004
   33.4000000000000       3.086856223723379E-004
   33.4500000000000       3.102801359324803E-004
   33.5000000000000       3.118282705398759E-004
   33.5500000000000       3.133303564533802E-004
   33.6000000000000       3.147866781938633E-004
   33.6500000000000       3.161976289040852E-004
   33.7000000000000       3.175635495400535E-004
   33.7500000000000       3.188848050612360E-004
   33.8000000000000       3.201617163379347E-004
   33.8500000000000       3.213945407458026E-004
   33.9000000000000       3.225836291697572E-004
   33.9500000000000       3.237293026029956E-004
   34.0000000000000       3.248318593422820E-004
   34.0500000000000       3.258916860991321E-004
   34.1000000000000       3.269091076149172E-004
   34.1500000000000       3.278844085614032E-004
   34.2000000000000       3.288179367525916E-004
   34.2500000000000       3.297099840403533E-004
   34.3000000000000       3.305608898880868E-004
   34.3500000000000       3.313710197358155E-004
   34.4000000000000       3.321407307775502E-004
   34.4500000000000       3.328703874596445E-004
   34.5000000000000       3.335602956443597E-004
   34.5500000000000       3.342106933463948E-004
   34.6000000000000       3.348219077891805E-004
   34.6500000000000       3.353943055793768E-004
   34.7000000000000       3.359282085586048E-004
   34.7500000000000       3.364238888848542E-004
   34.8000000000000       3.368815991719351E-004
   34.8500000000000       3.373016530556734E-004
   34.9000000000000       3.376843465983082E-004
   34.9500000000000       3.380299864040049E-004
   35.0000000000000       3.383389066042938E-004
   35.0500000000000       3.386114695841477E-004
   35.1000000000000       3.388479628257026E-004
   35.1500000000000       3.390486993321637E-004
   35.2000000000000       3.392139636351825E-004
   35.2500000000000       3.393440840274833E-004
   35.3000000000000       3.394393835805405E-004
   35.3500000000000       3.395001553811658E-004
   35.4000000000000       3.395267410934753E-004
   35.4500000000000       3.395193622505760E-004
   35.5000000000000       3.394783093573786E-004
   35.5500000000000       3.394038453194746E-004
   35.6000000000000       3.392962411300655E-004
   35.6500000000000       3.391557607398967E-004
   35.7000000000000       3.389826564901609E-004
   35.7500000000000       3.387772334775125E-004
   35.8000000000000       3.385397525078708E-004
   35.8500000000000       3.382705161475766E-004
   35.9000000000000       3.379697746319177E-004
   35.9500000000000       3.376378729782339E-004
   36.0000000000000       3.372751570316733E-004
   36.0500000000000       3.368819659282714E-004
   36.1000000000000       3.364586658131372E-004
   36.1500000000000       3.360056046017591E-004
   36.2000000000000       3.355230443821787E-004
   36.2500000000000       3.350113216984268E-004
   36.3000000000000       3.344707369315785E-004
   36.3500000000000       3.339016015485228E-004
   36.4000000000000       3.333041962690087E-004
   36.4500000000000       3.326787634859626E-004
   36.5000000000000       3.320256496939230E-004
   36.5500000000000       3.313451647124949E-004
   36.6000000000000       3.306375981929328E-004
   36.6500000000000       3.299032643522236E-004
   36.7000000000000       3.291424779152508E-004
   36.7500000000000       3.283555195689169E-004
   36.8000000000000       3.275427219142879E-004
   36.8500000000000       3.267044187412497E-004
   36.9000000000000       3.258409436833840E-004
   36.9500000000000       3.249525993678989E-004
   37.0000000000000       3.240396922901674E-004
   37.0500000000000       3.231025604786587E-004
   37.1000000000000       3.221415600004567E-004
   37.1500000000000       3.211570442332838E-004
   37.2000000000000       3.201493578409550E-004
   37.2500000000000       3.191187923514054E-004
   37.3000000000000       3.180657559759110E-004
   37.3500000000000       3.169906380302051E-004
   37.4000000000000       3.158938027827442E-004
   37.4500000000000       3.147756220585868E-004
   37.5000000000000       3.136365458579152E-004
   37.5500000000000       3.124769596114003E-004
   37.6000000000000       3.112971689819924E-004
   37.6500000000000       3.100975429935920E-004
   37.7000000000000       3.088784125001997E-004
   37.7500000000000       3.076401017132362E-004
   37.8000000000000       3.063829239787519E-004
   37.8500000000000       3.051073336495408E-004
   37.9000000000000       3.038136689684849E-004
   37.9500000000000       3.025022802915654E-004
   38.0000000000000       3.011734864132934E-004
   38.0500000000000       2.998276959702843E-004
   38.1000000000000       2.984652675523694E-004
   38.1500000000000       2.970865234895645E-004
   38.2000000000000       2.956918482697788E-004
   38.2500000000000       2.942815773922762E-004
   38.3000000000000       2.928560759952631E-004
   38.3500000000000       2.914157346341941E-004
   38.4000000000000       2.899609455057361E-004
   38.4500000000000       2.884920906816281E-004
   38.5000000000000       2.870095949807759E-004
   38.5500000000000       2.855137799033198E-004
   38.6000000000000       2.840049842007949E-004
   38.6500000000000       2.824835386991865E-004
   38.7000000000000       2.809497268060768E-004
   38.7500000000000       2.794038087050773E-004
   38.8000000000000       2.778460763195420E-004
   38.8500000000000       2.762767760141520E-004
   38.9000000000000       2.746960895567659E-004
   38.9500000000000       2.731042723840778E-004
   39.0000000000000       2.715015574804288E-004
   39.0500000000000       2.698882145274252E-004
   39.1000000000000       2.682644941786226E-004
   39.1500000000000       2.666306250979868E-004
   39.2000000000000       2.649869039499951E-004
   39.2500000000000       2.633335530002343E-004
   39.3000000000000       2.616708199314501E-004
   39.3500000000000       2.599989396591437E-004
   39.4000000000000       2.583181331682833E-004
   39.4500000000000       2.566286609166701E-004
   39.5000000000000       2.549307800927701E-004
   39.5500000000000       2.532247474258612E-004
   39.6000000000000       2.515108225228234E-004
   39.6500000000000       2.497892808759819E-004
   39.7000000000000       2.480604416307983E-004
   39.7500000000000       2.463246382541811E-004
   39.8000000000000       2.445820713115938E-004
   39.8500000000000       2.428330061845144E-004
   39.9000000000000       2.410777079461844E-004
   39.9500000000000       2.393164458438330E-004
   40.0000000000000       2.375494506281463E-004
   40.0500000000000       2.357769200877131E-004
   40.1000000000000       2.339990468448424E-004
   40.1500000000000       2.322160434622829E-004
   40.2000000000000       2.304281881559917E-004
   40.2500000000000       2.286356738521510E-004
   40.3000000000000       2.268386956226732E-004
   40.3500000000000       2.250374683318632E-004
   40.4000000000000       2.232322110777927E-004
   40.4500000000000       2.214231130255662E-004
   40.5000000000000       2.196103622875771E-004
   40.5500000000000       2.177940551937231E-004
   40.6000000000000       2.159743215590323E-004
   40.6500000000000       2.141513418110293E-004
   40.7000000000000       2.123252531004479E-004
   40.7500000000000       2.104962265046623E-004
   40.8000000000000       2.086643606688639E-004
   40.8500000000000       2.068297244403420E-004
   40.9000000000000       2.049924243282292E-004
   40.9500000000000       2.031525635450215E-004
   41.0000000000000       2.013102369956852E-004
   41.0500000000000       1.994655057366435E-004
   41.1000000000000       1.976184504929363E-004
   41.1500000000000       1.957691666335881E-004
   41.2000000000000       1.939176973843360E-004
   41.2500000000000       1.920641050232116E-004
   41.3000000000000       1.902084834292650E-004
   41.3500000000000       1.883509189166649E-004
   41.4000000000000       1.864914529616480E-004
   41.4500000000000       1.846302054407518E-004
   41.5000000000000       1.827672873137211E-004
   41.5500000000000       1.809028491775018E-004
   41.6000000000000       1.790369909774969E-004
   41.6500000000000       1.771697344042417E-004
   41.7000000000000       1.753010982653319E-004
   41.7500000000000       1.734311544332917E-004
   41.8000000000000       1.715599832368845E-004
   41.8500000000000       1.696876698706039E-004
   41.9000000000000       1.678142830606416E-004
   41.9500000000000       1.659399076460595E-004
   42.0000000000000       1.640646555517957E-004
   42.0500000000000       1.621885931973703E-004
   42.1000000000000       1.603118119114239E-004
   42.1500000000000       1.584343846670296E-004
   42.2000000000000       1.565564554941332E-004
   42.2500000000000       1.546781655391346E-004
   42.3000000000000       1.527997056217859E-004
   42.3500000000000       1.509212139067497E-004
   42.4000000000000       1.490427612033050E-004
   42.4500000000000       1.471644157063580E-004
   42.5000000000000       1.452863162630038E-004
   42.5500000000000       1.434085214906724E-004
   42.6000000000000       1.415310970425387E-004
   42.6500000000000       1.396541948746054E-004
   42.7000000000000       1.377779437305085E-004
   42.7500000000000       1.359024248247257E-004
   42.8000000000000       1.340276957622697E-004
   42.8500000000000       1.321538356559247E-004
   42.9000000000000       1.302809702434787E-004
   42.9500000000000       1.284092040142539E-004
   43.0000000000000       1.265386389219249E-004
   43.0500000000000       1.246694500187718E-004
   43.1000000000000       1.228017628147796E-004
   43.1500000000000       1.209356964484931E-004
   43.2000000000000       1.190713864587159E-004
   43.2500000000000       1.172089263372207E-004
   43.3000000000000       1.153483689809647E-004
   43.3500000000000       1.134897762789866E-004
   43.4000000000000       1.116332296909187E-004
   43.4500000000000       1.097787748683164E-004
   43.5000000000000       1.079264515524129E-004
   43.5500000000000       1.060763829698035E-004
   43.6000000000000       1.042286520663100E-004
   43.6500000000000       1.023832941230833E-004
   43.7000000000000       1.005403784388898E-004
   43.7500000000000       9.869995632740392E-005
   43.8000000000000       9.686205256878745E-005
   43.8500000000000       9.502680060083702E-005
   43.9000000000000       9.319430985078460E-005
   43.9500000000000       9.136464660630657E-005
   44.0000000000000       8.953796463325115E-005
   44.0500000000000       8.771430003793763E-005
   44.1000000000000       8.589372549476813E-005
   44.1500000000000       8.407633676657085E-005
   44.2000000000000       8.226228202858369E-005
   44.2500000000000       8.045166231153052E-005
   44.3000000000000       7.864459835633742E-005
   44.3500000000000       7.684115149043010E-005
   44.4000000000000       7.504141694311185E-005
   44.4500000000000       7.324550819497244E-005
   44.5000000000000       7.145349479670161E-005
   44.5500000000000       6.966544338415648E-005
   44.6000000000000       6.788145010145865E-005
   44.6500000000000       6.610168695133717E-005
   44.7000000000000       6.432630183428193E-005
   44.7500000000000       6.255535159489056E-005
   44.8000000000000       6.078892913345706E-005
   44.8500000000000       5.902715134000144E-005
   44.9000000000000       5.727013523538190E-005
   44.9500000000000       5.551800536653196E-005
   45.0000000000000       5.377083662766863E-005
   45.0500000000000       5.202876345667473E-005
   45.1000000000000       5.029185876556067E-005
   45.1500000000000       4.856027789194632E-005
   45.2000000000000       4.683413984218790E-005
   45.2500000000000       4.511356270606273E-005
   45.3000000000000       4.339861281547347E-005
   45.3500000000000       4.168946848642248E-005
   45.4000000000000       3.998624032160550E-005
   45.4500000000000       3.828906997571754E-005
   45.5000000000000       3.659803868619736E-005
   45.5500000000000       3.491330223346574E-005
   45.6000000000000       3.323497617918061E-005
   45.6500000000000       3.156320333560398E-005
   45.7000000000000       2.989817524892048E-005
   45.7500000000000       2.824010901767080E-005
   45.8000000000000       2.658905106593733E-005
   45.8500000000000       2.494509144343664E-005
   45.9000000000000       2.330831485348160E-005
   45.9500000000000       2.167879756802105E-005
   46.0000000000000       2.005661083824214E-005
   46.0500000000000       1.844186875666760E-005
   46.1000000000000       1.683459833253944E-005
   46.1500000000000       1.523486088368855E-005
   46.2000000000000       1.364269045829557E-005
   46.2500000000000       1.205814766355096E-005
   46.3000000000000       1.048124481552616E-005
   46.3500000000000       8.912015183887615E-006
   46.4000000000000       7.350445884694147E-006
   46.4500000000000       5.796544764765108E-006
   46.5000000000000       4.250367934637801E-006
   46.5500000000000       2.711960391884351E-006
   46.6000000000000       1.181343939595013E-006
   46.6500000000000      -3.414276979700026E-007
   46.7000000000000      -1.856327968258697E-006
   46.7500000000000      -3.363325716914227E-006
   46.8000000000000      -4.862366625166768E-006
   46.8500000000000      -6.353423746325923E-006
   46.9000000000000      -7.836489498362546E-006
   46.9500000000000      -9.311590573309759E-006
   47.0000000000000      -1.077866731954029E-005
   47.0500000000000      -1.223767120797406E-005
   47.1000000000000      -1.368852650170478E-005
   47.1500000000000      -1.513113706324239E-005
   47.2000000000000      -1.656550633223754E-005
   47.2500000000000      -1.799156214295914E-005
   47.3000000000000      -1.940921052804380E-005
   47.3500000000000      -2.081835928358807E-005
   47.4000000000000      -2.221887512572449E-005
   47.4500000000000      -2.361062039869662E-005
   47.5000000000000      -2.499348007068665E-005
   47.5500000000000      -2.636733781902651E-005
   47.6000000000000      -2.773202364238879E-005
   47.6500000000000      -2.908748475518970E-005
   47.7000000000000      -3.043362445406113E-005
   47.7500000000000      -3.177038522484539E-005
   47.8000000000000      -3.309766583381418E-005
   47.8500000000000      -3.441530733585617E-005
   47.9000000000000      -3.572321392971721E-005
   47.9500000000000      -3.702129583184053E-005
   48.0000000000000      -3.830941445401913E-005
   48.0500000000000      -3.958748625403054E-005
   48.1000000000000      -4.085538587297836E-005
   48.1500000000000      -4.211297455784287E-005
   48.2000000000000      -4.336011214816871E-005
   48.2500000000000      -4.459670216142143E-005
   48.3000000000000      -4.582263906373747E-005
   48.3500000000000      -4.703787808915056E-005
   48.4000000000000      -4.824233683622124E-005
   48.4500000000000      -4.943591404650824E-005
   48.5000000000000      -5.061851657451051E-005
   48.5500000000000      -5.179011013957044E-005
   48.6000000000000      -5.295060132344351E-005
   48.6500000000000      -5.409985763202221E-005
   48.7000000000000      -5.523779573404362E-005
   48.7500000000000      -5.636430998732902E-005
   48.8000000000000      -5.747930079962615E-005
   48.8500000000000      -5.858267371059370E-005
   48.9000000000000      -5.967438284003098E-005
   48.9500000000000      -6.075437798505984E-005
   49.0000000000000      -6.182259391716674E-005
   49.0500000000000      -6.287893541189087E-005
   49.1000000000000      -6.392333910259194E-005
   49.1500000000000      -6.495571913928792E-005
   49.2000000000000      -6.597601381051981E-005
   49.2500000000000      -6.698411890373958E-005
   49.3000000000000      -6.797996393990631E-005
   49.3500000000000      -6.896345109567042E-005
   49.4000000000000      -6.993451934874875E-005
   49.4500000000000      -7.089306358622197E-005
   49.5000000000000      -7.183896181054832E-005
   49.5500000000000      -7.277204534005623E-005
   49.6000000000000      -7.369223655859137E-005
   49.6500000000000      -7.459935458679034E-005
   49.7000000000000      -7.549338313296861E-005
   49.7500000000000      -7.637425445721199E-005
   49.8000000000000      -7.724188750103381E-005
   49.8500000000000      -7.809619638596559E-005
   49.9000000000000      -7.893705502435906E-005
   49.9500000000000      -7.976433658524721E-005
   50.0000000000000      -8.057799739658807E-005
   50.0500000000000      -8.137803689573243E-005
   50.1000000000000      -8.216444351066600E-005
   50.1500000000000      -8.293716147791560E-005
   50.2000000000000      -8.369614779921240E-005
   50.2500000000000      -8.444127453664491E-005
   50.3000000000000      -8.517246087068621E-005
   50.3500000000000      -8.588962121828699E-005
   50.4000000000000      -8.659272985743648E-005
   50.4500000000000      -8.728166371298969E-005
   50.5000000000000      -8.795631851471144E-005
   50.5500000000000      -8.861657404509112E-005
   50.6000000000000      -8.926235395645597E-005
   50.6500000000000      -8.989362007125431E-005
   50.7000000000000      -9.051028507878539E-005
   50.7500000000000      -9.111230674480171E-005
   50.8000000000000      -9.169961431323833E-005
   50.8500000000000      -9.227207816036722E-005
   50.9000000000000      -9.282955949148109E-005
   50.9500000000000      -9.337196230699141E-005
   51.0000000000000      -9.389924730232646E-005
   51.0500000000000      -9.441135282525309E-005
   51.1000000000000      -9.490817228015029E-005
   51.1500000000000      -9.538963030054172E-005
   51.2000000000000      -9.585562762534159E-005
   51.2500000000000      -9.630609146758560E-005
   51.3000000000000      -9.674097287960394E-005
   51.3500000000000      -9.716020116437876E-005
   51.4000000000000      -9.756366012631120E-005
   51.4500000000000      -9.795126911595664E-005
   51.5000000000000      -9.832296527287058E-005
   51.5500000000000      -9.867868193097129E-005
   51.6000000000000      -9.901825777613947E-005
   51.6500000000000      -9.934168567984795E-005
   51.7000000000000      -9.964888899135786E-005
   51.7500000000000      -9.993977152446291E-005
   51.8000000000000      -1.002143051883823E-004
   51.8500000000000      -1.004724606705148E-004
   51.9000000000000      -1.007140883644428E-004
   51.9500000000000      -1.009391878908126E-004
   52.0000000000000      -1.011477281017796E-004
   52.0500000000000      -1.013396476095278E-004
   52.1000000000000      -1.015148708984397E-004
   52.1500000000000      -1.016733186807895E-004
   52.2000000000000      -1.018148872056375E-004
   52.2500000000000      -1.019395269522403E-004
   52.3000000000000      -1.020472241901948E-004
   52.3500000000000      -1.021379923523232E-004
   52.4000000000000      -1.022117978619111E-004
   52.4500000000000      -1.022686955787431E-004
   52.5000000000000      -1.023087055380991E-004
   52.5500000000000      -1.023318241365753E-004
   52.6000000000000      -1.023379839068707E-004
   52.6500000000000      -1.023271590555211E-004
   52.7000000000000      -1.022993207834278E-004
   52.7500000000000      -1.022544559596294E-004
   52.8000000000000      -1.021924988662775E-004
   52.8500000000000      -1.021134399218847E-004
   52.9000000000000      -1.020172076896237E-004
   52.9500000000000      -1.019037826463846E-004
   53.0000000000000      -1.017731622548368E-004
   53.0500000000000      -1.016253323063425E-004
   53.1000000000000      -1.014603431988108E-004
   53.1500000000000      -1.012782596433083E-004
   53.2000000000000      -1.010791254097198E-004
   53.2500000000000      -1.008629798479659E-004
   53.3000000000000      -1.006298722401010E-004
   53.3500000000000      -1.003798731321893E-004
   53.4000000000000      -1.001130958971295E-004
   53.4500000000000      -9.982967484039514E-005
   53.5000000000000      -9.952962922748952E-005
   53.5500000000000      -9.921296943103447E-005
   53.6000000000000      -9.887978024820571E-005
   53.6500000000000      -9.853009838903738E-005
   53.7000000000000      -9.816399701057360E-005
   53.7500000000000      -9.778160080956695E-005
   53.8000000000000      -9.738300226571734E-005
   53.8500000000000      -9.696828226110198E-005
   53.9000000000000      -9.653754497193597E-005
   53.9500000000000      -9.609093439385443E-005
   54.0000000000000      -9.562845770261619E-005
   54.0500000000000      -9.515018678611657E-005
   54.1000000000000      -9.465618559534733E-005
   54.1500000000000      -9.414645965361643E-005
   54.2000000000000      -9.362110330012014E-005
   54.2500000000000      -9.308018122226071E-005
   54.3000000000000      -9.252374974777432E-005
   54.3500000000000      -9.195183372696473E-005
   54.4000000000000      -9.136456239493100E-005
   54.4500000000000      -9.076201308279704E-005
   54.5000000000000      -9.014423557348777E-005
   54.5500000000000      -8.951133563854344E-005
   54.6000000000000      -8.886334271960662E-005
   54.6500000000000      -8.820026895247621E-005
   54.7000000000000      -8.752213638374496E-005
   54.7500000000000      -8.682897909742251E-005
   54.8000000000000      -8.612083905968003E-005
   54.8500000000000      -8.539784768464231E-005
   54.9000000000000      -8.466008923820380E-005
   54.9500000000000      -8.390764865553954E-005
   55.0000000000000      -8.314061073576791E-005
   55.0500000000000      -8.235905614101376E-005
   55.1000000000000      -8.156299848155583E-005
   55.1500000000000      -8.075251681368086E-005
   55.2000000000000      -7.992766667016870E-005
   55.2500000000000      -7.908858176366221E-005
   55.3000000000000      -7.823540579057441E-005
   55.3500000000000      -7.736826632310634E-005
   55.4000000000000      -7.648717358316477E-005
   55.4500000000000      -7.559219741736540E-005
   55.5000000000000      -7.468340226179628E-005
   55.5500000000000      -7.376085590438780E-005
   55.6000000000000      -7.282470158312315E-005
   55.6500000000000      -7.187508948108865E-005
   55.7000000000000      -7.091213350902755E-005
   55.7500000000000      -6.993595120312354E-005
   55.8000000000000      -6.894660884129747E-005
   55.8500000000000      -6.794426675609021E-005
   55.9000000000000      -6.692906701656894E-005
   55.9500000000000      -6.590110657086013E-005
   56.0000000000000      -6.486047522768785E-005
   56.0500000000000      -6.380729697065542E-005
   56.1000000000000      -6.274171861858048E-005
   56.1500000000000      -6.166386367634460E-005
   56.2000000000000      -6.057386708394615E-005
   56.2500000000000      -5.947190950983561E-005
   56.3000000000000      -5.835816711760223E-005
   56.3500000000000      -5.723281952466973E-005
   56.4000000000000      -5.609605846702223E-005
   56.4500000000000      -5.494809352443361E-005
   56.5000000000000      -5.378911270441061E-005
   56.5500000000000      -5.261927114687103E-005
   56.6000000000000      -5.143880064849413E-005
   56.6500000000000      -5.024795113626013E-005
   56.7000000000000      -4.904692647794793E-005
   56.7500000000000      -4.783594362218520E-005
   56.8000000000000      -4.661524265580325E-005
   56.8500000000000      -4.538507086276313E-005
   56.9000000000000      -4.414562923272753E-005
   56.9500000000000      -4.289711390052502E-005
   57.0000000000000      -4.163973630949636E-005
   57.0500000000000      -4.037375281631557E-005
   57.1000000000000      -3.909936484415598E-005
   57.1500000000000      -3.781683943116137E-005
   57.2000000000000      -3.652640983026480E-005
   57.2500000000000      -3.522829475317561E-005
   57.3000000000000      -3.392272229069264E-005
   57.3500000000000      -3.260991882326547E-005
   57.4000000000000      -3.129008924378445E-005
   57.4500000000000      -2.996346261870819E-005
   57.5000000000000      -2.863024128733181E-005
   57.5500000000000      -2.729065574580783E-005
   57.6000000000000      -2.594486860375176E-005
   57.6500000000000      -2.459305104322071E-005
   57.7000000000000      -2.323538447971767E-005
   57.7500000000000      -2.187196787987213E-005
   57.8000000000000      -2.050299649919568E-005
   57.8500000000000      -1.912868293069110E-005
   57.9000000000000      -1.774925728076086E-005
   57.9500000000000      -1.636495525663669E-005
   58.0000000000000      -1.497595455687301E-005
   58.0500000000000      -1.358244344397742E-005
   58.1000000000000      -1.218468644922608E-005
   58.1500000000000      -1.078291053174952E-005
   58.2000000000000      -9.377341530684108E-006
   58.2500000000000      -7.968158985937993E-006
   58.3000000000000      -6.555588814363669E-006
   58.3500000000000      -5.139786770136219E-006
   58.4000000000000      -3.720949817026337E-006
   58.4500000000000      -2.299302055219267E-006
   58.5000000000000      -8.750023177541335E-007
   58.5500000000000       5.518146591335508E-007
   58.6000000000000       1.980937753602528E-006
   58.6500000000000       3.412229405617493E-006
   58.7000000000000       4.845504000767885E-006
   58.7500000000000       6.280606910407743E-006
   58.8000000000000       7.717411342148939E-006
   58.8500000000000       9.155730251966638E-006
   58.9000000000000       1.059544018363900E-005
   58.9500000000000       1.203636391753343E-005
   59.0000000000000       1.347836618653266E-005
   59.0500000000000       1.492131413500462E-005
   59.1000000000000       1.636503715348364E-005
   59.1500000000000       1.780936459458939E-005
   59.2000000000000       1.925409802667211E-005
   59.2500000000000       2.069904109063331E-005
   59.3000000000000       2.214406713497829E-005
   59.3500000000000       2.358895872533572E-005
   59.4000000000000       2.503348260868144E-005
   59.4500000000000       2.647746621140148E-005
   59.5000000000000       2.792074509280956E-005
   59.5500000000000       2.936306536089531E-005
   59.6000000000000       3.080425225776231E-005
   59.6500000000000       3.224408670791000E-005
   59.7000000000000       3.368241589133737E-005
   59.7500000000000       3.511911823950788E-005
   59.8000000000000       3.655401940410240E-005
   59.8500000000000       3.798704444142141E-005
   59.9000000000000       3.941805152819581E-005
   59.9500000000000       4.084690098282046E-005
   60.0000000000000       4.227343870688987E-005
   60.0500000000000       4.369751202622495E-005
   60.1000000000000       4.511903171125892E-005
   60.1500000000000       4.653785335891588E-005
   60.2000000000000       4.795380704501961E-005
   60.2500000000000       4.936678414438775E-005
   60.3000000000000       5.077667083492266E-005
   60.3500000000000       5.218336049766430E-005
   60.4000000000000       5.358669893806136E-005
   60.4500000000000       5.498662579605421E-005
   60.5000000000000       5.638299605894271E-005
   60.5500000000000       5.777563813351799E-005
   60.6000000000000       5.916438001697387E-005
   60.6500000000000       6.054906390291815E-005
   60.7000000000000       6.192952159163650E-005
   60.7500000000000       6.330558742002077E-005
   60.8000000000000       6.467709318068462E-005
   60.8500000000000       6.604387045173600E-005
   60.9000000000000       6.740572165016528E-005
   60.9500000000000       6.876249278435117E-005
   61.0000000000000       7.011402518172365E-005
   61.0500000000000       7.146015616242880E-005
   61.1000000000000       7.280073396337395E-005
   61.1500000000000       7.413561048601311E-005
   61.2000000000000       7.546465230270444E-005
   61.2500000000000       7.678770995145539E-005
   61.3000000000000       7.810472237138029E-005
   61.3500000000000       7.941557494806190E-005
   61.4000000000000       8.072013340578106E-005
   61.4500000000000       8.201832190775714E-005
   61.5000000000000       8.331007498795678E-005
   61.5500000000000       8.459527630246515E-005
   61.6000000000000       8.587386008000295E-005
   61.6500000000000       8.714572014254367E-005
   61.7000000000000       8.841076672932302E-005
   61.7500000000000       8.966889236849829E-005
   61.8000000000000       9.091995581454375E-005
   61.8500000000000       9.216381257752945E-005
   61.9000000000000       9.340039530061991E-005
   61.9500000000000       9.462958541334258E-005
   62.0000000000000       9.585127349909075E-005
   62.0500000000000       9.706540485027573E-005
   62.1000000000000       9.827199440773347E-005
   62.1500000000000       9.947092871888414E-005
   62.2000000000000       1.006621209500485E-004
   62.2500000000000       1.018454755473007E-004
   62.3000000000000       1.030208966514858E-004
   62.3500000000000       1.041882039990674E-004
   62.4000000000000       1.053472206664399E-004
   62.4500000000000       1.064978327420723E-004
   62.5000000000000       1.076398949032061E-004
   62.5500000000000       1.087732966814712E-004
   62.6000000000000       1.098979449292028E-004
   62.6500000000000       1.110137216062118E-004
   62.7000000000000       1.121205389580118E-004
   62.7500000000000       1.132183060902633E-004
   62.8000000000000       1.143068616209209E-004
   62.8500000000000       1.153860732592885E-004
   62.9000000000000       1.164557884685366E-004
   62.9500000000000       1.175158230078924E-004
   63.0000000000000       1.185660024545868E-004
   63.0500000000000       1.196061606945244E-004
   63.1000000000000       1.206361294153247E-004
   63.1500000000000       1.216557541500039E-004
   63.2000000000000       1.226649237560849E-004
   63.2500000000000       1.236635082275042E-004
   63.3000000000000       1.246513760392352E-004
   63.3500000000000       1.256283865258696E-004
   63.4000000000000       1.265944177678940E-004
   63.4500000000000       1.275493022980650E-004
   63.5000000000000       1.284929228475010E-004
   63.5500000000000       1.294251354144209E-004
   63.6000000000000       1.303457950969556E-004
   63.6500000000000       1.312547663057063E-004
   63.7000000000000       1.321519282700224E-004
   63.7500000000000       1.330371372300170E-004
   63.8000000000000       1.339102671064671E-004
   63.8500000000000       1.347711681426523E-004
   63.9000000000000       1.356196550473575E-004
   63.9500000000000       1.364555956739201E-004
   64.0000000000000       1.372788334848935E-004
   64.0500000000000       1.380892018139629E-004
   64.1000000000000       1.388864851914885E-004
   64.1500000000000       1.396705138120727E-004
   64.2000000000000       1.404411674356574E-004
   64.2500000000000       1.411983667094790E-004
   64.3000000000000       1.419420583705435E-004
   64.3500000000000       1.426720136499120E-004
   64.4000000000000       1.433880879121404E-004
   64.4500000000000       1.440901553310778E-004
   64.5000000000000       1.447781279489206E-004
   64.5500000000000       1.454519419464559E-004
   64.6000000000000       1.461115481556563E-004
   64.6500000000000       1.467568456903507E-004
   64.7000000000000       1.473877473249026E-004
   64.7500000000000       1.480040943626239E-004
   64.8000000000000       1.486057540091870E-004
   64.8500000000000       1.491925903274471E-004
   64.9000000000000       1.497645339848974E-004
   64.9500000000000       1.503215241824254E-004
   65.0000000000000       1.508634859560299E-004
   65.0500000000000       1.513903677850801E-004
   65.1000000000000       1.519021293381086E-004
   65.1500000000000       1.523986843483254E-004
   65.2000000000000       1.528799434589433E-004
   65.2500000000000       1.533458292250531E-004
   65.3000000000000       1.537962651795623E-004
   65.3500000000000       1.542312352309321E-004
   65.4000000000000       1.546507229471438E-004
   65.4500000000000       1.550547208402579E-004
   65.5000000000000       1.554431914706055E-004
   65.5500000000000       1.558161123278332E-004
   65.6000000000000       1.561735191236984E-004
   65.6500000000000       1.565153841736517E-004
   65.7000000000000       1.568417118499735E-004
   65.7500000000000       1.571524982458220E-004
   65.8000000000000       1.574477435825502E-004
   65.8500000000000       1.577273874338605E-004
   65.9000000000000       1.579914250424119E-004
   65.9500000000000       1.582397999607869E-004
   66.0000000000000       1.584724884391396E-004
   66.0500000000000       1.586894791261829E-004
   66.1000000000000       1.588908044456284E-004
   66.1500000000000       1.590764796312288E-004
   66.2000000000000       1.592464264415809E-004
   66.2500000000000       1.594005540042906E-004
   66.3000000000000       1.595387996425984E-004
   66.3500000000000       1.596611180045324E-004
   66.4000000000000       1.597675057766784E-004
   66.4500000000000       1.598579623517305E-004
   66.5000000000000       1.599324127386629E-004
   66.5500000000000       1.599908433580160E-004
   66.6000000000000       1.600332721218219E-004
   66.6500000000000       1.600597009862412E-004
   66.7000000000000       1.600700868285236E-004
   66.7500000000000       1.600644625410941E-004
   66.8000000000000       1.600427821987536E-004
   66.8500000000000       1.600050801999391E-004
   66.9000000000000       1.599513801900719E-004
   66.9500000000000       1.598816838011316E-004
   67.0000000000000       1.597960039080707E-004
   67.0500000000000       1.596944056128640E-004
   67.1000000000000       1.595769384039723E-004
   67.1500000000000       1.594436783227155E-004
   67.2000000000000       1.592946845814496E-004
   67.2500000000000       1.591300207065373E-004
   67.3000000000000       1.589497756902522E-004
   67.3500000000000       1.587539964850764E-004
   67.4000000000000       1.585426988394399E-004
   67.4500000000000       1.583158986897956E-004
   67.5000000000000       1.580735877601134E-004
   67.5500000000000       1.578158412744183E-004
   67.6000000000000       1.575426428902955E-004
   67.6500000000000       1.572540262795375E-004
   67.7000000000000       1.569500610963478E-004
   67.7500000000000       1.566308306489507E-004
   67.8000000000000       1.562963865673016E-004
   67.8500000000000       1.559467546998043E-004
   67.9000000000000       1.555819260385112E-004
   67.9500000000000       1.552019219591766E-004
   68.0000000000000       1.548067566896658E-004
   68.0500000000000       1.543965010680275E-004
   68.1000000000000       1.539711761860307E-004
   68.1500000000000       1.535308741697231E-004
   68.2000000000000       1.530755793248927E-004
   68.2500000000000       1.526053198323076E-004
   68.3000000000000       1.521201789908847E-004
   68.3500000000000       1.516202313816031E-004
   68.4000000000000       1.511055479111108E-004
   68.4500000000000       1.505761435942703E-004
   68.5000000000000       1.500320653149523E-004
   68.5500000000000       1.494733181831956E-004
   68.6000000000000       1.488999338572610E-004
   68.6500000000000       1.483119841145853E-004
   68.7000000000000       1.477095019932974E-004
   68.7500000000000       1.470925116317125E-004
   68.8000000000000       1.464611087164595E-004
   68.8500000000000       1.458153611971665E-004
   68.9000000000000       1.451553117622370E-004
   68.9500000000000       1.444809709485884E-004
   69.0000000000000       1.437923587089040E-004
   69.0500000000000       1.430894833052543E-004
   69.1000000000000       1.423724236276694E-004
   69.1500000000000       1.416412551020034E-004
   69.2000000000000       1.408961141502070E-004
   69.2500000000000       1.401370343427973E-004
   69.3000000000000       1.393640420592873E-004
   69.3500000000000       1.385772219471874E-004
   69.4000000000000       1.377766111732916E-004
   69.4500000000000       1.369622652709062E-004
   69.5000000000000       1.361342367729437E-004
   69.5500000000000       1.352925866107548E-004
   69.6000000000000       1.344374069477850E-004
   69.6500000000000       1.335687414499867E-004
   69.7000000000000       1.326866375887382E-004
   69.7500000000000       1.317911608084132E-004
   69.8000000000000       1.308823926209294E-004
   69.8500000000000       1.299603839041950E-004
   69.9000000000000       1.290251828696984E-004
   69.9500000000000       1.280767719038269E-004
   70.0000000000000       1.271151707704077E-004
   70.0500000000000       1.261404324246504E-004
   70.1000000000000       1.251525904601880E-004
   70.1500000000000       1.241516805439759E-004
   70.2000000000000       1.231378171558639E-004
   70.2500000000000       1.221110244578518E-004
   70.3000000000000       1.210713411186320E-004
   70.3500000000000       1.200188151831006E-004
   70.4000000000000       1.189535565955246E-004
   70.4500000000000       1.178756654392226E-004
   70.5000000000000       1.167852825296749E-004
   70.5500000000000       1.156825136725759E-004
   70.6000000000000       1.145674724421374E-004
   70.6500000000000       1.134402016401006E-004
   70.7000000000000       1.123007890548326E-004
   70.7500000000000       1.111493824234255E-004
   70.8000000000000       1.099860134084318E-004
   70.8500000000000       1.088107915081466E-004
   70.9000000000000       1.076238457341734E-004
   70.9500000000000       1.064253148213854E-004
   71.0000000000000       1.052153730366901E-004
   71.0500000000000       1.039941997592993E-004
   71.1000000000000       1.027619185012234E-004
   71.1500000000000       1.015187021954157E-004
   71.2000000000000       1.002646486718785E-004
   71.2500000000000       9.899988426871968E-005
   71.3000000000000       9.772451071944082E-005
   71.3500000000000       9.643865394026984E-005
   71.4000000000000       9.514243557671695E-005
   71.4500000000000       9.383598243647810E-005
   71.5000000000000       9.251948667444978E-005
   71.5500000000000       9.119307775067670E-005
   71.6000000000000       8.985694053461559E-005
   71.6500000000000       8.851126116257875E-005
   71.7000000000000       8.715615819857203E-005
   71.7500000000000       8.579175510354570E-005
   71.8000000000000       8.441815415438133E-005
   71.8500000000000       8.303550407968203E-005
   71.9000000000000       8.164397887826443E-005
   71.9500000000000       8.024370459479924E-005
   72.0000000000000       7.883483912995808E-005
   72.0500000000000       7.741753456890709E-005
   72.1000000000000       7.599196987500913E-005
   72.1500000000000       7.455833033995591E-005
   72.2000000000000       7.311676884593644E-005
   72.2500000000000       7.166747925085010E-005
   72.3000000000000       7.021059746379768E-005
   72.3500000000000       6.874629819552308E-005
   72.4000000000000       6.727480265319809E-005
   72.4500000000000       6.579634497748709E-005
   72.5000000000000       6.431121356173476E-005
   72.5500000000000       6.281965458942052E-005
   72.6000000000000       6.132190902881016E-005
   72.6500000000000       5.981822909933746E-005
   72.7000000000000       5.830884538845166E-005
   72.7500000000000       5.679398003426728E-005
   72.8000000000000       5.527381821327122E-005
   72.8500000000000       5.374857018136609E-005
   72.9000000000000       5.221844539130198E-005
   72.9500000000000       5.068363071398674E-005
   73.0000000000000       4.914438799238441E-005
   73.0500000000000       4.760089622307595E-005
   73.1000000000000       4.605332774271617E-005
   73.1500000000000       4.450186763055249E-005
   73.2000000000000       4.294667713814639E-005
   73.2500000000000       4.138790019975706E-005
   73.3000000000000       3.982574427075666E-005
   73.3500000000000       3.826045064137284E-005
   73.4000000000000       3.669219137908070E-005
   73.4500000000000       3.512115911842604E-005
   73.5000000000000       3.354752069581888E-005
   73.5500000000000       3.197145259013500E-005
   73.6000000000000       3.039316025145828E-005
   73.6500000000000       2.881280703537705E-005
   73.7000000000000       2.723051892043000E-005
   73.7500000000000       2.564642390421392E-005
   73.8000000000000       2.406067829714419E-005
   73.8500000000000       2.247340640180800E-005
   73.9000000000000       2.088470862890078E-005
   73.9500000000000       1.929476348532761E-005
   74.0000000000000       1.770380186961426E-005
   74.0500000000000       1.611191597684232E-005
   74.1000000000000       1.451919880396674E-005
   74.1500000000000       1.292583773295785E-005
   74.2000000000000       1.133199032631574E-005
   74.2500000000000       9.737787665672818E-006
   74.3000000000000       8.143342994060473E-006
   74.3500000000000       6.548780140980349E-006
   74.4000000000000       4.954219302678352E-006
   74.4500000000000       3.359816667474100E-006
   74.5000000000000       1.765645456830443E-006
   74.5500000000000       1.718514507436666E-007
   74.6000000000000      -1.421443951685161E-006
   74.6500000000000      -3.014080805534628E-006
   74.7000000000000      -4.605875310578227E-006
   74.7500000000000      -6.196627200130931E-006
   74.8000000000000      -7.786210575227678E-006
   74.8500000000000      -9.374422980317637E-006
   74.9000000000000      -1.096109292872984E-005
   74.9500000000000      -1.254605459134548E-005
   75.0000000000000      -1.412917366593350E-005


==> anc/fig8_midpoint_/taum5/correlation_taum5/dt0.05_heuncorr_taum5_T0.35.dat <==
  5.000000000000000E-002  1.193890947196798E-002
  0.100000000000000       1.193688228188492E-002
  0.150000000000000       1.193351254523719E-002
  0.200000000000000       1.192881370430335E-002
  0.250000000000000       1.192279927109189E-002
  0.300000000000000       1.191548291795447E-002
  0.350000000000000       1.190687843439056E-002
  0.400000000000000       1.189699969992864E-002
  0.450000000000000       1.188586068911603E-002
  0.500000000000000       1.187347550952004E-002
  0.550000000000000       1.185985830347387E-002
  0.600000000000000       1.184502337129744E-002
  0.650000000000000       1.182898504764615E-002
  0.700000000000000       1.181175776212296E-002
  0.750000000000000       1.179335601875105E-002
  0.800000000000000       1.177379438729377E-002
  0.850000000000000       1.175308744782057E-002
  0.900000000000000       1.173124988715748E-002
  0.950000000000000       1.170829643193730E-002
   1.00000000000000       1.168424174897870E-002
   1.05000000000000       1.165910054749348E-002
   1.10000000000000       1.163288762048318E-002
   1.15000000000000       1.160561771593601E-002
   1.20000000000000       1.157730563784503E-002
   1.25000000000000       1.154796622001500E-002
   1.30000000000000       1.151761426883845E-002
   1.35000000000000       1.148626458187106E-002
   1.40000000000000       1.145393192909987E-002
   1.45000000000000       1.142063108501847E-002
   1.50000000000000       1.138637677745979E-002
   1.55000000000000       1.135118384622058E-002
   1.60000000000000       1.131506701044063E-002
   1.65000000000000       1.127804096334537E-002
   1.70000000000000       1.124012042781199E-002
   1.75000000000000       1.120132005797610E-002
   1.80000000000000       1.116165450176289E-002
   1.85000000000000       1.112113835817824E-002
   1.90000000000000       1.107978613195599E-002
   1.95000000000000       1.103761224980175E-002
   2.00000000000000       1.099463114194214E-002
   2.05000000000000       1.095085711931336E-002
   2.10000000000000       1.090630452496165E-002
   2.15000000000000       1.086098759759186E-002
   2.20000000000000       1.081492045447086E-002
   2.25000000000000       1.076811721052295E-002
   2.30000000000000       1.072059191994737E-002
   2.35000000000000       1.067235860852275E-002
   2.40000000000000       1.062343122370619E-002
   2.45000000000000       1.057382357114074E-002
   2.50000000000000       1.052354937235332E-002
   2.55000000000000       1.047262228292924E-002
   2.60000000000000       1.042105585782072E-002
   2.65000000000000       1.036886355117251E-002
   2.70000000000000       1.031605878115144E-002
   2.75000000000000       1.026265481032579E-002
   2.80000000000000       1.020866477806271E-002
   2.85000000000000       1.015410174715463E-002
   2.90000000000000       1.009897871126475E-002
   2.95000000000000       1.004330852810963E-002
   3.00000000000000       9.987103963119023E-003
   3.05000000000000       9.930377668451996E-003
   3.10000000000000       9.873142224980877E-003
   3.15000000000000       9.815410108799959E-003
   3.20000000000000       9.757193675798035E-003
   3.25000000000000       9.698505206194639E-003
   3.30000000000000       9.639356861848547E-003
   3.35000000000000       9.579760646856570E-003
   3.40000000000000       9.519728513472166E-003
   3.45000000000000       9.459272347600601E-003
   3.50000000000000       9.398403925290838E-003
   3.55000000000000       9.337134925866264E-003
   3.60000000000000       9.275476904774919E-003
   3.65000000000000       9.213441352168126E-003
   3.70000000000000       9.151039554624549E-003
   3.75000000000000       9.088282710580112E-003
   3.80000000000000       9.025181959474125E-003
   3.85000000000000       8.961748245053804E-003
   3.90000000000000       8.897992487720063E-003
   3.95000000000000       8.833925493127299E-003
   4.00000000000000       8.769558003951525E-003
   4.05000000000000       8.704900565857447E-003
   4.10000000000000       8.639963609820771E-003
   4.15000000000000       8.574757500623347E-003
   4.20000000000000       8.509292516122466E-003
   4.25000000000000       8.443578737604795E-003
   4.30000000000000       8.377626141968310E-003
   4.35000000000000       8.311444636937410E-003
   4.40000000000000       8.245044048580057E-003
   4.45000000000000       8.178434046716804E-003
   4.50000000000000       8.111624265122169E-003
   4.55000000000000       8.044624199615545E-003
   4.60000000000000       7.977443278946667E-003
   4.65000000000000       7.910090868472672E-003
   4.70000000000000       7.842576167230449E-003
   4.75000000000000       7.774908299778617E-003
   4.80000000000000       7.707096327234379E-003
   4.85000000000000       7.639149203218014E-003
   4.90000000000000       7.571075780989251E-003
   4.95000000000000       7.502884783729908E-003
   5.00000000000000       7.434584824374375E-003
   5.05000000000000       7.366184447580554E-003
   5.10000000000000       7.297692039819170E-003
   5.15000000000000       7.229115962396622E-003
   5.20000000000000       7.160464507058304E-003
   5.25000000000000       7.091745835410224E-003
   5.30000000000000       7.022968124387196E-003
   5.35000000000000       6.954139446811766E-003
   5.40000000000000       6.885267757461982E-003
   5.45000000000000       6.816360838855279E-003
   5.50000000000000       6.747426446958333E-003
   5.55000000000000       6.678472254523578E-003
   5.60000000000000       6.609505858634864E-003
   5.65000000000000       6.540534689747060E-003
   5.70000000000000       6.471566092051734E-003
   5.75000000000000       6.402607260794286E-003
   5.80000000000000       6.333665349614356E-003
   5.85000000000000       6.264747480965508E-003
   5.90000000000000       6.195860618609772E-003
   5.95000000000000       6.127011612447273E-003
   6.00000000000000       6.058207197365047E-003
   6.05000000000000       5.989453995735352E-003
   6.10000000000000       5.920758593844776E-003
   6.15000000000000       5.852127472355224E-003
   6.20000000000000       5.783566987621071E-003
   6.25000000000000       5.715083343483465E-003
   6.30000000000000       5.646682746184606E-003
   6.35000000000000       5.578371302358922E-003
   6.40000000000000       5.510154968408537E-003
   6.45000000000000       5.442039753136002E-003
   6.50000000000000       5.374031516253993E-003
   6.55000000000000       5.306136029727514E-003
   6.60000000000000       5.238358943703573E-003
   6.65000000000000       5.170705844415689E-003
   6.70000000000000       5.103182242239519E-003
   6.75000000000000       5.035793575180720E-003
   6.80000000000000       4.968545251543889E-003
   6.85000000000000       4.901442596075545E-003
   6.90000000000000       4.834490923745259E-003
   6.95000000000000       4.767695432014558E-003
   7.00000000000000       4.701061283350293E-003
   7.05000000000000       4.634593485414270E-003
   7.10000000000000       4.568296961723052E-003
   7.15000000000000       4.502176539772512E-003
   7.20000000000000       4.436236995595327E-003
   7.25000000000000       4.370483069536474E-003
   7.30000000000000       4.304919388587133E-003
   7.35000000000000       4.239550534902409E-003
   7.40000000000000       4.174381092355799E-003
   7.45000000000000       4.109415495772639E-003
   7.50000000000000       4.044658137018975E-003
   7.55000000000000       3.980113329969905E-003
   7.60000000000000       3.915785267196154E-003
   7.65000000000000       3.851678123404438E-003
   7.70000000000000       3.787795917431533E-003
   7.75000000000000       3.724142641246848E-003
   7.80000000000000       3.660722210297548E-003
   7.85000000000000       3.597538529050271E-003
   7.90000000000000       3.534595425506407E-003
   7.95000000000000       3.471896691502987E-003
   8.00000000000000       3.409446025560192E-003
   8.05000000000000       3.347247041743199E-003
   8.10000000000000       3.285303252540874E-003
   8.15000000000000       3.223618175237575E-003
   8.20000000000000       3.162195244135497E-003
   8.25000000000000       3.101037913661693E-003
   8.30000000000000       3.040149482235952E-003
   8.35000000000000       2.979533246578167E-003
   8.40000000000000       2.919192493301353E-003
   8.45000000000000       2.859130433997016E-003
   8.50000000000000       2.799350127954157E-003
   8.55000000000000       2.739854625866475E-003
   8.60000000000000       2.680646914703479E-003
   8.65000000000000       2.621729947343168E-003
   8.70000000000000       2.563106572415176E-003
   8.75000000000000       2.504779570016848E-003
   8.80000000000000       2.446751753109452E-003
   8.85000000000000       2.389025825117743E-003
   8.90000000000000       2.331604454385778E-003
   8.95000000000000       2.274490300970437E-003
   9.00000000000000       2.217685953433981E-003
   9.05000000000000       2.161193882699509E-003
   9.10000000000000       2.105016511080092E-003
   9.15000000000000       2.049156259607258E-003
   9.20000000000000       1.993615516329610E-003
   9.25000000000000       1.938396563376798E-003
   9.30000000000000       1.883501639983456E-003
   9.35000000000000       1.828932870998160E-003
   9.40000000000000       1.774692387603548E-003
   9.45000000000000       1.720782224500918E-003
   9.50000000000000       1.667204325177131E-003
   9.55000000000000       1.613960632286051E-003
   9.60000000000000       1.561053071513485E-003
   9.65000000000000       1.508483512403508E-003
   9.70000000000000       1.456253795036500E-003
   9.75000000000000       1.404365678699431E-003
   9.80000000000000       1.352821046193483E-003
   9.85000000000000       1.301621688178240E-003
   9.90000000000000       1.250769289083233E-003
   9.95000000000000       1.200265458273936E-003
   10.0000000000000       1.150111820557541E-003
   10.0500000000000       1.100309853757538E-003
   10.1000000000000       1.050861025320748E-003
   10.1500000000000       1.001766835734000E-003
   10.2000000000000       9.530286482866209E-004
   10.2500000000000       9.046477891655157E-004
   10.3000000000000       8.566255696794091E-004
   10.3500000000000       8.089632012452490E-004
   10.4000000000000       7.616619057588229E-004
   10.4500000000000       7.147228598520506E-004
   10.5000000000000       6.681472047163103E-004
   10.5500000000000       6.219360737576113E-004
   10.6000000000000       5.760905604432131E-004
   10.6500000000000       5.306116503764209E-004
   10.7000000000000       4.855003271268415E-004
   10.7500000000000       4.407575365580121E-004
   10.8000000000000       3.963842276382672E-004
   10.8500000000000       3.523812078499278E-004
   10.9000000000000       3.087492507053768E-004
   10.9500000000000       2.654890787285074E-004
   11.0000000000000       2.226013605063845E-004
   11.0500000000000       1.800866920999072E-004
   11.1000000000000       1.379457017848016E-004
   11.1500000000000       9.617900481797779E-005
   11.2000000000000       5.478717747051585E-005
   11.2500000000000       1.377077301761729E-005
   11.3000000000000      -2.686976657189325E-005
   11.3500000000000      -6.713392639421092E-005
   11.4000000000000      -1.070212520044849E-004
   11.4500000000000      -1.465313388621495E-004
   11.5000000000000      -1.856638960229138E-004
   11.5500000000000      -2.244186281690283E-004
   11.6000000000000      -2.627952892061220E-004
   11.6500000000000      -3.007937017016056E-004
   11.7000000000000      -3.384136634415949E-004
   11.7500000000000      -3.756550848580457E-004
   11.8000000000000      -4.125178402283691E-004
   11.8500000000000      -4.490019195214837E-004
   11.9000000000000      -4.851073350283788E-004
   11.9500000000000      -5.208340703278838E-004
   12.0000000000000      -5.561822585140369E-004
   12.0500000000000      -5.911519708334602E-004
   12.1000000000000      -6.257433080484381E-004
   12.1500000000000      -6.599563550048660E-004
   12.2000000000000      -6.937912625446396E-004
   12.2500000000000      -7.272483222621206E-004
   12.3000000000000      -7.603278104440023E-004
   12.3500000000000      -7.930299813977676E-004
   12.4000000000000      -8.253551548363448E-004
   12.4500000000000      -8.573037104416918E-004
   12.5000000000000      -8.888759751388727E-004
   12.5500000000000      -9.200723003070758E-004
   12.6000000000000      -9.508930958120455E-004
   12.6500000000000      -9.813387913742172E-004
   12.7000000000000      -1.011409795052458E-003
   12.7500000000000      -1.041106626760668E-003
   12.8000000000000      -1.070429809250567E-003
   12.8500000000000      -1.099379909992338E-003
   12.9000000000000      -1.127957477214872E-003
   12.9500000000000      -1.156163112449569E-003
   13.0000000000000      -1.183997470775797E-003
   13.0500000000000      -1.211461217438777E-003
   13.1000000000000      -1.238555072687086E-003
   13.1500000000000      -1.265279762167132E-003
   13.2000000000000      -1.291636057604407E-003
   13.2500000000000      -1.317624741030216E-003
   13.3000000000000      -1.343246626440749E-003
   13.3500000000000      -1.368502445078345E-003
   13.4000000000000      -1.393392984141679E-003
   13.4500000000000      -1.417919089091284E-003
   13.5000000000000      -1.442081648726386E-003
   13.5500000000000      -1.465881533677350E-003
   13.6000000000000      -1.489319659977783E-003
   13.6500000000000      -1.512396943273946E-003
   13.7000000000000      -1.535114307769040E-003
   13.7500000000000      -1.557472719286667E-003
   13.8000000000000      -1.579473177100681E-003
   13.8500000000000      -1.601116708283728E-003
   13.9000000000000      -1.622404297924291E-003
   13.9500000000000      -1.643337086935303E-003
   14.0000000000000      -1.663916208566453E-003
   14.0500000000000      -1.684142881485951E-003
   14.1000000000000      -1.704018277836146E-003
   14.1500000000000      -1.723543597633233E-003
   14.2000000000000      -1.742720041555784E-003
   14.2500000000000      -1.761548895064793E-003
   14.3000000000000      -1.780031531234115E-003
   14.3500000000000      -1.798169243307246E-003
   14.4000000000000      -1.815963410324110E-003
   14.4500000000000      -1.833415436023634E-003
   14.5000000000000      -1.850526658517472E-003
   14.5500000000000      -1.867298507072675E-003
   14.6000000000000      -1.883732458756237E-003
   14.6500000000000      -1.899829903178359E-003
   14.7000000000000      -1.915592350653779E-003
   14.7500000000000      -1.931021348678903E-003
   14.8000000000000      -1.946118419723008E-003
   14.8500000000000      -1.960885077944766E-003
   14.9000000000000      -1.975322845391784E-003
   14.9500000000000      -1.989433281651016E-003
   15.0000000000000      -2.003218003584482E-003
   15.0500000000000      -2.016678524748659E-003
   15.1000000000000      -2.029816465223995E-003
   15.1500000000000      -2.042633448310281E-003
   15.2000000000000      -2.055131149528502E-003
   15.2500000000000      -2.067311274377393E-003
   15.3000000000000      -2.079175514748126E-003
   15.3500000000000      -2.090725621756561E-003
   15.4000000000000      -2.101963329043249E-003
   15.4500000000000      -2.112890423571998E-003
   15.5000000000000      -2.123508658247232E-003
   15.5500000000000      -2.133819813746430E-003
   15.6000000000000      -2.143825593264043E-003
   15.6500000000000      -2.153527793274764E-003
   15.7000000000000      -2.162928212668976E-003
   15.7500000000000      -2.172028592869115E-003
   15.8000000000000      -2.180830762935970E-003
   15.8500000000000      -2.189336500042547E-003
   15.9000000000000      -2.197547626286339E-003
   15.9500000000000      -2.205465985261705E-003
   16.0000000000000      -2.213093448647085E-003
   16.0500000000000      -2.220431891037922E-003
   16.1000000000000      -2.227483248591427E-003
   16.1500000000000      -2.234249381505027E-003
   16.2000000000000      -2.240732213266424E-003
   16.2500000000000      -2.246933630465757E-003
   16.3000000000000      -2.252855551843178E-003
   16.3500000000000      -2.258499959853867E-003
   16.4000000000000      -2.263868809377585E-003
   16.4500000000000      -2.268964081000733E-003
   16.5000000000000      -2.273787727839561E-003
   16.5500000000000      -2.278341649301802E-003
   16.6000000000000      -2.282627787175359E-003
   16.6500000000000      -2.286648135020564E-003
   16.7000000000000      -2.290404643558589E-003
   16.7500000000000      -2.293899329855777E-003
   16.8000000000000      -2.297134250139298E-003
   16.8500000000000      -2.300111426669113E-003
   16.9000000000000      -2.302832984227105E-003
   16.9500000000000      -2.305300979069207E-003
   17.0000000000000      -2.307517410166607E-003
   17.0500000000000      -2.309484377316596E-003
   17.1000000000000      -2.311203896948259E-003
   17.1500000000000      -2.312677998390018E-003
   17.2000000000000      -2.313908751287289E-003
   17.2500000000000      -2.314898184368077E-003
   17.3000000000000      -2.315648376933803E-003
   17.3500000000000      -2.316161484134721E-003
   17.4000000000000      -2.316439587222719E-003
   17.4500000000000      -2.316484747343116E-003
   17.5000000000000      -2.316299066442319E-003
   17.5500000000000      -2.315884578630354E-003
   17.6000000000000      -2.315243377028998E-003
   17.6500000000000      -2.314377563035471E-003
   17.7000000000000      -2.313289182598635E-003
   17.7500000000000      -2.311980383031090E-003
   17.8000000000000      -2.310453297484946E-003
   17.8500000000000      -2.308710041202852E-003
   17.9000000000000      -2.306752702170684E-003
   17.9500000000000      -2.304583440477401E-003
   18.0000000000000      -2.302204399966373E-003
   18.0500000000000      -2.299617707236158E-003
   18.1000000000000      -2.296825526041267E-003
   18.1500000000000      -2.293829953487657E-003
   18.2000000000000      -2.290633112442661E-003
   18.2500000000000      -2.287237164754100E-003
   18.3000000000000      -2.283644324728597E-003
   18.3500000000000      -2.279856712534974E-003
   18.4000000000000      -2.275876490786449E-003
   18.4500000000000      -2.271705822935762E-003
   18.5000000000000      -2.267346869988283E-003
   18.5500000000000      -2.262801727466819E-003
   18.6000000000000      -2.258072538518635E-003
   18.6500000000000      -2.253161501747080E-003
   18.7000000000000      -2.248070754814314E-003
   18.7500000000000      -2.242802407454841E-003
   18.8000000000000      -2.237358604944595E-003
   18.8500000000000      -2.231741504280833E-003
   18.9000000000000      -2.225953223857315E-003
   18.9500000000000      -2.219995874770276E-003
   19.0000000000000      -2.213871575481002E-003
   19.0500000000000      -2.207582483690563E-003
   19.1000000000000      -2.201130663783205E-003
   19.1500000000000      -2.194518231287617E-003
   19.2000000000000      -2.187747324983740E-003
   19.2500000000000      -2.180820139726831E-003
   19.3000000000000      -2.173738818444287E-003
   19.3500000000000      -2.166505519862607E-003
   19.4000000000000      -2.159122378895002E-003
   19.4500000000000      -2.151591554510893E-003
   19.5000000000000      -2.143915215297827E-003
   19.5500000000000      -2.136095487264117E-003
   19.6000000000000      -2.128134501827518E-003
   19.6500000000000      -2.120034439609789E-003
   19.7000000000000      -2.111797415225270E-003
   19.7500000000000      -2.103425544692690E-003
   19.8000000000000      -2.094920906607155E-003
   19.8500000000000      -2.086285581771477E-003
   19.9000000000000      -2.077521667546843E-003
   19.9500000000000      -2.068631291417133E-003
   20.0000000000000      -2.059616612246441E-003
   20.0500000000000      -2.050479704542855E-003
   20.1000000000000      -2.041222639112522E-003
   20.1500000000000      -2.031847478748097E-003
   20.2000000000000      -2.022356284466327E-003
   20.2500000000000      -2.012751085918134E-003
   20.3000000000000      -2.003033847423233E-003
   20.3500000000000      -1.993206513312153E-003
   20.4000000000000      -1.983271092526024E-003
   20.4500000000000      -1.973229608891307E-003
   20.5000000000000      -1.963084141931569E-003
   20.5500000000000      -1.952836692019156E-003
   20.6000000000000      -1.942489234436749E-003
   20.6500000000000      -1.932043749125685E-003
   20.7000000000000      -1.921502192690433E-003
   20.7500000000000      -1.910866492475746E-003
   20.8000000000000      -1.900138552764011E-003
   20.8500000000000      -1.889320312814279E-003
   20.9000000000000      -1.878413730240510E-003
   20.9500000000000      -1.867420786680903E-003
   21.0000000000000      -1.856343341536731E-003
   21.0500000000000      -1.845183298555764E-003
   21.1000000000000      -1.833942582413941E-003
   21.1500000000000      -1.822623063332523E-003
   21.2000000000000      -1.811226673129496E-003
   21.2500000000000      -1.799755338842676E-003
   21.3000000000000      -1.788210893457403E-003
   21.3500000000000      -1.776595135178569E-003
   21.4000000000000      -1.764909876158826E-003
   21.4500000000000      -1.753156898580552E-003
   21.5000000000000      -1.741337948583915E-003
   21.5500000000000      -1.729454812769975E-003
   21.6000000000000      -1.717509194196458E-003
   21.6500000000000      -1.705502708039468E-003
   21.7000000000000      -1.693437053311525E-003
   21.7500000000000      -1.681313900275100E-003
   21.8000000000000      -1.669134976864224E-003
   21.8500000000000      -1.656901950180144E-003
   21.9000000000000      -1.644616521630964E-003
   21.9500000000000      -1.632280349319033E-003
   22.0000000000000      -1.619895109857448E-003
   22.0500000000000      -1.607462414531339E-003
   22.1000000000000      -1.594983931419393E-003
   22.1500000000000      -1.582461283767705E-003
   22.2000000000000      -1.569896124182032E-003
   22.2500000000000      -1.557290006318702E-003
   22.3000000000000      -1.544644489655327E-003
   22.3500000000000      -1.531961153498329E-003
   22.4000000000000      -1.519241536461174E-003
   22.4500000000000      -1.506487219065055E-003
   22.5000000000000      -1.493699764447730E-003
   22.5500000000000      -1.480880799747346E-003
   22.6000000000000      -1.468031875469152E-003
   22.6500000000000      -1.455154610775347E-003
   22.7000000000000      -1.442250576396570E-003
   22.7500000000000      -1.429321328654388E-003
   22.8000000000000      -1.416368415959592E-003
   22.8500000000000      -1.403393423693434E-003
   22.9000000000000      -1.390397945561240E-003
   22.9500000000000      -1.377383553989966E-003
   23.0000000000000      -1.364351759461086E-003
   23.0500000000000      -1.351304055599477E-003
   23.1000000000000      -1.338241911580302E-003
   23.1500000000000      -1.325166843276240E-003
   23.2000000000000      -1.312080316691480E-003
   23.2500000000000      -1.298983826148214E-003
   23.3000000000000      -1.285878730177835E-003
   23.3500000000000      -1.272766449473160E-003
   23.4000000000000      -1.259648367570215E-003
   23.4500000000000      -1.246525925556062E-003
   23.5000000000000      -1.233400528493162E-003
   23.5500000000000      -1.220273501354484E-003
   23.6000000000000      -1.207146175131068E-003
   23.6500000000000      -1.194019874809822E-003
   23.7000000000000      -1.180895970127377E-003
   23.7500000000000      -1.167775832283878E-003
   23.8000000000000      -1.154660766144316E-003
   23.8500000000000      -1.141552089449593E-003
   23.9000000000000      -1.128451108686793E-003
   23.9500000000000      -1.115359070824202E-003
   24.0000000000000      -1.102277193870518E-003
   24.0500000000000      -1.089206677344365E-003
   24.1000000000000      -1.076148754339654E-003
   24.1500000000000      -1.063104647432824E-003
   24.2000000000000      -1.050075543970841E-003
   24.2500000000000      -1.037062605220955E-003
   24.3000000000000      -1.024067041032610E-003
   24.3500000000000      -1.011090036283696E-003
   24.4000000000000      -9.981327274848422E-004
   24.4500000000000      -9.851962494965543E-004
   24.5000000000000      -9.722817259485100E-004
   24.5500000000000      -9.593902644312460E-004
   24.6000000000000      -9.465230131764278E-004
   24.6500000000000      -9.336810697632420E-004
   24.7000000000000      -9.208655969270298E-004
   24.7500000000000      -9.080777133583872E-004
   24.8000000000000      -8.953184715893069E-004
   24.8500000000000      -8.825889187170634E-004
   24.9000000000000      -8.698901427670165E-004
   24.9500000000000      -8.572232185980422E-004
   25.0000000000000      -8.445892264765231E-004
   25.0500000000000      -8.319892338675693E-004
   25.1000000000000      -8.194242646982135E-004
   25.1500000000000      -8.068953710125603E-004
   25.2000000000000      -7.944035991355428E-004
   25.2500000000000      -7.819499669556769E-004
   25.3000000000000      -7.695354510326847E-004
   25.3500000000000      -7.571609746204018E-004
   25.4000000000000      -7.448274955590779E-004
   25.4500000000000      -7.325359737005740E-004
   25.5000000000000      -7.202873350057816E-004
   25.5500000000000      -7.080824327593550E-004
   25.6000000000000      -6.959221332761073E-004
   25.6500000000000      -6.838072693260319E-004
   25.7000000000000      -6.717386418989451E-004
   25.7500000000000      -6.597170797414180E-004
   25.8000000000000      -6.477433167071428E-004
   25.8500000000000      -6.358181883831679E-004
   25.9000000000000      -6.239423995016428E-004
   25.9500000000000      -6.121166262775195E-004
   26.0000000000000      -6.003416001976989E-004
   26.0500000000000      -5.886180464142114E-004
   26.1000000000000      -5.769466334878867E-004
   26.1500000000000      -5.653280712061052E-004
   26.2000000000000      -5.537630983517653E-004
   26.2500000000000      -5.422523702449419E-004
   26.3000000000000      -5.307965980086816E-004
   26.3500000000000      -5.193963783711928E-004
   26.4000000000000      -5.080522929591206E-004
   26.4500000000000      -4.967649399214689E-004
   26.5000000000000      -4.855349532121726E-004
   26.5500000000000      -4.743629637299138E-004
   26.6000000000000      -4.632495359763985E-004
   26.6500000000000      -4.521952698138628E-004
   26.7000000000000      -4.412006954387029E-004
   26.7500000000000      -4.302663368504167E-004
   26.8000000000000      -4.193927321030520E-004
   26.8500000000000      -4.085804065838466E-004
   26.9000000000000      -3.978297971512367E-004
   26.9500000000000      -3.871414011008550E-004
   27.0000000000000      -3.765156828383968E-004
   27.0500000000000      -3.659530986087370E-004
   27.1000000000000      -3.554540687167989E-004
   27.1500000000000      -3.450189990714517E-004
   27.2000000000000      -3.346483373669512E-004
   27.2500000000000      -3.243425009192350E-004
   27.3000000000000      -3.141018678379611E-004
   27.3500000000000      -3.039268133919421E-004
   27.4000000000000      -2.938177636508665E-004
   27.4500000000000      -2.837751271358048E-004
   27.5000000000000      -2.737992257414043E-004
   27.5500000000000      -2.638904280877161E-004
   27.6000000000000      -2.540490276573508E-004
   27.6500000000000      -2.442753091496970E-004
   27.7000000000000      -2.345696033836897E-004
   27.7500000000000      -2.249321582266499E-004
   27.8000000000000      -2.153632634803379E-004
   27.8500000000000      -2.058632084754333E-004
   27.9000000000000      -1.964322304032313E-004
   27.9500000000000      -1.870705867819852E-004
   28.0000000000000      -1.777785075136064E-004
   28.0500000000000      -1.685561512267029E-004
   28.1000000000000      -1.594037365832466E-004
   28.1500000000000      -1.503213906671884E-004
   28.2000000000000      -1.413092939259673E-004
   28.2500000000000      -1.323675903667629E-004
   28.3000000000000      -1.234965257629503E-004
   28.3500000000000      -1.146962919707665E-004
   28.4000000000000      -1.059670362017586E-004
   28.4500000000000      -9.730892061067858E-005
   28.5000000000000      -8.872209237754037E-005
   28.5500000000000      -8.020671266407144E-005
   28.6000000000000      -7.176292680015399E-005
   28.6500000000000      -6.339088157276516E-005
   28.7000000000000      -5.509065472669729E-005
   28.7500000000000      -4.686234181345859E-005
   28.8000000000000      -3.870609022953883E-005
   28.8500000000000      -3.062200111563615E-005
   28.9000000000000      -2.261014025510518E-005
   28.9500000000000      -1.467057859081920E-005
   29.0000000000000      -6.803391245966885E-006
   29.0500000000000       9.913220528179720E-007
   29.1000000000000       8.713463109406271E-006
   29.1500000000000       1.636291607724824E-005
   29.2000000000000       2.393961620394421E-005
   29.2500000000000       3.144354750885211E-005
   29.3000000000000       3.887461872982452E-005
   29.3500000000000       4.623273996325959E-005
   29.4000000000000       5.351787284208901E-005
   29.4500000000000       6.072998139895163E-005
   29.5000000000000       6.786900206561716E-005
   29.5500000000000       7.493489691635283E-005
   29.6000000000000       8.192761285203869E-005
   29.6500000000000       8.884700726923938E-005
   29.7000000000000       9.569305564551148E-005
   29.7500000000000       1.024657132023098E-004
   29.8000000000000       1.091649673652291E-004
   29.8500000000000       1.157907075379344E-004
   29.9000000000000       1.223429219725000E-004
   29.9500000000000       1.288215683515966E-004
   30.0000000000000       1.352266699319530E-004
   30.0500000000000       1.415582795134921E-004
   30.1000000000000       1.478164437554122E-004
   30.1500000000000       1.540012656541781E-004
   30.2000000000000       1.601127971465095E-004
   30.2500000000000       1.661510837426632E-004
   30.3000000000000       1.721161610164330E-004
   30.3500000000000       1.780081279846616E-004
   30.4000000000000       1.838269846956552E-004
   30.4500000000000       1.895727666122250E-004
   30.5000000000000       1.952455822693633E-004
   30.5500000000000       2.008455899149498E-004
   30.6000000000000       2.063729100070013E-004
   30.6500000000000       2.118276702596208E-004
   30.7000000000000       2.172099780075200E-004
   30.7500000000000       2.225199458190704E-004
   30.8000000000000       2.277577780950706E-004
   30.8500000000000       2.329236190280126E-004
   30.9000000000000       2.380175983686244E-004
   30.9500000000000       2.430398531928183E-004
   31.0000000000000       2.479905202318154E-004
   31.0500000000000       2.528696968510480E-004
   31.1000000000000       2.576775137052014E-004
   31.1500000000000       2.624140637298758E-004
   31.2000000000000       2.670794986741507E-004
   31.2500000000000       2.716739617379981E-004
   31.3000000000000       2.761975955932850E-004
   31.3500000000000       2.806505124519799E-004
   31.4000000000000       2.850329397852056E-004
   31.4500000000000       2.893451399450038E-004
   31.5000000000000       2.935873189139166E-004
   31.5500000000000       2.977597141278700E-004
   31.6000000000000       3.018625133327359E-004
   31.6500000000000       3.058959608248141E-004
   31.7000000000000       3.098602589054537E-004
   31.7500000000000       3.137556379682047E-004
   31.8000000000000       3.175823299667752E-004
   31.8500000000000       3.213405098141139E-004
   31.9000000000000       3.250303291086153E-004
   31.9500000000000       3.286519339255486E-004
   32.0000000000000       3.322055097522983E-004
   32.0500000000000       3.356911882607248E-004
   32.1000000000000       3.391091354476017E-004
   32.1500000000000       3.424595089662138E-004
   32.2000000000000       3.457424914799096E-004
   32.2500000000000       3.489582640374373E-004
   32.3000000000000       3.521070280375478E-004
   32.3500000000000       3.551889866800178E-004
   32.4000000000000       3.582043183740983E-004
   32.4500000000000       3.611531765373316E-004
   32.5000000000000       3.640357368764695E-004
   32.5500000000000       3.668521556966452E-004
   32.6000000000000       3.696026285150196E-004
   32.6500000000000       3.722873605645407E-004
   32.7000000000000       3.749064421776377E-004
   32.7500000000000       3.774600078908260E-004
   32.8000000000000       3.799482633223128E-004
   32.8500000000000       3.823714455535009E-004
   32.9000000000000       3.847297398094254E-004
   32.9500000000000       3.870233570511134E-004
   33.0000000000000       3.892525610728273E-004
   33.0500000000000       3.914176067891338E-004
   33.1000000000000       3.935187240215400E-004
   33.1500000000000       3.955561580272501E-004
   33.2000000000000       3.975300969701432E-004
   33.2500000000000       3.994407776294231E-004
   33.3000000000000       4.012884237234195E-004
   33.3500000000000       4.030732721770052E-004
   33.4000000000000       4.047955827364654E-004
   33.4500000000000       4.064556200188406E-004
   33.5000000000000       4.080536602201556E-004
   33.5500000000000       4.095899357181368E-004
   33.6000000000000       4.110646849388666E-004
   33.6500000000000       4.124781993995527E-004
   33.7000000000000       4.138306885950964E-004
   33.7500000000000       4.151224039216472E-004
   33.8000000000000       4.163536401627836E-004
   33.8500000000000       4.175246251118371E-004
   33.9000000000000       4.186355561747377E-004
   33.9500000000000       4.196866476758453E-004
   34.0000000000000       4.206782056432817E-004
   34.0500000000000       4.216105497458861E-004
   34.1000000000000       4.224840234417988E-004
   34.1500000000000       4.232989177117021E-004
   34.2000000000000       4.240555175120794E-004
   34.2500000000000       4.247542072057995E-004
   34.3000000000000       4.253952845680052E-004
   34.3500000000000       4.259790591945844E-004
   34.4000000000000       4.265058570697662E-004
   34.4500000000000       4.269760684564572E-004
   34.5000000000000       4.273900691216002E-004
   34.5500000000000       4.277483124082472E-004
   34.6000000000000       4.280511675322578E-004
   34.6500000000000       4.282989520742794E-004
   34.7000000000000       4.284919627421442E-004
   34.7500000000000       4.286305085819918E-004
   34.8000000000000       4.287149264696563E-004
   34.8500000000000       4.287454925644703E-004
   34.9000000000000       4.287225508857989E-004
   34.9500000000000       4.286464169067951E-004
   35.0000000000000       4.285174272164616E-004
   35.0500000000000       4.283358628198643E-004
   35.1000000000000       4.281020887552803E-004
   35.1500000000000       4.278164405673872E-004
   35.2000000000000       4.274793232047038E-004
   35.2500000000000       4.270910894414245E-004
   35.3000000000000       4.266520570437584E-004
   35.3500000000000       4.261625612221245E-004
   35.4000000000000       4.256229396487160E-004
   35.4500000000000       4.250336085568591E-004
   35.5000000000000       4.243949537875723E-004
   35.5500000000000       4.237074453287201E-004
   35.6000000000000       4.229714019201034E-004
   35.6500000000000       4.221871328058658E-004
   35.7000000000000       4.213549378339586E-004
   35.7500000000000       4.204751953628808E-004
   35.8000000000000       4.195482484865423E-004
   35.8500000000000       4.185745423782436E-004
   35.9000000000000       4.175545272775282E-004
   35.9500000000000       4.164885864743563E-004
   36.0000000000000       4.153771569390598E-004
   36.0500000000000       4.142207167927308E-004
   36.1000000000000       4.130197767826620E-004
   36.1500000000000       4.117748367758135E-004
   36.2000000000000       4.104864170629018E-004
   36.2500000000000       4.091549706311107E-004
   36.3000000000000       4.077809669360622E-004
   36.3500000000000       4.063648421254480E-004
   36.4000000000000       4.049071009937564E-004
   36.4500000000000       4.034082216568032E-004
   36.5000000000000       4.018686947059944E-004
   36.5500000000000       4.002889978033025E-004
   36.6000000000000       3.986696662887630E-004
   36.6500000000000       3.970112015896235E-004
   36.7000000000000       3.953141067669991E-004
   36.7500000000000       3.935789411826540E-004
   36.8000000000000       3.918062238850473E-004
   36.8500000000000       3.899964851085055E-004
   36.9000000000000       3.881502124723764E-004
   36.9500000000000       3.862679261822758E-004
   37.0000000000000       3.843501950332896E-004
   37.0500000000000       3.823975626977344E-004
   37.1000000000000       3.804105626466583E-004
   37.1500000000000       3.783897701852376E-004
   37.2000000000000       3.763357577327368E-004
   37.2500000000000       3.742491175211857E-004
   37.3000000000000       3.721303894456758E-004
   37.3500000000000       3.699801347425295E-004
   37.4000000000000       3.677989471224498E-004
   37.4500000000000       3.655875007547549E-004
   37.5000000000000       3.633464013747495E-004
   37.5500000000000       3.610763045126444E-004
   37.6000000000000       3.587778693574876E-004
   37.6500000000000       3.564517155124112E-004
   37.7000000000000       3.540985421739799E-004
   37.7500000000000       3.517189035867093E-004
   37.8000000000000       3.493134234385465E-004
   37.8500000000000       3.468827558427958E-004
   37.9000000000000       3.444275033747732E-004
   37.9500000000000       3.419482909798097E-004
   38.0000000000000       3.394457252328034E-004
   38.0500000000000       3.369203983098170E-004
   38.1000000000000       3.343728958091483E-004
   38.1500000000000       3.318038559535538E-004
   38.2000000000000       3.292139086587834E-004
   38.2500000000000       3.266036406896481E-004
   38.3000000000000       3.239735990589795E-004
   38.3500000000000       3.213244419508819E-004
   38.4000000000000       3.186567482393186E-004
   38.4500000000000       3.159711297947156E-004
   38.5000000000000       3.132681226728196E-004
   38.5500000000000       3.105482687700022E-004
   38.6000000000000       3.078120986169051E-004
   38.6500000000000       3.050601659891151E-004
   38.7000000000000       3.022929974895497E-004
   38.7500000000000       2.995111361120257E-004
   38.8000000000000       2.967150720771292E-004
   38.8500000000000       2.939052172569271E-004
   38.9000000000000       2.910820578025275E-004
   38.9500000000000       2.882460316425902E-004
   39.0000000000000       2.853976253182660E-004
   39.0500000000000       2.825373455059966E-004
   39.1000000000000       2.796656601942837E-004
   39.1500000000000       2.767830351348920E-004
   39.2000000000000       2.738898848874106E-004
   39.2500000000000       2.709866301915822E-004
   39.3000000000000       2.680737757310600E-004
   39.3500000000000       2.651517616238481E-004
   39.4000000000000       2.622209801474825E-004
   39.4500000000000       2.592819190956040E-004
   39.5000000000000       2.563350568649763E-004
   39.5500000000000       2.533808439890900E-004
   39.6000000000000       2.504197658518044E-004
   39.6500000000000       2.474522188981965E-004
   39.7000000000000       2.444786407212703E-004
   39.7500000000000       2.414994242427633E-004
   39.8000000000000       2.385150462362659E-004
   39.8500000000000       2.355259489780742E-004
   39.9000000000000       2.325326080393217E-004
   39.9500000000000       2.295354918410554E-004
   40.0000000000000       2.265350047467866E-004
   40.0500000000000       2.235315293114889E-004
   40.1000000000000       2.205254584210408E-004
   40.1500000000000       2.175171968340908E-004
   40.2000000000000       2.145071137943120E-004
   40.2500000000000       2.114955945860541E-004
   40.3000000000000       2.084830112515873E-004
   40.3500000000000       2.054697833561486E-004
   40.4000000000000       2.024563085992069E-004
   40.4500000000000       1.994429024347384E-004
   40.5000000000000       1.964299149317519E-004
   40.5500000000000       1.934176904675776E-004
   40.6000000000000       1.904066093229557E-004
   40.6500000000000       1.873970048229566E-004
   40.7000000000000       1.843892744034264E-004
   40.7500000000000       1.813838657051058E-004
   40.8000000000000       1.783811686548903E-004
   40.8500000000000       1.753814761924784E-004
   40.9000000000000       1.723851195977817E-004
   40.9500000000000       1.693924992060018E-004
   41.0000000000000       1.664039910240211E-004
   41.0500000000000       1.634199888307885E-004
   41.1000000000000       1.604408907920669E-004
   41.1500000000000       1.574670874290469E-004
   41.2000000000000       1.544989778021295E-004
   41.2500000000000       1.515369493327847E-004
   41.3000000000000       1.485813779456097E-004
   41.3500000000000       1.456326728208750E-004
   41.4000000000000       1.426912709277922E-004
   41.4500000000000       1.397575634612729E-004
   41.5000000000000       1.368318980896263E-004
   41.5500000000000       1.339146515679767E-004
   41.6000000000000       1.310062550976780E-004
   41.6500000000000       1.281071292168029E-004
   41.7000000000000       1.252176250050943E-004
   41.7500000000000       1.223381324091751E-004
   41.8000000000000       1.194690104084138E-004
   41.8500000000000       1.166105888633957E-004
   41.9000000000000       1.137632123504436E-004
   41.9500000000000       1.109272589937714E-004
   42.0000000000000       1.081030775161540E-004
   42.0500000000000       1.052910206661320E-004
   42.1000000000000       1.024914074301941E-004
   42.1500000000000       9.970459991400901E-005
   42.2000000000000       9.693093145264732E-005
   42.2500000000000       9.417066018701487E-005
   42.3000000000000       9.142402473584896E-005
   42.3500000000000       8.869132550776853E-005
   42.4000000000000       8.597287851513309E-005
   42.4500000000000       8.326893239538794E-005
   42.5000000000000       8.057977147015905E-005
   42.5500000000000       7.790556586963574E-005
   42.6000000000000       7.524656219949874E-005
   42.6500000000000       7.260299207192506E-005
   42.7000000000000       6.997513654941783E-005
   42.7500000000000       6.736313677044817E-005
   42.8000000000000       6.476718414215328E-005
   42.8500000000000       6.218749964406495E-005
   42.9000000000000       5.962432684932963E-005
   42.9500000000000       5.707793435751460E-005
   43.0000000000000       5.454854243550245E-005
   43.0500000000000       5.203638508576178E-005
   43.1000000000000       4.954167844843416E-005
   43.1500000000000       4.706461798678797E-005
   43.2000000000000       4.460531343452739E-005
   43.2500000000000       4.216393492038554E-005
   43.3000000000000       3.974058000912570E-005
   43.3500000000000       3.733541391343092E-005
   43.4000000000000       3.494858531878757E-005
   43.4500000000000       3.258023165446379E-005
   43.5000000000000       3.023041918198082E-005
   43.5500000000000       2.789924590957911E-005
   43.6000000000000       2.558677146934025E-005
   43.6500000000000       2.329313856227126E-005
   43.7000000000000       2.101850378829443E-005
   43.7500000000000       1.876296598669561E-005
   43.8000000000000       1.652661666140695E-005
   43.8500000000000       1.430954458456173E-005
   43.9000000000000       1.211182305955303E-005
   43.9500000000000       9.933528950024946E-006
   44.0000000000000       7.774728800069214E-006
   44.0500000000000       5.635467320546244E-006
   44.1000000000000       3.515790535642156E-006
   44.1500000000000       1.415783825704377E-006
   44.2000000000000      -6.645600748655543E-007
   44.2500000000000      -2.725156483717386E-006
   44.3000000000000      -4.765959862192015E-006
   44.3500000000000      -6.786911503722988E-006
   44.4000000000000      -8.787988556777816E-006
   44.4500000000000      -1.076919264270187E-005
   44.5000000000000      -1.273048262548294E-005
   44.5500000000000      -1.467179204564146E-005
   44.6000000000000      -1.659312998423831E-005
   44.6500000000000      -1.849450361045140E-005
   44.7000000000000      -2.037586608638635E-005
   44.7500000000000      -2.223720734179815E-005
   44.8000000000000      -2.407857228547537E-005
   44.8500000000000      -2.590005216860214E-005
   44.9000000000000      -2.770161527106370E-005
   44.9500000000000      -2.948323564482464E-005
   45.0000000000000      -3.124491626813834E-005
   45.0500000000000      -3.298664212409771E-005
   45.1000000000000      -3.470843683164194E-005
   45.1500000000000      -3.641034709623858E-005
   45.2000000000000      -3.809241492603448E-005
   45.2500000000000      -3.975464576075078E-005
   45.3000000000000      -4.139708339627708E-005
   45.3500000000000      -4.301978065594633E-005
   45.4000000000000      -4.462280677421349E-005
   45.4500000000000      -4.620623545962949E-005
   45.5000000000000      -4.777016236117609E-005
   45.5500000000000      -4.931465275844239E-005
   45.6000000000000      -5.083978457781736E-005
   45.6500000000000      -5.234556071497996E-005
   45.7000000000000      -5.383210244327569E-005
   45.7500000000000      -5.529949822628339E-005
   45.8000000000000      -5.674780941991256E-005
   45.8500000000000      -5.817701272844432E-005
   45.9000000000000      -5.958715729061679E-005
   45.9500000000000      -6.097835912559477E-005
   46.0000000000000      -6.235070504277469E-005
   46.0500000000000      -6.370437159765312E-005
   46.1000000000000      -6.503944998843872E-005
   46.1500000000000      -6.635599007615737E-005
   46.2000000000000      -6.765409704364614E-005
   46.2500000000000      -6.893389211882429E-005
   46.3000000000000      -7.019553111734195E-005
   46.3500000000000      -7.143914348347473E-005
   46.4000000000000      -7.266484380678320E-005
   46.4500000000000      -7.387276511140107E-005
   46.5000000000000      -7.506302580983847E-005
   46.5500000000000      -7.623583368578087E-005
   46.6000000000000      -7.739138620688810E-005
   46.6500000000000      -7.852993939548488E-005
   46.7000000000000      -7.965162384476692E-005
   46.7500000000000      -8.075657736362942E-005
   46.8000000000000      -8.184495775553063E-005
   46.8500000000000      -8.291687242304355E-005
   46.9000000000000      -8.397245254410492E-005
   46.9500000000000      -8.501184885860885E-005
   47.0000000000000      -8.603512540703129E-005
   47.0500000000000      -8.704237865996017E-005
   47.1000000000000      -8.803367953447322E-005
   47.1500000000000      -8.900921611656284E-005
   47.2000000000000      -8.996916141855488E-005
   47.2500000000000      -9.091359545621071E-005
   47.3000000000000      -9.184262464204568E-005
   47.3500000000000      -9.275631121617556E-005
   47.4000000000000      -9.365470586036877E-005
   47.4500000000000      -9.453787560541029E-005
   47.5000000000000      -9.540595572215331E-005
   47.5500000000000      -9.625902241662602E-005
   47.6000000000000      -9.709719223054154E-005
   47.6500000000000      -9.792054997210553E-005
   47.7000000000000      -9.872912460382912E-005
   47.7500000000000      -9.952301263367038E-005
   47.8000000000000      -1.003023121399514E-004
   47.8500000000000      -1.010671080669188E-004
   47.9000000000000      -1.018175498688819E-004
   47.9500000000000      -1.025536638916758E-004
   48.0000000000000      -1.032755331959617E-004
   48.0500000000000      -1.039831750084039E-004
   48.1000000000000      -1.046765852618804E-004
   48.1500000000000      -1.053558634998561E-004
   48.2000000000000      -1.060211248080728E-004
   48.2500000000000      -1.066725044404956E-004
   48.3000000000000      -1.073101480424588E-004
   48.3500000000000      -1.079342005277443E-004
   48.4000000000000      -1.085447278452938E-004
   48.4500000000000      -1.091418239171949E-004
   48.5000000000000      -1.097255111749385E-004
   48.5500000000000      -1.102958851169229E-004
   48.6000000000000      -1.108529443165873E-004
   48.6500000000000      -1.113967763892821E-004
   48.7000000000000      -1.119274533174389E-004
   48.7500000000000      -1.124450211137929E-004
   48.8000000000000      -1.129495322528645E-004
   48.8500000000000      -1.134410622943693E-004
   48.9000000000000      -1.139197149414517E-004
   48.9500000000000      -1.143856244754888E-004
   49.0000000000000      -1.148389372897548E-004
   49.0500000000000      -1.152798033781273E-004
   49.1000000000000      -1.157083371123761E-004
   49.1500000000000      -1.161247154546145E-004
   49.2000000000000      -1.165290855123281E-004
   49.2500000000000      -1.169215297686750E-004
   49.3000000000000      -1.173021972504349E-004
   49.3500000000000      -1.176712333927782E-004
   49.4000000000000      -1.180288068025545E-004
   49.4500000000000      -1.183750989884315E-004
   49.5000000000000      -1.187102080110708E-004
   49.5500000000000      -1.190341957309049E-004
   49.6000000000000      -1.193472023866793E-004
   49.6500000000000      -1.196493617718221E-004
   49.7000000000000      -1.199407595471335E-004
   49.7500000000000      -1.202215281012868E-004
   49.8000000000000      -1.204917378995478E-004
   49.8500000000000      -1.207515260713207E-004
   49.9000000000000      -1.210010448349820E-004
   49.9500000000000      -1.212403191442621E-004
   50.0000000000000      -1.214694444807989E-004
   50.0500000000000      -1.216885258310963E-004
   50.1000000000000      -1.218976023766308E-004
   50.1500000000000      -1.220967247576930E-004
   50.2000000000000      -1.222859591703279E-004
   50.2500000000000      -1.224653393114317E-004
   50.3000000000000      -1.226349000705508E-004
   50.3500000000000      -1.227947314391494E-004
   50.4000000000000      -1.229449255097288E-004
   50.4500000000000      -1.230854716879898E-004
   50.5000000000000      -1.232164563455007E-004
   50.5500000000000      -1.233379179933700E-004
   50.6000000000000      -1.234499153343053E-004
   50.6500000000000      -1.235524898882602E-004
   50.7000000000000      -1.236457060748235E-004
   50.7500000000000      -1.237296367510815E-004
   50.8000000000000      -1.238042888477566E-004
   50.8500000000000      -1.238696454076474E-004
   50.9000000000000      -1.239257014890072E-004
   50.9500000000000      -1.239724442603921E-004
   51.0000000000000      -1.240099171402371E-004
   51.0500000000000      -1.240382359446256E-004
   51.1000000000000      -1.240574938875607E-004
   51.1500000000000      -1.240677531975063E-004
   51.2000000000000      -1.240691442934617E-004
   51.2500000000000      -1.240617066985272E-004
   51.3000000000000      -1.240454730539966E-004
   51.3500000000000      -1.240205012457135E-004
   51.4000000000000      -1.239867372236043E-004
   51.4500000000000      -1.239441844409662E-004
   51.5000000000000      -1.238928722484622E-004
   51.5500000000000      -1.238328486952757E-004
   51.6000000000000      -1.237641204218257E-004
   51.6500000000000      -1.236867572172987E-004
   51.7000000000000      -1.236008415275045E-004
   51.7500000000000      -1.235063747402733E-004
   51.8000000000000      -1.234033094007350E-004
   51.8500000000000      -1.232916616929241E-004
   51.9000000000000      -1.231714510680919E-004
   51.9500000000000      -1.230427068338560E-004
   52.0000000000000      -1.229054423743291E-004
   52.0500000000000      -1.227596820832692E-004
   52.1000000000000      -1.226053936021909E-004
   52.1500000000000      -1.224425817839609E-004
   52.2000000000000      -1.222712986935192E-004
   52.2500000000000      -1.220915010810866E-004
   52.3000000000000      -1.219031806001489E-004
   52.3500000000000      -1.217063508176527E-004
   52.4000000000000      -1.215010729998853E-004
   52.4500000000000      -1.212873108062762E-004
   52.5000000000000      -1.210651235356349E-004
   52.5500000000000      -1.208344645041226E-004
   52.6000000000000      -1.205953383581313E-004
   52.6500000000000      -1.203477137680449E-004
   52.7000000000000      -1.200916353728566E-004
   52.7500000000000      -1.198271317345499E-004
   52.8000000000000      -1.195541604734705E-004
   52.8500000000000      -1.192727295011985E-004
   52.9000000000000      -1.189828951640732E-004
   52.9500000000000      -1.186846898389067E-004
   53.0000000000000      -1.183780990652428E-004
   53.0500000000000      -1.180631558245574E-004
   53.1000000000000      -1.177398838296203E-004
   53.1500000000000      -1.174083306108619E-004
   53.2000000000000      -1.170685312114258E-004
   53.2500000000000      -1.167205557541511E-004
   53.3000000000000      -1.163644040255042E-004
   53.3500000000000      -1.160001109447369E-004
   53.4000000000000      -1.156276514909217E-004
   53.4500000000000      -1.152469744281590E-004
   53.5000000000000      -1.148580983118062E-004
   53.5500000000000      -1.144611357674579E-004
   53.6000000000000      -1.140561298923871E-004
   53.6500000000000      -1.136430846482423E-004
   53.7000000000000      -1.132220390031456E-004
   53.7500000000000      -1.127930552795183E-004
   53.8000000000000      -1.123561417181342E-004
   53.8500000000000      -1.119112921178106E-004
   53.9000000000000      -1.114585584303736E-004
   53.9500000000000      -1.109979896541703E-004
   54.0000000000000      -1.105296298333585E-004
   54.0500000000000      -1.100536146294259E-004
   54.1000000000000      -1.095699432071814E-004
   54.1500000000000      -1.090787095724031E-004
   54.2000000000000      -1.085798856696463E-004
   54.2500000000000      -1.080735109659919E-004
   54.3000000000000      -1.075596371224533E-004
   54.3500000000000      -1.070383671671957E-004
   54.4000000000000      -1.065096762033155E-004
   54.4500000000000      -1.059735115580544E-004
   54.5000000000000      -1.054298804487698E-004
   54.5500000000000      -1.048788776658697E-004
   54.6000000000000      -1.043205443089161E-004
   54.6500000000000      -1.037548331428885E-004
   54.7000000000000      -1.031818017288642E-004
   54.7500000000000      -1.026015101133121E-004
   54.8000000000000      -1.020139062120540E-004
   54.8500000000000      -1.014190765755806E-004
   54.9000000000000      -1.008170662658758E-004
   54.9500000000000      -1.002078769766050E-004
   55.0000000000000      -9.959155023573259E-005
   55.0500000000000      -9.896806361917782E-005
   55.1000000000000      -9.833743069571687E-005
   55.1500000000000      -9.769961458852004E-005
   55.2000000000000      -9.705461645888064E-005
   55.2500000000000      -9.640248100468877E-005
   55.3000000000000      -9.574325488481831E-005
   55.3500000000000      -9.507693624844171E-005
   55.4000000000000      -9.440355952641545E-005
   55.4500000000000      -9.372311964770611E-005
   55.5000000000000      -9.303567810746477E-005
   55.5500000000000      -9.234126062347516E-005
   55.6000000000000      -9.163988465081180E-005
   55.6500000000000      -9.093152021785695E-005
   55.7000000000000      -9.021615883879165E-005
   55.7500000000000      -8.949372744862371E-005
   55.8000000000000      -8.876422026077290E-005
   55.8500000000000      -8.802762140444293E-005
   55.9000000000000      -8.728389682457523E-005
   55.9500000000000      -8.653299974876234E-005
   56.0000000000000      -8.577490008099151E-005
   56.0500000000000      -8.500955498393516E-005
   56.1000000000000      -8.423690366160851E-005
   56.1500000000000      -8.345689964050145E-005
   56.2000000000000      -8.266947117922882E-005
   56.2500000000000      -8.187458139576914E-005
   56.3000000000000      -8.107217307790971E-005
   56.3500000000000      -8.026221447709548E-005
   56.4000000000000      -7.944463810108364E-005
   56.4500000000000      -7.861943151424128E-005
   56.5000000000000      -7.778657108383653E-005
   56.5500000000000      -7.694604222507292E-005
   56.6000000000000      -7.609779939019450E-005
   56.6500000000000      -7.524178072970752E-005
   56.7000000000000      -7.437791726039617E-005
   56.7500000000000      -7.350619821210169E-005
   56.8000000000000      -7.262663626601125E-005
   56.8500000000000      -7.173923722190447E-005
   56.9000000000000      -7.084398443292747E-005
   56.9500000000000      -6.994090268581749E-005
   57.0000000000000      -6.902997851081807E-005
   57.0500000000000      -6.811122558560838E-005
   57.1000000000000      -6.718467642065470E-005
   57.1500000000000      -6.625037506753557E-005
   57.2000000000000      -6.530836827970609E-005
   57.2500000000000      -6.435863633703799E-005
   57.3000000000000      -6.340122013860832E-005
   57.3500000000000      -6.243610795523603E-005
   57.4000000000000      -6.146339312061068E-005
   57.4500000000000      -6.048317168419178E-005
   57.5000000000000      -5.949549429509473E-005
   57.5500000000000      -5.850042518737295E-005
   57.6000000000000      -5.749805902863640E-005
   57.6500000000000      -5.648839306680102E-005
   57.7000000000000      -5.547147297706191E-005
   57.7500000000000      -5.444734704069868E-005
   57.8000000000000      -5.341607801761594E-005
   57.8500000000000      -5.237777583125286E-005
   57.9000000000000      -5.133251928649730E-005
   57.9500000000000      -5.028040688529156E-005
   58.0000000000000      -4.922156749739080E-005
   58.0500000000000      -4.815607358833971E-005
   58.1000000000000      -4.708409216151233E-005
   58.1500000000000      -4.600577169239270E-005
   58.2000000000000      -4.492116619558130E-005
   58.2500000000000      -4.383040243617610E-005
   58.3000000000000      -4.273354958723819E-005
   58.3500000000000      -4.163069649522198E-005
   58.4000000000000      -4.052193510272172E-005
   58.4500000000000      -3.940743397778446E-005
   58.5000000000000      -3.828728962400044E-005
   58.5500000000000      -3.716152558943110E-005
   58.6000000000000      -3.603020982201524E-005
   58.6500000000000      -3.489344053382241E-005
   58.7000000000000      -3.375125809220982E-005
   58.7500000000000      -3.260379228469342E-005
   58.8000000000000      -3.145114467092384E-005
   58.8500000000000      -3.029341419620698E-005
   58.9000000000000      -2.913066932512509E-005
   58.9500000000000      -2.796289652739289E-005
   59.0000000000000      -2.679014204613977E-005
   59.0500000000000      -2.561249210233421E-005
   59.1000000000000      -2.443004683089624E-005
   59.1500000000000      -2.324287881898059E-005
   59.2000000000000      -2.205119347311831E-005
   59.2500000000000      -2.085510137621485E-005
   59.3000000000000      -1.965480773362120E-005
   59.3500000000000      -1.845048551203579E-005
   59.4000000000000      -1.724229280364327E-005
   59.4500000000000      -1.603034576673151E-005
   59.5000000000000      -1.481476437641541E-005
   59.5500000000000      -1.359572642542540E-005
   59.6000000000000      -1.237334875670483E-005
   59.6500000000000      -1.114777729558789E-005
   59.7000000000000      -9.919197305558725E-006
   59.7500000000000      -8.687789211206147E-006
   59.8000000000000      -7.453782503434743E-006
   59.8500000000000      -6.217315924827535E-006
   59.9000000000000      -4.978582808127061E-006
   59.9500000000000      -3.737783797046858E-006
   60.0000000000000      -2.495122759610117E-006
   60.0500000000000      -1.250777641689893E-006
   60.1000000000000      -4.987541833352130E-009
   60.1500000000000       1.242173299426695E-006
   60.2000000000000       2.490496424512407E-006
   60.2500000000000       3.739844285519419E-006
   60.3000000000000       4.990104161363105E-006
   60.3500000000000       6.241057859698487E-006
   60.4000000000000       7.492492108684431E-006
   60.4500000000000       8.744250749247580E-006
   60.5000000000000       9.996233282727681E-006
   60.5500000000000       1.124824422360417E-005
   60.6000000000000       1.250008969937439E-005
   60.6500000000000       1.375156643210188E-005
   60.7000000000000       1.500253364215060E-005
   60.7500000000000       1.625282392668861E-005
   60.8000000000000       1.750227810025264E-005
   60.8500000000000       1.875077861829382E-005
   60.9000000000000       1.999814105454791E-005
   60.9500000000000       2.124424144507837E-005
   61.0000000000000       2.248898533914886E-005
   61.0500000000000       2.373229318616929E-005
   61.1000000000000       2.497402801919648E-005
   61.1500000000000       2.621407403232043E-005
   61.2000000000000       2.745237463588723E-005
   61.2500000000000       2.868881979357705E-005
   61.3000000000000       2.992327773312011E-005
   61.3500000000000       3.115561431854604E-005
   61.4000000000000       3.238574457971208E-005
   61.4500000000000       3.361360424645608E-005
   61.5000000000000       3.483905798110287E-005
   61.5500000000000       3.606197285923244E-005
   61.6000000000000       3.728224488473893E-005
   61.6500000000000       3.849976723469154E-005
   61.7000000000000       3.971439798866237E-005
   61.7500000000000       4.092605555737919E-005
   61.8000000000000       4.213470702373683E-005
   61.8500000000000       4.334021525390297E-005
   61.9000000000000       4.454249649754426E-005
   61.9500000000000       4.574147723273001E-005
   62.0000000000000       4.693709427868699E-005
   62.0500000000000       4.812928222492302E-005
   62.1000000000000       4.931791873211742E-005
   62.1500000000000       5.050298668928866E-005
   62.2000000000000       5.168441378690760E-005
   62.2500000000000       5.286217731002717E-005
   62.3000000000000       5.403619017453125E-005
   62.3500000000000       5.520632771401111E-005
   62.4000000000000       5.637254445251363E-005
   62.4500000000000       5.753472211138597E-005
   62.5000000000000       5.869269591283064E-005
   62.5500000000000       5.984638962063207E-005
   62.6000000000000       6.099569591148752E-005
   62.6500000000000       6.214050616625603E-005
   62.7000000000000       6.328079405069156E-005
   62.7500000000000       6.441657978390482E-005
   62.8000000000000       6.554786156750224E-005
   62.8500000000000       6.667460779564200E-005
   62.9000000000000       6.779666482225804E-005
   62.9500000000000       6.891397887026192E-005
   63.0000000000000       7.002650537043831E-005
   63.0500000000000       7.113418023877032E-005
   63.1000000000000       7.223692741808671E-005
   63.1500000000000       7.333468310880910E-005
   63.2000000000000       7.442733045621367E-005
   63.2500000000000       7.551477649738009E-005
   63.3000000000000       7.659689338919552E-005
   63.3500000000000       7.767356405796551E-005
   63.4000000000000       7.874472052684020E-005
   63.4500000000000       7.981026976319980E-005
   63.5000000000000       8.087009492125802E-005
   63.5500000000000       8.192398167714013E-005
   63.6000000000000       8.297181666205599E-005
   63.6500000000000       8.401350705897847E-005
   63.7000000000000       8.504896760571238E-005
   63.7500000000000       8.607806444578881E-005
   63.8000000000000       8.710071780545161E-005
   63.8500000000000       8.811681606836009E-005
   63.9000000000000       8.912626099841052E-005
   63.9500000000000       9.012895773673013E-005
   64.0000000000000       9.112475865709781E-005
   64.0500000000000       9.211350027557498E-005
   64.1000000000000       9.309520835198367E-005
   64.1500000000000       9.406981063288585E-005
   64.2000000000000       9.503728983884218E-005
   64.2500000000000       9.599757138775959E-005
   64.3000000000000       9.695056974031635E-005
   64.3500000000000       9.789625559689953E-005
   64.4000000000000       9.883461077219857E-005
   64.4500000000000       9.976555982204852E-005
   64.5000000000000       1.006890196996087E-004
   64.5500000000000       1.016049103714980E-004
   64.6000000000000       1.025132163486209E-004
   64.6500000000000       1.034139129817950E-004
   64.7000000000000       1.043069514232891E-004
   64.7500000000000       1.051922907390486E-004
   64.8000000000000       1.060699109889599E-004
   64.8500000000000       1.069396660313689E-004
   64.9000000000000       1.078014970120128E-004
   64.9500000000000       1.086553495988851E-004
   65.0000000000000       1.095012092894627E-004
   65.0500000000000       1.103389701614189E-004
   65.1000000000000       1.111685846728285E-004
   65.1500000000000       1.119899467523268E-004
   65.2000000000000       1.128030013666685E-004
   65.2500000000000       1.136076721138344E-004
   65.3000000000000       1.144039031620376E-004
   65.3500000000000       1.151916225138810E-004
   65.4000000000000       1.159708042739102E-004
   65.4500000000000       1.167413915702980E-004
   65.5000000000000       1.175033154226056E-004
   65.5500000000000       1.182564917843924E-004
   65.6000000000000       1.190008508922281E-004
   65.6500000000000       1.197363258509762E-004
   65.7000000000000       1.204628663173421E-004
   65.7500000000000       1.211803582115053E-004
   65.8000000000000       1.218887232283718E-004
   65.8500000000000       1.225878681912080E-004
   65.9000000000000       1.232777190314278E-004
   65.9500000000000       1.239581915014691E-004
   66.0000000000000       1.246292212109850E-004
   66.0500000000000       1.252907639001092E-004
   66.1000000000000       1.259427489920672E-004
   66.1500000000000       1.265850865509520E-004
   66.2000000000000       1.272177137440470E-004
   66.2500000000000       1.278404881148300E-004
   66.3000000000000       1.284533274721390E-004
   66.3500000000000       1.290561788085015E-004
   66.4000000000000       1.296489099316589E-004
   66.4500000000000       1.302314031385365E-004
   66.5000000000000       1.308035120429103E-004
   66.5500000000000       1.313651934108031E-004
   66.6000000000000       1.319163878743839E-004
   66.6500000000000       1.324569908775572E-004
   66.7000000000000       1.329868570889867E-004
   66.7500000000000       1.335058457353953E-004
   66.8000000000000       1.340138782943062E-004
   66.8500000000000       1.345108562329775E-004
   66.9000000000000       1.349966706360535E-004
   66.9500000000000       1.354712335195690E-004
   67.0000000000000       1.359344591050895E-004
   67.0500000000000       1.363862311835851E-004
   67.1000000000000       1.368264926502493E-004
   67.1500000000000       1.372551666037837E-004
   67.2000000000000       1.376721067345232E-004
   67.2500000000000       1.380772469976299E-004
   67.3000000000000       1.384704631101054E-004
   67.3500000000000       1.388517412206189E-004
   67.4000000000000       1.392209505963836E-004
   67.4500000000000       1.395780658971521E-004
   67.5000000000000       1.399230336364355E-004
   67.5500000000000       1.402557084494782E-004
   67.6000000000000       1.405760251543817E-004
   67.6500000000000       1.408838998889932E-004
   67.7000000000000       1.411792771557919E-004
   67.7500000000000       1.414620386823437E-004
   67.8000000000000       1.417320916192204E-004
   67.8500000000000       1.419893167656540E-004
   67.9000000000000       1.422336048321117E-004
   67.9500000000000       1.424649137078346E-004
   68.0000000000000       1.426831261924540E-004
   68.0500000000000       1.428881198631982E-004
   68.1000000000000       1.430797938946455E-004
   68.1500000000000       1.432580113995194E-004
   68.2000000000000       1.434226537896903E-004
   68.2500000000000       1.435736430045885E-004
   68.3000000000000       1.437109073208765E-004
   68.3500000000000       1.438344609094247E-004
   68.4000000000000       1.439442235903773E-004
   68.4500000000000       1.440401732938639E-004
   68.5000000000000       1.441223047302371E-004
   68.5500000000000       1.441906167709556E-004
   68.6000000000000       1.442450765618866E-004
   68.6500000000000       1.442857015729666E-004
   68.7000000000000       1.443124411255027E-004
   68.7500000000000       1.443252527157496E-004
   68.8000000000000       1.443241332808710E-004
   68.8500000000000       1.443090530720958E-004
   68.9000000000000       1.442800407267055E-004
   68.9500000000000       1.442370941945341E-004
   69.0000000000000       1.441802605621644E-004
   69.0500000000000       1.441095369659529E-004
   69.1000000000000       1.440249540748756E-004
   69.1500000000000       1.439265982880068E-004
   69.2000000000000       1.438144641120110E-004
   69.2500000000000       1.436885596059503E-004
   69.3000000000000       1.435488877803629E-004
   69.3500000000000       1.433955172705856E-004
   69.4000000000000       1.432284446440295E-004
   69.4500000000000       1.430476745712354E-004
   69.5000000000000       1.428531661957751E-004
   69.5500000000000       1.426448836139105E-004
   69.6000000000000       1.424228976940619E-004
   69.6500000000000       1.421872062152430E-004
   69.7000000000000       1.419378165326268E-004
   69.7500000000000       1.416746554453385E-004
   69.8000000000000       1.413977753315162E-004
   69.8500000000000       1.411071555741400E-004
   69.9000000000000       1.408027854101095E-004
   69.9500000000000       1.404846984127734E-004
   70.0000000000000       1.401529277245154E-004
   70.0500000000000       1.398075012215034E-004
   70.1000000000000       1.394484453353063E-004
   70.1500000000000       1.390757599188228E-004
   70.2000000000000       1.386894652816420E-004
   70.2500000000000       1.382895935280803E-004
   70.3000000000000       1.378761010729956E-004
   70.3500000000000       1.374490290713218E-004
   70.4000000000000       1.370084436344488E-004
   70.4500000000000       1.365544443814629E-004
   70.5000000000000       1.360871376919909E-004
   70.5500000000000       1.356066168412510E-004
   70.6000000000000       1.351129182526378E-004
   70.6500000000000       1.346060910410789E-004
   70.7000000000000       1.340861234508826E-004
   70.7500000000000       1.335531141729617E-004
   70.8000000000000       1.330071609064088E-004
   70.8500000000000       1.324483636583167E-004
   70.9000000000000       1.318768590231751E-004
   70.9500000000000       1.312927836994089E-004
   71.0000000000000       1.306962738270218E-004
   71.0500000000000       1.300874448768853E-004
   71.1000000000000       1.294664438845674E-004
   71.1500000000000       1.288333909137359E-004
   71.2000000000000       1.281884333180338E-004
   71.2500000000000       1.275316798576775E-004
   71.3000000000000       1.268631580208985E-004
   71.3500000000000       1.261829388954913E-004
   71.4000000000000       1.254910959354738E-004
   71.4500000000000       1.247876980910392E-004
   71.5000000000000       1.240728707258501E-004
   71.5500000000000       1.233467500457872E-004
   71.6000000000000       1.226093595715911E-004
   71.6500000000000       1.218607325288587E-004
   71.7000000000000       1.211009414305566E-004
   71.7500000000000       1.203300469509506E-004
   71.8000000000000       1.195481350709377E-004
   71.8500000000000       1.187553047217011E-004
   71.9000000000000       1.179517546516778E-004
   71.9500000000000       1.171376830057270E-004
   72.0000000000000       1.163132851111841E-004
   72.0500000000000       1.154786787268039E-004
   72.1000000000000       1.146340574291930E-004
   72.1500000000000       1.137796119726803E-004
   72.2000000000000       1.129154929940397E-004
   72.2500000000000       1.120418590743934E-004
   72.3000000000000       1.111588198228047E-004
   72.3500000000000       1.102665770400145E-004
   72.4000000000000       1.093653158084587E-004
   72.4500000000000       1.084551984142383E-004
   72.5000000000000       1.075364994796757E-004
   72.5500000000000       1.066094066407983E-004
   72.6000000000000       1.056741068779789E-004
   72.6500000000000       1.047307788196417E-004
   72.7000000000000       1.037795430768360E-004
   72.7500000000000       1.028205475311419E-004
   72.8000000000000       1.018538740301763E-004
   72.8500000000000       1.008796765826508E-004
   72.9000000000000       9.989804884718335E-005
   72.9500000000000       9.890914125680650E-005
   73.0000000000000       9.791301185752455E-005
   73.0500000000000       9.690978144376201E-005
   73.1000000000000       9.589956502430573E-005
   73.1500000000000       9.488250060711931E-005
   73.2000000000000       9.385865616380715E-005
   73.2500000000000       9.282809050657260E-005
   73.3000000000000       9.179088943025297E-005
   73.3500000000000       9.074708232858049E-005
   73.4000000000000       8.969673804155332E-005
   73.4500000000000       8.863987613953657E-005
   73.5000000000000       8.757653711999691E-005
   73.5500000000000       8.650678013118990E-005
   73.6000000000000       8.543064172616914E-005
   73.6500000000000       8.434814060313672E-005
   73.7000000000000       8.325930551764396E-005
   73.7500000000000       8.216423809994291E-005
   73.8000000000000       8.106303794809557E-005
   73.8500000000000       7.995575336037250E-005
   73.9000000000000       7.884252056562453E-005
   73.9500000000000       7.772349808305875E-005
   74.0000000000000       7.659879046808862E-005
   74.0500000000000       7.546850270638088E-005
   74.1000000000000       7.433277393802716E-005
   74.1500000000000       7.319167498453670E-005
   74.2000000000000       7.204529145540204E-005
   74.2500000000000       7.089368902536064E-005
   74.3000000000000       6.973696275675743E-005
   74.3500000000000       6.857516339978490E-005
   74.4000000000000       6.740835894313738E-005
   74.4500000000000       6.623656414449923E-005
   74.5000000000000       6.505984598148087E-005
   74.5500000000000       6.387827901199644E-005
   74.6000000000000       6.269198049328030E-005
   74.6500000000000       6.150101989471323E-005
   74.7000000000000       6.030544977694927E-005
   74.7500000000000       5.910536540070778E-005
   74.8000000000000       5.790085025128585E-005
   74.8500000000000       5.669199963196797E-005
   74.9000000000000       5.547897385054592E-005
   74.9500000000000       5.426185646500182E-005
   75.0000000000000       5.304072834469809E-005


==> anc/fig8_midpoint_/taum5/correlation_taum5/dt0.05_heuncorr_taum5_T0.4.dat <==
  5.000000000000000E-002  1.290490450290791E-002
  0.100000000000000       1.290263379693397E-002
  0.150000000000000       1.289887791104311E-002
  0.200000000000000       1.289365165042545E-002
  0.250000000000000       1.288697010565082E-002
  0.300000000000000       1.287884845477223E-002
  0.350000000000000       1.286930206020108E-002
  0.400000000000000       1.285834637729087E-002
  0.450000000000000       1.284599704385721E-002
  0.500000000000000       1.283226978687399E-002
  0.550000000000000       1.281718045921713E-002
  0.600000000000000       1.280074504066152E-002
  0.650000000000000       1.278297961428423E-002
  0.700000000000000       1.276390033896614E-002
  0.750000000000000       1.274352353329770E-002
  0.800000000000000       1.272186553902467E-002
  0.850000000000000       1.269894277331655E-002
  0.900000000000000       1.267477176630806E-002
  0.950000000000000       1.264936905563501E-002
   1.00000000000000       1.262275125471753E-002
   1.05000000000000       1.259493506494896E-002
   1.10000000000000       1.256593717076743E-002
   1.15000000000000       1.253577425692101E-002
   1.20000000000000       1.250446305061647E-002
   1.25000000000000       1.247202028797992E-002
   1.30000000000000       1.243846277276867E-002
   1.35000000000000       1.240380732895574E-002
   1.40000000000000       1.236807074710206E-002
   1.45000000000000       1.233126979721521E-002
   1.50000000000000       1.229342122341483E-002
   1.55000000000000       1.225454173571707E-002
   1.60000000000000       1.221464799064448E-002
   1.65000000000000       1.217375662738716E-002
   1.70000000000000       1.213188431765626E-002
   1.75000000000000       1.208904761418115E-002
   1.80000000000000       1.204526306329575E-002
   1.85000000000000       1.200054721291546E-002
   1.90000000000000       1.195491652048091E-002
   1.95000000000000       1.190838732961427E-002
   2.00000000000000       1.186097600557387E-002
   2.05000000000000       1.181269880503985E-002
   2.10000000000000       1.176357189040099E-002
   2.15000000000000       1.171361133148075E-002
   2.20000000000000       1.166283317212616E-002
   2.25000000000000       1.161125335479734E-002
   2.30000000000000       1.155888772071205E-002
   2.35000000000000       1.150575209952786E-002
   2.40000000000000       1.145186221335643E-002
   2.45000000000000       1.139723366323150E-002
   2.50000000000000       1.134188195263006E-002
   2.55000000000000       1.128582239710285E-002
   2.60000000000000       1.122907025151818E-002
   2.65000000000000       1.117164062987475E-002
   2.70000000000000       1.111354855283800E-002
   2.75000000000000       1.105480895896179E-002
   2.80000000000000       1.099543654915071E-002
   2.85000000000000       1.093544598047353E-002
   2.90000000000000       1.087485180010814E-002
   2.95000000000000       1.081366844504880E-002
   3.00000000000000       1.075191023370922E-002
   3.05000000000000       1.068959142277495E-002
   3.10000000000000       1.062672601565696E-002
   3.15000000000000       1.056332794286854E-002
   3.20000000000000       1.049941092181382E-002
   3.25000000000000       1.043498865484297E-002
   3.30000000000000       1.037007471199339E-002
   3.35000000000000       1.030468254590281E-002
   3.40000000000000       1.023882551306056E-002
   3.45000000000000       1.017251681630718E-002
   3.50000000000000       1.010576954905786E-002
   3.55000000000000       1.003859659640001E-002
   3.60000000000000       9.971010790454952E-003
   3.65000000000000       9.903024870722253E-003
   3.70000000000000       9.834651393071096E-003
   3.75000000000000       9.765902800963346E-003
   3.80000000000000       9.696791364813160E-003
   3.85000000000000       9.627329222787468E-003
   3.90000000000000       9.557528420338038E-003
   3.95000000000000       9.487400896290209E-003
   4.00000000000000       9.416958496488268E-003
   4.05000000000000       9.346212881077324E-003
   4.10000000000000       9.275175593504664E-003
   4.15000000000000       9.203858063619220E-003
   4.20000000000000       9.132271553321011E-003
   4.25000000000000       9.060427200918889E-003
   4.30000000000000       8.988336004876717E-003
   4.35000000000000       8.916008850727334E-003
   4.40000000000000       8.843456453165905E-003
   4.45000000000000       8.770689497503365E-003
   4.50000000000000       8.697718478342688E-003
   4.55000000000000       8.624553806125366E-003
   4.60000000000000       8.551205748143591E-003
   4.65000000000000       8.477684393248362E-003
   4.70000000000000       8.403999761971955E-003
   4.75000000000000       8.330161778632309E-003
   4.80000000000000       8.256180198442748E-003
   4.85000000000000       8.182064731061393E-003
   4.90000000000000       8.107824994767218E-003
   4.95000000000000       8.033470430422346E-003
   5.00000000000000       7.959010322108219E-003
   5.05000000000000       7.884453912416775E-003
   5.10000000000000       7.809810307140995E-003
   5.15000000000000       7.735088537253761E-003
   5.20000000000000       7.660297513265896E-003
   5.25000000000000       7.585446014978597E-003
   5.30000000000000       7.510542755721639E-003
   5.35000000000000       7.435596244680489E-003
   5.40000000000000       7.360615023375345E-003
   5.45000000000000       7.285607523099541E-003
   5.50000000000000       7.210582005134246E-003
   5.55000000000000       7.135546655028380E-003
   5.60000000000000       7.060509522943277E-003
   5.65000000000000       6.985478543644443E-003
   5.70000000000000       6.910461524173412E-003
   5.75000000000000       6.835466234115456E-003
   5.80000000000000       6.760500227616554E-003
   5.85000000000000       6.685571016703513E-003
   5.90000000000000       6.610686024147171E-003
   5.95000000000000       6.535852511886116E-003
   6.00000000000000       6.461077597197954E-003
   6.05000000000000       6.386368379022193E-003
   6.10000000000000       6.311731881967066E-003
   6.15000000000000       6.237175008825231E-003
   6.20000000000000       6.162704466233466E-003
   6.25000000000000       6.088326878881952E-003
   6.30000000000000       6.014048767017749E-003
   6.35000000000000       5.939876597732059E-003
   6.40000000000000       5.865816778868925E-003
   6.45000000000000       5.791875548260124E-003
   6.50000000000000       5.718059132665087E-003
   6.55000000000000       5.644373686110148E-003
   6.60000000000000       5.570825229817491E-003
   6.65000000000000       5.497419774245955E-003
   6.70000000000000       5.424163160968561E-003
   6.75000000000000       5.351061149827353E-003
   6.80000000000000       5.278119389288381E-003
   6.85000000000000       5.205343512271149E-003
   6.90000000000000       5.132738968350997E-003
   6.95000000000000       5.060311193530687E-003
   7.00000000000000       4.988065499219073E-003
   7.05000000000000       4.916007091349699E-003
   7.10000000000000       4.844141041043457E-003
   7.15000000000000       4.772472486814554E-003
   7.20000000000000       4.701006378567336E-003
   7.25000000000000       4.629747590908994E-003
   7.30000000000000       4.558701006763675E-003
   7.35000000000000       4.487871432630659E-003
   7.40000000000000       4.417263573975111E-003
   7.45000000000000       4.346882071343365E-003
   7.50000000000000       4.276731443364853E-003
   7.55000000000000       4.206816183084885E-003
   7.60000000000000       4.137140752046180E-003
   7.65000000000000       4.067709449555651E-003
   7.70000000000000       3.998526587799235E-003
   7.75000000000000       3.929596335285416E-003
   7.80000000000000       3.860922879541498E-003
   7.85000000000000       3.792510265036227E-003
   7.90000000000000       3.724362488262971E-003
   7.95000000000000       3.656483462357379E-003
   8.00000000000000       3.588877103094227E-003
   8.05000000000000       3.521547202471900E-003
   8.10000000000000       3.454497431666034E-003
   8.15000000000000       3.387731403705923E-003
   8.20000000000000       3.321252651127682E-003
   8.25000000000000       3.255064668133766E-003
   8.30000000000000       3.189170900831362E-003
   8.35000000000000       3.123574703832565E-003
   8.40000000000000       3.058279377372023E-003
   8.45000000000000       2.993288202960433E-003
   8.50000000000000       2.928604357581402E-003
   8.55000000000000       2.864230946381020E-003
   8.60000000000000       2.800171071503034E-003
   8.65000000000000       2.736427786184732E-003
   8.70000000000000       2.673004075770447E-003
   8.75000000000000       2.609902912262234E-003
   8.80000000000000       2.547127167448908E-003
   8.85000000000000       2.484679684790602E-003
   8.90000000000000       2.422563276261356E-003
   8.95000000000000       2.360780684431352E-003
   9.00000000000000       2.299334565163316E-003
   9.05000000000000       2.238227587121697E-003
   9.10000000000000       2.177462351357087E-003
   9.15000000000000       2.117041388734844E-003
   9.20000000000000       2.056967166062514E-003
   9.25000000000000       1.997241995862863E-003
   9.30000000000000       1.937868168707977E-003
   9.35000000000000       1.878847923507435E-003
   9.40000000000000       1.820183408469320E-003
   9.45000000000000       1.761876780121988E-003
   9.50000000000000       1.703930101533611E-003
   9.55000000000000       1.646345438190766E-003
   9.60000000000000       1.589124789093302E-003
   9.65000000000000       1.532270139563588E-003
   9.70000000000000       1.475783408131338E-003
   9.75000000000000       1.419666475824866E-003
   9.80000000000000       1.363921183935265E-003
   9.85000000000000       1.308549368997665E-003
   9.90000000000000       1.253552829520404E-003
   9.95000000000000       1.198933320277015E-003
   10.0000000000000       1.144692446588364E-003
   10.0500000000000       1.090831778508533E-003
   10.1000000000000       1.037352908343339E-003
   10.1500000000000       9.842573147217783E-004
   10.2000000000000       9.315464950921452E-004
   10.2500000000000       8.792219487656075E-004
   10.3000000000000       8.272850326401342E-004
   10.3500000000000       7.757371024766714E-004
   10.4000000000000       7.245794143645053E-004
   10.4500000000000       6.738132613182063E-004
   10.5000000000000       6.234398018986618E-004
   10.5500000000000       5.734602133450248E-004
   10.6000000000000       5.238756518402324E-004
   10.6500000000000       4.746872429555382E-004
   10.7000000000000       4.258959950709576E-004
   10.7500000000000       3.775028448824566E-004
   10.8000000000000       3.295087204806752E-004
   10.8500000000000       2.819145293783025E-004
   10.9000000000000       2.347211180791378E-004
   10.9500000000000       1.879292148515527E-004
   11.0000000000000       1.415395834482924E-004
   11.0500000000000       9.555288214417720E-005
   11.1000000000000       4.996981225642301E-005
   11.1500000000000       4.790966778017274E-006
   11.2000000000000      -3.998304557056507E-005
   11.2500000000000      -8.435167008109421E-005
   11.3000000000000      -1.283143519794725E-004
   11.3500000000000      -1.718706472792608E-004
   11.4000000000000      -2.150201099185798E-004
   11.4500000000000      -2.577623600745496E-004
   11.5000000000000      -3.000969694628557E-004
   11.5500000000000      -3.420236857711113E-004
   11.6000000000000      -3.835422773566248E-004
   11.6500000000000      -4.246525554072815E-004
   11.7000000000000      -4.653543585238473E-004
   11.7500000000000      -5.056474875324480E-004
   11.8000000000000      -5.455317992529408E-004
   11.8500000000000      -5.850071970353732E-004
   11.9000000000000      -6.240736177448918E-004
   11.9500000000000      -6.627310811471640E-004
   12.0000000000000      -7.009796363810707E-004
   12.0500000000000      -7.388192530078449E-004
   12.1000000000000      -7.762500131343227E-004
   12.1500000000000      -8.132720400691558E-004
   12.2000000000000      -8.498854641852857E-004
   12.2500000000000      -8.860903902469586E-004
   12.3000000000000      -9.218870157695783E-004
   12.3500000000000      -9.572755492893893E-004
   12.4000000000000      -9.922562396577914E-004
   12.4500000000000      -1.026829406504890E-003
   12.5000000000000      -1.060995475055868E-003
   12.5500000000000      -1.094754745832769E-003
   12.6000000000000      -1.128107660767239E-003
   12.6500000000000      -1.161054596757398E-003
   12.7000000000000      -1.193595909782033E-003
   12.7500000000000      -1.225732137731548E-003
   12.8000000000000      -1.257463783516024E-003
   12.8500000000000      -1.288791320453162E-003
   12.9000000000000      -1.319715387000344E-003
   12.9500000000000      -1.350236630655855E-003
   13.0000000000000      -1.380355661827865E-003
   13.0500000000000      -1.410073132430941E-003
   13.1000000000000      -1.439389753523830E-003
   13.1500000000000      -1.468306260109155E-003
   13.2000000000000      -1.496823410157542E-003
   13.2500000000000      -1.524941984003690E-003
   13.3000000000000      -1.552662681100553E-003
   13.3500000000000      -1.579986304449433E-003
   13.4000000000000      -1.606913703339877E-003
   13.4500000000000      -1.633445743035586E-003
   13.5000000000000      -1.659583290635805E-003
   13.5500000000000      -1.685327251158663E-003
   13.6000000000000      -1.710678592693317E-003
   13.6500000000000      -1.735638334013139E-003
   13.7000000000000      -1.760207516337006E-003
   13.7500000000000      -1.784387163713942E-003
   13.8000000000000      -1.808178316043282E-003
   13.8500000000000      -1.831582051380856E-003
   13.9000000000000      -1.854599444570894E-003
   13.9500000000000      -1.877231691206266E-003
   14.0000000000000      -1.899479922500839E-003
   14.0500000000000      -1.921345278314838E-003
   14.1000000000000      -1.942828997061540E-003
   14.1500000000000      -1.963932347949511E-003
   14.2000000000000      -1.984656571055585E-003
   14.2500000000000      -2.005002991944616E-003
   14.3000000000000      -2.024972870060694E-003
   14.3500000000000      -2.044567456522111E-003
   14.4000000000000      -2.063788042939671E-003
   14.4500000000000      -2.082635966489201E-003
   14.5000000000000      -2.101112543987287E-003
   14.5500000000000      -2.119219154637854E-003
   14.6000000000000      -2.136957140840378E-003
   14.6500000000000      -2.154327863869061E-003
   14.7000000000000      -2.171332796795707E-003
   14.7500000000000      -2.187973453695949E-003
   14.8000000000000      -2.204251349026925E-003
   14.8500000000000      -2.220167989837142E-003
   14.9000000000000      -2.235724944679506E-003
   14.9500000000000      -2.250923736482187E-003
   15.0000000000000      -2.265765841928482E-003
   15.0500000000000      -2.280252860923416E-003
   15.1000000000000      -2.294386358351179E-003
   15.1500000000000      -2.308167920026200E-003
   15.2000000000000      -2.321599217816126E-003
   15.2500000000000      -2.334681920221621E-003
   15.3000000000000      -2.347417694206842E-003
   15.3500000000000      -2.359808302746532E-003
   15.4000000000000      -2.371855413268637E-003
   15.4500000000000      -2.383560748375818E-003
   15.5000000000000      -2.394926024767109E-003
   15.5500000000000      -2.405952923509670E-003
   15.6000000000000      -2.416643221276254E-003
   15.6500000000000      -2.426998777443129E-003
   15.7000000000000      -2.437021433116000E-003
   15.7500000000000      -2.446712938611306E-003
   15.8000000000000      -2.456075122230051E-003
   15.8500000000000      -2.465109810684425E-003
   15.9000000000000      -2.473818896577237E-003
   15.9500000000000      -2.482204275413622E-003
   16.0000000000000      -2.490267852080966E-003
   16.0500000000000      -2.498011456798271E-003
   16.1000000000000      -2.505437011781058E-003
   16.1500000000000      -2.512546459257478E-003
   16.2000000000000      -2.519341768856380E-003
   16.2500000000000      -2.525824859869344E-003
   16.3000000000000      -2.531997705707072E-003
   16.3500000000000      -2.537862340244596E-003
   16.4000000000000      -2.543420683907394E-003
   16.4500000000000      -2.548674737793966E-003
   16.5000000000000      -2.553626512596288E-003
   16.5500000000000      -2.558278025829890E-003
   16.6000000000000      -2.562631295066972E-003
   16.6500000000000      -2.566688361964327E-003
   16.7000000000000      -2.570451307170920E-003
   16.7500000000000      -2.573922264545538E-003
   16.8000000000000      -2.577103349760460E-003
   16.8500000000000      -2.579996691798697E-003
   16.9000000000000      -2.582604432031539E-003
   16.9500000000000      -2.584928772362140E-003
   17.0000000000000      -2.586971861752331E-003
   17.0500000000000      -2.588736005504706E-003
   17.1000000000000      -2.590223403766152E-003
   17.1500000000000      -2.591436287767366E-003
   17.2000000000000      -2.592376847573431E-003
   17.2500000000000      -2.593047341612312E-003
   17.3000000000000      -2.593450079566078E-003
   17.3500000000000      -2.593587319412023E-003
   17.4000000000000      -2.593461407633830E-003
   17.4500000000000      -2.593074636347524E-003
   17.5000000000000      -2.592429318137844E-003
   17.5500000000000      -2.591527736056941E-003
   17.6000000000000      -2.590372168411308E-003
   17.6500000000000      -2.588964942890629E-003
   17.7000000000000      -2.587308428684376E-003
   17.7500000000000      -2.585404996888623E-003
   17.8000000000000      -2.583257123493085E-003
   17.8500000000000      -2.580867213119685E-003
   17.9000000000000      -2.578237637312057E-003
   17.9500000000000      -2.575370852054943E-003
   18.0000000000000      -2.572269322235974E-003
   18.0500000000000      -2.568935475241257E-003
   18.1000000000000      -2.565371776457694E-003
   18.1500000000000      -2.561580589484105E-003
   18.2000000000000      -2.557564349160794E-003
   18.2500000000000      -2.553325528529588E-003
   18.3000000000000      -2.548866603318269E-003
   18.3500000000000      -2.544189981694476E-003
   18.4000000000000      -2.539298153877418E-003
   18.4500000000000      -2.534193509786557E-003
   18.5000000000000      -2.528878587588716E-003
   18.5500000000000      -2.523355860783935E-003
   18.6000000000000      -2.517627703778754E-003
   18.6500000000000      -2.511696555537479E-003
   18.7000000000000      -2.505564876687932E-003
   18.7500000000000      -2.499235162199262E-003
   18.8000000000000      -2.492709909560553E-003
   18.8500000000000      -2.485991626254767E-003
   18.9000000000000      -2.479082789704717E-003
   18.9500000000000      -2.471985841994171E-003
   19.0000000000000      -2.464703260906584E-003
   19.0500000000000      -2.457237533688764E-003
   19.1000000000000      -2.449591079039724E-003
   19.1500000000000      -2.441766377355581E-003
   19.2000000000000      -2.433765954543448E-003
   19.2500000000000      -2.425592244844923E-003
   19.3000000000000      -2.417247734912956E-003
   19.3500000000000      -2.408734867559025E-003
   19.4000000000000      -2.400056044227224E-003
   19.4500000000000      -2.391213678898297E-003
   19.5000000000000      -2.382210239671012E-003
   19.5500000000000      -2.373048267458231E-003
   19.6000000000000      -2.363730197604828E-003
   19.6500000000000      -2.354258514623590E-003
   19.7000000000000      -2.344635645310921E-003
   19.7500000000000      -2.334863980818711E-003
   19.8000000000000      -2.324945968107843E-003
   19.8500000000000      -2.314884028553839E-003
   19.9000000000000      -2.304680583115854E-003
   19.9500000000000      -2.294338065981603E-003
   20.0000000000000      -2.283858844029217E-003
   20.0500000000000      -2.273245281921752E-003
   20.1000000000000      -2.262499724475435E-003
   20.1500000000000      -2.251624555415248E-003
   20.2000000000000      -2.240622086225198E-003
   20.2500000000000      -2.229494622604370E-003
   20.3000000000000      -2.218244497418199E-003
   20.3500000000000      -2.206874058914524E-003
   20.4000000000000      -2.195385600831035E-003
   20.4500000000000      -2.183781344225954E-003
   20.5000000000000      -2.172063510051335E-003
   20.5500000000000      -2.160234375101310E-003
   20.6000000000000      -2.148296289587082E-003
   20.6500000000000      -2.136251440404084E-003
   20.7000000000000      -2.124102076915261E-003
   20.7500000000000      -2.111850480779975E-003
   20.8000000000000      -2.099498925873737E-003
   20.8500000000000      -2.087049636274106E-003
   20.9000000000000      -2.074504859700278E-003
   20.9500000000000      -2.061866837166077E-003
   21.0000000000000      -2.049137865082607E-003
   21.0500000000000      -2.036320222054502E-003
   21.1000000000000      -2.023416124463073E-003
   21.1500000000000      -2.010427809726501E-003
   21.2000000000000      -1.997357485796132E-003
   21.2500000000000      -1.984207362515402E-003
   21.3000000000000      -1.970979594878810E-003
   21.3500000000000      -1.957676314888734E-003
   21.4000000000000      -1.944299581732709E-003
   21.4500000000000      -1.930851405585223E-003
   21.5000000000000      -1.917333785962260E-003
   21.5500000000000      -1.903748716687281E-003
   21.6000000000000      -1.890098151750705E-003
   21.6500000000000      -1.876384163800665E-003
   21.7000000000000      -1.862608707787473E-003
   21.7500000000000      -1.848773664500826E-003
   21.8000000000000      -1.834881027174545E-003
   21.8500000000000      -1.820932691558518E-003
   21.9000000000000      -1.806930534039445E-003
   21.9500000000000      -1.792876487697660E-003
   22.0000000000000      -1.778772481714204E-003
   22.0500000000000      -1.764620373411098E-003
   22.1000000000000      -1.750422107845924E-003
   22.1500000000000      -1.736179426481485E-003
   22.2000000000000      -1.721894166788108E-003
   22.2500000000000      -1.707568108781397E-003
   22.3000000000000      -1.693202983175608E-003
   22.3500000000000      -1.678800562202110E-003
   22.4000000000000      -1.664362610810837E-003
   22.4500000000000      -1.649890895512547E-003
   22.5000000000000      -1.635387183943000E-003
   22.5500000000000      -1.620853286623042E-003
   22.6000000000000      -1.606291034814293E-003
   22.6500000000000      -1.591702199162536E-003
   22.7000000000000      -1.577088561004144E-003
   22.7500000000000      -1.562451908887860E-003
   22.8000000000000      -1.547794006125296E-003
   22.8500000000000      -1.533116626068207E-003
   22.9000000000000      -1.518421557447238E-003
   22.9500000000000      -1.503710552294817E-003
   23.0000000000000      -1.488985275184576E-003
   23.0500000000000      -1.474247536500517E-003
   23.1000000000000      -1.459499058966438E-003
   23.1500000000000      -1.444741474357988E-003
   23.2000000000000      -1.429976489581037E-003
   23.2500000000000      -1.415205693911390E-003
   23.3000000000000      -1.400430772421201E-003
   23.3500000000000      -1.385653291394558E-003
   23.4000000000000      -1.370874880822927E-003
   23.4500000000000      -1.356097221835724E-003
   23.5000000000000      -1.341321812180977E-003
   23.5500000000000      -1.326550214320361E-003
   23.6000000000000      -1.311784051839630E-003
   23.6500000000000      -1.297024907335651E-003
   23.7000000000000      -1.282274393476582E-003
   23.7500000000000      -1.267534034466382E-003
   23.8000000000000      -1.252805372268743E-003
   23.8500000000000      -1.238089969418810E-003
   23.9000000000000      -1.223389392978561E-003
   23.9500000000000      -1.208705147129348E-003
   24.0000000000000      -1.194038653315207E-003
   24.0500000000000      -1.179391404171257E-003
   24.1000000000000      -1.164764827535750E-003
   24.1500000000000      -1.150160336504028E-003
   24.2000000000000      -1.135579294327321E-003
   24.2500000000000      -1.121023066526061E-003
   24.3000000000000      -1.106493011668322E-003
   24.3500000000000      -1.091990419516416E-003
   24.4000000000000      -1.077516615970106E-003
   24.4500000000000      -1.063072954181161E-003
   24.5000000000000      -1.048660751101646E-003
   24.5500000000000      -1.034281252013798E-003
   24.6000000000000      -1.019935777014112E-003
   24.6500000000000      -1.005625525208055E-003
   24.7000000000000      -9.913517270493711E-004
   24.7500000000000      -9.771155946497300E-004
   24.8000000000000      -9.629183511200035E-004
   24.8500000000000      -9.487611861342715E-004
   24.9000000000000      -9.346452222128102E-004
   24.9500000000000      -9.205716152183165E-004
   25.0000000000000      -9.065414400608146E-004
   25.0500000000000      -8.925557800386108E-004
   25.1000000000000      -8.786157065868484E-004
   25.1500000000000      -8.647223462444628E-004
   25.2000000000000      -8.508768196330319E-004
   25.2500000000000      -8.370802253213506E-004
   25.3000000000000      -8.233335612134691E-004
   25.3500000000000      -8.096378014574339E-004
   25.4000000000000      -7.959939285394035E-004
   25.4500000000000      -7.824029154452417E-004
   25.5000000000000      -7.688657102938589E-004
   25.5500000000000      -7.553831769524608E-004
   25.6000000000000      -7.419563086227464E-004
   25.6500000000000      -7.285860312894471E-004
   25.7000000000000      -7.152732566828678E-004
   25.7500000000000      -7.020188813750992E-004
   25.8000000000000      -6.888237164906045E-004
   25.8500000000000      -6.756886270468190E-004
   25.9000000000000      -6.626143391601429E-004
   25.9500000000000      -6.496016585754070E-004
   26.0000000000000      -6.366514010372672E-004
   26.0500000000000      -6.237642613925043E-004
   26.1000000000000      -6.109409803944489E-004
   26.1500000000000      -5.981823089407400E-004
   26.2000000000000      -5.854889871158592E-004
   26.2500000000000      -5.728617639944937E-004
   26.3000000000000      -5.603013343260605E-004
   26.3500000000000      -5.478083537151761E-004
   26.4000000000000      -5.353834878978937E-004
   26.4500000000000      -5.230273565845130E-004
   26.5000000000000      -5.107406253602190E-004
   26.5500000000000      -4.985238778501339E-004
   26.6000000000000      -4.863776404732673E-004
   26.6500000000000      -4.743025051559466E-004
   26.7000000000000      -4.622990026784731E-004
   26.7500000000000      -4.503676498410001E-004
   26.8000000000000      -4.385089555727797E-004
   26.8500000000000      -4.267234656434575E-004
   26.9000000000000      -4.150116526204535E-004
   26.9500000000000      -4.033740144507437E-004
   27.0000000000000      -3.918110105331540E-004
   27.0500000000000      -3.803231108769319E-004
   27.1000000000000      -3.689107232176846E-004
   27.1500000000000      -3.575742908644016E-004
   27.2000000000000      -3.463142658078364E-004
   27.2500000000000      -3.351311254985736E-004
   27.3000000000000      -3.240252846830430E-004
   27.3500000000000      -3.129971331849216E-004
   27.4000000000000      -3.020470960170724E-004
   27.4500000000000      -2.911755605759707E-004
   27.5000000000000      -2.803829595385891E-004
   27.5500000000000      -2.696696340756361E-004
   27.6000000000000      -2.590359148255699E-004
   27.6500000000000      -2.484820205490840E-004
   27.7000000000000      -2.380082611254540E-004
   27.7500000000000      -2.276149072226670E-004
   27.8000000000000      -2.173022327908613E-004
   27.8500000000000      -2.070704605427908E-004
   27.9000000000000      -1.969198355279785E-004
   27.9500000000000      -1.868506316972187E-004
   28.0000000000000      -1.768630790178322E-004
   28.0500000000000      -1.669572825517961E-004
   28.1000000000000      -1.571333275080893E-004
   28.1500000000000      -1.473913320115962E-004
   28.2000000000000      -1.377315338039127E-004
   28.2500000000000      -1.281540950653581E-004
   28.3000000000000      -1.186592289175221E-004
   28.3500000000000      -1.092470789113638E-004
   28.4000000000000      -9.991777884286898E-005
   28.4500000000000      -9.067152275308970E-005
   28.5000000000000      -8.150837237237535E-005
   28.5500000000000      -7.242838728219325E-005
   28.6000000000000      -6.343154733735260E-005
   28.6500000000000      -5.451791362695042E-005
   28.7000000000000      -4.568761370117217E-005
   28.7500000000000      -3.694083899622135E-005
   28.8000000000000      -2.827770565055673E-005
   28.8500000000000      -1.969821940669844E-005
   28.9000000000000      -1.120245049798917E-005
   28.9500000000000      -2.790487540403863E-006
   29.0000000000000       5.537594181144635E-006
   29.0500000000000       1.378166963833743E-005
   29.1000000000000       2.194166564902003E-005
   29.1500000000000       3.001749402016572E-005
   29.2000000000000       3.800907168964737E-005
   29.2500000000000       4.591639885589497E-005
   29.3000000000000       5.373952431855788E-005
   29.3500000000000       6.147850520129198E-005
   29.4000000000000       6.913328638789047E-005
   29.4500000000000       7.670387722113839E-005
   29.5000000000000       8.419023343427171E-005
   29.5500000000000       9.159230379572774E-005
   29.6000000000000       9.891006234622105E-005
   29.6500000000000       1.061435965434508E-004
   29.7000000000000       1.132929233554045E-004
   29.7500000000000       1.203580944113328E-004
   29.8000000000000       1.273392039685312E-004
   29.8500000000000       1.342364029877146E-004
   29.9000000000000       1.410498141219424E-004
   29.9500000000000       1.477795019685709E-004
   30.0000000000000       1.544255241936651E-004
   30.0500000000000       1.609879959117306E-004
   30.1000000000000       1.674671529626368E-004
   30.1500000000000       1.738631970299758E-004
   30.2000000000000       1.801763076863087E-004
   30.2500000000000       1.864067306936355E-004
   30.3000000000000       1.925546989708817E-004
   30.3500000000000       1.986204930533308E-004
   30.4000000000000       2.046043753758733E-004
   30.4500000000000       2.105066703929427E-004
   30.5000000000000       2.163276123633822E-004
   30.5500000000000       2.220675176051040E-004
   30.6000000000000       2.277266908785583E-004
   30.6500000000000       2.333053955258459E-004
   30.7000000000000       2.388039540045996E-004
   30.7500000000000       2.442227307436079E-004
   30.8000000000000       2.495619836737370E-004
   30.8500000000000       2.548220617629098E-004
   30.9000000000000       2.600032345643725E-004
   30.9500000000000       2.651059066057685E-004
   31.0000000000000       2.701303947789354E-004
   31.0500000000000       2.750770318136655E-004
   31.1000000000000       2.799461679230793E-004
   31.1500000000000       2.847381128223546E-004
   31.2000000000000       2.894531673023348E-004
   31.2500000000000       2.940916752105520E-004
   31.3000000000000       2.986540246575802E-004
   31.3500000000000       3.031405722425113E-004
   31.4000000000000       3.075517876478291E-004
   31.4500000000000       3.118880825131892E-004
   31.5000000000000       3.161497706072416E-004
   31.5500000000000       3.203371830661950E-004
   31.6000000000000       3.244507024388008E-004
   31.6500000000000       3.284907061869881E-004
   31.7000000000000       3.324576120345178E-004
   31.7500000000000       3.363517812811045E-004
   31.8000000000000       3.401735436697266E-004
   31.8500000000000       3.439232774399498E-004
   31.9000000000000       3.476013038688783E-004
   31.9500000000000       3.512079531499690E-004
   32.0000000000000       3.547435043347777E-004
   32.0500000000000       3.582082814269103E-004
   32.1000000000000       3.616026552680416E-004
   32.1500000000000       3.649268990964539E-004
   32.2000000000000       3.681812911818771E-004
   32.2500000000000       3.713661666137612E-004
   32.3000000000000       3.744818807598066E-004
   32.3500000000000       3.775287221084555E-004
   32.4000000000000       3.805069932527159E-004
   32.4500000000000       3.834170278720021E-004
   32.5000000000000       3.862591313935392E-004
   32.5500000000000       3.890336604585888E-004
   32.6000000000000       3.917409729846346E-004
   32.6500000000000       3.943814705306696E-004
   32.7000000000000       3.969555087620094E-004
   32.7500000000000       3.994634110455871E-004
   32.8000000000000       4.019055875540605E-004
   32.8500000000000       4.042824290407955E-004
   32.9000000000000       4.065942376477761E-004
   32.9500000000000       4.088414069168014E-004
   33.0000000000000       4.110243552785580E-004
   33.0500000000000       4.131434995970938E-004
   33.1000000000000       4.151991946392235E-004
   33.1500000000000       4.171917658910670E-004
   33.2000000000000       4.191217061527658E-004
   33.2500000000000       4.209893871964890E-004
   33.3000000000000       4.227951723011762E-004
   33.3500000000000       4.245394926246165E-004
   33.4000000000000       4.262226995935174E-004
   33.4500000000000       4.278451155732277E-004
   33.5000000000000       4.294070204480118E-004
   33.5500000000000       4.309088284461260E-004
   33.6000000000000       4.323509148464640E-004
   33.6500000000000       4.337336730425704E-004
   33.7000000000000       4.350575239961220E-004
   33.7500000000000       4.363227958589949E-004
   33.8000000000000       4.375299187246846E-004
   33.8500000000000       4.386792979201908E-004
   33.9000000000000       4.397713136814234E-004
   33.9500000000000       4.408063288685226E-004
   34.0000000000000       4.417847076734048E-004
   34.0500000000000       4.427069413319254E-004
   34.1000000000000       4.435734537845051E-004
   34.1500000000000       4.443847045196813E-004
   34.2000000000000       4.451410673668815E-004
   34.2500000000000       4.458429345202644E-004
   34.3000000000000       4.464906469479325E-004
   34.3500000000000       4.470846030041596E-004
   34.4000000000000       4.476251899258207E-004
   34.4500000000000       4.481128643167595E-004
   34.5000000000000       4.485480767280681E-004
   34.5500000000000       4.489312876609113E-004
   34.6000000000000       4.492629110938041E-004
   34.6500000000000       4.495433320862644E-004
   34.7000000000000       4.497729423725196E-004
   34.7500000000000       4.499520988117236E-004
   34.8000000000000       4.500811259046730E-004
   34.8500000000000       4.501604171501047E-004
   34.9000000000000       4.501903444051163E-004
   34.9500000000000       4.501712578922628E-004
   35.0000000000000       4.501035157650860E-004
   35.0500000000000       4.499874886117551E-004
   35.1000000000000       4.498236262141866E-004
   35.1500000000000       4.496123672618996E-004
   35.2000000000000       4.493540797077773E-004
   35.2500000000000       4.490491345398242E-004
   35.3000000000000       4.486979086145165E-004
   35.3500000000000       4.483007781780796E-004
   35.4000000000000       4.478580849340851E-004
   35.4500000000000       4.473701879177200E-004
   35.5000000000000       4.468374088124190E-004
   35.5500000000000       4.462601336959739E-004
   35.6000000000000       4.456387867449654E-004
   35.6500000000000       4.449736728486562E-004
   35.7000000000000       4.442651544089841E-004
   35.7500000000000       4.435136479895276E-004
   35.8000000000000       4.427195467052592E-004
   35.8500000000000       4.418831944332232E-004
   35.9000000000000       4.410050517446158E-004
   35.9500000000000       4.400855888197239E-004
   36.0000000000000       4.391252945502295E-004
   36.0500000000000       4.381246900209385E-004
   36.1000000000000       4.370843151390255E-004
   36.1500000000000       4.360046850913524E-004
   36.2000000000000       4.348862504549649E-004
   36.2500000000000       4.337295757888104E-004
   36.3000000000000       4.325352002017907E-004
   36.3500000000000       4.313036833891248E-004
   36.4000000000000       4.300356628343510E-004
   36.4500000000000       4.287316046936909E-004
   36.5000000000000       4.273920357282220E-004
   36.5500000000000       4.260174259119457E-004
   36.6000000000000       4.246082912209440E-004
   36.6500000000000       4.231651470396625E-004
   36.7000000000000       4.216885339012884E-004
   36.7500000000000       4.201789929445455E-004
   36.8000000000000       4.186371542104494E-004
   36.8500000000000       4.170635458937917E-004
   36.9000000000000       4.154587420838552E-004
   36.9500000000000       4.138233271661257E-004
   37.0000000000000       4.121578335226499E-004
   37.0500000000000       4.104628082701859E-004
   37.1000000000000       4.087388568202106E-004
   37.1500000000000       4.069865513251239E-004
   37.2000000000000       4.052064907765505E-004
   37.2500000000000       4.033993199003140E-004
   37.3000000000000       4.015656514910467E-004
   37.3500000000000       3.997062101528809E-004
   37.4000000000000       3.978216594497629E-004
   37.4500000000000       3.959126930462480E-004
   37.5000000000000       3.939799831208493E-004
   37.5500000000000       3.920242273938914E-004
   37.6000000000000       3.900460517148761E-004
   37.6500000000000       3.880460874527401E-004
   37.7000000000000       3.860248985761720E-004
   37.7500000000000       3.839831146271329E-004
   37.8000000000000       3.819213254521737E-004
   37.8500000000000       3.798401048973336E-004
   37.9000000000000       3.777400472270919E-004
   37.9500000000000       3.756217215508902E-004
   38.0000000000000       3.734857743076815E-004
   38.0500000000000       3.713329100951594E-004
   38.1000000000000       3.691637032114280E-004
   38.1500000000000       3.669787056534089E-004
   38.2000000000000       3.647785495526735E-004
   38.2500000000000       3.625638009983562E-004
   38.3000000000000       3.603350876784948E-004
   38.3500000000000       3.580930091602234E-004
   38.4000000000000       3.558381327459663E-004
   38.4500000000000       3.535709892677867E-004
   38.5000000000000       3.512921253292232E-004
   38.5500000000000       3.490020564694126E-004
   38.6000000000000       3.467013275865445E-004
   38.6500000000000       3.443904637523791E-004
   38.7000000000000       3.420699396197248E-004
   38.7500000000000       3.397402038736009E-004
   38.8000000000000       3.374017002280938E-004
   38.8500000000000       3.350549477021626E-004
   38.9000000000000       3.327003313956353E-004
   38.9500000000000       3.303383134511750E-004
   39.0000000000000       3.279693206403597E-004
   39.0500000000000       3.255937390960169E-004
   39.1000000000000       3.232119197797075E-004
   39.1500000000000       3.208242687670315E-004
   39.2000000000000       3.184312250414587E-004
   39.2500000000000       3.160331367835604E-004
   39.3000000000000       3.136304112764224E-004
   39.3500000000000       3.112233619478415E-004
   39.4000000000000       3.088123432598297E-004
   39.4500000000000       3.063977081897961E-004
   39.5000000000000       3.039798224986213E-004
   39.5500000000000       3.015590326608510E-004
   39.6000000000000       2.991357837079900E-004
   39.6500000000000       2.967104535879701E-004
   39.7000000000000       2.942834500988385E-004
   39.7500000000000       2.918550904164287E-004
   39.8000000000000       2.894257121010240E-004
   39.8500000000000       2.869956541896896E-004
   39.9000000000000       2.845652689656490E-004
   39.9500000000000       2.821349611012716E-004
   40.0000000000000       2.797051204194293E-004
   40.0500000000000       2.772760107512996E-004
   40.1000000000000       2.748479036761034E-004
   40.1500000000000       2.724210698362804E-004
   40.2000000000000       2.699957685442438E-004
   40.2500000000000       2.675722738402560E-004
   40.3000000000000       2.651508611438777E-004
   40.3500000000000       2.627318309275575E-004
   40.4000000000000       2.603154229651053E-004
   40.4500000000000       2.579018619009002E-004
   40.5000000000000       2.554914022980768E-004
   40.5500000000000       2.530841780688108E-004
   40.6000000000000       2.506804544144032E-004
   40.6500000000000       2.482804785539759E-004
   40.7000000000000       2.458844300644186E-004
   40.7500000000000       2.434924629511756E-004
   40.8000000000000       2.411048018361113E-004
   40.8500000000000       2.387216898007711E-004
   40.9000000000000       2.363433007974127E-004
   40.9500000000000       2.339697114920016E-004
   41.0000000000000       2.316011307769408E-004
   41.0500000000000       2.292376811293356E-004
   41.1000000000000       2.268795618243693E-004
   41.1500000000000       2.245269397766666E-004
   41.2000000000000       2.221799368759559E-004
   41.2500000000000       2.198387235760092E-004
   41.3000000000000       2.175034533376953E-004
   41.3500000000000       2.151743126457126E-004
   41.4000000000000       2.128514801736913E-004
   41.4500000000000       2.105351890182183E-004
   41.5000000000000       2.082256680514792E-004
   41.5500000000000       2.059231817088776E-004
   41.6000000000000       2.036279876280340E-004
   41.6500000000000       2.013402995451371E-004
   41.7000000000000       1.990603558313420E-004
   41.7500000000000       1.967883538370723E-004
   41.8000000000000       1.945245223793469E-004
   41.8500000000000       1.922690536518698E-004
   41.9000000000000       1.900221324185959E-004
   41.9500000000000       1.877838697827763E-004
   42.0000000000000       1.855544937566190E-004
   42.0500000000000       1.833342619731334E-004
   42.1000000000000       1.811233571224751E-004
   42.1500000000000       1.789219492631977E-004
   42.2000000000000       1.767301479226300E-004
   42.2500000000000       1.745481781028990E-004
   42.3000000000000       1.723761999252876E-004
   42.3500000000000       1.702144338205030E-004
   42.4000000000000       1.680629596698423E-004
   42.4500000000000       1.659219624842475E-004
   42.5000000000000       1.637915828156411E-004
   42.5500000000000       1.616720155655952E-004
   42.6000000000000       1.595634274595647E-004
   42.6500000000000       1.574660441366747E-004
   42.7000000000000       1.553800316532153E-004
   42.7500000000000       1.533055162599912E-004
   42.8000000000000       1.512426138545694E-004
   42.8500000000000       1.491914120585166E-004
   42.9000000000000       1.471520584828830E-004
   42.9500000000000       1.451247116260807E-004
   43.0000000000000       1.431095545814982E-004
   43.0500000000000       1.411067380716866E-004
   43.1000000000000       1.391165097164200E-004
   43.1500000000000       1.371389584566811E-004
   43.2000000000000       1.351741495439111E-004
   43.2500000000000       1.332221744548761E-004
   43.3000000000000       1.312831180949409E-004
   43.3500000000000       1.293570691282023E-004
   43.4000000000000       1.274441180488636E-004
   43.4500000000000       1.255443193307537E-004
   43.5000000000000       1.236577782353464E-004
   43.5500000000000       1.217845669315870E-004
   43.6000000000000       1.199247179118864E-004
   43.6500000000000       1.180782716392655E-004
   43.7000000000000       1.162452298469926E-004
   43.7500000000000       1.144255628016940E-004
   43.8000000000000       1.126193014514812E-004
   43.8500000000000       1.108264733746040E-004
   43.9000000000000       1.090471268646025E-004
   43.9500000000000       1.072812503496220E-004
   44.0000000000000       1.055288026268966E-004
   44.0500000000000       1.037898018097909E-004
   44.1000000000000       1.020642707903985E-004
   44.1500000000000       1.003521700031725E-004
   44.2000000000000       9.865350890384749E-005
   44.2500000000000       9.696831756627614E-005
   44.3000000000000       9.529676814292926E-005
   44.3500000000000       9.363895144259990E-005
   44.4000000000000       9.199491559110134E-005
   44.4500000000000       9.036479944558656E-005
   44.5000000000000       8.874874173105479E-005
   44.5500000000000       8.714676043547058E-005
   44.6000000000000       8.555889118489733E-005
   44.6500000000000       8.398515168621300E-005
   44.7000000000000       8.242555124623647E-005
   44.7500000000000       8.088017986885230E-005
   44.8000000000000       7.934905706340446E-005
   44.8500000000000       7.783223536104284E-005
   44.9000000000000       7.632980180342565E-005
   44.9500000000000       7.484184201795826E-005
   45.0000000000000       7.336838284337577E-005
   45.0500000000000       7.190946957696019E-005
   45.1000000000000       7.046508668267399E-005
   45.1500000000000       6.903514325398501E-005
   45.2000000000000       6.761967961360180E-005
   45.2500000000000       6.621873708352004E-005
   45.3000000000000       6.483225800423938E-005
   45.3500000000000       6.346024124244452E-005
   45.4000000000000       6.210276991608351E-005
   45.4500000000000       6.075986578990957E-005
   45.5000000000000       5.943157057764398E-005
   45.5500000000000       5.811784112324758E-005
   45.6000000000000       5.681870753855786E-005
   45.6500000000000       5.553416136406672E-005
   45.7000000000000       5.426425311526510E-005
   45.7500000000000       5.300904755774832E-005
   45.8000000000000       5.176853992847888E-005
   45.8500000000000       5.054276328294217E-005
   45.9000000000000       4.933176967952325E-005
   45.9500000000000       4.813563610946740E-005
   46.0000000000000       4.695437518542286E-005
   46.0500000000000       4.578802132135909E-005
   46.1000000000000       4.463663761631273E-005
   46.1500000000000       4.350035530895943E-005
   46.2000000000000       4.237931369421504E-005
   46.2500000000000       4.127351533057201E-005
   46.3000000000000       4.018301298938912E-005
   46.3500000000000       3.910785515717371E-005
   46.4000000000000       3.804796599147378E-005
   46.4500000000000       3.700332426864571E-005
   46.5000000000000       3.597388132987942E-005
   46.5500000000000       3.495963566133610E-005
   46.6000000000000       3.396056934991924E-005
   46.6500000000000       3.297675060445213E-005
   46.7000000000000       3.200812341821883E-005
   46.7500000000000       3.105470177798942E-005
   46.8000000000000       3.011650691734684E-005
   46.8500000000000       2.919355078221601E-005
   46.9000000000000       2.828591323650081E-005
   46.9500000000000       2.739358046964418E-005
   47.0000000000000       2.651659595838171E-005
   47.0500000000000       2.565496209235756E-005
   47.1000000000000       2.480865721275622E-005
   47.1500000000000       2.397775863486920E-005
   47.2000000000000       2.316227120760101E-005
   47.2500000000000       2.236215575375421E-005
   47.3000000000000       2.157750939028600E-005
   47.3500000000000       2.080840000323561E-005
   47.4000000000000       2.005483935334404E-005
   47.4500000000000       1.931683052421426E-005
   47.5000000000000       1.859442802772233E-005
   47.5500000000000       1.788763834315472E-005
   47.6000000000000       1.719641810809451E-005
   47.6500000000000       1.652074508514136E-005
   47.7000000000000       1.586059197653026E-005
   47.7500000000000       1.521588689931291E-005
   47.8000000000000       1.458659790830676E-005
   47.8500000000000       1.397271687818347E-005
   47.9000000000000       1.337419590866056E-005
   47.9500000000000       1.279101989417820E-005
   48.0000000000000       1.222312935136912E-005
   48.0500000000000       1.167048951866733E-005
   48.1000000000000       1.113303342359254E-005
   48.1500000000000       1.061062746028385E-005
   48.2000000000000       1.010315892110311E-005
   48.2500000000000       9.610519927709746E-006
   48.3000000000000       9.132633916140729E-006
   48.3500000000000       8.669357281852727E-006
   48.4000000000000       8.220543024170591E-006
   48.4500000000000       7.786084533973418E-006
   48.5000000000000       7.365828124880762E-006
   48.5500000000000       6.959607340245354E-006
   48.6000000000000       6.567300316752008E-006
   48.6500000000000       6.188805137690181E-006
   48.7000000000000       5.824011827714202E-006
   48.7500000000000       5.472802627564813E-006
   48.8000000000000       5.135008891527985E-006
   48.8500000000000       4.810423756261533E-006
   48.9000000000000       4.498813507886411E-006
   48.9500000000000       4.199993705145175E-006
   49.0000000000000       3.913792566274430E-006
   49.0500000000000       3.640026859716719E-006
   49.1000000000000       3.378487609117571E-006
   49.1500000000000       3.128970029923880E-006
   49.2000000000000       2.891357313001486E-006
   49.2500000000000       2.665516728666257E-006
   49.3000000000000       2.451267761486198E-006
   49.3500000000000       2.248467902315989E-006
   49.4000000000000       2.057070934396857E-006
   49.4500000000000       1.876978529786979E-006
   49.5000000000000       1.708126442982250E-006
   49.5500000000000       1.550405329175688E-006
   49.6000000000000       1.403693164950710E-006
   49.6500000000000       1.267886297605225E-006
   49.7000000000000       1.142900552910813E-006
   49.7500000000000       1.028646977648092E-006
   49.8000000000000       9.249446977069469E-007
   49.8500000000000       8.317169723635959E-007
   49.9000000000000       7.488172924938056E-007
   49.9500000000000       6.761823953332144E-007
   50.0000000000000       6.136574390755934E-007
   50.0500000000000       5.611250638313582E-007
   50.1000000000000       5.184955268040353E-007
   50.1500000000000       4.856371146574091E-007
   50.2000000000000       4.624420528256837E-007
   50.2500000000000       4.488165113456384E-007
   50.3000000000000       4.446514279149604E-007
   50.3500000000000       4.498612833642379E-007
   50.4000000000000       4.644742063978143E-007
   50.4500000000000       4.884351698387823E-007
   50.5000000000000       5.216621508150673E-007
   50.5500000000000       5.641468957684234E-007
   50.6000000000000       6.158700720416562E-007
   50.6500000000000       6.768449634143926E-007
   50.7000000000000       7.470456029635022E-007
   50.7500000000000       8.265056889378023E-007
   50.8000000000000       9.152090944979092E-007
   50.8500000000000       1.013093788894901E-006
   50.9000000000000       1.120209549476263E-006
   50.9500000000000       1.236589993869227E-006
   51.0000000000000       1.362197222535846E-006
   51.0500000000000       1.497007780281210E-006
   51.1000000000000       1.641004641417397E-006
   51.1500000000000       1.794133774021919E-006
   51.2000000000000       1.956338546910993E-006
   51.2500000000000       2.127490358800144E-006
   51.3000000000000       2.307582432912758E-006
   51.3500000000000       2.496515930810102E-006
   51.4000000000000       2.694298097222930E-006
   51.4500000000000       2.900866798732576E-006
   51.5000000000000       3.116146270611326E-006
   51.5500000000000       3.340129991813920E-006
   51.6000000000000       3.572862317978519E-006
   51.6500000000000       3.814290747480437E-006
   51.7000000000000       4.064379229749569E-006
   51.7500000000000       4.323074909861533E-006
   51.8000000000000       4.590321028764445E-006
   51.8500000000000       4.866130783412965E-006
   51.9000000000000       5.150394634897164E-006
   51.9500000000000       5.443061530581882E-006
   52.0000000000000       5.744084226576074E-006
   52.0500000000000       6.053532270805745E-006
   52.1000000000000       6.371415321363288E-006
   52.1500000000000       6.697727062518800E-006
   52.2000000000000       7.032532501299464E-006
   52.2500000000000       7.375907372749581E-006
   52.3000000000000       7.727827100838491E-006
   52.3500000000000       8.088246812562993E-006
   52.4000000000000       8.457108607722358E-006
   52.4500000000000       8.834363855087992E-006
   52.5000000000000       9.219968878977181E-006
   52.5500000000000       9.613904039643140E-006
   52.6000000000000       1.001615726299743E-005
   52.6500000000000       1.042666424143311E-005
   52.7000000000000       1.084540725741672E-005
   52.7500000000000       1.127234553126504E-005
   52.8000000000000       1.170737325912063E-005
   52.8500000000000       1.215039535291719E-005
   52.9000000000000       1.260136762353690E-005
   52.9500000000000       1.306019162289093E-005
   53.0000000000000       1.352686077406298E-005
   53.0500000000000       1.400130577972893E-005
   53.1000000000000       1.448342884549738E-005
   53.1500000000000       1.497312765306786E-005
   53.2000000000000       1.547039565695556E-005
   53.2500000000000       1.597516881885298E-005
   53.3000000000000       1.648733547757171E-005
   53.3500000000000       1.700676374259197E-005
   53.4000000000000       1.753344040078187E-005
   53.4500000000000       1.806733011424872E-005
   53.5000000000000       1.860833723773411E-005
   53.5500000000000       1.915632398697947E-005
   53.6000000000000       1.971121008143850E-005
   53.6500000000000       2.027292926322095E-005
   53.7000000000000       2.084142534862502E-005
   53.7500000000000       2.141665232039021E-005
   53.8000000000000       2.199854871545589E-005
   53.8500000000000       2.258712209584256E-005
   53.9000000000000       2.318235044261388E-005
   53.9500000000000       2.378418887613492E-005
   54.0000000000000       2.439257662585463E-005
   54.0500000000000       2.500746542712159E-005
   54.1000000000000       2.562886737962703E-005
   54.1500000000000       2.625679320698293E-005
   54.2000000000000       2.689116779319613E-005
   54.2500000000000       2.753188665931696E-005
   54.3000000000000       2.817884044852703E-005
   54.3500000000000       2.883191792400618E-005
   54.4000000000000       2.949110959480671E-005
   54.4500000000000       3.015642447085710E-005
   54.5000000000000       3.082784489435579E-005
   54.5500000000000       3.150530339223806E-005
   54.6000000000000       3.218872274068869E-005
   54.6500000000000       3.287812325843846E-005
   54.7000000000000       3.357351283024195E-005
   54.7500000000000       3.427489885456420E-005
   54.8000000000000       3.498225824784687E-005
   54.8500000000000       3.569550691167499E-005
   54.9000000000000       3.641456694520455E-005
   54.9500000000000       3.713927336678310E-005
   55.0000000000000       3.786958239153750E-005
   55.0500000000000       3.860547030328278E-005
   55.1000000000000       3.934685808810063E-005
   55.1500000000000       4.009376644688132E-005
   55.2000000000000       4.084612212885290E-005
   55.2500000000000       4.160397015722876E-005
   55.3000000000000       4.236724254475248E-005
   55.3500000000000       4.313592998890262E-005
   55.4000000000000       4.390999696956412E-005
   55.4500000000000       4.468949773527572E-005
   55.5000000000000       4.547443844836277E-005
   55.5500000000000       4.626474766826643E-005
   55.6000000000000       4.706039558305337E-005
   55.6500000000000       4.786138580478706E-005
   55.7000000000000       4.866769499395471E-005
   55.7500000000000       4.947929035354576E-005
   55.8000000000000       5.029626991691412E-005
   55.8500000000000       5.111872368955877E-005
   55.9000000000000       5.194659322387658E-005
   55.9500000000000       5.277989711563704E-005
   56.0000000000000       5.361862075546269E-005
   56.0500000000000       5.446277558141504E-005
   56.1000000000000       5.531246281674640E-005
   56.1500000000000       5.616776550951975E-005
   56.2000000000000       5.702871764258544E-005
   56.2500000000000       5.789540111071801E-005
   56.3000000000000       5.876781021059581E-005
   56.3500000000000       5.964587483947093E-005
   56.4000000000000       6.052958492815717E-005
   56.4500000000000       6.141890395134901E-005
   56.5000000000000       6.231386769522186E-005
   56.5500000000000       6.321447169448159E-005
   56.6000000000000       6.412063996367895E-005
   56.6500000000000       6.503233172588775E-005
   56.7000000000000       6.594943661325404E-005
   56.7500000000000       6.687192226667571E-005
   56.8000000000000       6.779970302373702E-005
   56.8500000000000       6.873267108235975E-005
   56.9000000000000       6.967068782944600E-005
   56.9500000000000       7.061370117337491E-005
   57.0000000000000       7.156161882991548E-005
   57.0500000000000       7.251431199001625E-005
   57.1000000000000       7.347160320093500E-005
   57.1500000000000       7.443335507754854E-005
   57.2000000000000       7.539945948014863E-005
   57.2500000000000       7.636978740189085E-005
   57.3000000000000       7.734423461331175E-005
   57.3500000000000       7.832266909485438E-005
   57.4000000000000       7.930494345239009E-005
   57.4500000000000       8.029088787116872E-005
   57.5000000000000       8.128036579909567E-005
   57.5500000000000       8.227322964808988E-005
   57.6000000000000       8.326938369889681E-005
   57.6500000000000       8.426872563409961E-005
   57.7000000000000       8.527110206110221E-005
   57.7500000000000       8.627637460516085E-005
   57.8000000000000       8.728442568053643E-005
   57.8500000000000       8.829509608318295E-005
   57.9000000000000       8.930821328270287E-005
   57.9500000000000       9.032360019359909E-005
   58.0000000000000       9.134115194362663E-005
   58.0500000000000       9.236071289851969E-005
   58.1000000000000       9.338216463714756E-005
   58.1500000000000       9.440535385043226E-005
   58.2000000000000       9.543015289257806E-005
   58.2500000000000       9.645638357864096E-005
   58.3000000000000       9.748383468843491E-005
   58.3500000000000       9.851235786165926E-005
   58.4000000000000       9.954185357470637E-005
   58.4500000000000       1.005721269126702E-004
   58.5000000000000       1.016030288879335E-004
   58.5500000000000       1.026344076558997E-004
   58.6000000000000       1.036662038819407E-004
   58.6500000000000       1.046982760246848E-004
   58.7000000000000       1.057304781496650E-004
   58.7500000000000       1.067628092901113E-004
   58.8000000000000       1.077951924199912E-004
   58.8500000000000       1.088275399497797E-004
   58.9000000000000       1.098597374280296E-004
   58.9500000000000       1.108917067092044E-004
   59.0000000000000       1.119233605632380E-004
   59.0500000000000       1.129546419118369E-004
   59.1000000000000       1.139853999241397E-004
   59.1500000000000       1.150155304267776E-004
   59.2000000000000       1.160448904289821E-004
   59.2500000000000       1.170733440599931E-004
   59.3000000000000       1.181007989873442E-004
   59.3500000000000       1.191271411599033E-004
   59.4000000000000       1.201522564034841E-004
   59.4500000000000       1.211760306997514E-004
   59.5000000000000       1.221983704591313E-004
   59.5500000000000       1.232191484985566E-004
   59.6000000000000       1.242382582723089E-004
   59.6500000000000       1.252555335726593E-004
   59.7000000000000       1.262708755112882E-004
   59.7500000000000       1.272841672727477E-004
   59.8000000000000       1.282952790482597E-004
   59.8500000000000       1.293040598582869E-004
   59.9000000000000       1.303103555646964E-004
   59.9500000000000       1.313140254740007E-004
   60.0000000000000       1.323148793147710E-004
   60.0500000000000       1.333128170311111E-004
   60.1000000000000       1.343076822524661E-004
   60.1500000000000       1.352993895282651E-004
   60.2000000000000       1.362878966710806E-004
   60.2500000000000       1.372731674969535E-004
   60.3000000000000       1.382551374739789E-004
   60.3500000000000       1.392336758046405E-004
   60.4000000000000       1.402087852509317E-004
   60.4500000000000       1.411803422062955E-004
   60.5000000000000       1.421482604441246E-004
   60.5500000000000       1.431124377186018E-004
   60.6000000000000       1.440728048428819E-004
   60.6500000000000       1.450293088399660E-004
   60.7000000000000       1.459818464544409E-004
   60.7500000000000       1.469302603254909E-004
   60.8000000000000       1.478745082270575E-004
   60.8500000000000       1.488144946972583E-004
   60.9000000000000       1.497501019095243E-004
   60.9500000000000       1.506812873462663E-004
   61.0000000000000       1.516080192024927E-004
   61.0500000000000       1.525300743785374E-004
   61.1000000000000       1.534473363001037E-004
   61.1500000000000       1.543597110198574E-004
   61.2000000000000       1.552671085674087E-004
   61.2500000000000       1.561694612545750E-004
   61.3000000000000       1.570666119475863E-004
   61.3500000000000       1.579584105243846E-004
   61.4000000000000       1.588446335950442E-004
   61.4500000000000       1.597250982648347E-004
   61.5000000000000       1.605996644986326E-004
   61.5500000000000       1.614682948910973E-004
   61.6000000000000       1.623309230644174E-004
   61.6500000000000       1.631874050005237E-004
   61.7000000000000       1.640375285418822E-004
   61.7500000000000       1.648811382545181E-004
   61.8000000000000       1.657180583107542E-004
   61.8500000000000       1.665481381289510E-004
   61.9000000000000       1.673712133281664E-004
   61.9500000000000       1.681871650058629E-004
   62.0000000000000       1.689958439822210E-004
   62.0500000000000       1.697971186480881E-004
   62.1000000000000       1.705908886193497E-004
   62.1500000000000       1.713769949143731E-004
   62.2000000000000       1.721553139755732E-004
   62.2500000000000       1.729256801709492E-004
   62.3000000000000       1.736879682569709E-004
   62.3500000000000       1.744420209365036E-004
   62.4000000000000       1.751876151607499E-004
   62.4500000000000       1.759245682756188E-004
   62.5000000000000       1.766526945664471E-004
   62.5500000000000       1.773718495815610E-004
   62.6000000000000       1.780819076929542E-004
   62.6500000000000       1.787827147435899E-004
   62.7000000000000       1.794741114094905E-004
   62.7500000000000       1.801559532201881E-004
   62.8000000000000       1.808280907683018E-004
   62.8500000000000       1.814902287503843E-004
   62.9000000000000       1.821421168408431E-004
   62.9500000000000       1.827835575646710E-004
   63.0000000000000       1.834142713071513E-004
   63.0500000000000       1.840340611629587E-004
   63.1000000000000       1.846427521222191E-004
   63.1500000000000       1.852401204262204E-004
   63.2000000000000       1.858259286253758E-004
   63.2500000000000       1.864000026393988E-004
   63.3000000000000       1.869622560934040E-004
   63.3500000000000       1.875124912597158E-004
   63.4000000000000       1.880505249644246E-004
   63.4500000000000       1.885760892750047E-004
   63.5000000000000       1.890890068939602E-004
   63.5500000000000       1.895891041305299E-004
   63.6000000000000       1.900762069729453E-004
   63.6500000000000       1.905501914404606E-004
   63.7000000000000       1.910109521220400E-004
   63.7500000000000       1.914583038007451E-004
   63.8000000000000       1.918922170003056E-004
   63.8500000000000       1.923126049742551E-004
   63.9000000000000       1.927193355641660E-004
   63.9500000000000       1.931123187008200E-004
   64.0000000000000       1.934914637610642E-004
   64.0500000000000       1.938566963270071E-004
   64.1000000000000       1.942078620047414E-004
   64.1500000000000       1.945448054190623E-004
   64.2000000000000       1.948675294786122E-004
   64.2500000000000       1.951759519012264E-004
   64.3000000000000       1.954699519637259E-004
   64.3500000000000       1.957494470447541E-004
   64.4000000000000       1.960143203157957E-004
   64.4500000000000       1.962643609703873E-004
   64.5000000000000       1.964995112019973E-004
   64.5500000000000       1.967196400145268E-004
   64.6000000000000       1.969246948127177E-004
   64.6500000000000       1.971145658729990E-004
   64.7000000000000       1.972890615850848E-004
   64.7500000000000       1.974480685192609E-004
   64.8000000000000       1.975915336317970E-004
   64.8500000000000       1.977194275398940E-004
   64.9000000000000       1.978317121499086E-004
   64.9500000000000       1.979283336958051E-004
   65.0000000000000       1.980091800236303E-004
   65.0500000000000       1.980742277379304E-004
   65.1000000000000       1.981234644526100E-004
   65.1500000000000       1.981567679296055E-004
   65.2000000000000       1.981740144442847E-004
   65.2500000000000       1.981750877901324E-004
   65.3000000000000       1.981598823911520E-004
   65.3500000000000       1.981283649816682E-004
   65.4000000000000       1.980804882590722E-004
   65.4500000000000       1.980161819191917E-004
   65.5000000000000       1.979354514556596E-004
   65.5500000000000       1.978382456578817E-004
   65.6000000000000       1.977245686716392E-004
   65.6500000000000       1.975945245284099E-004
   65.7000000000000       1.974481741416877E-004
   65.7500000000000       1.972855589599684E-004
   65.8000000000000       1.971066630728844E-004
   65.8500000000000       1.969114938375756E-004
   65.9000000000000       1.967000209197888E-004
   65.9500000000000       1.964722424456309E-004
   66.0000000000000       1.962281374472296E-004
   66.0500000000000       1.959676693766151E-004
   66.1000000000000       1.956908270154500E-004
   66.1500000000000       1.953976531900120E-004
   66.2000000000000       1.950881367723639E-004
   66.2500000000000       1.947622644101210E-004
   66.3000000000000       1.944200544980614E-004
   66.3500000000000       1.940614177782288E-004
   66.4000000000000       1.936863784225930E-004
   66.4500000000000       1.932949304792416E-004
   66.5000000000000       1.928870296647355E-004
   66.5500000000000       1.924626439031045E-004
   66.6000000000000       1.920216800891320E-004
   66.6500000000000       1.915640896139080E-004
   66.7000000000000       1.910897841395527E-004
   66.7500000000000       1.905987449659730E-004
   66.8000000000000       1.900909803090817E-004
   66.8500000000000       1.895665409263479E-004
   66.9000000000000       1.890254540611868E-004
   66.9500000000000       1.884677548999515E-004
   67.0000000000000       1.878934668531497E-004
   67.0500000000000       1.873025808542541E-004
   67.1000000000000       1.866950811867191E-004
   67.1500000000000       1.860709978907313E-004
   67.2000000000000       1.854303039774705E-004
   67.2500000000000       1.847729378590911E-004
   67.3000000000000       1.840989560964512E-004
   67.3500000000000       1.834083393203772E-004
   67.4000000000000       1.827010468719368E-004
   67.4500000000000       1.819771269873223E-004
   67.5000000000000       1.812365825511776E-004
   67.5500000000000       1.804793964739859E-004
   67.6000000000000       1.797055208809179E-004
   67.6500000000000       1.789149810614684E-004
   67.7000000000000       1.781078121120768E-004
   67.7500000000000       1.772840312817935E-004
   67.8000000000000       1.764436485172036E-004
   67.8500000000000       1.755866206618225E-004
   67.9000000000000       1.747128934126320E-004
   67.9500000000000       1.738223818556717E-004
   68.0000000000000       1.729151407061598E-004
   68.0500000000000       1.719911645025763E-004
   68.1000000000000       1.710504607560240E-004
   68.1500000000000       1.700929957273400E-004
   68.2000000000000       1.691187435616888E-004
   68.2500000000000       1.681277425966097E-004
   68.3000000000000       1.671200135542143E-004
   68.3500000000000       1.660955857448878E-004
   68.4000000000000       1.650544502468799E-004
   68.4500000000000       1.639965786571662E-004
   68.5000000000000       1.629219681457304E-004
   68.5500000000000       1.618306591663159E-004
   68.6000000000000       1.607226896196401E-004
   68.6500000000000       1.595980739739800E-004
   68.7000000000000       1.584569206143189E-004
   68.7500000000000       1.572992668236603E-004
   68.8000000000000       1.561252154924017E-004
   68.8500000000000       1.549348165006788E-004
   68.9000000000000       1.537281204007061E-004
   68.9500000000000       1.525051332858821E-004
   69.0000000000000       1.512658636642518E-004
   69.0500000000000       1.500103093596843E-004
   69.1000000000000       1.487384924097085E-004
   69.1500000000000       1.474504486818397E-004
   69.2000000000000       1.461463240368193E-004
   69.2500000000000       1.448261351137139E-004
   69.3000000000000       1.434899344526900E-004
   69.3500000000000       1.421377462854305E-004
   69.4000000000000       1.407696486672728E-004
   69.4500000000000       1.393856754268612E-004
   69.5000000000000       1.379858933611592E-004
   69.5500000000000       1.365703406535326E-004
   69.6000000000000       1.351390262440851E-004
   69.6500000000000       1.336919193430746E-004
   69.7000000000000       1.322290262972334E-004
   69.7500000000000       1.307503142985897E-004
   69.8000000000000       1.292557704726566E-004
   69.8500000000000       1.277454230459307E-004
   69.9000000000000       1.262192972472214E-004
   69.9500000000000       1.246773661085987E-004
   70.0000000000000       1.231196082363582E-004
   70.0500000000000       1.215459863469179E-004
   70.1000000000000       1.199565316765574E-004
   70.1500000000000       1.183512484281411E-004
   70.2000000000000       1.167301593222213E-004
   70.2500000000000       1.150932931854293E-004
   70.3000000000000       1.134406915166152E-004
   70.3500000000000       1.117723877866973E-004
   70.4000000000000       1.100885149526445E-004
   70.4500000000000       1.083890749029348E-004
   70.5000000000000       1.066742060618342E-004
   70.5500000000000       1.049439717907686E-004
   70.6000000000000       1.031984141841455E-004
   70.6500000000000       1.014376249147985E-004
   70.7000000000000       9.966167516953865E-005
   70.7500000000000       9.787071562417051E-005
   70.8000000000000       9.606489054069722E-005
   70.8500000000000       9.424426099434373E-005
   70.9000000000000       9.240896077441875E-005
   70.9500000000000       9.055906112982815E-005
   71.0000000000000       8.869473682554609E-005
   71.0500000000000       8.681616666064242E-005
   71.1000000000000       8.492349345717969E-005
   71.1500000000000       8.301689216589959E-005
   71.2000000000000       8.109649052388216E-005
   71.2500000000000       7.916246673499099E-005
   71.3000000000000       7.721497664068070E-005
   71.3500000000000       7.525416332028131E-005
   71.4000000000000       7.328020438894068E-005
   71.4500000000000       7.129331011819041E-005
   71.5000000000000       6.929361966979095E-005
   71.5500000000000       6.728135101486055E-005
   71.6000000000000       6.525655052146430E-005
   71.6500000000000       6.321937746034387E-005
   71.7000000000000       6.116999652420586E-005
   71.7500000000000       5.910861755497601E-005
   71.8000000000000       5.703543013077935E-005
   71.8500000000000       5.495068235764885E-005
   71.9000000000000       5.285464846347088E-005
   71.9500000000000       5.074750558782016E-005
   72.0000000000000       4.862946976136715E-005
   72.0500000000000       4.650081735277004E-005
   72.1000000000000       4.436174324277295E-005
   72.1500000000000       4.221240720827657E-005
   72.2000000000000       4.005300920317301E-005
   72.2500000000000       3.788382273910405E-005
   72.3000000000000       3.570511153637433E-005
   72.3500000000000       3.351714655576958E-005
   72.4000000000000       3.132018592067164E-005
   72.4500000000000       2.911457717371364E-005
   72.5000000000000       2.690057433496111E-005
   72.5500000000000       2.467852231406008E-005
   72.6000000000000       2.244865036892247E-005
   72.6500000000000       2.021124455302301E-005
   72.7000000000000       1.796654378925349E-005
   72.7500000000000       1.571484971618987E-005
   72.8000000000000       1.345641731283163E-005
   72.8500000000000       1.119151227828568E-005
   72.9000000000000       8.920408304303273E-006
   72.9500000000000       6.643398291938008E-006
   73.0000000000000       4.360699850004621E-006
   73.0500000000000       2.072568600258693E-006
   73.1000000000000      -2.207129975535441E-007
   73.1500000000000      -2.518926979110633E-006
   73.2000000000000      -4.821851153666597E-006
   73.2500000000000      -7.129256679022214E-006
   73.3000000000000      -9.440865777034525E-006
   73.3500000000000      -1.175634998017385E-005
   73.4000000000000      -1.407550157045313E-005
   73.4500000000000      -1.639813894001047E-005
   73.5000000000000      -1.872404222634097E-005
   73.5500000000000      -2.105307023905704E-005
   73.6000000000000      -2.338503226392492E-005
   73.6500000000000      -2.571969990074717E-005
   73.7000000000000      -2.805690579135786E-005
   73.7500000000000      -3.039644326188408E-005
   73.8000000000000      -3.273807180526428E-005
   73.8500000000000      -3.508157992650245E-005
   73.9000000000000      -3.742668673586251E-005
   73.9500000000000      -3.977315233119209E-005
   74.0000000000000      -4.212076375338782E-005
   74.0500000000000      -4.446925789525689E-005
   74.1000000000000      -4.681844632896531E-005
   74.1500000000000      -4.916811652409512E-005
   74.2000000000000      -5.151812962850165E-005
   74.2500000000000      -5.386837474870820E-005
   74.3000000000000      -5.621864134641696E-005
   74.3500000000000      -5.856871514589798E-005
   74.4000000000000      -6.091848898365109E-005
   74.4500000000000      -6.326781460266664E-005
   74.5000000000000      -6.561646558544229E-005
   74.5500000000000      -6.796427727447167E-005
   74.6000000000000      -7.031104866177976E-005
   74.6500000000000      -7.265659881605603E-005
   74.7000000000000      -7.500075070992977E-005
   74.7500000000000      -7.734325395235531E-005
   74.8000000000000      -7.968390531271751E-005
   74.8500000000000      -8.202246639378544E-005
   74.9000000000000      -8.435867273096484E-005
   74.9500000000000      -8.669232946265088E-005
   75.0000000000000      -8.902329802046477E-005


==> anc/fig8_midpoint_/taum5/correlation_taum5/dt0.05_heuncorr_taum5_T0.45.dat <==
  5.000000000000000E-002  1.365827355994417E-002
  0.100000000000000       1.365582907578590E-002
  0.150000000000000       1.365177064125650E-002
  0.200000000000000       1.364611437076838E-002
  0.250000000000000       1.363887661285299E-002
  0.300000000000000       1.363007387523389E-002
  0.350000000000000       1.361972287283444E-002
  0.400000000000000       1.360784057124627E-002
  0.450000000000000       1.359444400998733E-002
  0.500000000000000       1.357955046699233E-002
  0.550000000000000       1.356317749035645E-002
  0.600000000000000       1.354534273526882E-002
  0.650000000000000       1.352606400919693E-002
  0.700000000000000       1.350535923817273E-002
  0.750000000000000       1.348324637921440E-002
  0.800000000000000       1.345974361980604E-002
  0.850000000000000       1.343486918664237E-002
  0.900000000000000       1.340864142862900E-002
  0.950000000000000       1.338107871220542E-002
   1.00000000000000       1.335219958811337E-002
   1.05000000000000       1.332202258333461E-002
   1.10000000000000       1.329056632125935E-002
   1.15000000000000       1.325784948082460E-002
   1.20000000000000       1.322389068100445E-002
   1.25000000000000       1.318870858298916E-002
   1.30000000000000       1.315232188262945E-002
   1.35000000000000       1.311474938299472E-002
   1.40000000000000       1.307600972163026E-002
   1.45000000000000       1.303612157836522E-002
   1.50000000000000       1.299510356642184E-002
   1.55000000000000       1.295297429948987E-002
   1.60000000000000       1.290975242330225E-002
   1.65000000000000       1.286545645143814E-002
   1.70000000000000       1.282010492502774E-002
   1.75000000000000       1.277371630982179E-002
   1.80000000000000       1.272630904893900E-002
   1.85000000000000       1.267790144045002E-002
   1.90000000000000       1.262851181258512E-002
   1.95000000000000       1.257815836736696E-002
   2.00000000000000       1.252685925501244E-002
   2.05000000000000       1.247463253652205E-002
   2.10000000000000       1.242149624242830E-002
   2.15000000000000       1.236746821739722E-002
   2.20000000000000       1.231256619604233E-002
   2.25000000000000       1.225680786090588E-002
   2.30000000000000       1.220021081214103E-002
   2.35000000000000       1.214279254160573E-002
   2.40000000000000       1.208457042171223E-002
   2.45000000000000       1.202556168853824E-002
   2.50000000000000       1.196578351189528E-002
   2.55000000000000       1.190525288565690E-002
   2.60000000000000       1.184398664500767E-002
   2.65000000000000       1.178200149115280E-002
   2.70000000000000       1.171931395701257E-002
   2.75000000000000       1.165594052484199E-002
   2.80000000000000       1.159189758775955E-002
   2.85000000000000       1.152720127865720E-002
   2.90000000000000       1.146186769642481E-002
   2.95000000000000       1.139591273635144E-002
   3.00000000000000       1.132935211375423E-002
   3.05000000000000       1.126220145094364E-002
   3.10000000000000       1.119447613340963E-002
   3.15000000000000       1.112619138560105E-002
   3.20000000000000       1.105736230638279E-002
   3.25000000000000       1.098800378659687E-002
   3.30000000000000       1.091813063621099E-002
   3.35000000000000       1.084775764304990E-002
   3.40000000000000       1.077689936591546E-002
   3.45000000000000       1.070557024105914E-002
   3.50000000000000       1.063378450396537E-002
   3.55000000000000       1.056155624365658E-002
   3.60000000000000       1.048889946344645E-002
   3.65000000000000       1.041582794134023E-002
   3.70000000000000       1.034235536739855E-002
   3.75000000000000       1.026849519067799E-002
   3.80000000000000       1.019426077699655E-002
   3.85000000000000       1.011966535189155E-002
   3.90000000000000       1.004472195657370E-002
   3.95000000000000       9.969443471995076E-003
   4.00000000000000       9.893842600544997E-003
   4.05000000000000       9.817932048646245E-003
   4.10000000000000       9.741724232207977E-003
   4.15000000000000       9.665231611120319E-003
   4.20000000000000       9.588466423765207E-003
   4.25000000000000       9.511440614685571E-003
   4.30000000000000       9.434166102448939E-003
   4.35000000000000       9.356654653991787E-003
   4.40000000000000       9.278917838672848E-003
   4.45000000000000       9.200967200561381E-003
   4.50000000000000       9.122814110705962E-003
   4.55000000000000       9.044469762007169E-003
   4.60000000000000       8.965945236029053E-003
   4.65000000000000       8.887251569382420E-003
   4.70000000000000       8.808399584168583E-003
   4.75000000000000       8.729400078233756E-003
   4.80000000000000       8.650263698194847E-003
   4.85000000000000       8.571000956601687E-003
   4.90000000000000       8.491622283206093E-003
   4.95000000000000       8.412137850451111E-003
   5.00000000000000       8.332557734693892E-003
   5.05000000000000       8.252891868748013E-003
   5.10000000000000       8.173150107608825E-003
   5.15000000000000       8.093342233629022E-003
   5.20000000000000       8.013477866074356E-003
   5.25000000000000       7.933566507360532E-003
   5.30000000000000       7.853617531634998E-003
   5.35000000000000       7.773640296482040E-003
   5.40000000000000       7.693644008217025E-003
   5.45000000000000       7.613637726539213E-003
   5.50000000000000       7.533630464274313E-003
   5.55000000000000       7.453631006104031E-003
   5.60000000000000       7.373648103408753E-003
   5.65000000000000       7.293690317096919E-003
   5.70000000000000       7.213766083727893E-003
   5.75000000000000       7.133883756301293E-003
   5.80000000000000       7.054051647368427E-003
   5.85000000000000       6.974277899641496E-003
   5.90000000000000       6.894570546593243E-003
   5.95000000000000       6.814937522149286E-003
   6.00000000000000       6.735386679087950E-003
   6.05000000000000       6.655925584470522E-003
   6.10000000000000       6.576561802128197E-003
   6.15000000000000       6.497302783106708E-003
   6.20000000000000       6.418155806730656E-003
   6.25000000000000       6.339127975594116E-003
   6.30000000000000       6.260226310171139E-003
   6.35000000000000       6.181457719188792E-003
   6.40000000000000       6.102828963683503E-003
   6.45000000000000       6.024346823091138E-003
   6.50000000000000       5.946017955093703E-003
   6.55000000000000       5.867848930872184E-003
   6.60000000000000       5.789846190043230E-003
   6.65000000000000       5.712015989813904E-003
   6.70000000000000       5.634364487660141E-003
   6.75000000000000       5.556897860402549E-003
   6.80000000000000       5.479622185115540E-003
   6.85000000000000       5.402543393125589E-003
   6.90000000000000       5.325667337813772E-003
   6.95000000000000       5.248999752578757E-003
   7.00000000000000       5.172546388823810E-003
   7.05000000000000       5.096312807386458E-003
   7.10000000000000       5.020304445249008E-003
   7.15000000000000       4.944526672698168E-003
   7.20000000000000       4.868984717593545E-003
   7.25000000000000       4.793683768646852E-003
   7.30000000000000       4.718628926739622E-003
   7.35000000000000       4.643825189539246E-003
   7.40000000000000       4.569277520298056E-003
   7.45000000000000       4.494990655192334E-003
   7.50000000000000       4.420969340667639E-003
   7.55000000000000       4.347218180556840E-003
   7.60000000000000       4.273741720146464E-003
   7.65000000000000       4.200544407222951E-003
   7.70000000000000       4.127630693604955E-003
   7.75000000000000       4.055004900106286E-003
   7.80000000000000       3.982671289142343E-003
   7.85000000000000       3.910634004765359E-003
   7.90000000000000       3.838897116365266E-003
   7.95000000000000       3.767464728312720E-003
   8.00000000000000       3.696340791729761E-003
   8.05000000000000       3.625529186565235E-003
   8.10000000000000       3.555033694668467E-003
   8.15000000000000       3.484858023397755E-003
   8.20000000000000       3.415005799384898E-003
   8.25000000000000       3.345480564730053E-003
   8.30000000000000       3.276285796964910E-003
   8.35000000000000       3.207424983713642E-003
   8.40000000000000       3.138901560607816E-003
   8.45000000000000       3.070718882653674E-003
   8.50000000000000       3.002880228878376E-003
   8.55000000000000       2.935388823808913E-003
   8.60000000000000       2.868247861159594E-003
   8.65000000000000       2.801460449456355E-003
   8.70000000000000       2.735029626665169E-003
   8.75000000000000       2.668958388899876E-003
   8.80000000000000       2.603249635493316E-003
   8.85000000000000       2.537906175981258E-003
   8.90000000000000       2.472930769592984E-003
   8.95000000000000       2.408326111083228E-003
   9.00000000000000       2.344094769677950E-003
   9.05000000000000       2.280239349678503E-003
   9.10000000000000       2.216762386000855E-003
   9.15000000000000       2.153666252458313E-003
   9.20000000000000       2.090953277091403E-003
   9.25000000000000       2.028625767908961E-003
   9.30000000000000       1.966685944838684E-003
   9.35000000000000       1.905136002680582E-003
   9.40000000000000       1.843977979011465E-003
   9.45000000000000       1.783213908466110E-003
   9.50000000000000       1.722845795554339E-003
   9.55000000000000       1.662875554578875E-003
   9.60000000000000       1.603305013180424E-003
   9.65000000000000       1.544136053953454E-003
   9.70000000000000       1.485370457368761E-003
   9.75000000000000       1.427010033787241E-003
   9.80000000000000       1.369056521917695E-003
   9.85000000000000       1.311511646803581E-003
   9.90000000000000       1.254377011522798E-003
   9.95000000000000       1.197654119437765E-003
   10.0000000000000       1.141344454822217E-003
   10.0500000000000       1.085449384757111E-003
   10.1000000000000       1.029970383962640E-003
   10.1500000000000       9.749087849783418E-004
   10.2000000000000       9.202658806285857E-004
   10.2500000000000       8.660429058143752E-004
   10.3000000000000       8.122410582498760E-004
   10.3500000000000       7.588613889461584E-004
   10.4000000000000       7.059049816414642E-004
   10.4500000000000       6.533729100023936E-004
   10.5000000000000       6.012661900320173E-004
   10.5500000000000       5.495858061383254E-004
   10.6000000000000       4.983326154549084E-004
   10.6500000000000       4.475074655651569E-004
   10.7000000000000       3.971111635683496E-004
   10.7500000000000       3.471444815698525E-004
   10.8000000000000       2.976081764647597E-004
   10.8500000000000       2.485029322129352E-004
   10.9000000000000       1.998294396037472E-004
   10.9500000000000       1.515883320499075E-004
   11.0000000000000       1.037801233284678E-004
   11.0500000000000       5.640538187799256E-005
   11.1000000000000       9.464531757767530E-006
   11.1500000000000      -3.704207602547232E-005
   11.2000000000000      -8.311410481909377E-005
   11.2500000000000      -1.287512383206927E-004
   11.3000000000000      -1.739532402440118E-004
   11.3500000000000      -2.187197990650048E-004
   11.4000000000000      -2.630506368952473E-004
   11.4500000000000      -3.069455574082455E-004
   11.5000000000000      -3.504044493694022E-004
   11.5500000000000      -3.934273337247383E-004
   11.6000000000000      -4.360141742971974E-004
   11.6500000000000      -4.781649623221955E-004
   11.7000000000000      -5.198798208402967E-004
   11.7500000000000      -5.611588087475201E-004
   11.8000000000000      -6.020019915028727E-004
   11.8500000000000      -6.424094759476713E-004
   11.9000000000000      -6.823813888345292E-004
   11.9500000000000      -7.219179099765774E-004
   12.0000000000000      -7.610193182707386E-004
   12.0500000000000      -7.996858956227525E-004
   12.1000000000000      -8.379179264150467E-004
   12.1500000000000      -8.757157546781374E-004
   12.2000000000000      -9.130796612291562E-004
   12.2500000000000      -9.500099159156044E-004
   12.3000000000000      -9.865068755526476E-004
   12.3500000000000      -1.022570983502986E-003
   12.4000000000000      -1.058202657840145E-003
   12.4500000000000      -1.093402433670588E-003
   12.5000000000000      -1.128170796039241E-003
   12.5500000000000      -1.162508337544002E-003
   12.6000000000000      -1.196415588348564E-003
   12.6500000000000      -1.229893170601178E-003
   12.7000000000000      -1.262941733260912E-003
   12.7500000000000      -1.295561988055647E-003
   12.8000000000000      -1.327754634666515E-003
   12.8500000000000      -1.359520347291674E-003
   12.9000000000000      -1.390859877409156E-003
   12.9500000000000      -1.421773968210924E-003
   13.0000000000000      -1.452263426643759E-003
   13.0500000000000      -1.482329034799978E-003
   13.1000000000000      -1.511971563800043E-003
   13.1500000000000      -1.541191989219979E-003
   13.2000000000000      -1.569991266020997E-003
   13.2500000000000      -1.598370316617420E-003
   13.3000000000000      -1.626330137614340E-003
   13.3500000000000      -1.653871689257578E-003
   13.4000000000000      -1.680996044298268E-003
   13.4500000000000      -1.707704231319765E-003
   13.5000000000000      -1.733997331333051E-003
   13.5500000000000      -1.759876513777881E-003
   13.6000000000000      -1.785342924732153E-003
   13.6500000000000      -1.810397659695797E-003
   13.7000000000000      -1.835041940526516E-003
   13.7500000000000      -1.859277033544193E-003
   13.8000000000000      -1.883104186779324E-003
   13.8500000000000      -1.906524625688668E-003
   13.9000000000000      -1.929539645736866E-003
   13.9500000000000      -1.952150604669101E-003
   14.0000000000000      -1.974358971995974E-003
   14.0500000000000      -1.996166106975066E-003
   14.1000000000000      -2.017573428981847E-003
   14.1500000000000      -2.038582354252382E-003
   14.2000000000000      -2.059194338727098E-003
   14.2500000000000      -2.079410839890610E-003
   14.3000000000000      -2.099233401024088E-003
   14.3500000000000      -2.118663591951431E-003
   14.4000000000000      -2.137703009653138E-003
   14.4500000000000      -2.156353335158599E-003
   14.5000000000000      -2.174616194180064E-003
   14.5500000000000      -2.192493245034984E-003
   14.6000000000000      -2.209986151520629E-003
   14.6500000000000      -2.227096627147417E-003
   14.7000000000000      -2.243826434169669E-003
   14.7500000000000      -2.260177419918761E-003
   14.8000000000000      -2.276151397017181E-003
   14.8500000000000      -2.291750174382272E-003
   14.9000000000000      -2.306975555286220E-003
   14.9500000000000      -2.321829297463946E-003
   15.0000000000000      -2.336313377567136E-003
   15.0500000000000      -2.350429623330653E-003
   15.1000000000000      -2.364179926326337E-003
   15.1500000000000      -2.377566137908461E-003
   15.2000000000000      -2.390590201399666E-003
   15.2500000000000      -2.403254000476742E-003
   15.3000000000000      -2.415559445627406E-003
   15.3500000000000      -2.427508520408388E-003
   15.4000000000000      -2.439103229210135E-003
   15.4500000000000      -2.450345564444524E-003
   15.5000000000000      -2.461237508762818E-003
   15.5500000000000      -2.471781111901758E-003
   15.6000000000000      -2.481978362112633E-003
   15.6500000000000      -2.491831353197913E-003
   15.7000000000000      -2.501342227515547E-003
   15.7500000000000      -2.510513090073928E-003
   15.8000000000000      -2.519346075526122E-003
   15.8500000000000      -2.527843363369631E-003
   15.9000000000000      -2.536007021782589E-003
   15.9500000000000      -2.543839247906620E-003
   16.0000000000000      -2.551342323377692E-003
   16.0500000000000      -2.558518511945135E-003
   16.1000000000000      -2.565370029935108E-003
   16.1500000000000      -2.571899163682978E-003
   16.2000000000000      -2.578108182854931E-003
   16.2500000000000      -2.583999352506755E-003
   16.3000000000000      -2.589574979260521E-003
   16.3500000000000      -2.594837287586587E-003
   16.4000000000000      -2.599788516536047E-003
   16.4500000000000      -2.604430948183406E-003
   16.5000000000000      -2.608766776697695E-003
   16.5500000000000      -2.612798304503264E-003
   16.6000000000000      -2.616527965379605E-003
   16.6500000000000      -2.619958081952470E-003
   16.7000000000000      -2.623091080533679E-003
   16.7500000000000      -2.625929278469534E-003
   16.8000000000000      -2.628475049375518E-003
   16.8500000000000      -2.630730757096978E-003
   16.9000000000000      -2.632698798969507E-003
   16.9500000000000      -2.634381547571769E-003
   17.0000000000000      -2.635781404657655E-003
   17.0500000000000      -2.636900861952257E-003
   17.1000000000000      -2.637742299386000E-003
   17.1500000000000      -2.638308145557575E-003
   17.2000000000000      -2.638600868167170E-003
   17.2500000000000      -2.638622914594351E-003
   17.3000000000000      -2.638376744674002E-003
   17.3500000000000      -2.637864829920134E-003
   17.4000000000000      -2.637089584530203E-003
   17.4500000000000      -2.636053481610861E-003
   17.5000000000000      -2.634758950446476E-003
   17.5500000000000      -2.633208417036453E-003
   17.6000000000000      -2.631404255773190E-003
   17.6500000000000      -2.629348967103133E-003
   17.7000000000000      -2.627045029696493E-003
   17.7500000000000      -2.624494924639832E-003
   17.8000000000000      -2.621701152799314E-003
   17.8500000000000      -2.618666178145175E-003
   17.9000000000000      -2.615392557506070E-003
   17.9500000000000      -2.611882745551069E-003
   18.0000000000000      -2.608139273288411E-003
   18.0500000000000      -2.604164632987834E-003
   18.1000000000000      -2.599961350550548E-003
   18.1500000000000      -2.595531907499890E-003
   18.2000000000000      -2.590878822120253E-003
   18.2500000000000      -2.586004605683465E-003
   18.3000000000000      -2.580911841857754E-003
   18.3500000000000      -2.575603162969072E-003
   18.4000000000000      -2.570081069172193E-003
   18.4500000000000      -2.564348182537818E-003
   18.5000000000000      -2.558407103584938E-003
   18.5500000000000      -2.552260425247901E-003
   18.6000000000000      -2.545910692379806E-003
   18.6500000000000      -2.539360482414062E-003
   18.7000000000000      -2.532612297019431E-003
   18.7500000000000      -2.525668712011458E-003
   18.8000000000000      -2.518532356614339E-003
   18.8500000000000      -2.511205687000940E-003
   18.9000000000000      -2.503691291336925E-003
   18.9500000000000      -2.495991705505900E-003
   19.0000000000000      -2.488109541546207E-003
   19.0500000000000      -2.480047343463947E-003
   19.1000000000000      -2.471807720274458E-003
   19.1500000000000      -2.463393131471424E-003
   19.2000000000000      -2.454806235698579E-003
   19.2500000000000      -2.446049566332496E-003
   19.3000000000000      -2.437125646806454E-003
   19.3500000000000      -2.428037003806420E-003
   19.4000000000000      -2.418786191861423E-003
   19.4500000000000      -2.409375764427893E-003
   19.5000000000000      -2.399808234236509E-003
   19.5500000000000      -2.390086183945333E-003
   19.6000000000000      -2.380212143437433E-003
   19.6500000000000      -2.370188615348556E-003
   19.7000000000000      -2.360018127802137E-003
   19.7500000000000      -2.349703243448545E-003
   19.8000000000000      -2.339246474335417E-003
   19.8500000000000      -2.328650269567877E-003
   19.9000000000000      -2.317917151935871E-003
   19.9500000000000      -2.307049591317879E-003
   20.0000000000000      -2.296049990794142E-003
   20.0500000000000      -2.284920763933781E-003
   20.1000000000000      -2.273664299173252E-003
   20.1500000000000      -2.262283062312762E-003
   20.2000000000000      -2.250779431876270E-003
   20.2500000000000      -2.239155805284616E-003
   20.3000000000000      -2.227414524186005E-003
   20.3500000000000      -2.215558008562058E-003
   20.4000000000000      -2.203588636686803E-003
   20.4500000000000      -2.191508745698316E-003
   20.5000000000000      -2.179320595180660E-003
   20.5500000000000      -2.167026511305190E-003
   20.6000000000000      -2.154628842594928E-003
   20.6500000000000      -2.142129850362586E-003
   20.7000000000000      -2.129531759816311E-003
   20.7500000000000      -2.116836905156719E-003
   20.8000000000000      -2.104047538529917E-003
   20.8500000000000      -2.091165924859204E-003
   20.9000000000000      -2.078194345001865E-003
   20.9500000000000      -2.065135001698722E-003
   21.0000000000000      -2.051990148864524E-003
   21.0500000000000      -2.038761981539978E-003
   21.1000000000000      -2.025452712614347E-003
   21.1500000000000      -2.012064502227375E-003
   21.2000000000000      -1.998599572574569E-003
   21.2500000000000      -1.985060110816286E-003
   21.3000000000000      -1.971448340584401E-003
   21.3500000000000      -1.957766419638109E-003
   21.4000000000000      -1.944016430047288E-003
   21.4500000000000      -1.930200483356943E-003
   21.5000000000000      -1.916320609148871E-003
   21.5500000000000      -1.902378826323116E-003
   21.6000000000000      -1.888377212565838E-003
   21.6500000000000      -1.874317793529136E-003
   21.7000000000000      -1.860202551605035E-003
   21.7500000000000      -1.846033500959994E-003
   21.8000000000000      -1.831812550105156E-003
   21.8500000000000      -1.817541554673468E-003
   21.9000000000000      -1.803222344790143E-003
   21.9500000000000      -1.788856759998046E-003
   22.0000000000000      -1.774446622621361E-003
   22.0500000000000      -1.759993748458888E-003
   22.1000000000000      -1.745499984705236E-003
   22.1500000000000      -1.730967155665595E-003
   22.2000000000000      -1.716397111616895E-003
   22.2500000000000      -1.701791675493841E-003
   22.3000000000000      -1.687152628153807E-003
   22.3500000000000      -1.672481713218721E-003
   22.4000000000000      -1.657780708575755E-003
   22.4500000000000      -1.643051295242267E-003
   22.5000000000000      -1.628295184463128E-003
   22.5500000000000      -1.613514127891548E-003
   22.6000000000000      -1.598709842758892E-003
   22.6500000000000      -1.583884051461054E-003
   22.7000000000000      -1.569038414794551E-003
   22.7500000000000      -1.554174620789994E-003
   22.8000000000000      -1.539294320765906E-003
   22.8500000000000      -1.524399171105680E-003
   22.9000000000000      -1.509490746058758E-003
   22.9500000000000      -1.494570680870848E-003
   23.0000000000000      -1.479640531023651E-003
   23.0500000000000      -1.464701859034802E-003
   23.1000000000000      -1.449756229504099E-003
   23.1500000000000      -1.434805254390984E-003
   23.2000000000000      -1.419850543581022E-003
   23.2500000000000      -1.404893674872186E-003
   23.3000000000000      -1.389936227680687E-003
   23.3500000000000      -1.374979758856425E-003
   23.4000000000000      -1.360025759490276E-003
   23.4500000000000      -1.345075685082797E-003
   23.5000000000000      -1.330131064027738E-003
   23.5500000000000      -1.315193400503989E-003
   23.6000000000000      -1.300264193151049E-003
   23.6500000000000      -1.285344918744630E-003
   23.7000000000000      -1.270437005518926E-003
   23.7500000000000      -1.255541955958715E-003
   23.8000000000000      -1.240661320176197E-003
   23.8500000000000      -1.225796540127148E-003
   23.9000000000000      -1.210949105609534E-003
   23.9500000000000      -1.196120423998162E-003
   24.0000000000000      -1.181311930781547E-003
   24.0500000000000      -1.166525014929268E-003
   24.1000000000000      -1.151761132649608E-003
   24.1500000000000      -1.137021629323065E-003
   24.2000000000000      -1.122307878012804E-003
   24.2500000000000      -1.107621212842283E-003
   24.3000000000000      -1.092962973969031E-003
   24.3500000000000      -1.078334518927371E-003
   24.4000000000000      -1.063737122034338E-003
   24.4500000000000      -1.049172002562468E-003
   24.5000000000000      -1.034640501277580E-003
   24.5500000000000      -1.020143892685428E-003
   24.6000000000000      -1.005683310974379E-003
   24.6500000000000      -9.912599322513510E-004
   24.7000000000000      -9.768749309510042E-004
   24.7500000000000      -9.625294848391061E-004
   24.8000000000000      -9.482247644960799E-004
   24.8500000000000      -9.339619054081099E-004
   24.9000000000000      -9.197419363368432E-004
   24.9500000000000      -9.055659379902296E-004
   25.0000000000000      -8.914351094712876E-004
   25.0500000000000      -8.773505679042391E-004
   25.1000000000000      -8.633133787526999E-004
   25.1500000000000      -8.493245662361626E-004
   25.2000000000000      -8.353852035289362E-004
   25.2500000000000      -8.214964085491532E-004
   25.3000000000000      -8.076593002089025E-004
   25.3500000000000      -7.938748776318618E-004
   25.4000000000000      -7.801441796072755E-004
   25.4500000000000      -7.664681994649870E-004
   25.5000000000000      -7.528479479073978E-004
   25.5500000000000      -7.392844056995009E-004
   25.6000000000000      -7.257785406202612E-004
   25.6500000000000      -7.123312654236741E-004
   25.7000000000000      -6.989434508395461E-004
   25.7500000000000      -6.856159174011663E-004
   25.8000000000000      -6.723495798276013E-004
   25.8500000000000      -6.591453553084218E-004
   25.9000000000000      -6.460041054371992E-004
   25.9500000000000      -6.329266618466756E-004
   26.0000000000000      -6.199138847239871E-004
   26.0500000000000      -6.069667057218569E-004
   26.1000000000000      -5.940859876773705E-004
   26.1500000000000      -5.812726142518705E-004
   26.2000000000000      -5.685274317229154E-004
   26.2500000000000      -5.558512927453187E-004
   26.3000000000000      -5.432449651944288E-004
   26.3500000000000      -5.307092702097452E-004
   26.4000000000000      -5.182450266997034E-004
   26.4500000000000      -5.058529877657786E-004
   26.5000000000000      -4.935338986810588E-004
   26.5500000000000      -4.812884693622852E-004
   26.6000000000000      -4.691174511965839E-004
   26.6500000000000      -4.570215024827088E-004
   26.7000000000000      -4.450013642798316E-004
   26.7500000000000      -4.330576905202757E-004
   26.8000000000000      -4.211912448047501E-004
   26.8500000000000      -4.094025955236980E-004
   26.9000000000000      -3.976922674223802E-004
   26.9500000000000      -3.860607650606466E-004
   27.0000000000000      -3.745086575779482E-004
   27.0500000000000      -3.630365095359443E-004
   27.1000000000000      -3.516448646766988E-004
   27.1500000000000      -3.403342001974285E-004
   27.2000000000000      -3.291050883680758E-004
   27.2500000000000      -3.179579989232687E-004
   27.3000000000000      -3.068934563802929E-004
   27.3500000000000      -2.959119797200452E-004
   27.4000000000000      -2.850140681248348E-004
   27.4500000000000      -2.742001818024519E-004
   27.5000000000000      -2.634707834092111E-004
   27.5500000000000      -2.528262948304108E-004
   27.6000000000000      -2.422671111836039E-004
   27.6500000000000      -2.317936341873967E-004
   27.7000000000000      -2.214061636204784E-004
   27.7500000000000      -2.111050567392391E-004
   27.8000000000000      -2.008906624327928E-004
   27.8500000000000      -1.907632359491397E-004
   27.9000000000000      -1.807230667996861E-004
   27.9500000000000      -1.707704980786301E-004
   28.0000000000000      -1.609057541445825E-004
   28.0500000000000      -1.511292353689394E-004
   28.1000000000000      -1.414412242504511E-004
   28.1500000000000      -1.318419250938803E-004
   28.2000000000000      -1.223316419356293E-004
   28.2500000000000      -1.129106797685914E-004
   28.3000000000000      -1.035792721920794E-004
   28.3500000000000      -9.433757857236397E-005
   28.4000000000000      -8.518586187367202E-005
   28.4500000000000      -7.612425170077892E-005
   28.5000000000000      -6.715293143856373E-005
   28.5500000000000      -5.827203755270606E-005
   28.6000000000000      -4.948185394272945E-005
   28.6500000000000      -4.078245099573513E-005
   28.7000000000000      -3.217389650538175E-005
   28.7500000000000      -2.365630661647567E-005
   28.8000000000000      -1.522978115765409E-005
   28.8500000000000      -6.894431040675828E-006
   28.9000000000000       1.349721858249982E-006
   28.9500000000000       9.502740347296958E-006
   29.0000000000000       1.756465857048362E-005
   29.0500000000000       2.553539829711241E-005
   29.1000000000000       3.341496906289389E-005
   29.1500000000000       4.120342937188174E-005
   29.2000000000000       4.890080724474571E-005
   29.2500000000000       5.650708909625746E-005
   29.3000000000000       6.402230610467776E-005
   29.3500000000000       7.144650081392728E-005
   29.4000000000000       7.877969395579111E-005
   29.4500000000000       8.602191308590529E-005
   29.5000000000000       9.317319182583007E-005
   29.5500000000000       1.002334334833123E-004
   29.6000000000000       1.072026981076464E-004
   29.6500000000000       1.140810166236237E-004
   29.7000000000000       1.208684637555676E-004
   29.7500000000000       1.275651577533150E-004
   29.8000000000000       1.341712457531808E-004
   29.8500000000000       1.406868887494126E-004
   29.9000000000000       1.471121740299658E-004
   29.9500000000000       1.534472876243805E-004
   30.0000000000000       1.596923697491584E-004
   30.0500000000000       1.658475523069901E-004
   30.1000000000000       1.719129947181216E-004
   30.1500000000000       1.778889011641807E-004
   30.2000000000000       1.837754661182579E-004
   30.2500000000000       1.895728737344981E-004
   30.3000000000000       1.952814068682468E-004
   30.3500000000000       2.009013379174802E-004
   30.4000000000000       2.064329425605910E-004
   30.4500000000000       2.118765247073424E-004
   30.5000000000000       2.172322714477690E-004
   30.5500000000000       2.225005131591590E-004
   30.6000000000000       2.276815750559719E-004
   30.6500000000000       2.327757621081724E-004
   30.7000000000000       2.377833833914273E-004
   30.7500000000000       2.427048229630562E-004
   30.8000000000000       2.475403898441086E-004
   30.8500000000000       2.522905107004582E-004
   30.9000000000000       2.569555409163132E-004
   30.9500000000000       2.615358250415722E-004
   31.0000000000000       2.660316918277903E-004
   31.0500000000000       2.704434783071510E-004
   31.1000000000000       2.747714595418021E-004
   31.1500000000000       2.790159084552249E-004
   31.2000000000000       2.831771608577866E-004
   31.2500000000000       2.872555892344659E-004
   31.3000000000000       2.912515666593176E-004
   31.3500000000000       2.951654371454858E-004
   31.4000000000000       2.989976778878645E-004
   31.4500000000000       3.027487264779016E-004
   31.5000000000000       3.064189244030789E-004
   31.5500000000000       3.100087112197080E-004
   31.6000000000000       3.135183793013929E-004
   31.6500000000000       3.169482955943149E-004
   31.7000000000000       3.202988257364138E-004
   31.7500000000000       3.235703979011359E-004
   31.8000000000000       3.267634918241979E-004
   31.8500000000000       3.298784943912598E-004
   31.9000000000000       3.329157525626233E-004
   31.9500000000000       3.358756173687439E-004
   32.0000000000000       3.387585134316871E-004
   32.0500000000000       3.415648426586171E-004
   32.1000000000000       3.442950251312278E-004
   32.1500000000000       3.469494929414108E-004
   32.2000000000000       3.495286315127118E-004
   32.2500000000000       3.520329234139972E-004
   32.3000000000000       3.544627611963151E-004
   32.3500000000000       3.568185719656737E-004
   32.4000000000000       3.591008194915803E-004
   32.4500000000000       3.613099786664626E-004
   32.5000000000000       3.634466093231443E-004
   32.5500000000000       3.655111960547708E-004
   32.6000000000000       3.675042887561839E-004
   32.6500000000000       3.694263804596433E-004
   32.7000000000000       3.712779598398167E-004
   32.7500000000000       3.730594989614131E-004
   32.8000000000000       3.747715455815602E-004
   32.8500000000000       3.764146318223009E-004
   32.9000000000000       3.779892397020441E-004
   32.9500000000000       3.794958823512445E-004
   33.0000000000000       3.809350027274094E-004
   33.0500000000000       3.823070728255005E-004
   33.1000000000000       3.836125994011749E-004
   33.1500000000000       3.848520936849489E-004
   33.2000000000000       3.860260800772707E-004
   33.2500000000000       3.871351270919581E-004
   33.3000000000000       3.881797224092330E-004
   33.3500000000000       3.891603592964496E-004
   33.4000000000000       3.900774856383577E-004
   33.4500000000000       3.909317108193566E-004
   33.5000000000000       3.917235966244439E-004
   33.5500000000000       3.924537096324412E-004
   33.6000000000000       3.931225528928974E-004
   33.6500000000000       3.937306379808007E-004
   33.7000000000000       3.942785164393666E-004
   33.7500000000000       3.947667873955634E-004
   33.8000000000000       3.951960586124533E-004
   33.8500000000000       3.955667989804770E-004
   33.9000000000000       3.958795561430045E-004
   33.9500000000000       3.961348210778420E-004
   34.0000000000000       3.963331964859906E-004
   34.0500000000000       3.964753209451031E-004
   34.1000000000000       3.965617840465206E-004
   34.1500000000000       3.965932169747295E-004
   34.2000000000000       3.965701241200707E-004
   34.2500000000000       3.964931262029138E-004
   34.3000000000000       3.963628085258842E-004
   34.3500000000000       3.961797007153284E-004
   34.4000000000000       3.959443693680998E-004
   34.4500000000000       3.956573517489914E-004
   34.5000000000000       3.953191686413580E-004
   34.5500000000000       3.949303482562222E-004
   34.6000000000000       3.944914446821628E-004
   34.6500000000000       3.940030166246572E-004
   34.7000000000000       3.934656721222314E-004
   34.7500000000000       3.928798739707051E-004
   34.8000000000000       3.922460803501410E-004
   34.8500000000000       3.915647804011839E-004
   34.9000000000000       3.908363607940189E-004
   34.9500000000000       3.900612961724184E-004
   35.0000000000000       3.892400969084904E-004
   35.0500000000000       3.883733386940765E-004
   35.1000000000000       3.874615829742669E-004
   35.1500000000000       3.865054144550736E-004
   35.2000000000000       3.855053277636352E-004
   35.2500000000000       3.844618919429878E-004
   35.3000000000000       3.833756326497288E-004
   35.3500000000000       3.822470594512005E-004
   35.4000000000000       3.810766078326017E-004
   35.4500000000000       3.798648081292963E-004
   35.5000000000000       3.786121619019236E-004
   35.5500000000000       3.773192346396333E-004
   35.6000000000000       3.759864850314659E-004
   35.6500000000000       3.746143278555515E-004
   35.7000000000000       3.732032979363532E-004
   35.7500000000000       3.717539626121479E-004
   35.8000000000000       3.702668515486132E-004
   35.8500000000000       3.687425317732432E-004
   35.9000000000000       3.671816152039070E-004
   35.9500000000000       3.655847308510898E-004
   36.0000000000000       3.639524311294843E-004
   36.0500000000000       3.622853056447927E-004
   36.1000000000000       3.605840038601294E-004
   36.1500000000000       3.588492097087250E-004
   36.2000000000000       3.570815114030441E-004
   36.2500000000000       3.552815016970035E-004
   36.3000000000000       3.534498010530092E-004
   36.3500000000000       3.515869475746993E-004
   36.4000000000000       3.496935169000037E-004
   36.4500000000000       3.477700889834814E-004
   36.5000000000000       3.458172110554649E-004
   36.5500000000000       3.438355282208203E-004
   36.6000000000000       3.418256828058684E-004
   36.6500000000000       3.397882040478768E-004
   36.7000000000000       3.377236687893921E-004
   36.7500000000000       3.356326333565404E-004
   36.8000000000000       3.335157239718058E-004
   36.8500000000000       3.313736005811898E-004
   36.9000000000000       3.292068912541786E-004
   36.9500000000000       3.270161089648457E-004
   37.0000000000000       3.248019145579942E-004
   37.0500000000000       3.225648901765300E-004
   37.1000000000000       3.203057120250611E-004
   37.1500000000000       3.180249999942081E-004
   37.2000000000000       3.157234563219610E-004
   37.2500000000000       3.134017418918016E-004
   37.3000000000000       3.110605246833420E-004
   37.3500000000000       3.087004752772293E-004
   37.4000000000000       3.063222679587871E-004
   37.4500000000000       3.039266501792773E-004
   37.5000000000000       3.015143435509056E-004
   37.5500000000000       2.990861035169162E-004
   37.6000000000000       2.966426577311678E-004
   37.6500000000000       2.941847312383497E-004
   37.7000000000000       2.917130670435411E-004
   37.7500000000000       2.892283081480266E-004
   37.8000000000000       2.867311337412177E-004
   37.8500000000000       2.842222416637660E-004
   37.9000000000000       2.817022556036336E-004
   37.9500000000000       2.791717868077156E-004
   38.0000000000000       2.766314736745944E-004
   38.0500000000000       2.740819243705995E-004
   38.1000000000000       2.715237293177565E-004
   38.1500000000000       2.689575402617357E-004
   38.2000000000000       2.663840747143017E-004
   38.2500000000000       2.638039755461620E-004
   38.3000000000000       2.612179082231454E-004
   38.3500000000000       2.586264529518213E-004
   38.4000000000000       2.560301428509738E-004
   38.4500000000000       2.534295506087786E-004
   38.5000000000000       2.508252112077186E-004
   38.5500000000000       2.482176032250991E-004
   38.6000000000000       2.456071339636616E-004
   38.6500000000000       2.429943037648295E-004
   38.7000000000000       2.403795510145285E-004
   38.7500000000000       2.377633555487331E-004
   38.8000000000000       2.351461532194082E-004
   38.8500000000000       2.325283040142843E-004
   38.9000000000000       2.299102160128407E-004
   38.9500000000000       2.272922516255834E-004
   39.0000000000000       2.246747661234284E-004
   39.0500000000000       2.220581331910215E-004
   39.1000000000000       2.194427121171174E-004
   39.1500000000000       2.168288629504096E-004
   39.2000000000000       2.142169105115741E-004
   39.2500000000000       2.116072318745048E-004
   39.3000000000000       2.090001088956410E-004
   39.3500000000000       2.063958743339367E-004
   39.4000000000000       2.037949263579485E-004
   39.4500000000000       2.011975809231349E-004
   39.5000000000000       1.986041723696769E-004
   39.5500000000000       1.960150590405875E-004
   39.6000000000000       1.934305140468993E-004
   39.6500000000000       1.908508850684671E-004
   39.7000000000000       1.882765272678301E-004
   39.7500000000000       1.857077601243832E-004
   39.8000000000000       1.831449212524686E-004
   39.8500000000000       1.805883323454225E-004
   39.9000000000000       1.780382949582167E-004
   39.9500000000000       1.754951063962673E-004
   40.0000000000000       1.729591161848206E-004
   40.0500000000000       1.704305755999881E-004
   40.1000000000000       1.679097256770863E-004
   40.1500000000000       1.653967911619178E-004
   40.2000000000000       1.628921000305231E-004
   40.2500000000000       1.603959163482797E-004
   40.3000000000000       1.579083624162434E-004
   40.3500000000000       1.554295976092880E-004
   40.4000000000000       1.529597478300854E-004
   40.4500000000000       1.504990312733446E-004
   40.5000000000000       1.480475535482134E-004
   40.5500000000000       1.456054956577824E-004
   40.6000000000000       1.431730096763330E-004
   40.6500000000000       1.407501907920280E-004
   40.7000000000000       1.383371170943032E-004
   40.7500000000000       1.359339332405447E-004
   40.8000000000000       1.335407996990822E-004
   40.8500000000000       1.311578629788158E-004
   40.9000000000000       1.287852210611865E-004
   40.9500000000000       1.264229826857006E-004
   41.0000000000000       1.240713090908882E-004
   41.0500000000000       1.217302428775966E-004
   41.1000000000000       1.193998487184827E-004
   41.1500000000000       1.170801975677109E-004
   41.2000000000000       1.147713800518726E-004
   41.2500000000000       1.124735190282423E-004
   41.3000000000000       1.101866688366696E-004
   41.3500000000000       1.079109286645517E-004
   41.4000000000000       1.056464682808532E-004
   41.4500000000000       1.033935648749105E-004
   41.5000000000000       1.011524128688736E-004
   41.5500000000000       9.892320130180731E-005
   41.6000000000000       9.670609008068391E-005
   41.6500000000000       9.450122146589056E-005
   41.7000000000000       9.230875175597127E-005
   41.7500000000000       9.012885393658627E-005
   41.8000000000000       8.796171303136746E-005
   41.8500000000000       8.580753265854138E-005
   41.9000000000000       8.366650599586205E-005
   41.9500000000000       8.153879799810842E-005
   42.0000000000000       7.942459507276952E-005
   42.0500000000000       7.732412582104447E-005
   42.1000000000000       7.523754320090460E-005
   42.1500000000000       7.316498817459065E-005
   42.2000000000000       7.110667652036315E-005
   42.2500000000000       6.906277814307383E-005
   42.3000000000000       6.703351028761309E-005
   42.3500000000000       6.501900959723533E-005
   42.4000000000000       6.301944786863862E-005
   42.4500000000000       6.103496487684761E-005
   42.5000000000000       5.906568720649577E-005
   42.5500000000000       5.711174927917060E-005
   42.6000000000000       5.517334281109857E-005
   42.6500000000000       5.325053321408208E-005
   42.7000000000000       5.134344734388639E-005
   42.7500000000000       4.945219555960619E-005
   42.8000000000000       4.757684486928022E-005
   42.8500000000000       4.571751735222466E-005
   42.9000000000000       4.387424313867038E-005
   42.9500000000000       4.204714761710805E-005
   43.0000000000000       4.023621612355910E-005
   43.0500000000000       3.844147616277169E-005
   43.1000000000000       3.666301436893018E-005
   43.1500000000000       3.490088893742967E-005
   43.2000000000000       3.315517793663264E-005
   43.2500000000000       3.142579851378344E-005
   43.3000000000000       2.971276445133553E-005
   43.3500000000000       2.801611395949054E-005
   43.4000000000000       2.633582081365935E-005
   43.4500000000000       2.467181888864695E-005
   43.5000000000000       2.302408405514761E-005
   43.5500000000000       2.139270339580922E-005
   43.6000000000000       1.977765863856009E-005
   43.6500000000000       1.817890466979490E-005
   43.7000000000000       1.659636978109191E-005
   43.7500000000000       1.503000688244498E-005
   43.8000000000000       1.347978077829550E-005
   43.8500000000000       1.194566081273075E-005
   43.9000000000000       1.042760571737808E-005
   43.9500000000000       8.925584835994452E-006
   44.0000000000000       7.439544469936757E-006
   44.0500000000000       5.969377382887927E-006
   44.1000000000000       4.514999318420725E-006
   44.1500000000000       3.076323651177206E-006
   44.2000000000000       1.653195765092184E-006
   44.2500000000000       2.455028043951587E-007
   44.3000000000000      -1.146831030061598E-006
   44.3500000000000      -2.523906922808376E-006
   44.4000000000000      -3.885730443790989E-006
   44.4500000000000      -5.232350893109315E-006
   44.5000000000000      -6.563798308905669E-006
   44.5500000000000      -7.880039938349100E-006
   44.6000000000000      -9.181117241084128E-006
   44.6500000000000      -1.046706803018229E-005
   44.7000000000000      -1.173791986618534E-005
   44.7500000000000      -1.299379210749772E-005
   44.8000000000000      -1.423471182280738E-005
   44.8500000000000      -1.546071504142189E-005
   44.9000000000000      -1.667198445625737E-005
   44.9500000000000      -1.786858215879835E-005
   45.0000000000000      -1.905064274551141E-005
   45.0500000000000      -2.021827248754509E-005
   45.1000000000000      -2.137162831531032E-005
   45.1500000000000      -2.251088660723556E-005
   45.2000000000000      -2.363613299982204E-005
   45.2500000000000      -2.474745293538536E-005
   45.3000000000000      -2.584490421276678E-005
   45.3500000000000      -2.692849308806799E-005
   45.4000000000000      -2.799838772634859E-005
   45.4500000000000      -2.905463934796051E-005
   45.5000000000000      -3.009730957415215E-005
   45.5500000000000      -3.112644865004428E-005
   45.6000000000000      -3.214201804188522E-005
   45.6500000000000      -3.314406173484941E-005
   45.7000000000000      -3.413263327081472E-005
   45.7500000000000      -3.510788588613858E-005
   45.8000000000000      -3.606988839554972E-005
   45.8500000000000      -3.701877535959310E-005
   45.9000000000000      -3.795454779410611E-005
   45.9500000000000      -3.887723310361340E-005
   46.0000000000000      -3.978691778559865E-005
   46.0500000000000      -4.068359645735987E-005
   46.1000000000000      -4.156728551042942E-005
   46.1500000000000      -4.243809539654746E-005
   46.2000000000000      -4.329615629144467E-005
   46.2500000000000      -4.414150352839249E-005
   46.3000000000000      -4.497414161601609E-005
   46.3500000000000      -4.579426316276014E-005
   46.4000000000000      -4.660197890368749E-005
   46.4500000000000      -4.739739361537499E-005
   46.5000000000000      -4.818067668457525E-005
   46.5500000000000      -4.895204746447159E-005
   46.6000000000000      -4.971164934243513E-005
   46.6500000000000      -5.045956404896385E-005
   46.7000000000000      -5.119593332117669E-005
   46.7500000000000      -5.192081777281809E-005
   46.8000000000000      -5.263433340164787E-005
   46.8500000000000      -5.333658877032642E-005
   46.9000000000000      -5.402766854636289E-005
   46.9500000000000      -5.470760513737795E-005
   47.0000000000000      -5.537646175573210E-005
   47.0500000000000      -5.603433695234642E-005
   47.1000000000000      -5.668132402523765E-005
   47.1500000000000      -5.731748965940019E-005
   47.2000000000000      -5.794293179705568E-005
   47.2500000000000      -5.855776296414272E-005
   47.3000000000000      -5.916206255578614E-005
   47.3500000000000      -5.975586402773419E-005
   47.4000000000000      -6.033915661221075E-005
   47.4500000000000      -6.091196328001647E-005
   47.5000000000000      -6.147430510468647E-005
   47.5500000000000      -6.202616856893470E-005
   47.6000000000000      -6.256755415446303E-005
   47.6500000000000      -6.309845031582995E-005
   47.7000000000000      -6.361889366229405E-005
   47.7500000000000      -6.412890279758344E-005
   47.8000000000000      -6.462858172946581E-005
   47.8500000000000      -6.511792419637601E-005
   47.9000000000000      -6.559694615911766E-005
   47.9500000000000      -6.606569418534811E-005
   48.0000000000000      -6.652421774526598E-005
   48.0500000000000      -6.697259403407702E-005
   48.1000000000000      -6.741082790946902E-005
   48.1500000000000      -6.783897951155429E-005
   48.2000000000000      -6.825712185079704E-005
   48.2500000000000      -6.866533723277828E-005
   48.3000000000000      -6.906378783932931E-005
   48.3500000000000      -6.945259451653083E-005
   48.4000000000000      -6.983187838859202E-005
   48.4500000000000      -7.020179633093120E-005
   48.5000000000000      -7.056248599164560E-005
   48.5500000000000      -7.091400375402632E-005
   48.6000000000000      -7.125642521947801E-005
   48.6500000000000      -7.158994857404864E-005
   48.7000000000000      -7.191470341624432E-005
   48.7500000000000      -7.223078570946100E-005
   48.8000000000000      -7.253834638049772E-005
   48.8500000000000      -7.283759337164462E-005
   48.9000000000000      -7.312873191347309E-005
   48.9500000000000      -7.341194728779530E-005
   49.0000000000000      -7.368733358681248E-005
   49.0500000000000      -7.395506237478326E-005
   49.1000000000000      -7.421532498882572E-005
   49.1500000000000      -7.446836555596072E-005
   49.2000000000000      -7.471438537984241E-005
   49.2500000000000      -7.495350552776735E-005
   49.3000000000000      -7.518588135285621E-005
   49.3500000000000      -7.541162532482324E-005
   49.4000000000000      -7.563080585422126E-005
   49.4500000000000      -7.584351423877216E-005
   49.5000000000000      -7.604985225502761E-005
   49.5500000000000      -7.624988227977103E-005
   49.6000000000000      -7.644367937123101E-005
   49.6500000000000      -7.663137122729428E-005
   49.7000000000000      -7.681302965498430E-005
   49.7500000000000      -7.698875846431981E-005
   49.8000000000000      -7.715874142614381E-005
   49.8500000000000      -7.732305884420958E-005
   49.9000000000000      -7.748180356701768E-005
   49.9500000000000      -7.763501431964993E-005
   50.0000000000000      -7.778282263974236E-005
   50.0500000000000      -7.792524391425164E-005
   50.1000000000000      -7.806229746864145E-005
   50.1500000000000      -7.819409718097958E-005
   50.2000000000000      -7.832080372543791E-005
   50.2500000000000      -7.844250921413377E-005
   50.3000000000000      -7.855933821748104E-005
   50.3500000000000      -7.867138719335315E-005
   50.4000000000000      -7.877861738492642E-005
   50.4500000000000      -7.888102714825029E-005
   50.5000000000000      -7.897873992299758E-005
   50.5500000000000      -7.907181239533784E-005
   50.6000000000000      -7.916024252627824E-005
   50.6500000000000      -7.924406505982270E-005
   50.7000000000000      -7.932329214752029E-005
   50.7500000000000      -7.939792632477973E-005
   50.8000000000000      -7.946793332059863E-005
   50.8500000000000      -7.953329626818787E-005
   50.9000000000000      -7.959398707595779E-005
   50.9500000000000      -7.965001624162332E-005
   51.0000000000000      -7.970139158377244E-005
   51.0500000000000      -7.974807730096661E-005
   51.1000000000000      -7.979011164754155E-005
   51.1500000000000      -7.982743967486392E-005
   51.2000000000000      -7.986000564769390E-005
   51.2500000000000      -7.988779735679648E-005
   51.3000000000000      -7.991078718021492E-005
   51.3500000000000      -7.992890334585087E-005
   51.4000000000000      -7.994208764138064E-005
   51.4500000000000      -7.995017781644419E-005
   51.5000000000000      -7.995314828014132E-005
   51.5500000000000      -7.995089498083618E-005
   51.6000000000000      -7.994330945494206E-005
   51.6500000000000      -7.993031179645701E-005
   51.7000000000000      -7.991185515714817E-005
   51.7500000000000      -7.988784907181968E-005
   51.8000000000000      -7.985824290657985E-005
   51.8500000000000      -7.982299971398889E-005
   51.9000000000000      -7.978208819442570E-005
   51.9500000000000      -7.973544600719848E-005
   52.0000000000000      -7.968294272034673E-005
   52.0500000000000      -7.962449878111467E-005
   52.1000000000000      -7.956000869112069E-005
   52.1500000000000      -7.948937427485905E-005
   52.2000000000000      -7.941246280959019E-005
   52.2500000000000      -7.932929897818626E-005
   52.3000000000000      -7.923982244206786E-005
   52.3500000000000      -7.914396772224594E-005
   52.4000000000000      -7.904172258318014E-005
   52.4500000000000      -7.893313392100026E-005
   52.5000000000000      -7.881822605357650E-005
   52.5500000000000      -7.869696770562996E-005
   52.6000000000000      -7.856936829672818E-005
   52.6500000000000      -7.843544903085271E-005
   52.7000000000000      -7.829517879405886E-005
   52.7500000000000      -7.814852258370309E-005
   52.8000000000000      -7.799546473700867E-005
   52.8500000000000      -7.783600853614981E-005
   52.9000000000000      -7.767019027593893E-005
   52.9500000000000      -7.749796496074979E-005
   53.0000000000000      -7.731930004040101E-005
   53.0500000000000      -7.713428228307205E-005
   53.1000000000000      -7.694294082466145E-005
   53.1500000000000      -7.674536187282780E-005
   53.2000000000000      -7.654154525616457E-005
   53.2500000000000      -7.633145315461588E-005
   53.3000000000000      -7.611500456983924E-005
   53.3500000000000      -7.589217684763892E-005
   53.4000000000000      -7.566300807241948E-005
   53.4500000000000      -7.542754678972230E-005
   53.5000000000000      -7.518581181041448E-005
   53.5500000000000      -7.493781293377385E-005
   53.6000000000000      -7.468344934054541E-005
   53.6500000000000      -7.442280055560432E-005
   53.7000000000000      -7.415584242898898E-005
   53.7500000000000      -7.388258758051908E-005
   53.8000000000000      -7.360307026122453E-005
   53.8500000000000      -7.331725869212927E-005
   53.9000000000000      -7.302516272673966E-005
   53.9500000000000      -7.272676712447623E-005
   54.0000000000000      -7.242209981537652E-005
   54.0500000000000      -7.211119317331265E-005
   54.1000000000000      -7.179407963337655E-005
   54.1500000000000      -7.147076229655677E-005
   54.2000000000000      -7.114121783723871E-005
   54.2500000000000      -7.080541938151129E-005
   54.3000000000000      -7.046346210895774E-005
   54.3500000000000      -7.011538009394705E-005
   54.4000000000000      -6.976125669063814E-005
   54.4500000000000      -6.940119067624496E-005
   54.5000000000000      -6.903529967786564E-005
   54.5500000000000      -6.866355995927898E-005
   54.6000000000000      -6.828601635127426E-005
   54.6500000000000      -6.790269628470665E-005
   54.7000000000000      -6.751360657527665E-005
   54.7500000000000      -6.711884877940816E-005
   54.8000000000000      -6.671845180041755E-005
   54.8500000000000      -6.631242849812439E-005
   54.9000000000000      -6.590079642829005E-005
   54.9500000000000      -6.548355207421955E-005
   55.0000000000000      -6.506072814303051E-005
   55.0500000000000      -6.463230384642179E-005
   55.1000000000000      -6.419838111039751E-005
   55.1500000000000      -6.375904012857192E-005
   55.2000000000000      -6.331426012814610E-005
   55.2500000000000      -6.286410713279024E-005
   55.3000000000000      -6.240854939730416E-005
   55.3500000000000      -6.194766348363783E-005
   55.4000000000000      -6.148143328637629E-005
   55.4500000000000      -6.100984585866375E-005
   55.5000000000000      -6.053291745672293E-005
   55.5500000000000      -6.005070767752701E-005
   55.6000000000000      -5.956321171173127E-005
   55.6500000000000      -5.907043184443172E-005
   55.7000000000000      -5.857232370983431E-005
   55.7500000000000      -5.806888987560358E-005
   55.8000000000000      -5.756009141391893E-005
   55.8500000000000      -5.704590121202587E-005
   55.9000000000000      -5.652629622970381E-005
   55.9500000000000      -5.600118541537078E-005
   56.0000000000000      -5.547052764084156E-005
   56.0500000000000      -5.493429514723729E-005
   56.1000000000000      -5.439245627907925E-005
   56.1500000000000      -5.384489345783683E-005
   56.2000000000000      -5.329160700074678E-005
   56.2500000000000      -5.273257866092976E-005
   56.3000000000000      -5.216770674830471E-005
   56.3500000000000      -5.159691931426875E-005
   56.4000000000000      -5.102015810481830E-005
   56.4500000000000      -5.043733067721686E-005
   56.5000000000000      -4.984839924163492E-005
   56.5500000000000      -4.925333941311500E-005
   56.6000000000000      -4.865213138202083E-005
   56.6500000000000      -4.804478904197826E-005
   56.7000000000000      -4.743123381811549E-005
   56.7500000000000      -4.681140724249108E-005
   56.8000000000000      -4.618530822480748E-005
   56.8500000000000      -4.555287411005878E-005
   56.9000000000000      -4.491402378048020E-005
   56.9500000000000      -4.426862738490601E-005
   57.0000000000000      -4.361658298631976E-005
   57.0500000000000      -4.295775813907780E-005
   57.1000000000000      -4.229202828556494E-005
   57.1500000000000      -4.161929747559817E-005
   57.2000000000000      -4.093948926684712E-005
   57.2500000000000      -4.025256692320808E-005
   57.3000000000000      -3.955839824039717E-005
   57.3500000000000      -3.885698479058780E-005
   57.4000000000000      -3.814836851295491E-005
   57.4500000000000      -3.743258455258921E-005
   57.5000000000000      -3.670960229532738E-005
   57.5500000000000      -3.597938562074896E-005
   57.6000000000000      -3.524189877818024E-005
   57.6500000000000      -3.449707401656727E-005
   57.7000000000000      -3.374487618719301E-005
   57.7500000000000      -3.298526793381931E-005
   57.8000000000000      -3.221813502025477E-005
   57.8500000000000      -3.144338515148357E-005
   57.9000000000000      -3.066098267462643E-005
   57.9500000000000      -2.987091523234763E-005
   58.0000000000000      -2.907311645789133E-005
   58.0500000000000      -2.826756852848948E-005
   58.1000000000000      -2.745419003121485E-005
   58.1500000000000      -2.663286299241761E-005
   58.2000000000000      -2.580353226266311E-005
   58.2500000000000      -2.496619224620447E-005
   58.3000000000000      -2.412081389488749E-005
   58.3500000000000      -2.326724591604461E-005
   58.4000000000000      -2.240543476620477E-005
   58.4500000000000      -2.153533697586723E-005
   58.5000000000000      -2.065690770467886E-005
   58.5500000000000      -1.977011544913732E-005
   58.6000000000000      -1.887486643322501E-005
   58.6500000000000      -1.797110491597570E-005
   58.7000000000000      -1.705873166627708E-005
   58.7500000000000      -1.613758542739503E-005
   58.8000000000000      -1.520760185723946E-005
   58.8500000000000      -1.426865539388378E-005
   58.9000000000000      -1.332063340182529E-005
   58.9500000000000      -1.236347090757206E-005
   59.0000000000000      -1.139702645295031E-005
   59.0500000000000      -1.042123779302496E-005
   59.1000000000000      -9.436038038670955E-006
   59.1500000000000      -8.441423046423184E-006
   59.2000000000000      -7.437446508049607E-006
   59.2500000000000      -6.424084388962641E-006
   59.3000000000000      -5.401299496306637E-006
   59.3500000000000      -4.369068069357154E-006
   59.4000000000000      -3.327359520936177E-006
   59.4500000000000      -2.276155736059844E-006
   59.5000000000000      -1.215459538039533E-006
   59.5500000000000      -1.452738317016429E-007
   59.6000000000000       9.343056068656069E-007
   59.6500000000000       2.023235441103110E-006
   59.7000000000000       3.121507203458751E-006
   59.7500000000000       4.229111444778973E-006
   59.8000000000000       5.346004034779998E-006
   59.8500000000000       6.472116057147930E-006
   59.9000000000000       7.607413511769813E-006
   59.9500000000000       8.751903460630244E-006
   60.0000000000000       9.905539165611728E-006
   60.0500000000000       1.106820128485454E-005
   60.1000000000000       1.223986279261682E-005
   60.1500000000000       1.342049232441813E-005
   60.2000000000000       1.460999195002620E-005
   60.2500000000000       1.580824558630581E-005
   60.3000000000000       1.701516922777169E-005
   60.3500000000000       1.823068627668665E-005
   60.4000000000000       1.945473349432687E-005
   60.4500000000000       2.068711837960081E-005
   60.5000000000000       2.192780826498025E-005
   60.5500000000000       2.317671893414681E-005
   60.6000000000000       2.443379493107063E-005
   60.6500000000000       2.569898808889407E-005
   60.7000000000000       2.697219544914616E-005
   60.7500000000000       2.825334947475859E-005
   60.8000000000000       2.954234630919992E-005
   60.8500000000000       3.083912865139556E-005
   60.9000000000000       3.214359303963935E-005
   60.9500000000000       3.345568565135475E-005
   61.0000000000000       3.477538227361180E-005
   61.0500000000000       3.610266177307425E-005
   61.1000000000000       3.743741888827270E-005
   61.1500000000000       3.877961347226489E-005
   61.2000000000000       4.012916314468582E-005
   61.2500000000000       4.148599633792015E-005
   61.3000000000000       4.284999822940358E-005
   61.3500000000000       4.422111089580818E-005
   61.4000000000000       4.559920566344708E-005
   61.4500000000000       4.698417784411949E-005
   61.5000000000000       4.837592482025567E-005
   61.5500000000000       4.977438694793211E-005
   61.6000000000000       5.117942207893129E-005
   61.6500000000000       5.259089071237048E-005
   61.7000000000000       5.400866032215203E-005
   61.7500000000000       5.543258479614739E-005
   61.8000000000000       5.686252111086381E-005
   61.8500000000000       5.829829458440714E-005
   61.9000000000000       5.973977509177823E-005
   61.9500000000000       6.118679911584050E-005
   62.0000000000000       6.263922248951980E-005
   62.0500000000000       6.409692121206918E-005
   62.1000000000000       6.555976744788039E-005
   62.1500000000000       6.702758927633651E-005
   62.2000000000000       6.850020130995173E-005
   62.2500000000000       6.997744645379696E-005
   62.3000000000000       7.145911734963581E-005
   62.3500000000000       7.294494308908220E-005
   62.4000000000000       7.443468101902898E-005
   62.4500000000000       7.592804502749285E-005
   62.5000000000000       7.742481731342775E-005
   62.5500000000000       7.892482228890554E-005
   62.6000000000000       8.042785236203726E-005
   62.6500000000000       8.193372684866995E-005
   62.7000000000000       8.344221188346180E-005
   62.7500000000000       8.495308381707425E-005
   62.8000000000000       8.646613895377336E-005
   62.8500000000000       8.798121622812984E-005
   62.9000000000000       8.949816631097153E-005
   62.9500000000000       9.101666428203221E-005
   63.0000000000000       9.253638548730153E-005
   63.0500000000000       9.405709883860875E-005
   63.1000000000000       9.557858560112767E-005
   63.1500000000000       9.710055496449308E-005
   63.2000000000000       9.862276221418788E-005
   63.2500000000000       1.001449427349914E-004
   63.3000000000000       1.016668672037220E-004
   63.3500000000000       1.031883297284109E-004
   63.4000000000000       1.047090629712970E-004
   63.4500000000000       1.062288531896845E-004
   63.5000000000000       1.077474952283834E-004
   63.5500000000000       1.092647250143309E-004
   63.6000000000000       1.107803873211657E-004
   63.6500000000000       1.122942721884703E-004
   63.7000000000000       1.138061690669780E-004
   63.7500000000000       1.153158281954815E-004
   63.8000000000000       1.168229638453967E-004
   63.8500000000000       1.183272925965969E-004
   63.9000000000000       1.198285576852698E-004
   63.9500000000000       1.213264141078589E-004
   64.0000000000000       1.228206079695459E-004
   64.0500000000000       1.243108820179889E-004
   64.1000000000000       1.257969849217825E-004
   64.1500000000000       1.272786694691172E-004
   64.2000000000000       1.287556105279856E-004
   64.2500000000000       1.302275551508959E-004
   64.3000000000000       1.316941155686063E-004
   64.3500000000000       1.331549429279979E-004
   64.4000000000000       1.346096806759748E-004
   64.4500000000000       1.360579807954343E-004
   64.5000000000000       1.374995322097622E-004
   64.5500000000000       1.389339582747110E-004
   64.6000000000000       1.403608598381793E-004
   64.6500000000000       1.417798337959163E-004
   64.7000000000000       1.431904772060658E-004
   64.7500000000000       1.445924264927477E-004
   64.8000000000000       1.459853626701761E-004
   64.8500000000000       1.473688547370797E-004
   64.9000000000000       1.487425631046542E-004
   64.9500000000000       1.501061233424205E-004
   65.0000000000000       1.514591371777542E-004
   65.0500000000000       1.528011661089071E-004
   65.1000000000000       1.541319302924683E-004
   65.1500000000000       1.554510344430088E-004
   65.2000000000000       1.567581406053428E-004
   65.2500000000000       1.580527992351346E-004
   65.3000000000000       1.593347160232902E-004
   65.3500000000000       1.606036070648703E-004
   65.4000000000000       1.618592114250209E-004
   65.4500000000000       1.631011816563646E-004
   65.5000000000000       1.643291997290971E-004
   65.5500000000000       1.655430505792176E-004
   65.6000000000000       1.667425404794740E-004
   65.6500000000000       1.679275037839663E-004
   65.7000000000000       1.690976991402023E-004
   65.7500000000000       1.702528597999931E-004
   65.8000000000000       1.713927737899629E-004
   65.8500000000000       1.725172134608811E-004
   65.9000000000000       1.736258966543220E-004
   65.9500000000000       1.747185409473333E-004
   66.0000000000000       1.757949395952819E-004
   66.0500000000000       1.768548184684654E-004
   66.1000000000000       1.778979339178992E-004
   66.1500000000000       1.789240561661918E-004
   66.2000000000000       1.799329295842540E-004
   66.2500000000000       1.809243654245569E-004
   66.3000000000000       1.818981916254097E-004
   66.3500000000000       1.828541523436246E-004
   66.4000000000000       1.837920393907126E-004
   66.4500000000000       1.847116595959413E-004
   66.5000000000000       1.856128042778172E-004
   66.5500000000000       1.864952355089203E-004
   66.6000000000000       1.873587147290731E-004
   66.6500000000000       1.882031219008475E-004
   66.7000000000000       1.890282907326613E-004
   66.7500000000000       1.898340340440705E-004
   66.8000000000000       1.906202956690058E-004
   66.8500000000000       1.913869634309106E-004
   66.9000000000000       1.921338728576122E-004
   66.9500000000000       1.928608571658490E-004
   67.0000000000000       1.935677135011993E-004
   67.0500000000000       1.942543270852632E-004
   67.1000000000000       1.949205156528874E-004
   67.1500000000000       1.955662098277640E-004
   67.2000000000000       1.961912756480992E-004
   67.2500000000000       1.967956419735973E-004
   67.3000000000000       1.973791788738011E-004
   67.3500000000000       1.979417759170713E-004
   67.4000000000000       1.984832873003365E-004
   67.4500000000000       1.990036337599557E-004
   67.5000000000000       1.995027098558249E-004
   67.5500000000000       1.999805001473928E-004
   67.6000000000000       2.004369316194371E-004
   67.6500000000000       2.008718696850157E-004
   67.7000000000000       2.012851917082442E-004
   67.7500000000000       2.016768197531990E-004
   67.8000000000000       2.020466578528989E-004
   67.8500000000000       2.023946340226063E-004
   67.9000000000000       2.027206846457635E-004
   67.9500000000000       2.030246631425444E-004
   68.0000000000000       2.033064225688666E-004
   68.0500000000000       2.035658753549930E-004
   68.1000000000000       2.038029237594072E-004
   68.1500000000000       2.040175660016664E-004
   68.2000000000000       2.042097413991775E-004
   68.2500000000000       2.043794476570839E-004
   68.3000000000000       2.045266987206639E-004
   68.3500000000000       2.046514623217227E-004
   68.4000000000000       2.047536860680266E-004
   68.4500000000000       2.048332717450087E-004
   68.5000000000000       2.048902519317376E-004
   68.5500000000000       2.049246609997161E-004
   68.6000000000000       2.049365232052151E-004
   68.6500000000000       2.049258834308728E-004
   68.7000000000000       2.048928158784765E-004
   68.7500000000000       2.048373862348378E-004
   68.8000000000000       2.047596351000144E-004
   68.8500000000000       2.046595776086514E-004
   68.9000000000000       2.045372161015624E-004
   68.9500000000000       2.043925236832601E-004
   69.0000000000000       2.042255245359066E-004
   69.0500000000000       2.040362020922619E-004
   69.1000000000000       2.038246680081421E-004
   69.1500000000000       2.035910320549770E-004
   69.2000000000000       2.033354412419480E-004
   69.2500000000000       2.030579932233997E-004
   69.3000000000000       2.027586780845126E-004
   69.3500000000000       2.024375038307710E-004
   69.4000000000000       2.020945040990981E-004
   69.4500000000000       2.017296856628573E-004
   69.5000000000000       2.013430348226151E-004
   69.5500000000000       2.009345617384502E-004
   69.6000000000000       2.005043679383603E-004
   69.6500000000000       2.000524416784128E-004
   69.7000000000000       1.995789211447590E-004
   69.7500000000000       1.990837931392970E-004
   69.8000000000000       1.985671207659377E-004
   69.8500000000000       1.980289826751352E-004
   69.9000000000000       1.974693657150102E-004
   69.9500000000000       1.968883014074855E-004
   70.0000000000000       1.962858155631320E-004
   70.0500000000000       1.956619378130293E-004
   70.1000000000000       1.950167107768898E-004
   70.1500000000000       1.943502129658396E-004
   70.2000000000000       1.936625093303148E-004
   70.2500000000000       1.929537074132467E-004
   70.3000000000000       1.922239363771024E-004
   70.3500000000000       1.914732122705724E-004
   70.4000000000000       1.907017112683487E-004
   70.4500000000000       1.899095531214914E-004
   70.5000000000000       1.890968274083244E-004
   70.5500000000000       1.882635380769090E-004
   70.6000000000000       1.874098362435251E-004
   70.6500000000000       1.865358110246890E-004
   70.7000000000000       1.856415692128003E-004
   70.7500000000000       1.847271919921010E-004
   70.8000000000000       1.837928183642043E-004
   70.8500000000000       1.828385741146989E-004
   70.9000000000000       1.818645919460680E-004
   70.9500000000000       1.808709357837589E-004
   71.0000000000000       1.798576840299172E-004
   71.0500000000000       1.788250274334793E-004
   71.1000000000000       1.777731128063620E-004
   71.1500000000000       1.767021121044072E-004
   71.2000000000000       1.756121868641994E-004
   71.2500000000000       1.745035591914570E-004
   71.3000000000000       1.733763493245267E-004
   71.3500000000000       1.722306484937800E-004
   71.4000000000000       1.710666511362211E-004
   71.4500000000000       1.698844517007605E-004
   71.5000000000000       1.686841576078158E-004
   71.5500000000000       1.674659185557519E-004
   71.6000000000000       1.662298469177119E-004
   71.6500000000000       1.649760862893800E-004
   71.7000000000000       1.637047828264879E-004
   71.7500000000000       1.624161839956383E-004
   71.8000000000000       1.611104872418737E-004
   71.8500000000000       1.597878883235495E-004
   71.9000000000000       1.584485941353608E-004
   71.9500000000000       1.570927598299653E-004
   72.0000000000000       1.557205941709559E-004
   72.0500000000000       1.543322617186081E-004
   72.1000000000000       1.529280529751677E-004
   72.1500000000000       1.515081972592023E-004
   72.2000000000000       1.500728244005168E-004
   72.2500000000000       1.486221610921668E-004
   72.3000000000000       1.471564561830427E-004
   72.3500000000000       1.456759919989734E-004
   72.4000000000000       1.441809644091579E-004
   72.4500000000000       1.426716042438571E-004
   72.5000000000000       1.411481080477805E-004
   72.5500000000000       1.396107022558047E-004
   72.6000000000000       1.380596161015439E-004
   72.6500000000000       1.364951400533197E-004
   72.7000000000000       1.349175793388374E-004
   72.7500000000000       1.333271967101947E-004
   72.8000000000000       1.317242494798716E-004
   72.8500000000000       1.301089676737979E-004
   72.9000000000000       1.284816327875614E-004
   72.9500000000000       1.268424242131852E-004
   73.0000000000000       1.251916479460716E-004
   73.0500000000000       1.235296247301230E-004
   73.1000000000000       1.218565660576725E-004
   73.1500000000000       1.201726053156082E-004
   73.2000000000000       1.184780069684921E-004
   73.2500000000000       1.167729656572674E-004
   73.3000000000000       1.150576525937535E-004
   73.3500000000000       1.133322367991861E-004
   73.4000000000000       1.115968563758072E-004
   73.4500000000000       1.098517135288027E-004
   73.5000000000000       1.080969136947656E-004
   73.5500000000000       1.063324959009449E-004
   73.6000000000000       1.045585560948770E-004
   73.6500000000000       1.027752243960205E-004
   73.7000000000000       1.009826289818003E-004
   73.7500000000000       9.918102250912919E-005
   73.8000000000000       9.737058438956201E-005
   73.8500000000000       9.555151616796725E-005
   73.9000000000000       9.372399481305668E-005
   73.9500000000000       9.188814893661842E-005
   74.0000000000000       9.004415231758470E-005
   74.0500000000000       8.819220639124529E-005
   74.1000000000000       8.633245188203866E-005
   74.1500000000000       8.446504946705624E-005
   74.2000000000000       8.259021661634577E-005
   74.2500000000000       8.070807680673309E-005
   74.3000000000000       7.881877592588334E-005
   74.3500000000000       7.692233509224790E-005
   74.4000000000000       7.501881427420934E-005
   74.4500000000000       7.310841845465402E-005
   74.5000000000000       7.119134387811959E-005
   74.5500000000000       6.926766123131109E-005
   74.6000000000000       6.733751131421624E-005
   74.6500000000000       6.540102305806402E-005
   74.7000000000000       6.345829381963553E-005
   74.7500000000000       6.150947531013797E-005
   74.8000000000000       5.955476348751884E-005
   74.8500000000000       5.759428390718635E-005
   74.9000000000000       5.562831058444186E-005
   74.9500000000000       5.365701617541048E-005
   75.0000000000000       5.168061506524368E-005


==> anc/fig8_midpoint_/taum5/correlation_taum5/dt0.05_heuncorr_taum5_T0.5.dat <==
  5.000000000000000E-002  1.438006748992342E-002
  0.100000000000000       1.437742419714154E-002
  0.150000000000000       1.437305296299838E-002
  0.200000000000000       1.436697115032977E-002
  0.250000000000000       1.435919636205685E-002
  0.300000000000000       1.434974644275116E-002
  0.350000000000000       1.433863945584310E-002
  0.400000000000000       1.432589373563869E-002
  0.450000000000000       1.431152785317987E-002
  0.500000000000000       1.429556045853765E-002
  0.550000000000000       1.427801048131482E-002
  0.600000000000000       1.425889698744373E-002
  0.650000000000000       1.423823921918263E-002
  0.700000000000000       1.421605674131586E-002
  0.750000000000000       1.419236921304379E-002
  0.800000000000000       1.416719647993647E-002
  0.850000000000000       1.414055841715025E-002
  0.900000000000000       1.411247500353656E-002
  0.950000000000000       1.408296631123426E-002
   1.00000000000000       1.405205251927786E-002
   1.05000000000000       1.401975379615868E-002
   1.10000000000000       1.398609036438023E-002
   1.15000000000000       1.395108249443740E-002
   1.20000000000000       1.391475050616498E-002
   1.25000000000000       1.387711474547849E-002
   1.30000000000000       1.383819555783806E-002
   1.35000000000000       1.379801329257590E-002
   1.40000000000000       1.375658833455830E-002
   1.45000000000000       1.371394105746032E-002
   1.50000000000000       1.367009187016063E-002
   1.55000000000000       1.362506108886747E-002
   1.60000000000000       1.357886906893407E-002
   1.65000000000000       1.353153608321876E-002
   1.70000000000000       1.348308233807686E-002
   1.75000000000000       1.343352799263206E-002
   1.80000000000000       1.338289306025397E-002
   1.85000000000000       1.333119751455132E-002
   1.90000000000000       1.327846125871895E-002
   1.95000000000000       1.322470410677971E-002
   2.00000000000000       1.316994580716323E-002
   2.05000000000000       1.311420598145403E-002
   2.10000000000000       1.305750422480425E-002
   2.15000000000000       1.299986002151715E-002
   2.20000000000000       1.294129273691623E-002
   2.25000000000000       1.288182161866884E-002
   2.30000000000000       1.282146575570224E-002
   2.35000000000000       1.276024418852764E-002
   2.40000000000000       1.269817570056536E-002
   2.45000000000000       1.263527890303635E-002
   2.50000000000000       1.257157239629973E-002
   2.55000000000000       1.250707459600300E-002
   2.60000000000000       1.244180368356911E-002
   2.65000000000000       1.237577773359485E-002
   2.70000000000000       1.230901462202691E-002
   2.75000000000000       1.224153211595678E-002
   2.80000000000000       1.217334779123468E-002
   2.85000000000000       1.210447908432784E-002
   2.90000000000000       1.203494328863502E-002
   2.95000000000000       1.196475752251569E-002
   3.00000000000000       1.189393864378198E-002
   3.05000000000000       1.182250345464611E-002
   3.10000000000000       1.175046857787918E-002
   3.15000000000000       1.167785046120625E-002
   3.20000000000000       1.160466543163501E-002
   3.25000000000000       1.153092954849306E-002
   3.30000000000000       1.145665873415757E-002
   3.35000000000000       1.138186872770161E-002
   3.40000000000000       1.130657503301748E-002
   3.45000000000000       1.123079308187060E-002
   3.50000000000000       1.115453817296477E-002
   3.55000000000000       1.107782535476875E-002
   3.60000000000000       1.100066955885561E-002
   3.65000000000000       1.092308548909349E-002
   3.70000000000000       1.084508767527431E-002
   3.75000000000000       1.076669054867662E-002
   3.80000000000000       1.068790832567891E-002
   3.85000000000000       1.060875504994927E-002
   3.90000000000000       1.052924462566683E-002
   3.95000000000000       1.044939078264185E-002
   4.00000000000000       1.036920703237805E-002
   4.05000000000000       1.028870679464200E-002
   4.10000000000000       1.020790327290392E-002
   4.15000000000000       1.012680949493673E-002
   4.20000000000000       1.004543844649848E-002
   4.25000000000000       9.963802869075961E-003
   4.30000000000000       9.881915321623245E-003
   4.35000000000000       9.799788177895541E-003
   4.40000000000000       9.717433682204225E-003
   4.45000000000000       9.634863914328223E-003
   4.50000000000000       9.552090924682285E-003
   4.55000000000000       9.469126617043258E-003
   4.60000000000000       9.385982695805576E-003
   4.65000000000000       9.302670696919011E-003
   4.70000000000000       9.219202003474666E-003
   4.75000000000000       9.135587894800694E-003
   4.80000000000000       9.051839480914174E-003
   4.85000000000000       8.967967775521911E-003
   4.90000000000000       8.883983654113126E-003
   4.95000000000000       8.799897786981451E-003
   5.00000000000000       8.715720825374557E-003
   5.05000000000000       8.631463182758979E-003
   5.10000000000000       8.547135096150823E-003
   5.15000000000000       8.462746731975692E-003
   5.20000000000000       8.378308132497174E-003
   5.25000000000000       8.293829344038980E-003
   5.30000000000000       8.209320194091246E-003
   5.35000000000000       8.124790341418336E-003
   5.40000000000000       8.040249289186995E-003
   5.45000000000000       7.955706431718066E-003
   5.50000000000000       7.871171058722131E-003
   5.55000000000000       7.786652308079950E-003
   5.60000000000000       7.702159183557651E-003
   5.65000000000000       7.617700592962633E-003
   5.70000000000000       7.533285259130943E-003
   5.75000000000000       7.448921863516656E-003
   5.80000000000000       7.364618988700171E-003
   5.85000000000000       7.280385058459813E-003
   5.90000000000000       7.196228378567233E-003
   5.95000000000000       7.112157142262129E-003
   6.00000000000000       7.028179466623351E-003
   6.05000000000000       6.944303240297393E-003
   6.10000000000000       6.860536195364612E-003
   6.15000000000000       6.776886005835465E-003
   6.20000000000000       6.693360234822377E-003
   6.25000000000000       6.609966268351315E-003
   6.30000000000000       6.526711451360484E-003
   6.35000000000000       6.443602994795088E-003
   6.40000000000000       6.360647950689052E-003
   6.45000000000000       6.277853253465985E-003
   6.50000000000000       6.195225865629401E-003
   6.55000000000000       6.112772576633500E-003
   6.60000000000000       6.030500025178858E-003
   6.65000000000000       5.948414677603026E-003
   6.70000000000000       5.866522905260903E-003
   6.75000000000000       5.784831124880924E-003
   6.80000000000000       5.703345650331800E-003
   6.85000000000000       5.622072675971867E-003
   6.90000000000000       5.541018209329520E-003
   6.95000000000000       5.460188133812370E-003
   7.00000000000000       5.379588272374371E-003
   7.05000000000000       5.299224277832443E-003
   7.10000000000000       5.219101766810673E-003
   7.15000000000000       5.139226187084126E-003
   7.20000000000000       5.059602938823717E-003
   7.25000000000000       4.980237274842068E-003
   7.30000000000000       4.901134409461001E-003
   7.35000000000000       4.822299489717343E-003
   7.40000000000000       4.743737590034250E-003
   7.45000000000000       4.665453782693710E-003
   7.50000000000000       4.587452984738368E-003
   7.55000000000000       4.509740057840608E-003
   7.60000000000000       4.432319746294862E-003
   7.65000000000000       4.355196704551558E-003
   7.70000000000000       4.278375524849456E-003
   7.75000000000000       4.201860578612126E-003
   7.80000000000000       4.125656099276444E-003
   7.85000000000000       4.049766374582642E-003
   7.90000000000000       3.974195653079671E-003
   7.95000000000000       3.898948036898986E-003
   8.00000000000000       3.824027676534177E-003
   8.05000000000000       3.749438615724344E-003
   8.10000000000000       3.675184784677717E-003
   8.15000000000000       3.601270029045105E-003
   8.20000000000000       3.527698129533225E-003
   8.25000000000000       3.454472929585721E-003
   8.30000000000000       3.381598102416887E-003
   8.35000000000000       3.309077287383179E-003
   8.40000000000000       3.236914001766357E-003
   8.45000000000000       3.165111689126868E-003
   8.50000000000000       3.093673723226280E-003
   8.55000000000000       3.022603512748475E-003
   8.60000000000000       2.951904387797975E-003
   8.65000000000000       2.881579611284394E-003
   8.70000000000000       2.811632382899373E-003
   8.75000000000000       2.742065788395916E-003
   8.80000000000000       2.672882822308638E-003
   8.85000000000000       2.604086433558014E-003
   8.90000000000000       2.535679543896607E-003
   8.95000000000000       2.467664939927023E-003
   9.00000000000000       2.400045333162768E-003
   9.05000000000000       2.332823354162449E-003
   9.10000000000000       2.266001639642592E-003
   9.15000000000000       2.199582803148369E-003
   9.20000000000000       2.133569403862466E-003
   9.25000000000000       2.067963952094120E-003
   9.30000000000000       2.002768732631998E-003
   9.35000000000000       1.937986133242768E-003
   9.40000000000000       1.873618422337208E-003
   9.45000000000000       1.809667782267491E-003
   9.50000000000000       1.746136328587346E-003
   9.55000000000000       1.683026202087552E-003
   9.60000000000000       1.620339405964521E-003
   9.65000000000000       1.558077956956750E-003
   9.70000000000000       1.496243777057925E-003
   9.75000000000000       1.434838747986857E-003
   9.80000000000000       1.373864769848342E-003
   9.85000000000000       1.313323638529579E-003
   9.90000000000000       1.253217026186895E-003
   9.95000000000000       1.193546529980225E-003
   10.0000000000000       1.134313699225962E-003
   10.0500000000000       1.075520061922775E-003
   10.1000000000000       1.017167146352143E-003
   10.1500000000000       9.592563795967139E-004
   10.2000000000000       9.017891077610098E-004
   10.2500000000000       8.447666212930842E-004
   10.3000000000000       7.881902098508601E-004
   10.3500000000000       7.320611920217822E-004
   10.4000000000000       6.763806952298034E-004
   10.4500000000000       6.211498684689650E-004
   10.5000000000000       5.663697249440901E-004
   10.5500000000000       5.120413242631773E-004
   10.6000000000000       4.581656647375759E-004
   10.6500000000000       4.047437071340369E-004
   10.7000000000000       3.517762112618793E-004
   10.7500000000000       2.992639344047121E-004
   10.8000000000000       2.472076284294087E-004
   10.8500000000000       1.956079569498930E-004
   10.9000000000000       1.444655728022832E-004
   10.9500000000000       9.378118490643316E-005
   11.0000000000000       4.355537292464651E-005
   11.0500000000000      -6.211406927105202E-006
   11.1000000000000      -5.551870974675785E-005
   11.1500000000000      -1.043661680378988E-004
   11.2000000000000      -1.527533637848408E-004
   11.2500000000000      -2.006798969233295E-004
   11.3000000000000      -2.481453878951933E-004
   11.3500000000000      -2.951496719459906E-004
   11.4000000000000      -3.416924826728938E-004
   11.4500000000000      -3.877736294532086E-004
   11.5000000000000      -4.333929900131782E-004
   11.5500000000000      -4.785505547366529E-004
   11.6000000000000      -5.232463000565390E-004
   11.6500000000000      -5.674802334392434E-004
   11.7000000000000      -6.112524288919085E-004
   11.7500000000000      -6.545628849831549E-004
   11.8000000000000      -6.974117726946087E-004
   11.8500000000000      -7.397992326956818E-004
   11.9000000000000      -7.817254651242391E-004
   11.9500000000000      -8.231907535677798E-004
   12.0000000000000      -8.641952554076846E-004
   12.0500000000000      -9.047392466923314E-004
   12.1000000000000      -9.448230267927338E-004
   12.1500000000000      -9.844469041523087E-004
   12.2000000000000      -1.023611262778423E-003
   12.2500000000000      -1.062316560561049E-003
   12.3000000000000      -1.100563289040501E-003
   12.3500000000000      -1.138351836430248E-003
   12.4000000000000      -1.175682798660761E-003
   12.4500000000000      -1.212556711826648E-003
   12.5000000000000      -1.248974229109053E-003
   12.5500000000000      -1.284936033641026E-003
   12.6000000000000      -1.320442752493263E-003
   12.6500000000000      -1.355495041135679E-003
   12.7000000000000      -1.390093507007103E-003
   12.7500000000000      -1.424238915894368E-003
   12.8000000000000      -1.457932030176237E-003
   12.8500000000000      -1.491173622474634E-003
   12.9000000000000      -1.523964467447503E-003
   12.9500000000000      -1.556305414040220E-003
   13.0000000000000      -1.588197294969641E-003
   13.0500000000000      -1.619641006588602E-003
   13.1000000000000      -1.650637404584490E-003
   13.1500000000000      -1.681187473640605E-003
   13.2000000000000      -1.711292256824380E-003
   13.2500000000000      -1.740952715779328E-003
   13.3000000000000      -1.770169943366917E-003
   13.3500000000000      -1.798944978336342E-003
   13.4000000000000      -1.827278977956696E-003
   13.4500000000000      -1.855173052183740E-003
   13.5000000000000      -1.882628348214195E-003
   13.5500000000000      -1.909646023725778E-003
   13.6000000000000      -1.936227321632696E-003
   13.6500000000000      -1.962373430143418E-003
   13.7000000000000      -1.988085561937155E-003
   13.7500000000000      -2.013365045943120E-003
   13.8000000000000      -2.038213200581868E-003
   13.8500000000000      -2.062631372170250E-003
   13.9000000000000      -2.086620879495884E-003
   13.9500000000000      -2.110183104867140E-003
   14.0000000000000      -2.133319478381339E-003
   14.0500000000000      -2.156031513000870E-003
   14.1000000000000      -2.178320701125017E-003
   14.1500000000000      -2.200188598781524E-003
   14.2000000000000      -2.221636716204439E-003
   14.2500000000000      -2.242666587806676E-003
   14.3000000000000      -2.263279808817863E-003
   14.3500000000000      -2.283478016198511E-003
   14.4000000000000      -2.303262799861868E-003
   14.4500000000000      -2.322635829647401E-003
   14.5000000000000      -2.341598780590498E-003
   14.5500000000000      -2.360153366040323E-003
   14.6000000000000      -2.378301319178727E-003
   14.6500000000000      -2.396044451911938E-003
   14.7000000000000      -2.413384552851922E-003
   14.7500000000000      -2.430323339355099E-003
   14.8000000000000      -2.446862678195418E-003
   14.8500000000000      -2.463004438493377E-003
   14.9000000000000      -2.478750489526836E-003
   14.9500000000000      -2.494102689502172E-003
   15.0000000000000      -2.509062969768581E-003
   15.0500000000000      -2.523633325660238E-003
   15.1000000000000      -2.537815672420533E-003
   15.1500000000000      -2.551611956878673E-003
   15.2000000000000      -2.565024266578351E-003
   15.2500000000000      -2.578054580459883E-003
   15.3000000000000      -2.590704930075200E-003
   15.3500000000000      -2.602977362876330E-003
   15.4000000000000      -2.614874019120065E-003
   15.4500000000000      -2.626396998039402E-003
   15.5000000000000      -2.637548426832934E-003
   15.5500000000000      -2.648330452585672E-003
   15.6000000000000      -2.658745278707753E-003
   15.6500000000000      -2.668795144288420E-003
   15.7000000000000      -2.678482309535260E-003
   15.7500000000000      -2.687808987503144E-003
   15.8000000000000      -2.696777521736402E-003
   15.8500000000000      -2.705390151888916E-003
   15.9000000000000      -2.713649161773619E-003
   15.9500000000000      -2.721556930830167E-003
   16.0000000000000      -2.729115770945634E-003
   16.0500000000000      -2.736328059232466E-003
   16.1000000000000      -2.743196244753703E-003
   16.1500000000000      -2.749722748736077E-003
   16.2000000000000      -2.755909923569168E-003
   16.2500000000000      -2.761760134669444E-003
   16.3000000000000      -2.767275818560407E-003
   16.3500000000000      -2.772459496189953E-003
   16.4000000000000      -2.777313636922603E-003
   16.4500000000000      -2.781840703947028E-003
   16.5000000000000      -2.786043245064404E-003
   16.5500000000000      -2.789923673145018E-003
   16.6000000000000      -2.793484484201041E-003
   16.6500000000000      -2.796728160071601E-003
   16.7000000000000      -2.799657249994470E-003
   16.7500000000000      -2.802274301137123E-003
   16.8000000000000      -2.804581849146002E-003
   16.8500000000000      -2.806582448055754E-003
   16.9000000000000      -2.808278631201325E-003
   16.9500000000000      -2.809673052006382E-003
   17.0000000000000      -2.810768294039120E-003
   17.0500000000000      -2.811566889466160E-003
   17.1000000000000      -2.812071414056334E-003
   17.1500000000000      -2.812284523113636E-003
   17.2000000000000      -2.812208875753373E-003
   17.2500000000000      -2.811847099143773E-003
   17.3000000000000      -2.811201811545178E-003
   17.3500000000000      -2.810275596784497E-003
   17.4000000000000      -2.809071062118201E-003
   17.4500000000000      -2.807590778934956E-003
   17.5000000000000      -2.805837345884122E-003
   17.5500000000000      -2.803813507246122E-003
   17.6000000000000      -2.801521902883429E-003
   17.6500000000000      -2.798965224721872E-003
   17.7000000000000      -2.796146083643440E-003
   17.7500000000000      -2.793067106218875E-003
   17.8000000000000      -2.789731075745751E-003
   17.8500000000000      -2.786140683855780E-003
   17.9000000000000      -2.782298623512670E-003
   17.9500000000000      -2.778207563023797E-003
   18.0000000000000      -2.773870165940435E-003
   18.0500000000000      -2.769289107924128E-003
   18.1000000000000      -2.764467072916856E-003
   18.1500000000000      -2.759406790084579E-003
   18.2000000000000      -2.754110993376339E-003
   18.2500000000000      -2.748582376897116E-003
   18.3000000000000      -2.742823687153228E-003
   18.3500000000000      -2.736837751744639E-003
   18.4000000000000      -2.730627378874907E-003
   18.4500000000000      -2.724195317255585E-003
   18.5000000000000      -2.717544328985119E-003
   18.5500000000000      -2.710677156681946E-003
   18.6000000000000      -2.703596531847585E-003
   18.6500000000000      -2.696305140937567E-003
   18.7000000000000      -2.688805813651993E-003
   18.7500000000000      -2.681101350723559E-003
   18.8000000000000      -2.673194542792517E-003
   18.8500000000000      -2.665088092708647E-003
   18.9000000000000      -2.656784636331526E-003
   18.9500000000000      -2.648286838896979E-003
   19.0000000000000      -2.639597346412533E-003
   19.0500000000000      -2.630718880545065E-003
   19.1000000000000      -2.621654126262494E-003
   19.1500000000000      -2.612405744619423E-003
   19.2000000000000      -2.602976365792127E-003
   19.2500000000000      -2.593368717630527E-003
   19.3000000000000      -2.583585526646818E-003
   19.3500000000000      -2.573629461377420E-003
   19.4000000000000      -2.563503237681903E-003
   19.4500000000000      -2.553209590316523E-003
   19.5000000000000      -2.542751328693653E-003
   19.5500000000000      -2.532131137192125E-003
   19.6000000000000      -2.521351740271269E-003
   19.6500000000000      -2.510415817834320E-003
   19.7000000000000      -2.499326089943325E-003
   19.7500000000000      -2.488085284477927E-003
   19.8000000000000      -2.476696031759382E-003
   19.8500000000000      -2.465161072273182E-003
   19.9000000000000      -2.453483062036948E-003
   19.9500000000000      -2.441664637226167E-003
   20.0000000000000      -2.429708411426330E-003
   20.0500000000000      -2.417616988706864E-003
   20.1000000000000      -2.405392874011095E-003
   20.1500000000000      -2.393038583952301E-003
   20.2000000000000      -2.380556669978863E-003
   20.2500000000000      -2.367949636100865E-003
   20.3000000000000      -2.355219957432440E-003
   20.3500000000000      -2.342370187749741E-003
   20.4000000000000      -2.329402812278362E-003
   20.4500000000000      -2.316320352779095E-003
   20.5000000000000      -2.303125240808773E-003
   20.5500000000000      -2.289819859575905E-003
   20.6000000000000      -2.276406672992941E-003
   20.6500000000000      -2.262888005017636E-003
   20.7000000000000      -2.249266213672705E-003
   20.7500000000000      -2.235543704432828E-003
   20.8000000000000      -2.221722885800330E-003
   20.8500000000000      -2.207806104261629E-003
   20.9000000000000      -2.193795727512928E-003
   20.9500000000000      -2.179694151503506E-003
   21.0000000000000      -2.165503715507537E-003
   21.0500000000000      -2.151226810911332E-003
   21.1000000000000      -2.136865842840274E-003
   21.1500000000000      -2.122423127999045E-003
   21.2000000000000      -2.107900991346705E-003
   21.2500000000000      -2.093301628960629E-003
   21.3000000000000      -2.078627196398081E-003
   21.3500000000000      -2.063879897254268E-003
   21.4000000000000      -2.049061897684617E-003
   21.4500000000000      -2.034175352424616E-003
   21.5000000000000      -2.019222514252130E-003
   21.5500000000000      -2.004205465055173E-003
   21.6000000000000      -1.989126323343922E-003
   21.6500000000000      -1.973987187797931E-003
   21.7000000000000      -1.958790072364794E-003
   21.7500000000000      -1.943536999084685E-003
   21.8000000000000      -1.928229925016854E-003
   21.8500000000000      -1.912870845213987E-003
   21.9000000000000      -1.897461680741625E-003
   21.9500000000000      -1.882004382451454E-003
   22.0000000000000      -1.866500869716002E-003
   22.0500000000000      -1.850953066135425E-003
   22.1000000000000      -1.835362868621454E-003
   22.1500000000000      -1.819732139113815E-003
   22.2000000000000      -1.804062711495680E-003
   22.2500000000000      -1.788356367177727E-003
   22.3000000000000      -1.772614852594487E-003
   22.3500000000000      -1.756840043978679E-003
   22.4000000000000      -1.741033818643749E-003
   22.4500000000000      -1.725198012367501E-003
   22.5000000000000      -1.709334449994975E-003
   22.5500000000000      -1.693444998500556E-003
   22.6000000000000      -1.677531530829463E-003
   22.6500000000000      -1.661595876522061E-003
   22.7000000000000      -1.645639873198467E-003
   22.7500000000000      -1.629665404633501E-003
   22.8000000000000      -1.613674266628831E-003
   22.8500000000000      -1.597668188082311E-003
   22.9000000000000      -1.581648992521508E-003
   22.9500000000000      -1.565618444213786E-003
   23.0000000000000      -1.549578276362687E-003
   23.0500000000000      -1.533530211683034E-003
   23.1000000000000      -1.517475961639383E-003
   23.1500000000000      -1.501417321173175E-003
   23.2000000000000      -1.485355957710150E-003
   23.2500000000000      -1.469293629501892E-003
   23.3000000000000      -1.453232019197564E-003
   23.3500000000000      -1.437172827082871E-003
   23.4000000000000      -1.421117705383384E-003
   23.4500000000000      -1.405068275171449E-003
   23.5000000000000      -1.389026169512455E-003
   23.5500000000000      -1.372993022775568E-003
   23.6000000000000      -1.356970351565651E-003
   23.6500000000000      -1.340959687794402E-003
   23.7000000000000      -1.324962576984603E-003
   23.7500000000000      -1.308980641877270E-003
   23.8000000000000      -1.293015500769469E-003
   23.8500000000000      -1.277068743298066E-003
   23.9000000000000      -1.261141944572390E-003
   23.9500000000000      -1.245236587515481E-003
   24.0000000000000      -1.229354200862978E-003
   24.0500000000000      -1.213496168032190E-003
   24.1000000000000      -1.197663965786490E-003
   24.1500000000000      -1.181859077233385E-003
   24.2000000000000      -1.166082894830833E-003
   24.2500000000000      -1.150336886139469E-003
   24.3000000000000      -1.134622483211020E-003
   24.3500000000000      -1.118941060761588E-003
   24.4000000000000      -1.103293888820418E-003
   24.4500000000000      -1.087682226605113E-003
   24.5000000000000      -1.072107431732289E-003
   24.5500000000000      -1.056570797833250E-003
   24.6000000000000      -1.041073542900555E-003
   24.6500000000000      -1.025616982841104E-003
   24.7000000000000      -1.010202438154860E-003
   24.7500000000000      -9.948311409828522E-004
   24.8000000000000      -9.795043618785917E-004
   24.8500000000000      -9.642233526676934E-004
   24.9000000000000      -9.489892674854576E-004
   24.9500000000000      -9.338033518888821E-004
   25.0000000000000      -9.186668060814357E-004
   25.0500000000000      -9.035808447178208E-004
   25.1000000000000      -8.885466339319093E-004
   25.1500000000000      -8.735654071720270E-004
   25.2000000000000      -8.586383856455933E-004
   25.2500000000000      -8.437668481653362E-004
   25.3000000000000      -8.289519383510109E-004
   25.3500000000000      -8.141948410012574E-004
   25.4000000000000      -7.994966883898873E-004
   25.4500000000000      -7.848585735800672E-004
   25.5000000000000      -7.702815255228260E-004
   25.5500000000000      -7.557665775676439E-004
   25.6000000000000      -7.413147723903807E-004
   25.6500000000000      -7.269270928510575E-004
   25.7000000000000      -7.126044979441323E-004
   25.7500000000000      -6.983479866423258E-004
   25.8000000000000      -6.841586107073708E-004
   25.8500000000000      -6.700372277016510E-004
   25.9000000000000      -6.559847087812318E-004
   25.9500000000000      -6.420019654781305E-004
   26.0000000000000      -6.280898317549005E-004
   26.0500000000000      -6.142491819855554E-004
   26.1000000000000      -6.004809723516094E-004
   26.1500000000000      -5.867860657560404E-004
   26.2000000000000      -5.731653246582498E-004
   26.2500000000000      -5.596195809851794E-004
   26.3000000000000      -5.461496015836282E-004
   26.3500000000000      -5.327561942018943E-004
   26.4000000000000      -5.194401259446519E-004
   26.4500000000000      -5.062020820386703E-004
   26.5000000000000      -4.930427384068569E-004
   26.5500000000000      -4.799628408241000E-004
   26.6000000000000      -4.669630451695705E-004
   26.6500000000000      -4.540440670630490E-004
   26.7000000000000      -4.412065779823096E-004
   26.7500000000000      -4.284512921086684E-004
   26.8000000000000      -4.157788525917302E-004
   26.8500000000000      -4.031898104429576E-004
   26.9000000000000      -3.906847914689785E-004
   26.9500000000000      -3.782643204674084E-004
   27.0000000000000      -3.659289256367931E-004
   27.0500000000000      -3.536792075713084E-004
   27.1000000000000      -3.415157620958846E-004
   27.1500000000000      -3.294392105065622E-004
   27.2000000000000      -3.174500615359682E-004
   27.2500000000000      -3.055488563639982E-004
   27.3000000000000      -2.937361880887459E-004
   27.3500000000000      -2.820126205593023E-004
   27.4000000000000      -2.703787569512742E-004
   27.4500000000000      -2.588351575888160E-004
   27.5000000000000      -2.473823375553283E-004
   27.5500000000000      -2.360207863652887E-004
   27.6000000000000      -2.247509621446164E-004
   27.6500000000000      -2.135733380777350E-004
   27.7000000000000      -2.024883750772492E-004
   27.7500000000000      -1.914964507810161E-004
   27.8000000000000      -1.805979455379342E-004
   27.8500000000000      -1.697932189065501E-004
   27.9000000000000      -1.590825590521855E-004
   27.9500000000000      -1.484663584520730E-004
   28.0000000000000      -1.379448892375847E-004
   28.0500000000000      -1.275184473453432E-004
   28.1000000000000      -1.171872806785928E-004
   28.1500000000000      -1.069516178036080E-004
   28.2000000000000      -9.681190293496706E-005
   28.2500000000000      -8.676850430420221E-005
   28.3000000000000      -7.682166964655571E-005
   28.3500000000000      -6.697163842581545E-005
   28.4000000000000      -5.721870517076621E-005
   28.4500000000000      -4.756315973436603E-005
   28.5000000000000      -3.800519293962370E-005
   28.5500000000000      -2.854500740734685E-005
   28.6000000000000      -1.918287207688970E-005
   28.6500000000000      -9.919035568041242E-006
   28.7000000000000      -7.536470968863755E-007
   28.7500000000000       8.313138293687183E-006
   28.8000000000000       1.728111757930443E-005
   28.8500000000000       2.615014989410376E-005
   28.9000000000000       3.492004900965488E-005
   28.9500000000000       4.359061501496481E-005
   29.0000000000000       5.216179030979095E-005
   29.0500000000000       6.063344827000048E-005
   29.1000000000000       6.900545407774063E-005
   29.1500000000000       7.727766788032232E-005
   29.2000000000000       8.544994357075540E-005
   29.2500000000000       9.352223734254864E-005
   29.3000000000000       1.014944516539488E-004
   29.3500000000000       1.093665701421103E-004
   29.4000000000000       1.171384874787414E-004
   29.4500000000000       1.248100738988870E-004
   29.5000000000000       1.323812481647657E-004
   29.5500000000000       1.398519771879023E-004
   29.6000000000000       1.472221286497216E-004
   29.6500000000000       1.544916853421983E-004
   29.7000000000000       1.616607476988585E-004
   29.7500000000000       1.687292974583850E-004
   29.8000000000000       1.756973969037606E-004
   29.8500000000000       1.825651014876598E-004
   29.9000000000000       1.893324633613160E-004
   29.9500000000000       1.959995672805706E-004
   30.0000000000000       2.025664925176167E-004
   30.0500000000000       2.090334265061236E-004
   30.1000000000000       2.154004885273996E-004
   30.1500000000000       2.216678770396390E-004
   30.2000000000000       2.278357590674114E-004
   30.2500000000000       2.339044236296073E-004
   30.3000000000000       2.398740073549907E-004
   30.3500000000000       2.457447926378799E-004
   30.4000000000000       2.515170533453650E-004
   30.4500000000000       2.571910847424390E-004
   30.5000000000000       2.627672097635535E-004
   30.5500000000000       2.682458561951245E-004
   30.6000000000000       2.736274691213088E-004
   30.6500000000000       2.789123895525312E-004
   30.7000000000000       2.841010927534918E-004
   30.7500000000000       2.891940261735995E-004
   30.8000000000000       2.941916395728361E-004
   30.8500000000000       2.990943955131057E-004
   30.9000000000000       3.039027968679783E-004
   30.9500000000000       3.086173038814920E-004
   31.0000000000000       3.132383391287776E-004
   31.0500000000000       3.177662823940979E-004
   31.1000000000000       3.222016479189583E-004
   31.1500000000000       3.265449124973671E-004
   31.2000000000000       3.307965788723992E-004
   31.2500000000000       3.349571603535893E-004
   31.3000000000000       3.390272035425656E-004
   31.3500000000000       3.430072275073035E-004
   31.4000000000000       3.468978052396340E-004
   31.4500000000000       3.506995127700237E-004
   31.5000000000000       3.544128709491115E-004
   31.5500000000000       3.580384067870930E-004
   31.6000000000000       3.615766968449721E-004
   31.6500000000000       3.650283648482239E-004
   31.7000000000000       3.683940071802569E-004
   31.7500000000000       3.716742737671859E-004
   31.8000000000000       3.748697326062446E-004
   31.8500000000000       3.779809357099299E-004
   31.9000000000000       3.810085116834484E-004
   31.9500000000000       3.839530361395292E-004
   32.0000000000000       3.868150759489848E-004
   32.0500000000000       3.895952423308082E-004
   32.1000000000000       3.922940511364860E-004
   32.1500000000000       3.949120819261928E-004
   32.2000000000000       3.974499476413960E-004
   32.2500000000000       3.999081990276061E-004
   32.3000000000000       4.022874290990545E-004
   32.3500000000000       4.045882061779458E-004
   32.4000000000000       4.068111764299089E-004
   32.4500000000000       4.089569379287563E-004
   32.5000000000000       4.110262052624384E-004
   32.5500000000000       4.130196087271119E-004
   32.6000000000000       4.149376837306966E-004
   32.6500000000000       4.167810992674308E-004
   32.7000000000000       4.185505115364413E-004
   32.7500000000000       4.202465292878713E-004
   32.8000000000000       4.218698228079368E-004
   32.8500000000000       4.234209790327764E-004
   32.9000000000000       4.249005785269943E-004
   32.9500000000000       4.263092582915827E-004
   33.0000000000000       4.276476354990695E-004
   33.0500000000000       4.289163805623669E-004
   33.1000000000000       4.301161735426037E-004
   33.1500000000000       4.312476314958404E-004
   33.2000000000000       4.323113317837045E-004
   33.2500000000000       4.333078275354598E-004
   33.3000000000000       4.342378025972634E-004
   33.3500000000000       4.351018594608844E-004
   33.4000000000000       4.359006054068119E-004
   33.4500000000000       4.366346129590239E-004
   33.5000000000000       4.373044827322793E-004
   33.5500000000000       4.379109445091396E-004
   33.6000000000000       4.384545893729775E-004
   33.6500000000000       4.389359589415748E-004
   33.7000000000000       4.393555517541027E-004
   33.7500000000000       4.397137883006158E-004
   33.8000000000000       4.400111973339240E-004
   33.8500000000000       4.402483189210956E-004
   33.9000000000000       4.404257903198036E-004
   33.9500000000000       4.405441448521489E-004
   34.0000000000000       4.406039516107715E-004
   34.0500000000000       4.406057710035137E-004
   34.1000000000000       4.405501856377701E-004
   34.1500000000000       4.404379161939587E-004
   34.2000000000000       4.402695712958688E-004
   34.2500000000000       4.400457349476128E-004
   34.3000000000000       4.397669807009766E-004
   34.3500000000000       4.394339082512230E-004
   34.4000000000000       4.390471229197023E-004
   34.4500000000000       4.386071711447294E-004
   34.5000000000000       4.381145975587268E-004
   34.5500000000000       4.375699464648008E-004
   34.6000000000000       4.369738467615532E-004
   34.6500000000000       4.363268832386784E-004
   34.7000000000000       4.356297209257732E-004
   34.7500000000000       4.348830195368719E-004
   34.8000000000000       4.340873659707939E-004
   34.8500000000000       4.332432879188921E-004
   34.9000000000000       4.323513963480889E-004
   34.9500000000000       4.314122607189325E-004
   35.0000000000000       4.304264380659656E-004
   35.0500000000000       4.293945109177573E-004
   35.1000000000000       4.283171180154646E-004
   35.1500000000000       4.271948061151465E-004
   35.2000000000000       4.260282440287728E-004
   35.2500000000000       4.248180142998885E-004
   35.3000000000000       4.235647015296517E-004
   35.3500000000000       4.222689542250289E-004
   35.4000000000000       4.209313469251928E-004
   35.4500000000000       4.195524155434920E-004
   35.5000000000000       4.181326598156915E-004
   35.5500000000000       4.166726917556231E-004
   35.6000000000000       4.151731394989033E-004
   35.6500000000000       4.136346350833520E-004
   35.7000000000000       4.120577896746172E-004
   35.7500000000000       4.104432366230494E-004
   35.8000000000000       4.087916461733234E-004
   35.8500000000000       4.071036068263492E-004
   35.9000000000000       4.053797635937960E-004
   35.9500000000000       4.036208539450316E-004
   36.0000000000000       4.018275222217682E-004
   36.0500000000000       4.000004923915737E-004
   36.1000000000000       3.981404803023829E-004
   36.1500000000000       3.962482666568147E-004
   36.2000000000000       3.943245693762089E-004
   36.2500000000000       3.923701194312714E-004
   36.3000000000000       3.903855271255279E-004
   36.3500000000000       3.883714601155662E-004
   36.4000000000000       3.863285672296587E-004
   36.4500000000000       3.842575041262217E-004
   36.5000000000000       3.821588764583667E-004
   36.5500000000000       3.800333634565796E-004
   36.6000000000000       3.778816731078842E-004
   36.6500000000000       3.757044856662887E-004
   36.7000000000000       3.735025609323710E-004
   36.7500000000000       3.712765288009924E-004
   36.8000000000000       3.690270741319027E-004
   36.8500000000000       3.667548707649644E-004
   36.9000000000000       3.644605371602823E-004
   36.9500000000000       3.621447533186307E-004
   37.0000000000000       3.598082308389982E-004
   37.0500000000000       3.574516179009558E-004
   37.1000000000000       3.550756108218383E-004
   37.1500000000000       3.526808519881440E-004
   37.2000000000000       3.502680279718000E-004
   37.2500000000000       3.478378137847063E-004
   37.3000000000000       3.453908933992559E-004
   37.3500000000000       3.429279579615806E-004
   37.4000000000000       3.404496850846713E-004
   37.4500000000000       3.379567568038886E-004
   37.5000000000000       3.354498257305875E-004
   37.5500000000000       3.329297000758816E-004
   37.6000000000000       3.303970851816448E-004
   37.6500000000000       3.278526523294972E-004
   37.7000000000000       3.252970985432935E-004
   37.7500000000000       3.227310866593475E-004
   37.8000000000000       3.201552598031869E-004
   37.8500000000000       3.175702652884278E-004
   37.9000000000000       3.149767654221597E-004
   37.9500000000000       3.123753660923037E-004
   38.0000000000000       3.097667316384099E-004
   38.0500000000000       3.071515480528190E-004
   38.1000000000000       3.045303820882756E-004
   38.1500000000000       3.019039281990663E-004
   38.2000000000000       2.992727546597784E-004
   38.2500000000000       2.966374139366159E-004
   38.3000000000000       2.939985637562991E-004
   38.3500000000000       2.913568047682728E-004
   38.4000000000000       2.887126506399964E-004
   38.4500000000000       2.860666605440860E-004
   38.5000000000000       2.834194067866970E-004
   38.5500000000000       2.807713407748507E-004
   38.6000000000000       2.781229001370174E-004
   38.6500000000000       2.754744418707071E-004
   38.7000000000000       2.728263857712460E-004
   38.7500000000000       2.701790844169950E-004
   38.8000000000000       2.675328486127706E-004
   38.8500000000000       2.648880599717734E-004
   38.9000000000000       2.622450479519954E-004
   38.9500000000000       2.596041488456672E-004
   39.0000000000000       2.569656955654365E-004
   39.0500000000000       2.543299136207596E-004
   39.1000000000000       2.516970806052920E-004
   39.1500000000000       2.490675847997518E-004
   39.2000000000000       2.464418486816301E-004
   39.2500000000000       2.438202759450306E-004
   39.3000000000000       2.412031828449134E-004
   39.3500000000000       2.385908451466518E-004
   39.4000000000000       2.359835476315567E-004
   39.4500000000000       2.333816389435710E-004
   39.5000000000000       2.307854495177618E-004
   39.5500000000000       2.281951948243792E-004
   39.6000000000000       2.256111571275384E-004
   39.6500000000000       2.230335599315545E-004
   39.7000000000000       2.204625549216893E-004
   39.7500000000000       2.178982874197772E-004
   39.8000000000000       2.153410139691040E-004
   39.8500000000000       2.127908924063123E-004
   39.9000000000000       2.102481225220650E-004
   39.9500000000000       2.077128887917315E-004
   40.0000000000000       2.051853703826708E-004
   40.0500000000000       2.026657544081795E-004
   40.1000000000000       2.001542424555804E-004
   40.1500000000000       1.976510700790812E-004
   40.2000000000000       1.951564213679528E-004
   40.2500000000000       1.926704994165249E-004
   40.3000000000000       1.901933567699430E-004
   40.3500000000000       1.877250358411131E-004
   40.4000000000000       1.852656600359753E-004
   40.4500000000000       1.828152888151935E-004
   40.5000000000000       1.803740258870715E-004
   40.5500000000000       1.779419593859943E-004
   40.6000000000000       1.755191949780883E-004
   40.6500000000000       1.731058367825528E-004
   40.7000000000000       1.707019711493368E-004
   40.7500000000000       1.683077433380286E-004
   40.8000000000000       1.659232602235846E-004
   40.8500000000000       1.635486275587358E-004
   40.9000000000000       1.611838586675126E-004
   40.9500000000000       1.588290351960219E-004
   41.0000000000000       1.564841990404428E-004
   41.0500000000000       1.541493105470598E-004
   41.1000000000000       1.518244747617898E-004
   41.1500000000000       1.495096980139056E-004
   41.2000000000000       1.472050173042575E-004
   41.2500000000000       1.449104893354945E-004
   41.3000000000000       1.426261615736374E-004
   41.3500000000000       1.403522024288612E-004
   41.4000000000000       1.380887940002253E-004
   41.4500000000000       1.358360543782355E-004
   41.5000000000000       1.335941238238595E-004
   41.5500000000000       1.313629812886341E-004
   41.6000000000000       1.291427375231618E-004
   41.6500000000000       1.269334812721275E-004
   41.7000000000000       1.247352671566223E-004
   41.7500000000000       1.225480948256468E-004
   41.8000000000000       1.203720715656350E-004
   41.8500000000000       1.182073024581876E-004
   41.9000000000000       1.160538732556181E-004
   41.9500000000000       1.139118462507728E-004
   42.0000000000000       1.117813949392468E-004
   42.0500000000000       1.096626458204881E-004
   42.1000000000000       1.075556584978159E-004
   42.1500000000000       1.054604843817945E-004
   42.2000000000000       1.033771668625352E-004
   42.2500000000000       1.013059441550393E-004
   42.3000000000000       9.924686603781339E-005
   42.3500000000000       9.720011278656992E-005
   42.4000000000000       9.516582549191926E-005
   42.4500000000000       9.314408961666682E-005
   42.5000000000000       9.113496917643476E-005
   42.5500000000000       8.913862644572341E-005
   42.6000000000000       8.715519641313230E-005
   42.6500000000000       8.518478070815867E-005
   42.7000000000000       8.322755975533299E-005
   42.7500000000000       8.128368849622927E-005
   42.8000000000000       7.935328875796311E-005
   42.8500000000000       7.743652530517644E-005
   42.9000000000000       7.553353700315037E-005
   42.9500000000000       7.364442402705665E-005
   43.0000000000000       7.176931523793074E-005
   43.0500000000000       6.990835873712178E-005
   43.1000000000000       6.806167275518905E-005
   43.1500000000000       6.622932302820696E-005
   43.2000000000000       6.441141935526284E-005
   43.2500000000000       6.260803771217820E-005
   43.3000000000000       6.081928000491304E-005
   43.3500000000000       5.904524189155997E-005
   43.4000000000000       5.728597450484228E-005
   43.4500000000000       5.554159713414427E-005
   43.5000000000000       5.381218309371755E-005
   43.5500000000000       5.209789854758763E-005
   43.6000000000000       5.039882457802598E-005
   43.6500000000000       4.871504195261584E-005
   43.7000000000000       4.704662751285937E-005
   43.7500000000000       4.539363294417974E-005
   43.8000000000000       4.375617341861849E-005
   43.8500000000000       4.213434980434678E-005
   43.9000000000000       4.052820917619511E-005
   43.9500000000000       3.893776712354873E-005
   44.0000000000000       3.736298115083674E-005
   44.0500000000000       3.580377386033651E-005
   44.1000000000000       3.426010237481930E-005
   44.1500000000000       3.273202777036223E-005
   44.2000000000000       3.121948133869369E-005
   44.2500000000000       2.972237655961521E-005
   44.3000000000000       2.824069505433553E-005
   44.3500000000000       2.677431837651342E-005
   44.4000000000000       2.532330002588093E-005
   44.4500000000000       2.388769055346771E-005
   44.5000000000000       2.246754323955404E-005
   44.5500000000000       2.106282920727032E-005
   44.6000000000000       1.967362343808796E-005
   44.6500000000000       1.829991250417966E-005
   44.7000000000000       1.694167899295924E-005
   44.7500000000000       1.559895295936381E-005
   44.8000000000000       1.427173226278081E-005
   44.8500000000000       1.295998807791763E-005
   44.9000000000000       1.166360426925495E-005
   44.9500000000000       1.038252174151281E-005
   45.0000000000000       9.116686693418357E-006
   45.0500000000000       7.866084457255311E-006
   45.1000000000000       6.630721955028586E-006
   45.1500000000000       5.410546737577806E-006
   45.2000000000000       4.205637121387002E-006
   45.2500000000000       3.015962778203523E-006
   45.3000000000000       1.841553569972342E-006
   45.3500000000000       6.823214365978955E-007
   45.4000000000000      -4.618268048942870E-007
   45.4500000000000      -1.590992012076870E-006
   45.5000000000000      -2.705193334879086E-006
   45.5500000000000      -3.804531501266376E-006
   45.6000000000000      -4.889043945989316E-006
   45.6500000000000      -5.958703638664376E-006
   45.7000000000000      -7.013606274835456E-006
   45.7500000000000      -8.053842621388880E-006
   45.8000000000000      -9.079501047816974E-006
   45.8500000000000      -1.009077461443800E-005
   45.9000000000000      -1.108771045174525E-005
   45.9500000000000      -1.207040930430400E-005
   46.0000000000000      -1.303899542845616E-005
   46.0500000000000      -1.399365990763021E-005
   46.1000000000000      -1.493451933186109E-005
   46.1500000000000      -1.586173452577181E-005
   46.2000000000000      -1.677544715390454E-005
   46.2500000000000      -1.767580321897777E-005
   46.3000000000000      -1.856295810737981E-005
   46.3500000000000      -1.943706430533498E-005
   46.4000000000000      -2.029830797911351E-005
   46.4500000000000      -2.114684272136160E-005
   46.5000000000000      -2.198278911643630E-005
   46.5500000000000      -2.280638220473367E-005
   46.6000000000000      -2.361779728643606E-005
   46.6500000000000      -2.441711771794969E-005
   46.7000000000000      -2.520445835131507E-005
   46.7500000000000      -2.598000507380976E-005
   46.8000000000000      -2.674396661653627E-005
   46.8500000000000      -2.749649301658899E-005
   46.9000000000000      -2.823777283963358E-005
   46.9500000000000      -2.896795744287053E-005
   47.0000000000000      -2.968721899582571E-005
   47.0500000000000      -3.039578912976152E-005
   47.1000000000000      -3.109380496716344E-005
   47.1500000000000      -3.178150037750669E-005
   47.2000000000000      -3.245904536723769E-005
   47.2500000000000      -3.312662113024145E-005
   47.3000000000000      -3.378442718104552E-005
   47.3500000000000      -3.443259337947368E-005
   47.4000000000000      -3.507127377271675E-005
   47.4500000000000      -3.570052332922848E-005
   47.5000000000000      -3.632048258877729E-005
   47.5500000000000      -3.693121338051968E-005
   47.6000000000000      -3.753289267907694E-005
   47.6500000000000      -3.812555602347361E-005
   47.7000000000000      -3.870928014652178E-005
   47.7500000000000      -3.928419436850276E-005
   47.8000000000000      -3.985047050012227E-005
   47.8500000000000      -4.040827441884572E-005
   47.9000000000000      -4.095774354015564E-005
   47.9500000000000      -4.149899564158270E-005
   48.0000000000000      -4.203214273600519E-005
   48.0500000000000      -4.255735898756339E-005
   48.1000000000000      -4.307484222908894E-005
   48.1500000000000      -4.358481173122741E-005
   48.2000000000000      -4.408743464280412E-005
   48.2500000000000      -4.458286146783981E-005
   48.3000000000000      -4.507127002847282E-005
   48.3500000000000      -4.555283107628000E-005
   48.4000000000000      -4.602779748886271E-005
   48.4500000000000      -4.649630984106138E-005
   48.5000000000000      -4.695856128477220E-005
   48.5500000000000      -4.741466519798603E-005
   48.6000000000000      -4.786471086067982E-005
   48.6500000000000      -4.830881235826346E-005
   48.7000000000000      -4.874705490800659E-005
   48.7500000000000      -4.917960381634856E-005
   48.8000000000000      -4.960661519293182E-005
   48.8500000000000      -5.002820417672552E-005
   48.9000000000000      -5.044446390226509E-005
   48.9500000000000      -5.085549054971111E-005
   49.0000000000000      -5.126148390586760E-005
   49.0500000000000      -5.166262997172343E-005
   49.1000000000000      -5.205900714207283E-005
   49.1500000000000      -5.245074928355386E-005
   49.2000000000000      -5.283799392870861E-005
   49.2500000000000      -5.322085570765507E-005
   49.3000000000000      -5.359947038975027E-005
   49.3500000000000      -5.397390071142697E-005
   49.4000000000000      -5.434409337863645E-005
   49.4500000000000      -5.471009640946996E-005
   49.5000000000000      -5.507191720648785E-005
   49.5500000000000      -5.542961415662046E-005
   49.6000000000000      -5.578333419359979E-005
   49.6500000000000      -5.613308088792304E-005
   49.7000000000000      -5.647893099666894E-005
   49.7500000000000      -5.682100563327280E-005
   49.8000000000000      -5.715937069495974E-005
   49.8500000000000      -5.749409360526114E-005
   49.9000000000000      -5.782525989115119E-005
   49.9500000000000      -5.815283806245326E-005
   50.0000000000000      -5.847688527378589E-005
   50.0500000000000      -5.879746980376184E-005
   50.1000000000000      -5.911463667922454E-005
   50.1500000000000      -5.942852112989123E-005
   50.2000000000000      -5.973918517092316E-005
   50.2500000000000      -6.004665631750875E-005
   50.3000000000000      -6.035097380538614E-005
   50.3500000000000      -6.065217971501133E-005
   50.4000000000000      -6.095029635117827E-005
   50.4500000000000      -6.124535431625993E-005
   50.5000000000000      -6.153730859913034E-005
   50.5500000000000      -6.182609033132514E-005
   50.6000000000000      -6.211167723884255E-005
   50.6500000000000      -6.239395755708278E-005
   50.7000000000000      -6.267290268281778E-005
   50.7500000000000      -6.294843066769459E-005
   50.8000000000000      -6.322050571574538E-005
   50.8500000000000      -6.348898340202233E-005
   50.9000000000000      -6.375375233225796E-005
   50.9500000000000      -6.401476261993046E-005
   51.0000000000000      -6.427187359532915E-005
   51.0500000000000      -6.452506597319156E-005
   51.1000000000000      -6.477431166178458E-005
   51.1500000000000      -6.501957819048928E-005
   51.2000000000000      -6.526084526770237E-005
   51.2500000000000      -6.549809528261673E-005
   51.3000000000000      -6.573126505051333E-005
   51.3500000000000      -6.596031532250767E-005
   51.4000000000000      -6.618515299384585E-005
   51.4500000000000      -6.640565801428787E-005
   51.5000000000000      -6.662168619443627E-005
   51.5500000000000      -6.683317463978587E-005
   51.6000000000000      -6.704005406199095E-005
   51.6500000000000      -6.724217918105989E-005
   51.7000000000000      -6.743938500252074E-005
   51.7500000000000      -6.763165297810260E-005
   51.8000000000000      -6.781885770961767E-005
   51.8500000000000      -6.800101039693600E-005
   51.9000000000000      -6.817800903884848E-005
   51.9500000000000      -6.834981524698894E-005
   52.0000000000000      -6.851630839585507E-005
   52.0500000000000      -6.867734772325696E-005
   52.1000000000000      -6.883289564821652E-005
   52.1500000000000      -6.898294257771100E-005
   52.2000000000000      -6.912739945558941E-005
   52.2500000000000      -6.926614398492988E-005
   52.3000000000000      -6.939906894208685E-005
   52.3500000000000      -6.952613352802423E-005
   52.4000000000000      -6.964728432982090E-005
   52.4500000000000      -6.976242976992362E-005
   52.5000000000000      -6.987152506237274E-005
   52.5500000000000      -6.997453220978669E-005
   52.6000000000000      -7.007139834518106E-005
   52.6500000000000      -7.016206754226362E-005
   52.7000000000000      -7.024658039585248E-005
   52.7500000000000      -7.032488427269311E-005
   52.8000000000000      -7.039696253524184E-005
   52.8500000000000      -7.046277005568460E-005
   52.9000000000000      -7.052222697914510E-005
   52.9500000000000      -7.057521385254169E-005
   53.0000000000000      -7.062164104427791E-005
   53.0500000000000      -7.066141930947549E-005
   53.1000000000000      -7.069448670452766E-005
   53.1500000000000      -7.072075921530236E-005
   53.2000000000000      -7.074016893082296E-005
   53.2500000000000      -7.075266500928037E-005
   53.3000000000000      -7.075819093195516E-005
   53.3500000000000      -7.075677154373343E-005
   53.4000000000000      -7.074833725722335E-005
   53.4500000000000      -7.073291214009434E-005
   53.5000000000000      -7.071046358407413E-005
   53.5500000000000      -7.068091652609373E-005
   53.6000000000000      -7.064416677827559E-005
   53.6500000000000      -7.060027149632233E-005
   53.7000000000000      -7.054921529695094E-005
   53.7500000000000      -7.049102651585222E-005
   53.8000000000000      -7.042556054382260E-005
   53.8500000000000      -7.035277436002405E-005
   53.9000000000000      -7.027261248140101E-005
   53.9500000000000      -7.018502927598052E-005
   54.0000000000000      -7.009002575446124E-005
   54.0500000000000      -6.998755979025166E-005
   54.1000000000000      -6.987758351668382E-005
   54.1500000000000      -6.976005238558458E-005
   54.2000000000000      -6.963502155882106E-005
   54.2500000000000      -6.950256511033926E-005
   54.3000000000000      -6.936275130204069E-005
   54.3500000000000      -6.921551124330200E-005
   54.4000000000000      -6.906087915972274E-005
   54.4500000000000      -6.889897325834310E-005
   54.5000000000000      -6.872983543608813E-005
   54.5500000000000      -6.855359567625198E-005
   54.6000000000000      -6.837032910651672E-005
   54.6500000000000      -6.818001952150993E-005
   54.7000000000000      -6.798264487192680E-005
   54.7500000000000      -6.777818927076691E-005
   54.8000000000000      -6.756654439680111E-005
   54.8500000000000      -6.734772033453890E-005
   54.9000000000000      -6.712181144184725E-005
   54.9500000000000      -6.688886454951229E-005
   55.0000000000000      -6.664887275605638E-005
   55.0500000000000      -6.640174609055876E-005
   55.1000000000000      -6.614749611920521E-005
   55.1500000000000      -6.588623359720099E-005
   55.2000000000000      -6.561794143053001E-005
   55.2500000000000      -6.534258945886353E-005
   55.3000000000000      -6.506021513462945E-005
   55.3500000000000      -6.477086794932970E-005
   55.4000000000000      -6.447453637799926E-005
   55.4500000000000      -6.417128365734626E-005
   55.5000000000000      -6.386110817177001E-005
   55.5500000000000      -6.354408408580704E-005
   55.6000000000000      -6.322018608875967E-005
   55.6500000000000      -6.288943712521373E-005
   55.7000000000000      -6.255186176156726E-005
   55.7500000000000      -6.220755902523266E-005
   55.8000000000000      -6.185655454219946E-005
   55.8500000000000      -6.149890330563752E-005
   55.9000000000000      -6.113463236116387E-005
   55.9500000000000      -6.076371265592142E-005
   56.0000000000000      -6.038612264939973E-005
   56.0500000000000      -6.000195258135219E-005
   56.1000000000000      -5.961117623797553E-005
   56.1500000000000      -5.921373282963229E-005
   56.2000000000000      -5.880963533729016E-005
   56.2500000000000      -5.839884796036182E-005
   56.3000000000000      -5.798129927456586E-005
   56.3500000000000      -5.755691661395062E-005
   56.4000000000000      -5.712573789812738E-005
   56.4500000000000      -5.668782717537630E-005
   56.5000000000000      -5.624311741837998E-005
   56.5500000000000      -5.579154751841386E-005
   56.6000000000000      -5.533307576899482E-005
   56.6500000000000      -5.486769405223555E-005
   56.7000000000000      -5.439543237771739E-005
   56.7500000000000      -5.391638025671515E-005
   56.8000000000000      -5.343056805657240E-005
   56.8500000000000      -5.293804060304751E-005
   56.9000000000000      -5.243879651454565E-005
   56.9500000000000      -5.193284192234772E-005
   57.0000000000000      -5.142021722578823E-005
   57.0500000000000      -5.090099142237039E-005
   57.1000000000000      -5.037526545165917E-005
   57.1500000000000      -4.984312495199075E-005
   57.2000000000000      -4.930460513475203E-005
   57.2500000000000      -4.875976941379233E-005
   57.3000000000000      -4.820860745249116E-005
   57.3500000000000      -4.765114914815766E-005
   57.4000000000000      -4.708745053688617E-005
   57.4500000000000      -4.651752843490978E-005
   57.5000000000000      -4.594131126537267E-005
   57.5500000000000      -4.535878733138633E-005
   57.6000000000000      -4.477004398999254E-005
   57.6500000000000      -4.417508094791827E-005
   57.7000000000000      -4.357393278714312E-005
   57.7500000000000      -4.296666399482976E-005
   57.8000000000000      -4.235315362432521E-005
   57.8500000000000      -4.173348816423622E-005
   57.9000000000000      -4.110762448419609E-005
   57.9500000000000      -4.047558598478333E-005
   58.0000000000000      -3.983738109560566E-005
   58.0500000000000      -3.919308297718385E-005
   58.1000000000000      -3.854263049997019E-005
   58.1500000000000      -3.788612623384390E-005
   58.2000000000000      -3.722362502731732E-005
   58.2500000000000      -3.655515602967360E-005
   58.3000000000000      -3.588077381218900E-005
   58.3500000000000      -3.520043240934484E-005
   58.4000000000000      -3.451415374202118E-005
   58.4500000000000      -3.382196584066905E-005
   58.5000000000000      -3.312386635672570E-005
   58.5500000000000      -3.241987508411777E-005
   58.6000000000000      -3.170996882622496E-005
   58.6500000000000      -3.099416325022175E-005
   58.7000000000000      -3.027250509396781E-005
   58.7500000000000      -2.954490278499604E-005
   58.8000000000000      -2.881130627231186E-005
   58.8500000000000      -2.807167056767116E-005
   58.9000000000000      -2.732594456066356E-005
   58.9500000000000      -2.657418232364550E-005
   59.0000000000000      -2.581634659535245E-005
   59.0500000000000      -2.505238891812274E-005
   59.1000000000000      -2.428226054721283E-005
   59.1500000000000      -2.350597014202442E-005
   59.2000000000000      -2.272349652185628E-005
   59.2500000000000      -2.193491917716772E-005
   59.3000000000000      -2.114040018404213E-005
   59.3500000000000      -2.033998915693594E-005
   59.4000000000000      -1.953369857665883E-005
   59.4500000000000      -1.872148701566445E-005
   59.5000000000000      -1.790343120339295E-005
   59.5500000000000      -1.707949263656273E-005
   59.6000000000000      -1.624976421164833E-005
   59.6500000000000      -1.541433759820433E-005
   59.7000000000000      -1.457320805322494E-005
   59.7500000000000      -1.372649819225046E-005
   59.8000000000000      -1.287415905964591E-005
   59.8500000000000      -1.201614409895037E-005
   59.9000000000000      -1.115257698027388E-005
   59.9500000000000      -1.028355764448747E-005
   60.0000000000000      -9.409150122101366E-006
   60.0500000000000      -8.529462895574340E-006
   60.1000000000000      -7.644574327439978E-006
   60.1500000000000      -6.754624855304279E-006
   60.2000000000000      -5.859689610941454E-006
   60.2500000000000      -4.959878822866993E-006
   60.3000000000000      -4.055250622367533E-006
   60.3500000000000      -3.145849924380156E-006
   60.4000000000000      -2.231774067046882E-006
   60.4500000000000      -1.313128209834750E-006
   60.5000000000000      -3.898926466423738E-007
   60.5500000000000       5.378270068455551E-007
   60.6000000000000       1.469989063825239E-006
   60.6500000000000       2.406469760631497E-006
   60.7000000000000       3.347198073519669E-006
   60.7500000000000       4.292080502204141E-006
   60.8000000000000       5.241067577409297E-006
   60.8500000000000       6.194161805032640E-006
   60.9000000000000       7.151296043756969E-006
   60.9500000000000       8.112391040155261E-006
   61.0000000000000       9.077404377472135E-006
   61.0500000000000       1.004622227347705E-005
   61.1000000000000       1.101868189457189E-005
   61.1500000000000       1.199467455253640E-005
   61.2000000000000       1.297408241058800E-005
   61.2500000000000       1.395678221849354E-005
   61.3000000000000       1.494269081481621E-005
   61.3500000000000       1.593176273408641E-005
   61.4000000000000       1.692390331592376E-005
   61.4500000000000       1.791896830891699E-005
   61.5000000000000       1.891691033799552E-005
   61.5500000000000       1.991751647618558E-005
   61.6000000000000       2.092066829110772E-005
   61.6500000000000       2.192622939123063E-005
   61.7000000000000       2.293405157987257E-005
   61.7500000000000       2.394407147201295E-005
   61.8000000000000       2.495617717562554E-005
   61.8500000000000       2.597017106216371E-005
   61.9000000000000       2.698590047611215E-005
   61.9500000000000       2.800323800983589E-005
   62.0000000000000       2.902196637669656E-005
   62.0500000000000       3.004194306350880E-005
   62.1000000000000       3.106298612868685E-005
   62.1500000000000       3.208496389226722E-005
   62.2000000000000       3.310763508922006E-005
   62.2500000000000       3.413080085218974E-005
   62.3000000000000       3.515424557258537E-005
   62.3500000000000       3.617778098803718E-005
   62.4000000000000       3.720126576325525E-005
   62.4500000000000       3.822442465372815E-005
   62.5000000000000       3.924700340524608E-005
   62.5500000000000       4.026883574773746E-005
   62.6000000000000       4.128976927372272E-005
   62.6500000000000       4.230948635981691E-005
   62.7000000000000       4.332780708704949E-005
   62.7500000000000       4.434447467534377E-005
   62.8000000000000       4.535931560609667E-005
   62.8500000000000       4.637208204430981E-005
   62.9000000000000       4.738250683067063E-005
   62.9500000000000       4.839034268149937E-005
   63.0000000000000       4.939528139021774E-005
   63.0500000000000       5.039706467475797E-005
   63.1000000000000       5.139539143117340E-005
   63.1500000000000       5.238996600971386E-005
   63.2000000000000       5.338047805973854E-005
   63.2500000000000       5.436666373615822E-005
   63.3000000000000       5.534831025277539E-005
   63.3500000000000       5.632520202549852E-005
   63.4000000000000       5.729718687477038E-005
   63.4500000000000       5.826407494972796E-005
   63.5000000000000       5.922567174824631E-005
   63.5500000000000       6.018178676196044E-005
   63.6000000000000       6.113221240990765E-005
   63.6500000000000       6.207678477753902E-005
   63.7000000000000       6.301534523304349E-005
   63.7500000000000       6.394773129932808E-005
   63.8000000000000       6.487386152045835E-005
   63.8500000000000       6.579362949536139E-005
   63.9000000000000       6.670686746025784E-005
   63.9500000000000       6.761335494857180E-005
   64.0000000000000       6.851289684791899E-005
   64.0500000000000       6.940528864966364E-005
   64.1000000000000       7.029036951201110E-005
   64.1500000000000       7.116795778334088E-005
   64.2000000000000       7.203797985498213E-005
   64.2500000000000       7.290024537355429E-005
   64.3000000000000       7.375457700407252E-005
   64.3500000000000       7.460079585868327E-005
   64.4000000000000       7.543864111485748E-005
   64.4500000000000       7.626788475082906E-005
   64.5000000000000       7.708842085388622E-005
   64.5500000000000       7.789999088450458E-005
   64.6000000000000       7.870235795033713E-005
   64.6500000000000       7.949533568636473E-005
   64.7000000000000       8.027863611163008E-005
   64.7500000000000       8.105200169928219E-005
   64.8000000000000       8.181518928457775E-005
   64.8500000000000       8.256801381712149E-005
   64.9000000000000       8.331020491716832E-005
   64.9500000000000       8.404156860585789E-005
   65.0000000000000       8.476191613531721E-005
   65.0500000000000       8.547113424925534E-005
   65.1000000000000       8.616899027103045E-005
   65.1500000000000       8.685532873957802E-005
   65.2000000000000       8.753001932106792E-005
   65.2500000000000       8.819303789972580E-005
   65.3000000000000       8.884425303321659E-005
   65.3500000000000       8.948356218516142E-005
   65.4000000000000       9.011093792191669E-005
   65.4500000000000       9.072642045732333E-005
   65.5000000000000       9.132995141808211E-005
   65.5500000000000       9.192149728722778E-005
   65.6000000000000       9.250100527587929E-005
   65.6500000000000       9.306843209050994E-005
   65.7000000000000       9.362384200739700E-005
   65.7500000000000       9.416718399022935E-005
   65.8000000000000       9.469841692228750E-005
   65.8500000000000       9.521750021533335E-005
   65.9000000000000       9.572436460397549E-005
   65.9500000000000       9.621894379430441E-005
   66.0000000000000       9.670119893762621E-005
   66.0500000000000       9.717106947056858E-005
   66.1000000000000       9.762858171096455E-005
   66.1500000000000       9.807366877210568E-005
   66.2000000000000       9.850625442329769E-005
   66.2500000000000       9.892627602644560E-005
   66.3000000000000       9.933379224211343E-005
   66.3500000000000       9.972872974153694E-005
   66.4000000000000       1.001111015203178E-004
   66.4500000000000       1.004809419515593E-004
   66.5000000000000       1.008383119594502E-004
   66.5500000000000       1.011831828772795E-004
   66.6000000000000       1.015155949524826E-004
   66.6500000000000       1.018356104594823E-004
   66.7000000000000       1.021432855881393E-004
   66.7500000000000       1.024387167744044E-004
   66.8000000000000       1.027219766425287E-004
   66.8500000000000       1.029930837757433E-004
   66.9000000000000       1.032520843898805E-004
   66.9500000000000       1.034990681668192E-004
   67.0000000000000       1.037340514023067E-004
   67.0500000000000       1.039571868640430E-004
   67.1000000000000       1.041685110656682E-004
   67.1500000000000       1.043680529773864E-004
   67.2000000000000       1.045558521123674E-004
   67.2500000000000       1.047319705960263E-004
   67.3000000000000       1.048964023793521E-004
   67.3500000000000       1.050491632962883E-004
   67.4000000000000       1.051902982673026E-004
   67.4500000000000       1.053197866502264E-004
   67.5000000000000       1.054376531153236E-004
   67.5500000000000       1.055439831585553E-004
   67.6000000000000       1.056388058625005E-004
   67.6500000000000       1.057221858430830E-004
   67.7000000000000       1.057941757974539E-004
   67.7500000000000       1.058546921898771E-004
   67.8000000000000       1.059037334776388E-004
   67.8500000000000       1.059411672707304E-004
   67.9000000000000       1.059670567700206E-004
   67.9500000000000       1.059814350395399E-004
   68.0000000000000       1.059842686614917E-004
   68.0500000000000       1.059756865839899E-004
   68.1000000000000       1.059557144532563E-004
   68.1500000000000       1.059243439407776E-004
   68.2000000000000       1.058816136428419E-004
   68.2500000000000       1.058274996223897E-004
   68.3000000000000       1.057620292174862E-004
   68.3500000000000       1.056852530178665E-004
   68.4000000000000       1.055971644085965E-004
   68.4500000000000       1.054978169830192E-004
   68.5000000000000       1.053873021127446E-004
   68.5500000000000       1.052656458785493E-004
   68.6000000000000       1.051329767136966E-004
   68.6500000000000       1.049894387357888E-004
   68.7000000000000       1.048351525803003E-004
   68.7500000000000       1.046701999617379E-004
   68.8000000000000       1.044946566701212E-004
   68.8500000000000       1.043085553844731E-004
   68.9000000000000       1.041119705332884E-004
   68.9500000000000       1.039049931248524E-004
   69.0000000000000       1.036876998984197E-004
   69.0500000000000       1.034601217077371E-004
   69.1000000000000       1.032223115418158E-004
   69.1500000000000       1.029743247220011E-004
   69.2000000000000       1.027162041724456E-004
   69.2500000000000       1.024480190501888E-004
   69.3000000000000       1.021699002601847E-004
   69.3500000000000       1.018819201913859E-004
   69.4000000000000       1.015840971675280E-004
   69.4500000000000       1.012764562723714E-004
   69.5000000000000       1.009590274123130E-004
   69.5500000000000       1.006317793038723E-004
   69.6000000000000       1.002948498816184E-004
   69.6500000000000       9.994828507079802E-005
   69.7000000000000       9.959212792382909E-005
   69.7500000000000       9.922643760875406E-005
   69.8000000000000       9.885139897852977E-005
   69.8500000000000       9.846702495612410E-005
   69.9000000000000       9.807335643718312E-005
   69.9500000000000       9.767052308182516E-005
   70.0000000000000       9.725863440608086E-005
   70.0500000000000       9.683771400884637E-005
   70.1000000000000       9.640790588120714E-005
   70.1500000000000       9.596924534554527E-005
   70.2000000000000       9.552176796620236E-005
   70.2500000000000       9.506558371813065E-005
   70.3000000000000       9.460075813357798E-005
   70.3500000000000       9.412729288355313E-005
   70.4000000000000       9.364526554751565E-005
   70.4500000000000       9.315469732928754E-005
   70.5000000000000       9.265573616216386E-005
   70.5500000000000       9.214842125656004E-005
   70.6000000000000       9.163284587451321E-005
   70.6500000000000       9.110907648750487E-005
   70.7000000000000       9.057713425625616E-005
   70.7500000000000       9.003707161503041E-005
   70.8000000000000       8.948898460493935E-005
   70.8500000000000       8.893294431152993E-005
   70.9000000000000       8.836906479307533E-005
   70.9500000000000       8.779744430286273E-005
   71.0000000000000       8.721831118891122E-005
   71.0500000000000       8.663176705737388E-005
   71.1000000000000       8.603799241777363E-005
   71.1500000000000       8.543710622094713E-005
   71.2000000000000       8.482915180638917E-005
   71.2500000000000       8.421425711976202E-005
   71.3000000000000       8.359242910274115E-005
   71.3500000000000       8.296366506156335E-005
   71.4000000000000       8.232806001704807E-005
   71.4500000000000       8.168568141345336E-005
   71.5000000000000       8.103655966395578E-005
   71.5500000000000       8.038073054506211E-005
   71.6000000000000       7.971828514546782E-005
   71.6500000000000       7.904928304116953E-005
   71.7000000000000       7.837376841511319E-005
   71.7500000000000       7.769175979711127E-005
   71.8000000000000       7.700332993707250E-005
   71.8500000000000       7.630867155538445E-005
   71.9000000000000       7.560784630347397E-005
   71.9500000000000       7.490099165297080E-005
   72.0000000000000       7.418826663837491E-005
   72.0500000000000       7.346977220503718E-005
   72.1000000000000       7.274567844974422E-005
   72.1500000000000       7.201611396420706E-005
   72.2000000000000       7.128119233085571E-005
   72.2500000000000       7.054103605405488E-005
   72.3000000000000       6.979577594497470E-005
   72.3500000000000       6.904551104969147E-005
   72.4000000000000       6.829031750012911E-005
   72.4500000000000       6.753040872025161E-005
   72.5000000000000       6.676590070723894E-005
   72.5500000000000       6.599702991998477E-005
   72.6000000000000       6.522400021776664E-005
   72.6500000000000       6.444708790430246E-005
   72.7000000000000       6.366641076783008E-005
   72.7500000000000       6.288206926879012E-005
   72.8000000000000       6.209425798735699E-005
   72.8500000000000       6.130315412787505E-005
   72.9000000000000       6.050888386128201E-005
   72.9500000000000       5.971162087600821E-005
   73.0000000000000       5.891159987554805E-005
   73.0500000000000       5.810892291999822E-005
   73.1000000000000       5.730378428881661E-005
   73.1500000000000       5.649635372689654E-005
   73.2000000000000       5.568670971254705E-005
   73.2500000000000       5.487501294549479E-005
   73.3000000000000       5.406145167636850E-005
   73.3500000000000       5.324619511054265E-005
   73.4000000000000       5.242931863633921E-005
   73.4500000000000       5.161095874092202E-005
   73.5000000000000       5.079114367883140E-005
   73.5500000000000       4.996983302737464E-005
   73.6000000000000       4.914702942956872E-005
   73.6500000000000       4.832275279246035E-005
   73.7000000000000       4.749701346958619E-005
   73.7500000000000       4.666982440197432E-005
   73.8000000000000       4.584124091422096E-005
   73.8500000000000       4.501138029332485E-005
   73.9000000000000       4.418034138119070E-005
   73.9500000000000       4.334828967854126E-005
   74.0000000000000       4.251525089620557E-005
   74.0500000000000       4.168130194069685E-005
   74.1000000000000       4.084651375608149E-005
   74.1500000000000       4.001087471531451E-005
   74.2000000000000       3.917447102217171E-005
   74.2500000000000       3.833722632433510E-005
   74.3000000000000       3.749924434991780E-005
   74.3500000000000       3.666053610624398E-005
   74.4000000000000       3.582120379624142E-005
   74.4500000000000       3.498123066775824E-005
   74.5000000000000       3.414064330141649E-005
   74.5500000000000       3.329953048358720E-005
   74.6000000000000       3.245790170232205E-005
   74.6500000000000       3.161578879716292E-005
   74.7000000000000       3.077320637218533E-005
   74.7500000000000       2.993027760911788E-005
   74.8000000000000       2.908712091488824E-005
   74.8500000000000       2.824380832637807E-005
   74.9000000000000       2.740050384938264E-005
   74.9500000000000       2.655732471474714E-005
   75.0000000000000       2.571436266088650E-005


==> anc/fig8_midpoint_/taum8/correlation_taum8/dt0.05_heuncorr_taum8_T0.2.dat <==
  5.000000000000000E-002  8.246233293418847E-003
  0.100000000000000       8.245380494091402E-003
  0.150000000000000       8.243972260267065E-003
  0.200000000000000       8.242012014515401E-003
  0.250000000000000       8.239503241550485E-003
  0.300000000000000       8.236449428184172E-003
  0.350000000000000       8.232854080971770E-003
  0.400000000000000       8.228720762267468E-003
  0.450000000000000       8.224053063062141E-003
  0.500000000000000       8.218854568111847E-003
  0.550000000000000       8.213128896528431E-003
  0.600000000000000       8.206879717875397E-003
  0.650000000000000       8.200110716773120E-003
  0.700000000000000       8.192825592155980E-003
  0.750000000000000       8.185028095788943E-003
  0.800000000000000       8.176721996810587E-003
  0.850000000000000       8.167911112233323E-003
  0.900000000000000       8.158599256653109E-003
  0.950000000000000       8.148790236413022E-003
   1.00000000000000       8.138487906316324E-003
   1.05000000000000       8.127696144963833E-003
   1.10000000000000       8.116418842295237E-003
   1.15000000000000       8.104659886703690E-003
   1.20000000000000       8.092423205705874E-003
   1.25000000000000       8.079712756338526E-003
   1.30000000000000       8.066532494127443E-003
   1.35000000000000       8.052886367683240E-003
   1.40000000000000       8.038778334625268E-003
   1.45000000000000       8.024212376075746E-003
   1.50000000000000       8.009192499027720E-003
   1.55000000000000       7.993722723859063E-003
   1.60000000000000       7.977807073110047E-003
   1.65000000000000       7.961449571175800E-003
   1.70000000000000       7.944654265460418E-003
   1.75000000000000       7.927425201645376E-003
   1.80000000000000       7.909766440293765E-003
   1.85000000000000       7.891682058555078E-003
   1.90000000000000       7.873176159531108E-003
   1.95000000000000       7.854252841486086E-003
   2.00000000000000       7.834916182796912E-003
   2.05000000000000       7.815170271303072E-003
   2.10000000000000       7.795019227777037E-003
   2.15000000000000       7.774467166798547E-003
   2.20000000000000       7.753518216331439E-003
   2.25000000000000       7.732176517597047E-003
   2.30000000000000       7.710446214508558E-003
   2.35000000000000       7.688331447470469E-003
   2.40000000000000       7.665836391366472E-003
   2.45000000000000       7.642965189371760E-003
   2.50000000000000       7.619721960510380E-003
   2.55000000000000       7.596110856311672E-003
   2.60000000000000       7.572136006188208E-003
   2.65000000000000       7.547801571433801E-003
   2.70000000000000       7.523111674396963E-003
   2.75000000000000       7.498070452642155E-003
   2.80000000000000       7.472682050246546E-003
   2.85000000000000       7.446950599559854E-003
   2.90000000000000       7.420880226811540E-003
   2.95000000000000       7.394475061113423E-003
   3.00000000000000       7.367739224431107E-003
   3.05000000000000       7.340676854230633E-003
   3.10000000000000       7.313292068775874E-003
   3.15000000000000       7.285588997829119E-003
   3.20000000000000       7.257571730787166E-003
   3.25000000000000       7.229244382615449E-003
   3.30000000000000       7.200611062742212E-003
   3.35000000000000       7.171675879832405E-003
   3.40000000000000       7.142442898980819E-003
   3.45000000000000       7.112916219854443E-003
   3.50000000000000       7.083099883801897E-003
   3.55000000000000       7.052997976926354E-003
   3.60000000000000       7.022614568915634E-003
   3.65000000000000       6.991953700832236E-003
   3.70000000000000       6.961019390833488E-003
   3.75000000000000       6.929815633079262E-003
   3.80000000000000       6.898346435343399E-003
   3.85000000000000       6.866615771387028E-003
   3.90000000000000       6.834627639070531E-003
   3.95000000000000       6.802385985060462E-003
   4.00000000000000       6.769894776910730E-003
   4.05000000000000       6.737157939682328E-003
   4.10000000000000       6.704179393079287E-003
   4.15000000000000       6.670963068514616E-003
   4.20000000000000       6.637512878311858E-003
   4.25000000000000       6.603832711860595E-003
   4.30000000000000       6.569926451133551E-003
   4.35000000000000       6.535797962545093E-003
   4.40000000000000       6.501451100193376E-003
   4.45000000000000       6.466889688654960E-003
   4.50000000000000       6.432117545509861E-003
   4.55000000000000       6.397138460374569E-003
   4.60000000000000       6.361956183124690E-003
   4.65000000000000       6.326574490876757E-003
   4.70000000000000       6.290997130952363E-003
   4.75000000000000       6.255227838702826E-003
   4.80000000000000       6.219270333965159E-003
   4.85000000000000       6.183128331156696E-003
   4.90000000000000       6.146805520467165E-003
   4.95000000000000       6.110305572477124E-003
   5.00000000000000       6.073632123635868E-003
   5.05000000000000       6.036788818779072E-003
   5.10000000000000       5.999779297205929E-003
   5.15000000000000       5.962607184911799E-003
   5.20000000000000       5.925276078056151E-003
   5.25000000000000       5.887789577935296E-003
   5.30000000000000       5.850151279153756E-003
   5.35000000000000       5.812364728058394E-003
   5.40000000000000       5.774433470995119E-003
   5.45000000000000       5.736361008849940E-003
   5.50000000000000       5.698150857261820E-003
   5.55000000000000       5.659806516947835E-003
   5.60000000000000       5.621331458410387E-003
   5.65000000000000       5.582729109782560E-003
   5.70000000000000       5.544002901277548E-003
   5.75000000000000       5.505156241526555E-003
   5.80000000000000       5.466192491075560E-003
   5.85000000000000       5.427115017277950E-003
   5.90000000000000       5.387927186515413E-003
   5.95000000000000       5.348632314514113E-003
   6.00000000000000       5.309233719864730E-003
   6.05000000000000       5.269734676869274E-003
   6.10000000000000       5.230138456742238E-003
   6.15000000000000       5.190448297180326E-003
   6.20000000000000       5.150667417220081E-003
   6.25000000000000       5.110799019220288E-003
   6.30000000000000       5.070846296743809E-003
   6.35000000000000       5.030812403420844E-003
   6.40000000000000       4.990700470487133E-003
   6.45000000000000       4.950513616497155E-003
   6.50000000000000       4.910254928222193E-003
   6.55000000000000       4.869927485157857E-003
   6.60000000000000       4.829534348130222E-003
   6.65000000000000       4.789078583476550E-003
   6.70000000000000       4.748563196371723E-003
   6.75000000000000       4.707991177110079E-003
   6.80000000000000       4.667365495359639E-003
   6.85000000000000       4.626689095717936E-003
   6.90000000000000       4.585964901246995E-003
   6.95000000000000       4.545195813586262E-003
   7.00000000000000       4.504384732552443E-003
   7.05000000000000       4.463534565264602E-003
   7.10000000000000       4.422648133080886E-003
   7.15000000000000       4.381728266036385E-003
   7.20000000000000       4.340777735455150E-003
   7.25000000000000       4.299799345609452E-003
   7.30000000000000       4.258795862333661E-003
   7.35000000000000       4.217770042164563E-003
   7.40000000000000       4.176724604641567E-003
   7.45000000000000       4.135662247584745E-003
   7.50000000000000       4.094585659099835E-003
   7.55000000000000       4.053497510266692E-003
   7.60000000000000       4.012400466424640E-003
   7.65000000000000       3.971297129489590E-003
   7.70000000000000       3.930190087929054E-003
   7.75000000000000       3.889081890950298E-003
   7.80000000000000       3.847975099883714E-003
   7.85000000000000       3.806872243726877E-003
   7.90000000000000       3.765775843336439E-003
   7.95000000000000       3.724688417924175E-003
   8.00000000000000       3.683612469847090E-003
   8.05000000000000       3.642550473320420E-003
   8.10000000000000       3.601504879159978E-003
   8.15000000000000       3.560478112658291E-003
   8.20000000000000       3.519472611632045E-003
   8.25000000000000       3.478490774414613E-003
   8.30000000000000       3.437534962920544E-003
   8.35000000000000       3.396607531011681E-003
   8.40000000000000       3.355710835302553E-003
   8.45000000000000       3.314847187094360E-003
   8.50000000000000       3.274018930484084E-003
   8.55000000000000       3.233228387197070E-003
   8.60000000000000       3.192477856409908E-003
   8.65000000000000       3.151769614903812E-003
   8.70000000000000       3.111105929066753E-003
   8.75000000000000       3.070489039120032E-003
   8.80000000000000       3.029921214073359E-003
   8.85000000000000       2.989404634802116E-003
   8.90000000000000       2.948941472022427E-003
   8.95000000000000       2.908533893942947E-003
   9.00000000000000       2.868184039811320E-003
   9.05000000000000       2.827894027889587E-003
   9.10000000000000       2.787665948955125E-003
   9.15000000000000       2.747501889444712E-003
   9.20000000000000       2.707403932314093E-003
   9.25000000000000       2.667374105100700E-003
   9.30000000000000       2.627414418969024E-003
   9.35000000000000       2.587526886603129E-003
   9.40000000000000       2.547713508817098E-003
   9.45000000000000       2.507976246173450E-003
   9.50000000000000       2.468317001727093E-003
   9.55000000000000       2.428737708019795E-003
   9.60000000000000       2.389240278590394E-003
   9.65000000000000       2.349826616889134E-003
   9.70000000000000       2.310498611951585E-003
   9.75000000000000       2.271258107493466E-003
   9.80000000000000       2.232106954238056E-003
   9.85000000000000       2.193046973140711E-003
   9.90000000000000       2.154079961989163E-003
   9.95000000000000       2.115207713196520E-003
   10.0000000000000       2.076431989577399E-003
   10.0500000000000       2.037754538448211E-003
   10.1000000000000       1.999177117761624E-003
   10.1500000000000       1.960701448485305E-003
   10.2000000000000       1.922329244301223E-003
   10.2500000000000       1.884062199675704E-003
   10.3000000000000       1.845901982175241E-003
   10.3500000000000       1.807850254403733E-003
   10.4000000000000       1.769908636226284E-003
   10.4500000000000       1.732078715648397E-003
   10.5000000000000       1.694362110207701E-003
   10.5500000000000       1.656760423668824E-003
   10.6000000000000       1.619275251559763E-003
   10.6500000000000       1.581908177499701E-003
   10.7000000000000       1.544660777073854E-003
   10.7500000000000       1.507534587088980E-003
   10.8000000000000       1.470531125185097E-003
   10.8500000000000       1.433651873952011E-003
   10.9000000000000       1.396898323199848E-003
   10.9500000000000       1.360271956195221E-003
   11.0000000000000       1.323774216160666E-003
   11.0500000000000       1.287406525643718E-003
   11.1000000000000       1.251170295864244E-003
   11.1500000000000       1.215066969700663E-003
   11.2000000000000       1.179097929578531E-003
   11.2500000000000       1.143264578531271E-003
   11.3000000000000       1.107568292370287E-003
   11.3500000000000       1.072010422575749E-003
   11.4000000000000       1.036592298971668E-003
   11.4500000000000       1.001315221522214E-003
   11.5000000000000       9.661804730563480E-004
   11.5500000000000       9.311893376597387E-004
   11.6000000000000       8.963430517792198E-004
   11.6500000000000       8.616428679367471E-004
   11.7000000000000       8.270900096968508E-004
   11.7500000000000       7.926856905737385E-004
   11.8000000000000       7.584311200209330E-004
   11.8500000000000       7.243274600570741E-004
   11.9000000000000       6.903758961493096E-004
   11.9500000000000       6.565775838834282E-004
   12.0000000000000       6.229337164488735E-004
   12.0500000000000       5.894454549174474E-004
   12.1000000000000       5.561139436719561E-004
   12.1500000000000       5.229402804119115E-004
   12.2000000000000       4.899255726079195E-004
   12.2500000000000       4.570708812263083E-004
   12.3000000000000       4.243772890992094E-004
   12.3500000000000       3.918458651771491E-004
   12.4000000000000       3.594776404648677E-004
   12.4500000000000       3.272736125564596E-004
   12.5000000000000       2.952347763508939E-004
   12.5500000000000       2.633621250128860E-004
   12.6000000000000       2.316566514778895E-004
   12.6500000000000       2.001193062594617E-004
   12.7000000000000       1.687510289248729E-004
   12.7500000000000       1.375527703986903E-004
   12.8000000000000       1.065254682137102E-004
   12.8500000000000       7.567002870781694E-005
   12.9000000000000       4.498732420365238E-005
   12.9500000000000       1.447822873151801E-005
   13.0000000000000      -1.585639319993167E-005
   13.0500000000000      -4.601567984945917E-005
   13.1000000000000      -7.599880021752447E-005
   13.1500000000000      -1.058049571442700E-004
   13.2000000000000      -1.354333445719806E-004
   13.2500000000000      -1.648831796260513E-004
   13.3000000000000      -1.941537217047911E-004
   13.3500000000000      -2.232442004258473E-004
   13.4000000000000      -2.521538829247452E-004
   13.4500000000000      -2.808820194514037E-004
   13.5000000000000      -3.094279052016061E-004
   13.5500000000000      -3.377908296351001E-004
   13.6000000000000      -3.659700944526333E-004
   13.6500000000000      -3.939650473133742E-004
   13.7000000000000      -4.217750108983189E-004
   13.7500000000000      -4.493993426919273E-004
   13.8000000000000      -4.768373946623387E-004
   13.8500000000000      -5.040885614312591E-004
   13.9000000000000      -5.311522184738548E-004
   13.9500000000000      -5.580277704524042E-004
   14.0000000000000      -5.847146518978779E-004
   14.0500000000000      -6.112123046269125E-004
   14.1000000000000      -6.375201634113032E-004
   14.1500000000000      -6.636376698516712E-004
   14.2000000000000      -6.895642817248162E-004
   14.2500000000000      -7.152994540545614E-004
   14.3000000000000      -7.408426731568941E-004
   14.3500000000000      -7.661934340083890E-004
   14.4000000000000      -7.913513020025246E-004
   14.4500000000000      -8.163158268898918E-004
   14.5000000000000      -8.410865893537556E-004
   14.5500000000000      -8.656631822719685E-004
   14.6000000000000      -8.900452124186118E-004
   14.6500000000000      -9.142322767091332E-004
   14.7000000000000      -9.382240001596232E-004
   14.7500000000000      -9.620200187030376E-004
   14.8000000000000      -9.856199655481918E-004
   14.8500000000000      -1.009023528538046E-003
   14.9000000000000      -1.032230380976113E-003
   14.9500000000000      -1.055240178566117E-003
   15.0000000000000      -1.078052589979003E-003
   15.0500000000000      -1.100667293346190E-003
   15.1000000000000      -1.123084031684454E-003
   15.1500000000000      -1.145302515085209E-003
   15.2000000000000      -1.167322480650930E-003
   15.2500000000000      -1.189143704346736E-003
   15.3000000000000      -1.210765960009756E-003
   15.3500000000000      -1.232189056144372E-003
   15.4000000000000      -1.253412780096170E-003
   15.4500000000000      -1.274436931195228E-003
   15.5000000000000      -1.295261333286109E-003
   15.5500000000000      -1.315885810672207E-003
   15.6000000000000      -1.336310211708001E-003
   15.6500000000000      -1.356534423957943E-003
   15.7000000000000      -1.376558293455293E-003
   15.7500000000000      -1.396381726951148E-003
   15.8000000000000      -1.416004611716525E-003
   15.8500000000000      -1.435426862563857E-003
   15.9000000000000      -1.454648409622122E-003
   15.9500000000000      -1.473669176729467E-003
   16.0000000000000      -1.492489097645384E-003
   16.0500000000000      -1.511108133685022E-003
   16.1000000000000      -1.529526276431742E-003
   16.1500000000000      -1.547743513793333E-003
   16.2000000000000      -1.565759824855412E-003
   16.2500000000000      -1.583575248313821E-003
   16.3000000000000      -1.601189799291233E-003
   16.3500000000000      -1.618603529072827E-003
   16.4000000000000      -1.635816503679389E-003
   16.4500000000000      -1.652828763826508E-003
   16.5000000000000      -1.669640412941322E-003
   16.5500000000000      -1.686251539813736E-003
   16.6000000000000      -1.702662227799079E-003
   16.6500000000000      -1.718872576936526E-003
   16.7000000000000      -1.734882704090425E-003
   16.7500000000000      -1.750692745432712E-003
   16.8000000000000      -1.766302831860397E-003
   16.8500000000000      -1.781713124548262E-003
   16.9000000000000      -1.796923759516636E-003
   16.9500000000000      -1.811934898834834E-003
   17.0000000000000      -1.826746710591115E-003
   17.0500000000000      -1.841359367120683E-003
   17.1000000000000      -1.855773097119675E-003
   17.1500000000000      -1.869988131344529E-003
   17.2000000000000      -1.884004710633481E-003
   17.2500000000000      -1.897823056340817E-003
   17.3000000000000      -1.911443436762050E-003
   17.3500000000000      -1.924866116166753E-003
   17.4000000000000      -1.938091369567161E-003
   17.4500000000000      -1.951119482526454E-003
   17.5000000000000      -1.963950768880377E-003
   17.5500000000000      -1.976585528128411E-003
   17.6000000000000      -1.989024082373809E-003
   17.6500000000000      -2.001266749169772E-003
   17.7000000000000      -2.013313851793960E-003
   17.7500000000000      -2.025165708113312E-003
   17.8000000000000      -2.036822690582917E-003
   17.8500000000000      -2.048285170861655E-003
   17.9000000000000      -2.059553512726318E-003
   17.9500000000000      -2.070628093059982E-003
   18.0000000000000      -2.081509277041347E-003
   18.0500000000000      -2.092197478940289E-003
   18.1000000000000      -2.102693133065287E-003
   18.1500000000000      -2.112996664125056E-003
   18.2000000000000      -2.123108520376253E-003
   18.2500000000000      -2.133029180896120E-003
   18.3000000000000      -2.142759100912953E-003
   18.3500000000000      -2.152298763713539E-003
   18.4000000000000      -2.161648661746951E-003
   18.4500000000000      -2.170809295381779E-003
   18.5000000000000      -2.179781157835691E-003
   18.5500000000000      -2.188564777619066E-003
   18.6000000000000      -2.197160705281539E-003
   18.6500000000000      -2.205569469714082E-003
   18.7000000000000      -2.213791626441671E-003
   18.7500000000000      -2.221827727527014E-003
   18.8000000000000      -2.229678320950862E-003
   18.8500000000000      -2.237343963656316E-003
   18.9000000000000      -2.244825213360136E-003
   18.9500000000000      -2.252122645196048E-003
   19.0000000000000      -2.259236832849409E-003
   19.0500000000000      -2.266168351587392E-003
   19.1000000000000      -2.272917789360484E-003
   19.1500000000000      -2.279485782585661E-003
   19.2000000000000      -2.285872972325510E-003
   19.2500000000000      -2.292079963316019E-003
   19.3000000000000      -2.298107396488929E-003
   19.3500000000000      -2.303955943130780E-003
   19.4000000000000      -2.309626295571852E-003
   19.4500000000000      -2.315119132143027E-003
   19.5000000000000      -2.320435126180048E-003
   19.5500000000000      -2.325574968737058E-003
   19.6000000000000      -2.330539352462824E-003
   19.6500000000000      -2.335328988217315E-003
   19.7000000000000      -2.339944615954076E-003
   19.7500000000000      -2.344386980596090E-003
   19.8000000000000      -2.348656805959693E-003
   19.8500000000000      -2.352754840340112E-003
   19.9000000000000      -2.356681814952782E-003
   19.9500000000000      -2.360438488574838E-003
   20.0000000000000      -2.364025642721490E-003
   20.0500000000000      -2.367444033766242E-003
   20.1000000000000      -2.370694439335034E-003
   20.1500000000000      -2.373777625262490E-003
   20.2000000000000      -2.376694390760408E-003
   20.2500000000000      -2.379445551557117E-003
   20.3000000000000      -2.382031899402037E-003
   20.3500000000000      -2.384454228862499E-003
   20.4000000000000      -2.386713371484817E-003
   20.4500000000000      -2.388810143581171E-003
   20.5000000000000      -2.390745384002148E-003
   20.5500000000000      -2.392519926156024E-003
   20.6000000000000      -2.394134608310994E-003
   20.6500000000000      -2.395590282743225E-003
   20.7000000000000      -2.396887813235324E-003
   20.7500000000000      -2.398028100374176E-003
   20.8000000000000      -2.399012004026327E-003
   20.8500000000000      -2.399840413574476E-003
   20.9000000000000      -2.400514231882916E-003
   20.9500000000000      -2.401034342808756E-003
   21.0000000000000      -2.401401659908152E-003
   21.0500000000000      -2.401617088758703E-003
   21.1000000000000      -2.401681523654583E-003
   21.1500000000000      -2.401595887834191E-003
   21.2000000000000      -2.401361111615384E-003
   21.2500000000000      -2.400978088674152E-003
   21.3000000000000      -2.400447721650831E-003
   21.3500000000000      -2.399770906657114E-003
   21.4000000000000      -2.398948566534320E-003
   21.4500000000000      -2.397981634931531E-003
   21.5000000000000      -2.396871038044146E-003
   21.5500000000000      -2.395617707966521E-003
   21.6000000000000      -2.394222570959358E-003
   21.6500000000000      -2.392686541122007E-003
   21.7000000000000      -2.391010600845986E-003
   21.7500000000000      -2.389195639080603E-003
   21.8000000000000      -2.387242586203462E-003
   21.8500000000000      -2.385152365290063E-003
   21.9000000000000      -2.382925932303967E-003
   21.9500000000000      -2.380564242920414E-003
   22.0000000000000      -2.378068279606615E-003
   22.0500000000000      -2.375438991308817E-003
   22.1000000000000      -2.372677325766284E-003
   22.1500000000000      -2.369784224494556E-003
   22.2000000000000      -2.366760683685548E-003
   22.2500000000000      -2.363607637542276E-003
   22.3000000000000      -2.360326056358997E-003
   22.3500000000000      -2.356916914952683E-003
   22.4000000000000      -2.353381190035482E-003
   22.4500000000000      -2.349719846597688E-003
   22.5000000000000      -2.345933853646869E-003
   22.5500000000000      -2.342024192005848E-003
   22.6000000000000      -2.337991846698184E-003
   22.6500000000000      -2.333837798469146E-003
   22.7000000000000      -2.329563039580184E-003
   22.7500000000000      -2.325168600538023E-003
   22.8000000000000      -2.320655497173641E-003
   22.8500000000000      -2.316024736433738E-003
   22.9000000000000      -2.311277328016671E-003
   22.9500000000000      -2.306414303581001E-003
   23.0000000000000      -2.301436664472880E-003
   23.0500000000000      -2.296345403946715E-003
   23.1000000000000      -2.291141549128698E-003
   23.1500000000000      -2.285826109854761E-003
   23.2000000000000      -2.280400084719462E-003
   23.2500000000000      -2.274864501189117E-003
   23.3000000000000      -2.269220374859303E-003
   23.3500000000000      -2.263468729544921E-003
   23.4000000000000      -2.257610563975101E-003
   23.4500000000000      -2.251646899837074E-003
   23.5000000000000      -2.245578752382149E-003
   23.5500000000000      -2.239407146061372E-003
   23.6000000000000      -2.233133118365848E-003
   23.6500000000000      -2.226757721323747E-003
   23.7000000000000      -2.220281947407649E-003
   23.7500000000000      -2.213706800865957E-003
   23.8000000000000      -2.207033331071117E-003
   23.8500000000000      -2.200262555694455E-003
   23.9000000000000      -2.193395509632555E-003
   23.9500000000000      -2.186433194512042E-003
   24.0000000000000      -2.179376643063131E-003
   24.0500000000000      -2.172226847562447E-003
   24.1000000000000      -2.164984821194404E-003
   24.1500000000000      -2.157651568782134E-003
   24.2000000000000      -2.150228087729733E-003
   24.2500000000000      -2.142715390936246E-003
   24.3000000000000      -2.135114496389069E-003
   24.3500000000000      -2.127426435364519E-003
   24.4000000000000      -2.119652230116791E-003
   24.4500000000000      -2.111792893753659E-003
   24.5000000000000      -2.103849435288942E-003
   24.5500000000000      -2.095822868242452E-003
   24.6000000000000      -2.087714241586192E-003
   24.6500000000000      -2.079524531418340E-003
   24.7000000000000      -2.071254740016351E-003
   24.7500000000000      -2.062905868351241E-003
   24.8000000000000      -2.054478896270811E-003
   24.8500000000000      -2.045974814671159E-003
   24.9000000000000      -2.037394648629415E-003
   24.9500000000000      -2.028739406107351E-003
   25.0000000000000      -2.020010118017378E-003
   25.0500000000000      -2.011207813624732E-003
   25.1000000000000      -2.002333492645873E-003
   25.1500000000000      -1.993388138539046E-003
   25.2000000000000      -1.984372739987713E-003
   25.2500000000000      -1.975288271388845E-003
   25.3000000000000      -1.966135720264963E-003
   25.3500000000000      -1.956916056855338E-003
   25.4000000000000      -1.947630255948961E-003
   25.4500000000000      -1.938279279967733E-003
   25.5000000000000      -1.928864075058477E-003
   25.5500000000000      -1.919385593695633E-003
   25.6000000000000      -1.909844762263406E-003
   25.6500000000000      -1.900242536717190E-003
   25.7000000000000      -1.890579834903637E-003
   25.7500000000000      -1.880857652648726E-003
   25.8000000000000      -1.871076955742522E-003
   25.8500000000000      -1.861238709061845E-003
   25.9000000000000      -1.851343863678264E-003
   25.9500000000000      -1.841393389373898E-003
   26.0000000000000      -1.831388232371476E-003
   26.0500000000000      -1.821329345925289E-003
   26.1000000000000      -1.811217683383813E-003
   26.1500000000000      -1.801054185068525E-003
   26.2000000000000      -1.790839808968885E-003
   26.2500000000000      -1.780575524684956E-003
   26.3000000000000      -1.770262276781504E-003
   26.3500000000000      -1.759901009766962E-003
   26.4000000000000      -1.749492686864973E-003
   26.4500000000000      -1.739038263560248E-003
   26.5000000000000      -1.728538703008822E-003
   26.5500000000000      -1.717994937926287E-003
   26.6000000000000      -1.707407905148742E-003
   26.6500000000000      -1.696778568595474E-003
   26.7000000000000      -1.686107844188882E-003
   26.7500000000000      -1.675396652757209E-003
   26.8000000000000      -1.664645933476983E-003
   26.8500000000000      -1.653856604937665E-003
   26.9000000000000      -1.643029582401480E-003
   26.9500000000000      -1.632165805663861E-003
   27.0000000000000      -1.621266202030137E-003
   27.0500000000000      -1.610331673892303E-003
   27.1000000000000      -1.599363137551598E-003
   27.1500000000000      -1.588361528763633E-003
   27.2000000000000      -1.577327771800210E-003
   27.2500000000000      -1.566262760981621E-003
   27.3000000000000      -1.555167400569748E-003
   27.3500000000000      -1.544042587951028E-003
   27.4000000000000      -1.532889227489239E-003
   27.4500000000000      -1.521708178465729E-003
   27.5000000000000      -1.510500322843668E-003
   27.5500000000000      -1.499266532253095E-003
   27.6000000000000      -1.488007676919826E-003
   27.6500000000000      -1.476724625484032E-003
   27.7000000000000      -1.465418270654305E-003
   27.7500000000000      -1.454089484237806E-003
   27.8000000000000      -1.442739154731086E-003
   27.8500000000000      -1.431368125979684E-003
   27.9000000000000      -1.419977262021983E-003
   27.9500000000000      -1.408567419793000E-003
   28.0000000000000      -1.397139445443970E-003
   28.0500000000000      -1.385694192324635E-003
   28.1000000000000      -1.374232480022853E-003
   28.1500000000000      -1.362755166236443E-003
   28.2000000000000      -1.351263090162307E-003
   28.2500000000000      -1.339757084030848E-003
   28.3000000000000      -1.328238016207668E-003
   28.3500000000000      -1.316706749448707E-003
   28.4000000000000      -1.305164102812918E-003
   28.4500000000000      -1.293610909842096E-003
   28.5000000000000      -1.282048005212415E-003
   28.5500000000000      -1.270476225747159E-003
   28.6000000000000      -1.258896386978852E-003
   28.6500000000000      -1.247309296597455E-003
   28.7000000000000      -1.235715756396015E-003
   28.7500000000000      -1.224116572660742E-003
   28.8000000000000      -1.212512554052959E-003
   28.8500000000000      -1.200904495356513E-003
   28.9000000000000      -1.189293188994050E-003
   28.9500000000000      -1.177679435677947E-003
   29.0000000000000      -1.166064046741903E-003
   29.0500000000000      -1.154447805351937E-003
   29.1000000000000      -1.142831484429135E-003
   29.1500000000000      -1.131215876617940E-003
   29.2000000000000      -1.119601759355619E-003
   29.2500000000000      -1.107989908698505E-003
   29.3000000000000      -1.096381077683583E-003
   29.3500000000000      -1.084776022054024E-003
   29.4000000000000      -1.073175498625678E-003
   29.4500000000000      -1.061580249310873E-003
   29.5000000000000      -1.049991020388442E-003
   29.5500000000000      -1.038408565254936E-003
   29.6000000000000      -1.026833602279347E-003
   29.6500000000000      -1.015266867821067E-003
   29.7000000000000      -1.003709062468075E-003
   29.7500000000000      -9.921608968612471E-004
   29.8000000000000      -9.806230606111245E-004
   29.8500000000000      -9.690962795713771E-004
   29.9000000000000      -9.575812781773438E-004
   29.9500000000000      -9.460787470804751E-004
   30.0000000000000      -9.345893856512169E-004
   30.0500000000000      -9.231139105998066E-004
   30.1000000000000      -9.116530218813595E-004
   30.1500000000000      -9.002073863764146E-004
   30.2000000000000      -8.887776907227643E-004
   30.2500000000000      -8.773645886729699E-004
   30.3000000000000      -8.659687490725332E-004
   30.3500000000000      -8.545908282511340E-004
   30.4000000000000      -8.432314540901209E-004
   30.4500000000000      -8.318912522479544E-004
   30.5000000000000      -8.205708348243411E-004
   30.5500000000000      -8.092708118007324E-004
   30.6000000000000      -7.979917633148438E-004
   30.6500000000000      -7.867343066395828E-004
   30.7000000000000      -7.754990342399936E-004
   30.7500000000000      -7.642865264773571E-004
   30.8000000000000      -7.530973549907860E-004
   30.8500000000000      -7.419320899288430E-004
   30.9000000000000      -7.307912925488215E-004
   30.9500000000000      -7.196755204257214E-004
   31.0000000000000      -7.085853317430146E-004
   31.0500000000000      -6.975212947861185E-004
   31.1000000000000      -6.864839762651700E-004
   31.1500000000000      -6.754739308775863E-004
   31.2000000000000      -6.644917189436468E-004
   31.2500000000000      -6.535378518909809E-004
   31.3000000000000      -6.426128616361645E-004
   31.3500000000000      -6.317172491414104E-004
   31.4000000000000      -6.208515505529691E-004
   31.4500000000000      -6.100162936097503E-004
   31.5000000000000      -5.992119981268384E-004
   31.5500000000000      -5.884391780608621E-004
   31.6000000000000      -5.776983503870219E-004
   31.6500000000000      -5.669900086990676E-004
   31.7000000000000      -5.563146292258637E-004
   31.7500000000000      -5.456726958323410E-004
   31.8000000000000      -5.350646789045723E-004
   31.8500000000000      -5.244910348192414E-004
   31.9000000000000      -5.139522315401737E-004
   31.9500000000000      -5.034487415222273E-004
   32.0000000000000      -4.929810288878195E-004
   32.0500000000000      -4.825495645686972E-004
   32.1000000000000      -4.721548156599897E-004
   32.1500000000000      -4.617972461790514E-004
   32.2000000000000      -4.514773184694806E-004
   32.2500000000000      -4.411954529827805E-004
   32.3000000000000      -4.309520916054160E-004
   32.3500000000000      -4.207476712468163E-004
   32.4000000000000      -4.105826148434344E-004
   32.4500000000000      -4.004573423649629E-004
   32.5000000000000      -3.903722441660474E-004
   32.5500000000000      -3.803277444637149E-004
   32.6000000000000      -3.703242959286473E-004
   32.6500000000000      -3.603623145771210E-004
   32.7000000000000      -3.504422240940466E-004
   32.7500000000000      -3.405644529835550E-004
   32.8000000000000      -3.307294047310306E-004
   32.8500000000000      -3.209374706871451E-004
   32.9000000000000      -3.111890249555434E-004
   32.9500000000000      -3.014844548582933E-004
   33.0000000000000      -2.918241437334210E-004
   33.0500000000000      -2.822085013012596E-004
   33.1000000000000      -2.726378655610664E-004
   33.1500000000000      -2.631126052706712E-004
   33.2000000000000      -2.536330806562490E-004
   33.2500000000000      -2.441996573149140E-004
   33.3000000000000      -2.348126743599399E-004
   33.3500000000000      -2.254724737731922E-004
   33.4000000000000      -2.161793853122783E-004
   33.4500000000000      -2.069337220623231E-004
   33.5000000000000      -1.977358193738990E-004
   33.5500000000000      -1.885860000200581E-004
   33.6000000000000      -1.794845653835843E-004
   33.6500000000000      -1.704318264675011E-004
   33.7000000000000      -1.614280525792622E-004
   33.7500000000000      -1.524735324287226E-004
   33.8000000000000      -1.435685399980987E-004
   33.8500000000000      -1.347133430467032E-004
   33.9000000000000      -1.259082446884180E-004
   33.9500000000000      -1.171535286094223E-004
   34.0000000000000      -1.084494413129374E-004
   34.0500000000000      -9.979626463773228E-005
   34.1000000000000      -9.119425941130381E-005
   34.1500000000000      -8.264364601432958E-005
   34.2000000000000      -7.414468942403177E-005
   34.2500000000000      -6.569760878799226E-005
   34.3000000000000      -5.730262740544046E-005
   34.3500000000000      -4.895998863196108E-005
   34.4000000000000      -4.066990905596629E-005
   34.4500000000000      -3.243260851981709E-005
   34.5000000000000      -2.424831424635011E-005
   34.5500000000000      -1.611722382702558E-005
   34.6000000000000      -8.039540248773554E-006
   34.6500000000000      -1.547404320505723E-008
   34.7000000000000       7.954743322949375E-006
   34.7500000000000       1.587091278369348E-005
   34.8000000000000       2.373283515391656E-005
   34.8500000000000       3.154028724401257E-005
   34.9000000000000       3.929304993126477E-005
   34.9500000000000       4.699092528037923E-005
   35.0000000000000       5.463372487525182E-005
   35.0500000000000       6.222128581556638E-005
   35.1000000000000       6.975341359845578E-005
   35.1500000000000       7.722994545390366E-005
   35.2000000000000       8.465070475920433E-005
   35.2500000000000       9.201551188413201E-005
   35.3000000000000       9.932418001593923E-005
   35.3500000000000       1.065765403630209E-004
   35.4000000000000       1.137724272911869E-004
   35.4500000000000       1.209116988358267E-004
   35.5000000000000       1.279942072090484E-004
   35.5500000000000       1.350198338980238E-004
   35.6000000000000       1.419884312650653E-004
   35.6500000000000       1.488998423355370E-004
   35.7000000000000       1.557539593077855E-004
   35.7500000000000       1.625506659932739E-004
   35.8000000000000       1.692898803075226E-004
   35.8500000000000       1.759715322967347E-004
   35.9000000000000       1.825955109315163E-004
   35.9500000000000       1.891617146137855E-004
   36.0000000000000       1.956700527333871E-004
   36.0500000000000       2.021204507701516E-004
   36.1000000000000       2.085128290244731E-004
   36.1500000000000       2.148471419088462E-004
   36.2000000000000       2.211233138695479E-004
   36.2500000000000       2.273413004411429E-004
   36.3000000000000       2.335010744047987E-004
   36.3500000000000       2.396025899249347E-004
   36.4000000000000       2.456457712784873E-004
   36.4500000000000       2.516305899906235E-004
   36.5000000000000       2.575570005795108E-004
   36.5500000000000       2.634249506593839E-004
   36.6000000000000       2.692344319440578E-004
   36.6500000000000       2.749854185763902E-004
   36.7000000000000       2.806778504314085E-004
   36.7500000000000       2.863117259742211E-004
   36.8000000000000       2.918870351233659E-004
   36.8500000000000       2.974037763372288E-004
   36.9000000000000       3.028619441718451E-004
   36.9500000000000       3.082615259198645E-004
   37.0000000000000       3.136025294881635E-004
   37.0500000000000       3.188849583862825E-004
   37.1000000000000       3.241088326138959E-004
   37.1500000000000       3.292741636358582E-004
   37.2000000000000       3.343809834997563E-004
   37.2500000000000       3.394293362117210E-004
   37.3000000000000       3.444192551494941E-004
   37.3500000000000       3.493507947228912E-004
   37.4000000000000       3.542240046413699E-004
   37.4500000000000       3.590389424185034E-004
   37.5000000000000       3.637956774263661E-004
   37.5500000000000       3.684942636759987E-004
   37.6000000000000       3.731347837050646E-004
   37.6500000000000       3.777173127419383E-004
   37.7000000000000       3.822418972487569E-004
   37.7500000000000       3.867086134623440E-004
   37.8000000000000       3.911175539960861E-004
   37.8500000000000       3.954688004284205E-004
   37.9000000000000       3.997624466934118E-004
   37.9500000000000       4.039985885353723E-004
   38.0000000000000       4.081773254079327E-004
   38.0500000000000       4.122987599937052E-004
   38.1000000000000       4.163629905791249E-004
   38.1500000000000       4.203700969560236E-004
   38.2000000000000       4.243201810548794E-004
   38.2500000000000       4.282133736582990E-004
   38.3000000000000       4.320497938444906E-004
   38.3500000000000       4.358295737167296E-004
   38.4000000000000       4.395528388548123E-004
   38.4500000000000       4.432197323502554E-004
   38.5000000000000       4.468304093116651E-004
   38.5500000000000       4.503849875042034E-004
   38.6000000000000       4.538836128906774E-004
   38.6500000000000       4.573264240079537E-004
   38.7000000000000       4.607135572488005E-004
   38.7500000000000       4.640451395913230E-004
   38.8000000000000       4.673212867502163E-004
   38.8500000000000       4.705421382438591E-004
   38.9000000000000       4.737078162849875E-004
   38.9500000000000       4.768184254421949E-004
   39.0000000000000       4.798741264975999E-004
   39.0500000000000       4.828750283328154E-004
   39.1000000000000       4.858212706875803E-004
   39.1500000000000       4.887129909392386E-004
   39.2000000000000       4.915503405072401E-004
   39.2500000000000       4.943334575742471E-004
   39.3000000000000       4.970625005813944E-004
   39.3500000000000       4.997376078887779E-004
   39.4000000000000       5.023589481859921E-004
   39.4500000000000       5.049266866427034E-004
   39.5000000000000       5.074410195699703E-004
   39.5500000000000       5.099021372462598E-004
   39.6000000000000       5.123102292700624E-004
   39.6500000000000       5.146654631893150E-004
   39.7000000000000       5.169680425230993E-004
   39.7500000000000       5.192181730429946E-004
   39.8000000000000       5.214160419044978E-004
   39.8500000000000       5.235618583498977E-004
   39.9000000000000       5.256558190943934E-004
   39.9500000000000       5.276981059950650E-004
   40.0000000000000       5.296889263535780E-004
   40.0500000000000       5.316284978186520E-004
   40.1000000000000       5.335170189892435E-004
   40.1500000000000       5.353547069338955E-004
   40.2000000000000       5.371417562314391E-004
   40.2500000000000       5.388784009372220E-004
   40.3000000000000       5.405648519607973E-004
   40.3500000000000       5.422013025911668E-004
   40.4000000000000       5.437879615015267E-004
   40.4500000000000       5.453250481561429E-004
   40.5000000000000       5.468127842637937E-004
   40.5500000000000       5.482514017001160E-004
   40.6000000000000       5.496411174828018E-004
   40.6500000000000       5.509821349689074E-004
   40.7000000000000       5.522746709711326E-004
   40.7500000000000       5.535189607516213E-004
   40.8000000000000       5.547152462235008E-004
   40.8500000000000       5.558637233170830E-004
   40.9000000000000       5.569645904023018E-004
   40.9500000000000       5.580180936654019E-004
   41.0000000000000       5.590244529755681E-004
   41.0500000000000       5.599839154075039E-004
   41.1000000000000       5.608966779173023E-004
   41.1500000000000       5.617629850043967E-004
   41.2000000000000       5.625830749359948E-004
   41.2500000000000       5.633571613623561E-004
   41.3000000000000       5.640854717192599E-004
   41.3500000000000       5.647682755289378E-004
   41.4000000000000       5.654058151166769E-004
   41.4500000000000       5.659983297443079E-004
   41.5000000000000       5.665460587369637E-004
   41.5500000000000       5.670492347107454E-004
   41.6000000000000       5.675081079431122E-004
   41.6500000000000       5.679229343605959E-004
   41.7000000000000       5.682939897451135E-004
   41.7500000000000       5.686215535474438E-004
   41.8000000000000       5.689058735081253E-004
   41.8500000000000       5.691471938499931E-004
   41.9000000000000       5.693457685234072E-004
   41.9500000000000       5.695018533336165E-004
   42.0000000000000       5.696157352226718E-004
   42.0500000000000       5.696876954619110E-004
   42.1000000000000       5.697179886380991E-004
   42.1500000000000       5.697068633547687E-004
   42.2000000000000       5.696545865997785E-004
   42.2500000000000       5.695614389476061E-004
   42.3000000000000       5.694276987251430E-004
   42.3500000000000       5.692536088379053E-004
   42.4000000000000       5.690394593367447E-004
   42.4500000000000       5.687854926174875E-004
   42.5000000000000       5.684920132779414E-004
   42.5500000000000       5.681593120735787E-004
   42.6000000000000       5.677876507327759E-004
   42.6500000000000       5.673773122818860E-004
   42.7000000000000       5.669285591095172E-004
   42.7500000000000       5.664416541081629E-004
   42.8000000000000       5.659168761903556E-004
   42.8500000000000       5.653545180651098E-004
   42.9000000000000       5.647548675412658E-004
   42.9500000000000       5.641181970338705E-004
   43.0000000000000       5.634447995515923E-004
   43.0500000000000       5.627349705587220E-004
   43.1000000000000       5.619890044152097E-004
   43.1500000000000       5.612071893078227E-004
   43.2000000000000       5.603898217978524E-004
   43.2500000000000       5.595371799455293E-004
   43.3000000000000       5.586495291122679E-004
   43.3500000000000       5.577271563364586E-004
   43.4000000000000       5.567703242426896E-004
   43.4500000000000       5.557793240002382E-004
   43.5000000000000       5.547544451118469E-004
   43.5500000000000       5.536959677347437E-004
   43.6000000000000       5.526041895149478E-004
   43.6500000000000       5.514794296565505E-004
   43.7000000000000       5.503219608537052E-004
   43.7500000000000       5.491320852355241E-004
   43.8000000000000       5.479101026458277E-004
   43.8500000000000       5.466562892493308E-004
   43.9000000000000       5.453709439029768E-004
   43.9500000000000       5.440543738170723E-004
   44.0000000000000       5.427068571186578E-004
   44.0500000000000       5.413286584874847E-004
   44.1000000000000       5.399200584599909E-004
   44.1500000000000       5.384813532627549E-004
   44.2000000000000       5.370128277554231E-004
   44.2500000000000       5.355147971637530E-004
   44.3000000000000       5.339875252459039E-004
   44.3500000000000       5.324313037792220E-004
   44.4000000000000       5.308463983926605E-004
   44.4500000000000       5.292331042292251E-004
   44.5000000000000       5.275917118782599E-004
   44.5500000000000       5.259225283836473E-004
   44.6000000000000       5.242258772874081E-004
   44.6500000000000       5.225020407685539E-004
   44.7000000000000       5.207513062081460E-004
   44.7500000000000       5.189739582705002E-004
   44.8000000000000       5.171702772321781E-004
   44.8500000000000       5.153405749888282E-004
   44.9000000000000       5.134851557385550E-004
   44.9500000000000       5.116042935339935E-004
   45.0000000000000       5.096982715502602E-004
   45.0500000000000       5.077673655606456E-004
   45.1000000000000       5.058118710892034E-004
   45.1500000000000       5.038321227800526E-004
   45.2000000000000       5.018284103081871E-004
   45.2500000000000       4.998010353242316E-004
   45.3000000000000       4.977503345365185E-004
   45.3500000000000       4.956766100848995E-004
   45.4000000000000       4.935801930873488E-004
   45.4500000000000       4.914614147993453E-004
   45.5000000000000       4.893205805802427E-004
   45.5500000000000       4.871580204343927E-004
   45.6000000000000       4.849740450652426E-004
   45.6500000000000       4.827689515905306E-004
   45.7000000000000       4.805430617865654E-004
   45.7500000000000       4.782967046262264E-004
   45.8000000000000       4.760301889869205E-004
   45.8500000000000       4.737437924496440E-004
   45.9000000000000       4.714378360925613E-004
   45.9500000000000       4.691126284029586E-004
   46.0000000000000       4.667684857548063E-004
   46.0500000000000       4.644057150286405E-004
   46.1000000000000       4.620246431190995E-004
   46.1500000000000       4.596255475447249E-004
   46.2000000000000       4.572087352658155E-004
   46.2500000000000       4.547745334365227E-004
   46.3000000000000       4.523232271200302E-004
   46.3500000000000       4.498551209737637E-004
   46.4000000000000       4.473705026978955E-004
   46.4500000000000       4.448696625875446E-004
   46.5000000000000       4.423528947419053E-004
   46.5500000000000       4.398205094280894E-004
   46.6000000000000       4.372728049105734E-004
   46.6500000000000       4.347100886035860E-004
   46.7000000000000       4.321326424903867E-004
   46.7500000000000       4.295407350984900E-004
   46.8000000000000       4.269346511118627E-004
   46.8500000000000       4.243146945041228E-004
   46.9000000000000       4.216811525250962E-004
   46.9500000000000       4.190343141733570E-004
   47.0000000000000       4.163744651213579E-004
   47.0500000000000       4.137018959030739E-004
   47.1000000000000       4.110168829693198E-004
   47.1500000000000       4.083197121405434E-004
   47.2000000000000       4.056106603507024E-004
   47.2500000000000       4.028900085008814E-004
   47.3000000000000       4.001580318335003E-004
   47.3500000000000       3.974150049266612E-004
   47.4000000000000       3.946612141103214E-004
   47.4500000000000       3.918969474644945E-004
   47.5000000000000       3.891224803612373E-004
   47.5500000000000       3.863381262077206E-004
   47.6000000000000       3.835441829355336E-004
   47.6500000000000       3.807409379259452E-004
   47.7000000000000       3.779286556360799E-004
   47.7500000000000       3.751076091329977E-004
   47.8000000000000       3.722780742276938E-004
   47.8500000000000       3.694403015837072E-004
   47.9000000000000       3.665945823126606E-004
   47.9500000000000       3.637412098107372E-004
   48.0000000000000       3.608804389905165E-004
   48.0500000000000       3.580125189333346E-004
   48.1000000000000       3.551377190028099E-004
   48.1500000000000       3.522563200996467E-004
   48.2000000000000       3.493685817095829E-004
   48.2500000000000       3.464747576160843E-004
   48.3000000000000       3.435750745160599E-004
   48.3500000000000       3.406697925484472E-004
   48.4000000000000       3.377591658772865E-004
   48.4500000000000       3.348434813764965E-004
   48.5000000000000       3.319229860050765E-004
   48.5500000000000       3.289979483496105E-004
   48.6000000000000       3.260686455618831E-004
   48.6500000000000       3.231353702130645E-004
   48.7000000000000       3.201983692583153E-004
   48.7500000000000       3.172578690848766E-004
   48.8000000000000       3.143140966317451E-004
   48.8500000000000       3.113673200426787E-004
   48.9000000000000       3.084178069151620E-004
   48.9500000000000       3.054658311148677E-004
   49.0000000000000       3.025116679836238E-004
   49.0500000000000       2.995555498104698E-004
   49.1000000000000       2.965977229618907E-004
   49.1500000000000       2.936384765311252E-004
   49.2000000000000       2.906780902945600E-004
   49.2500000000000       2.877168070312749E-004
   49.3000000000000       2.847548683382740E-004
   49.3500000000000       2.817924979930917E-004
   49.4000000000000       2.788299548522849E-004
   49.4500000000000       2.758674803580811E-004
   49.5000000000000       2.729053089509671E-004
   49.5500000000000       2.699436921819945E-004
   49.6000000000000       2.669828771584612E-004
   49.6500000000000       2.640231236728062E-004
   49.7000000000000       2.610646758441911E-004
   49.7500000000000       2.581077895306933E-004
   49.8000000000000       2.551526892587213E-004
   49.8500000000000       2.521996086449234E-004
   49.9000000000000       2.492487869465824E-004
   49.9500000000000       2.463004486812650E-004
   50.0000000000000       2.433548362189572E-004
   50.0500000000000       2.404121568382829E-004
   50.1000000000000       2.374726403049067E-004
   50.1500000000000       2.345365376217857E-004
   50.2000000000000       2.316040797940599E-004
   50.2500000000000       2.286755052370569E-004
   50.3000000000000       2.257510697205177E-004
   50.3500000000000       2.228309801337355E-004
   50.4000000000000       2.199154743400248E-004
   50.4500000000000       2.170048102744633E-004
   50.5000000000000       2.140991882732952E-004
   50.5500000000000       2.111988095107820E-004
   50.6000000000000       2.083038938717109E-004
   50.6500000000000       2.054146723482185E-004
   50.7000000000000       2.025313488652392E-004
   50.7500000000000       1.996541577231236E-004
   50.8000000000000       1.967833176095414E-004
   50.8500000000000       1.939190640420512E-004
   50.9000000000000       1.910616230720048E-004
   50.9500000000000       1.882111922419070E-004
   51.0000000000000       1.853679739351778E-004
   51.0500000000000       1.825321969949229E-004
   51.1000000000000       1.797040693095399E-004
   51.1500000000000       1.768837930258017E-004
   51.2000000000000       1.740715727777149E-004
   51.2500000000000       1.712675764932156E-004
   51.3000000000000       1.684720150301650E-004
   51.3500000000000       1.656851060228653E-004
   51.4000000000000       1.629070626364616E-004
   51.4500000000000       1.601380671864617E-004
   51.5000000000000       1.573783196547520E-004
   51.5500000000000       1.546279817562716E-004
   51.6000000000000       1.518872013597304E-004
   51.6500000000000       1.491561553765393E-004
   51.7000000000000       1.464350110779718E-004
   51.7500000000000       1.437239237764862E-004
   51.8000000000000       1.410230550097171E-004
   51.8500000000000       1.383325516853223E-004
   51.9000000000000       1.356525941042026E-004
   51.9500000000000       1.329833132947554E-004
   52.0000000000000       1.303248466181394E-004
   52.0500000000000       1.276773408623896E-004
   52.1000000000000       1.250409353855456E-004
   52.1500000000000       1.224157701155855E-004
   52.2000000000000       1.198019825512446E-004
   52.2500000000000       1.171997509380905E-004
   52.3000000000000       1.146092043575556E-004
   52.3500000000000       1.120304793610732E-004
   52.4000000000000       1.094637162162966E-004
   52.4500000000000       1.069090301334594E-004
   52.5000000000000       1.043665336683005E-004
   52.5500000000000       1.018363527131879E-004
   52.6000000000000       9.931862138365871E-005
   52.6500000000000       9.681344928204857E-005
   52.7000000000000       9.432097852897275E-005
   52.7500000000000       9.184136059622674E-005
   52.8000000000000       8.937472087643973E-005
   52.8500000000000       8.692121327834921E-005
   52.9000000000000       8.448094567868317E-005
   52.9500000000000       8.205406101381824E-005
   53.0000000000000       7.964070324241049E-005
   53.0500000000000       7.724097731297245E-005
   53.1000000000000       7.485498219785672E-005
   53.1500000000000       7.248285432585348E-005
   53.2000000000000       7.012470274837003E-005
   53.2500000000000       6.778064682145521E-005
   53.3000000000000       6.545077639999030E-005
   53.3500000000000       6.313520716516862E-005
   53.4000000000000       6.083406998857188E-005
   53.4500000000000       5.854747171971612E-005
   53.5000000000000       5.627551668730285E-005
   53.5500000000000       5.401830890691720E-005
   53.6000000000000       5.177595994234627E-005
   53.6500000000000       4.954857339323116E-005
   53.7000000000000       4.733624444986762E-005
   53.7500000000000       4.513904529725475E-005
   53.8000000000000       4.295705241262311E-005
   53.8500000000000       4.079036035008091E-005
   53.9000000000000       3.863905522021351E-005
   53.9500000000000       3.650318639863169E-005
   54.0000000000000       3.438281256959595E-005
   54.0500000000000       3.227800907064368E-005
   54.1000000000000       3.018885713247040E-005
   54.1500000000000       2.811544586683653E-005
   54.2000000000000       2.605785717963259E-005
   54.2500000000000       2.401616194477248E-005
   54.3000000000000       2.199043560777391E-005
   54.3500000000000       1.998075543493556E-005
   54.4000000000000       1.798719534742188E-005
   54.4500000000000       1.600982513557735E-005
   54.5000000000000       1.404870431511055E-005
   54.5500000000000       1.210388940648991E-005
   54.6000000000000       1.017542320554888E-005
   54.6500000000000       8.263359553660105E-006
   54.7000000000000       6.367738208627588E-006
   54.7500000000000       4.488637764631078E-006
   54.8000000000000       2.626120176673266E-006
   54.8500000000000       7.802423833947196E-007
   54.9000000000000      -1.048937790195853E-006
   54.9500000000000      -2.861367964320632E-006
   55.0000000000000      -4.656988266101110E-006
   55.0500000000000      -6.435745103283063E-006
   55.1000000000000      -8.197610528392080E-006
   55.1500000000000      -9.942542255433019E-006
   55.2000000000000      -1.167048833365227E-005
   55.2500000000000      -1.338142240041685E-005
   55.3000000000000      -1.507528753968453E-005
   55.3500000000000      -1.675201970242739E-005
   55.4000000000000      -1.841158590668181E-005
   55.4500000000000      -2.005394359110238E-005
   55.5000000000000      -2.167905811009180E-005
   55.5500000000000      -2.328686767836154E-005
   55.6000000000000      -2.487734910863755E-005
   55.6500000000000      -2.645044811095195E-005
   55.7000000000000      -2.800612177273471E-005
   55.7500000000000      -2.954430358798427E-005
   55.8000000000000      -3.106494559627779E-005
   55.8500000000000      -3.256799008389963E-005
   55.9000000000000      -3.405337042228050E-005
   55.9500000000000      -3.552103086157563E-005
   56.0000000000000      -3.697092655076984E-005
   56.0500000000000      -3.840300297062566E-005
   56.1000000000000      -3.981721847670546E-005
   56.1500000000000      -4.121351927201657E-005
   56.2000000000000      -4.259186981331741E-005
   56.2500000000000      -4.395223419071362E-005
   56.3000000000000      -4.529457488141688E-005
   56.3500000000000      -4.661889156268343E-005
   56.4000000000000      -4.792515287247630E-005
   56.4500000000000      -4.921334697026494E-005
   56.5000000000000      -5.048346450228010E-005
   56.5500000000000      -5.173548622737379E-005
   56.6000000000000      -5.296939457239542E-005
   56.6500000000000      -5.418520511881934E-005
   56.7000000000000      -5.538290768997728E-005
   56.7500000000000      -5.656250168577791E-005
   56.8000000000000      -5.772396395638254E-005
   56.8500000000000      -5.886730040840096E-005
   56.9000000000000      -5.999253134798570E-005
   56.9500000000000      -6.109966989403540E-005
   57.0000000000000      -6.218872812504310E-005
   57.0500000000000      -6.325974463839225E-005
   57.1000000000000      -6.431276281346433E-005
   57.1500000000000      -6.534782591830931E-005
   57.2000000000000      -6.636496985318945E-005
   57.2500000000000      -6.736422412151727E-005
   57.3000000000000      -6.834561245922479E-005
   57.3500000000000      -6.930918509472493E-005
   57.4000000000000      -7.025497145381853E-005
   57.4500000000000      -7.118299274163636E-005
   57.5000000000000      -7.209327367257867E-005
   57.5500000000000      -7.298585745985368E-005
   57.6000000000000      -7.386078163556578E-005
   57.6500000000000      -7.471808935959446E-005
   57.7000000000000      -7.555782475565701E-005
   57.7500000000000      -7.638001196272464E-005
   57.8000000000000      -7.718470096436195E-005
   57.8500000000000      -7.797192198451512E-005
   57.9000000000000      -7.874172487033778E-005
   57.9500000000000      -7.949418708557092E-005
   58.0000000000000      -8.022934788660554E-005
   58.0500000000000      -8.094727642384252E-005
   58.1000000000000      -8.164806367883591E-005
   58.1500000000000      -8.233180401363882E-005
   58.2000000000000      -8.299857300963091E-005
   58.2500000000000      -8.364847085056596E-005
   58.3000000000000      -8.428158429366543E-005
   58.3500000000000      -8.489798133854410E-005
   58.4000000000000      -8.549773748592664E-005
   58.4500000000000      -8.608093118736967E-005
   58.5000000000000      -8.664762814533857E-005
   58.5500000000000      -8.719790922842431E-005
   58.6000000000000      -8.773184635347651E-005
   58.6500000000000      -8.824949869481299E-005
   58.7000000000000      -8.875092618845643E-005
   58.7500000000000      -8.923617394118418E-005
   58.8000000000000      -8.970528621025701E-005
   58.8500000000000      -9.015833957742003E-005
   58.9000000000000      -9.059539295264381E-005
   58.9500000000000      -9.101652429599068E-005
   59.0000000000000      -9.142179867255900E-005
   59.0500000000000      -9.181126638463332E-005
   59.1000000000000      -9.218499589964676E-005
   59.1500000000000      -9.254308586660494E-005
   59.2000000000000      -9.288566060932504E-005
   59.2500000000000      -9.321281174717130E-005
   59.3000000000000      -9.352465498473123E-005
   59.3500000000000      -9.382126841166449E-005
   59.4000000000000      -9.410273959156978E-005
   59.4500000000000      -9.436912047650601E-005
   59.5000000000000      -9.462049944473421E-005
   59.5500000000000      -9.485695886904572E-005
   59.6000000000000      -9.507857560267926E-005
   59.6500000000000      -9.528544027117720E-005
   59.7000000000000      -9.547762796882988E-005
   59.7500000000000      -9.565524115938678E-005
   59.8000000000000      -9.581840832961502E-005
   59.8500000000000      -9.596721926863016E-005
   59.9000000000000      -9.610177920515050E-005
   59.9500000000000      -9.622216119763463E-005
   60.0000000000000      -9.632844382161617E-005
   60.0500000000000      -9.642071747092032E-005
   60.1000000000000      -9.649905589315233E-005
   60.1500000000000      -9.656359396296176E-005
   60.2000000000000      -9.661443337503056E-005
   60.2500000000000      -9.665165487349817E-005
   60.3000000000000      -9.667535885617388E-005
   60.3500000000000      -9.668564159194148E-005
   60.4000000000000      -9.668263660915516E-005
   60.4500000000000      -9.666645414221574E-005
   60.5000000000000      -9.663721446290081E-005
   60.5500000000000      -9.659501434785027E-005
   60.6000000000000      -9.653995158661588E-005
   60.6500000000000      -9.647213809379308E-005
   60.7000000000000      -9.639168703690006E-005
   60.7500000000000      -9.629872410768689E-005
   60.8000000000000      -9.619336558698906E-005
   60.8500000000000      -9.607570875665996E-005
   60.9000000000000      -9.594585631078865E-005
   60.9500000000000      -9.580390861140884E-005
   61.0000000000000      -9.564995677597402E-005
   61.0500000000000      -9.548411360677532E-005
   61.1000000000000      -9.530649013038395E-005
   61.1500000000000      -9.511720270029470E-005
   61.2000000000000      -9.491641863398667E-005
   61.2500000000000      -9.470426809555558E-005
   61.3000000000000      -9.448089482022061E-005
   61.3500000000000      -9.424645081596777E-005
   61.4000000000000      -9.400107352325939E-005
   61.4500000000000      -9.374488890319144E-005
   61.5000000000000      -9.347803088860481E-005
   61.5500000000000      -9.320064923913568E-005
   61.6000000000000      -9.291288503221278E-005
   61.6500000000000      -9.261488089104292E-005
   61.7000000000000      -9.230678412552767E-005
   61.7500000000000      -9.198873451493114E-005
   61.8000000000000      -9.166087196455376E-005
   61.8500000000000      -9.132332726538175E-005
   61.9000000000000      -9.097621679569768E-005
   61.9500000000000      -9.061967731667472E-005
   62.0000000000000      -9.025387510799111E-005
   62.0500000000000      -8.987897582063988E-005
   62.1000000000000      -8.949509075341370E-005
   62.1500000000000      -8.910238792836788E-005
   62.2000000000000      -8.870101831984307E-005
   62.2500000000000      -8.829111332826704E-005
   62.3000000000000      -8.787283104882621E-005
   62.3500000000000      -8.744632864544277E-005
   62.4000000000000      -8.701175498092229E-005
   62.4500000000000      -8.656926582261360E-005
   62.5000000000000      -8.611902434303598E-005
   62.5500000000000      -8.566117499331956E-005
   62.6000000000000      -8.519588676055047E-005
   62.6500000000000      -8.472331808523404E-005
   62.7000000000000      -8.424362435575362E-005
   62.7500000000000      -8.375693784787545E-005
   62.8000000000000      -8.326342656364456E-005
   62.8500000000000      -8.276324358007430E-005
   62.9000000000000      -8.225650310445769E-005
   62.9500000000000      -8.174333133101465E-005
   63.0000000000000      -8.122389987290796E-005
   63.0500000000000      -8.069834579111547E-005
   63.1000000000000      -8.016680600605241E-005
   63.1500000000000      -7.962944501873083E-005
   63.2000000000000      -7.908640801499257E-005
   63.2500000000000      -7.853786483687328E-005
   63.3000000000000      -7.798398945832289E-005
   63.3500000000000      -7.742495476701975E-005
   63.4000000000000      -7.686089877603936E-005
   63.4500000000000      -7.629197663732940E-005
   63.5000000000000      -7.571834822697142E-005
   63.5500000000000      -7.514017057000006E-005
   63.6000000000000      -7.455757659615308E-005
   63.6500000000000      -7.397071505880955E-005
   63.7000000000000      -7.337975108879458E-005
   63.7500000000000      -7.278479063724658E-005
   63.8000000000000      -7.218597562801155E-005
   63.8500000000000      -7.158344688818756E-005
   63.9000000000000      -7.097735053023744E-005
   63.9500000000000      -7.036782973022479E-005
   64.0000000000000      -6.975501597738959E-005
   64.0500000000000      -6.913907209164497E-005
   64.1000000000000      -6.852012942895093E-005
   64.1500000000000      -6.789830192511404E-005
   64.2000000000000      -6.727369266467295E-005
   64.2500000000000      -6.664645365000401E-005
   64.3000000000000      -6.601670260650349E-005
   64.3500000000000      -6.538454930928051E-005
   64.4000000000000      -6.475010915781587E-005
   64.4500000000000      -6.411352530856630E-005
   64.5000000000000      -6.347492635211333E-005
   64.5500000000000      -6.283441961662423E-005
   64.6000000000000      -6.219212132195798E-005
   64.6500000000000      -6.154814681675854E-005
   64.7000000000000      -6.090262743892868E-005
   64.7500000000000      -6.025568550996135E-005
   64.8000000000000      -5.960745027473056E-005
   64.8500000000000      -5.895805660854148E-005
   64.9000000000000      -5.830764024009103E-005
   64.9500000000000      -5.765632769393798E-005
   65.0000000000000      -5.700424596610101E-005
   65.0500000000000      -5.635151256605365E-005
   65.1000000000000      -5.569825539479250E-005
   65.1500000000000      -5.504460647853516E-005
   65.2000000000000      -5.439068299070626E-005
   65.2500000000000      -5.373662643205637E-005
   65.3000000000000      -5.308256160185207E-005
   65.3500000000000      -5.242861863532752E-005
   65.4000000000000      -5.177493956920253E-005
   65.4500000000000      -5.112164962286546E-005
   65.5000000000000      -5.046886232597088E-005
   65.5500000000000      -4.981670708376704E-005
   65.6000000000000      -4.916529096144800E-005
   65.6500000000000      -4.851474133291234E-005
   65.7000000000000      -4.786514147387431E-005
   65.7500000000000      -4.721659017916003E-005
   65.8000000000000      -4.656919198097306E-005
   65.8500000000000      -4.592305270559533E-005
   65.9000000000000      -4.527829562374794E-005
   65.9500000000000      -4.463503321923752E-005
   66.0000000000000      -4.399336517025631E-005
   66.0500000000000      -4.335339252500472E-005
   66.1000000000000      -4.271520395788347E-005
   66.1500000000000      -4.207886868332039E-005
   66.2000000000000      -4.144445546292317E-005
   66.2500000000000      -4.081206040274044E-005
   66.3000000000000      -4.018178462185641E-005
   66.3500000000000      -3.955370131631255E-005
   66.4000000000000      -3.892790426905298E-005
   66.4500000000000      -3.830447515686679E-005
   66.5000000000000      -3.768347063656662E-005
   66.5500000000000      -3.706494670512583E-005
   66.6000000000000      -3.644897894323361E-005
   66.6500000000000      -3.583564039857820E-005
   66.7000000000000      -3.522497259765713E-005
   66.7500000000000      -3.461706765104882E-005
   66.8000000000000      -3.401200356719085E-005
   66.8500000000000      -3.340987215478838E-005
   66.9000000000000      -3.281073244402259E-005
   66.9500000000000      -3.221465397279895E-005
   67.0000000000000      -3.162171943845667E-005
   67.0500000000000      -3.103200025736668E-005
   67.1000000000000      -3.044555255742907E-005
   67.1500000000000      -2.986242678526263E-005
   67.2000000000000      -2.928271009079278E-005
   67.2500000000000      -2.870647070305643E-005
   67.3000000000000      -2.813378108981023E-005
   67.3500000000000      -2.756468983418574E-005
   67.4000000000000      -2.699927894728879E-005
   67.4500000000000      -2.643761825562556E-005
   67.5000000000000      -2.587974626116887E-005
   67.5500000000000      -2.532572520452943E-005
   67.6000000000000      -2.477560895032256E-005
   67.6500000000000      -2.422945272008276E-005
   67.7000000000000      -2.368730858534198E-005
   67.7500000000000      -2.314926132468813E-005
   67.8000000000000      -2.261540367860221E-005
   67.8500000000000      -2.208577715001454E-005
   67.9000000000000      -2.156044968421529E-005
   67.9500000000000      -2.103946979985259E-005
   68.0000000000000      -2.052290951011750E-005
   68.0500000000000      -2.001084128126137E-005
   68.1000000000000      -1.950333405883625E-005
   68.1500000000000      -1.900047176823921E-005
   68.2000000000000      -1.850235644835452E-005
   68.2500000000000      -1.800906964054085E-005
   68.3000000000000      -1.752065219107151E-005
   68.3500000000000      -1.703718158348791E-005
   68.4000000000000      -1.655867734845783E-005
   68.4500000000000      -1.608521832721916E-005
   68.5000000000000      -1.561687844846418E-005
   68.5500000000000      -1.515368358779483E-005
   68.6000000000000      -1.469568900149304E-005
   68.6500000000000      -1.424295390271430E-005
   68.7000000000000      -1.379551414450861E-005
   68.7500000000000      -1.335341245563510E-005
   68.8000000000000      -1.291669418964520E-005
   68.8500000000000      -1.248538038564242E-005
   68.9000000000000      -1.205952512639491E-005
   68.9500000000000      -1.163914796929776E-005
   69.0000000000000      -1.122431665324613E-005
   69.0500000000000      -1.081507455052278E-005
   69.1000000000000      -1.041145465294617E-005
   69.1500000000000      -1.001350824224917E-005
   69.2000000000000      -9.621259007376141E-006
   69.2500000000000      -9.234741130721177E-006
   69.3000000000000      -8.854022777684737E-006
   69.3500000000000      -8.479171127035466E-006
   69.4000000000000      -8.110231924211237E-006
   69.4500000000000      -7.747270077535691E-006
   69.5000000000000      -7.390339060786506E-006
   69.5500000000000      -7.039473492015750E-006
   69.6000000000000      -6.694688792525414E-006
   69.6500000000000      -6.355998452389827E-006
   69.7000000000000      -6.023456435892548E-006
   69.7500000000000      -5.697084051934763E-006
   69.8000000000000      -5.376893009186468E-006
   69.8500000000000      -5.062892066939142E-006
   69.9000000000000      -4.755105521298435E-006
   69.9500000000000      -4.453551994090268E-006
   70.0000000000000      -4.158252123550523E-006
   70.0500000000000      -3.869234443054939E-006
   70.1000000000000      -3.586512994590121E-006
   70.1500000000000      -3.310096821599953E-006
   70.2000000000000      -3.039975159798836E-006
   70.2500000000000      -2.776166075529599E-006
   70.3000000000000      -2.518690889987097E-006
   70.3500000000000      -2.267545584114547E-006
   70.4000000000000      -2.022726260449548E-006
   70.4500000000000      -1.784237690050315E-006
   70.5000000000000      -1.552086512815706E-006
   70.5500000000000      -1.326272532095884E-006
   70.6000000000000      -1.106802158224326E-006
   70.6500000000000      -8.936896540227612E-007
   70.7000000000000      -6.869281485111433E-007
   70.7500000000000      -4.865301230823476E-007
   70.8000000000000      -2.925067535014863E-007
   70.8500000000000      -1.048600283814193E-007
   70.9000000000000       7.641220698489333E-008
   70.9500000000000       2.513222840421839E-007
   71.0000000000000       4.198672335287808E-007
   71.0500000000000       5.820602072447220E-007
   71.1000000000000       7.379079603480020E-007
   71.1500000000000       8.873992974722352E-007
   71.2000000000000       1.030533398027551E-006
   71.2500000000000       1.167295643053224E-006
   71.3000000000000       1.297670421820518E-006
   71.3500000000000       1.421664739791628E-006
   71.4000000000000       1.539264409377965E-006
   71.4500000000000       1.650457847598215E-006
   71.5000000000000       1.755239517050823E-006
   71.5500000000000       1.853610399637634E-006
   71.6000000000000       1.945561178845299E-006
   71.6500000000000       2.031092021019130E-006
   71.7000000000000       2.110201582577636E-006
   71.7500000000000       2.182842987662071E-006
   71.8000000000000       2.248994142262156E-006
   71.8500000000000       2.308649070946843E-006
   71.9000000000000       2.361801908946385E-006
   71.9500000000000       2.408431614431243E-006
   72.0000000000000       2.448491754714339E-006
   72.0500000000000       2.481952164964523E-006
   72.1000000000000       2.508813962179773E-006
   72.1500000000000       2.529067491940855E-006
   72.2000000000000       2.542715170178186E-006
   72.2500000000000       2.549769852964036E-006
   72.3000000000000       2.550241529493876E-006
   72.3500000000000       2.544166422627879E-006
   72.4000000000000       2.531548390511882E-006
   72.4500000000000       2.512385502140098E-006
   72.5000000000000       2.486715286298739E-006
   72.5500000000000       2.454565863605635E-006
   72.6000000000000       2.415941171144524E-006
   72.6500000000000       2.370854776829003E-006
   72.7000000000000       2.319337514404814E-006
   72.7500000000000       2.261420003535773E-006
   72.8000000000000       2.197121973894508E-006
   72.8500000000000       2.126468945629868E-006
   72.9000000000000       2.049478612953372E-006
   72.9500000000000       1.966184952711478E-006
   73.0000000000000       1.876619011277340E-006
   73.0500000000000       1.780808047077399E-006
   73.1000000000000       1.678787469858842E-006
   73.1500000000000       1.570586431124704E-006
   73.2000000000000       1.456206111134028E-006
   73.2500000000000       1.335683397094217E-006
   73.3000000000000       1.209049525990583E-006
   73.3500000000000       1.076317332968934E-006
   73.4000000000000       9.374905961257260E-007
   73.4500000000000       7.925827006983857E-007
   73.5000000000000       6.415881034588169E-007
   73.5500000000000       4.845265854119274E-007
   73.6000000000000       3.214074212920459E-007
   73.6500000000000       1.522310539478162E-007
   73.7000000000000      -2.296414255199445E-008
   73.7500000000000      -2.041450834654488E-007
   73.8000000000000      -3.913052163527851E-007
   73.8500000000000      -5.844157547177553E-007
   73.9000000000000      -7.834397423975917E-007
   73.9500000000000      -9.883768499586669E-007
   74.0000000000000      -1.199238402947849E-006
   74.0500000000000      -1.415997563820163E-006
   74.1000000000000      -1.638627350170854E-006
   74.1500000000000      -1.867109132746744E-006
   74.2000000000000      -2.101386513779040E-006
   74.2500000000000      -2.341460479690367E-006
   74.3000000000000      -2.587305966462206E-006
   74.3500000000000      -2.838907643003383E-006
   74.4000000000000      -3.096208578444765E-006
   74.4500000000000      -3.359173589826397E-006
   74.5000000000000      -3.627745705406380E-006
   74.5500000000000      -3.901911222827014E-006
   74.6000000000000      -4.181636738755065E-006
   74.6500000000000      -4.466897461161623E-006
   74.7000000000000      -4.757630754871870E-006
   74.7500000000000      -5.053766196708126E-006
   74.8000000000000      -5.355249858705708E-006
   74.8500000000000      -5.662042124387463E-006
   74.9000000000000      -5.974068603630054E-006
   74.9500000000000      -6.291271579116570E-006
   75.0000000000000      -6.613566682037677E-006


==> anc/fig8_midpoint_/taum8/correlation_taum8/dt0.05_heuncorr_taum8_T0.25.dat <==
  5.000000000000000E-002  9.654488411010406E-003
  0.100000000000000       9.653484204803888E-003
  0.150000000000000       9.651810825375471E-003
  0.200000000000000       9.649472363029528E-003
  0.250000000000000       9.646472903691486E-003
  0.300000000000000       9.642816647829842E-003
  0.350000000000000       9.638507834685037E-003
  0.400000000000000       9.633550734552267E-003
  0.450000000000000       9.627949641519432E-003
  0.500000000000000       9.621708887080922E-003
  0.550000000000000       9.614832813426545E-003
  0.600000000000000       9.607325868334614E-003
  0.650000000000000       9.599192523624652E-003
  0.700000000000000       9.590437287213104E-003
  0.750000000000000       9.581064717666898E-003
  0.800000000000000       9.571079381358507E-003
  0.850000000000000       9.560485885263845E-003
  0.900000000000000       9.549288825254939E-003
  0.950000000000000       9.537492858314138E-003
   1.00000000000000       9.525102669618403E-003
   1.05000000000000       9.512122995900981E-003
   1.10000000000000       9.498558552916028E-003
   1.15000000000000       9.484414150813955E-003
   1.20000000000000       9.469694549095074E-003
   1.25000000000000       9.454404543728638E-003
   1.30000000000000       9.438548978090260E-003
   1.35000000000000       9.422132721724919E-003
   1.40000000000000       9.405160621525474E-003
   1.45000000000000       9.387637576132339E-003
   1.50000000000000       9.369568508211596E-003
   1.55000000000000       9.350958366720688E-003
   1.60000000000000       9.331812114014657E-003
   1.65000000000000       9.312134705587425E-003
   1.70000000000000       9.291931131908446E-003
   1.75000000000000       9.271206392838410E-003
   1.80000000000000       9.249965520501979E-003
   1.85000000000000       9.228213555469197E-003
   1.90000000000000       9.205955532411911E-003
   1.95000000000000       9.183196525421711E-003
   2.00000000000000       9.159941630889732E-003
   2.05000000000000       9.136195927560967E-003
   2.10000000000000       9.111964495737084E-003
   2.15000000000000       9.087252424134957E-003
   2.20000000000000       9.062064810375086E-003
   2.25000000000000       9.036406757040875E-003
   2.30000000000000       9.010283384268451E-003
   2.35000000000000       8.983699779872263E-003
   2.40000000000000       8.956661081302027E-003
   2.45000000000000       8.929172421562199E-003
   2.50000000000000       8.901238955775896E-003
   2.55000000000000       8.872865826404513E-003
   2.60000000000000       8.844058146114577E-003
   2.65000000000000       8.814821030967377E-003
   2.70000000000000       8.785159597825606E-003
   2.75000000000000       8.755078967991086E-003
   2.80000000000000       8.724584228705028E-003
   2.85000000000000       8.693680492989199E-003
   2.90000000000000       8.662372865275408E-003
   2.95000000000000       8.630666456414393E-003
   3.00000000000000       8.598566353917744E-003
   3.05000000000000       8.566077633843139E-003
   3.10000000000000       8.533205379514188E-003
   3.15000000000000       8.499954659606544E-003
   3.20000000000000       8.466330552546603E-003
   3.25000000000000       8.432338087434489E-003
   3.30000000000000       8.397982308363005E-003
   3.35000000000000       8.363268234764831E-003
   3.40000000000000       8.328200902699975E-003
   3.45000000000000       8.292785328158581E-003
   3.50000000000000       8.257026495614274E-003
   3.55000000000000       8.220929378785644E-003
   3.60000000000000       8.184498987602793E-003
   3.65000000000000       8.147740274079019E-003
   3.70000000000000       8.110658164005949E-003
   3.75000000000000       8.073257568804943E-003
   3.80000000000000       8.035543386997433E-003
   3.85000000000000       7.997520520961627E-003
   3.90000000000000       7.959193815196426E-003
   3.95000000000000       7.920568120690094E-003
   4.00000000000000       7.881648306771101E-003
   4.05000000000000       7.842439199359738E-003
   4.10000000000000       7.802945556576552E-003
   4.15000000000000       7.763172141840751E-003
   4.20000000000000       7.723123691530978E-003
   4.25000000000000       7.682804950459393E-003
   4.30000000000000       7.642220640417536E-003
   4.35000000000000       7.601375475716581E-003
   4.40000000000000       7.560274116414176E-003
   4.45000000000000       7.518921214200784E-003
   4.50000000000000       7.477321423609675E-003
   4.55000000000000       7.435479386502038E-003
   4.60000000000000       7.393399703177418E-003
   4.65000000000000       7.351086936479827E-003
   4.70000000000000       7.308545616607495E-003
   4.75000000000000       7.265780309821885E-003
   4.80000000000000       7.222795557523014E-003
   4.85000000000000       7.179595877115193E-003
   4.90000000000000       7.136185724881076E-003
   4.95000000000000       7.092569532878287E-003
   5.00000000000000       7.048751729431891E-003
   5.05000000000000       7.004736745369956E-003
   5.10000000000000       6.960528979669557E-003
   5.15000000000000       6.916132809093633E-003
   5.20000000000000       6.871552584735448E-003
   5.25000000000000       6.826792596376215E-003
   5.30000000000000       6.781857114276256E-003
   5.35000000000000       6.736750462478298E-003
   5.40000000000000       6.691476912288737E-003
   5.45000000000000       6.646040718096847E-003
   5.50000000000000       6.600446103221183E-003
   5.55000000000000       6.554697265244971E-003
   5.60000000000000       6.508798402216243E-003
   5.65000000000000       6.462753662105930E-003
   5.70000000000000       6.416567135018873E-003
   5.75000000000000       6.370242951249242E-003
   5.80000000000000       6.323785200269735E-003
   5.85000000000000       6.277197929391233E-003
   5.90000000000000       6.230485143643233E-003
   5.95000000000000       6.183650840948955E-003
   6.00000000000000       6.136699009388445E-003
   6.05000000000000       6.089633608825910E-003
   6.10000000000000       6.042458512952651E-003
   6.15000000000000       5.995177596697510E-003
   6.20000000000000       5.947794734850818E-003
   6.25000000000000       5.900313763633852E-003
   6.30000000000000       5.852738493465237E-003
   6.35000000000000       5.805072694586358E-003
   6.40000000000000       5.757320136797421E-003
   6.45000000000000       5.709484530070457E-003
   6.50000000000000       5.661569560819815E-003
   6.55000000000000       5.613578875619222E-003
   6.60000000000000       5.565516130670862E-003
   6.65000000000000       5.517384968319570E-003
   6.70000000000000       5.469188961409303E-003
   6.75000000000000       5.420931718022132E-003
   6.80000000000000       5.372616794650533E-003
   6.85000000000000       5.324247729320593E-003
   6.90000000000000       5.275828046876339E-003
   6.95000000000000       5.227361216051741E-003
   7.00000000000000       5.178850712137610E-003
   7.05000000000000       5.130300019275408E-003
   7.10000000000000       5.081712557401244E-003
   7.15000000000000       5.033091734307351E-003
   7.20000000000000       4.984440922186317E-003
   7.25000000000000       4.935763449181524E-003
   7.30000000000000       4.887062622615236E-003
   7.35000000000000       4.838341717343174E-003
   7.40000000000000       4.789603986987018E-003
   7.45000000000000       4.740852674487873E-003
   7.50000000000000       4.692091003722161E-003
   7.55000000000000       4.643322155678327E-003
   7.60000000000000       4.594549306981700E-003
   7.65000000000000       4.545775617113105E-003
   7.70000000000000       4.497004202271735E-003
   7.75000000000000       4.448238170262651E-003
   7.80000000000000       4.399480558835566E-003
   7.85000000000000       4.350734407518565E-003
   7.90000000000000       4.302002743318546E-003
   7.95000000000000       4.253288540209646E-003
   8.00000000000000       4.204594766602609E-003
   8.05000000000000       4.155924360594778E-003
   8.10000000000000       4.107280277393211E-003
   8.15000000000000       4.058665418364213E-003
   8.20000000000000       4.010082670726417E-003
   8.25000000000000       3.961534872681221E-003
   8.30000000000000       3.913024839796706E-003
   8.35000000000000       3.864555405983054E-003
   8.40000000000000       3.816129372779057E-003
   8.45000000000000       3.767749529126164E-003
   8.50000000000000       3.719418624530639E-003
   8.55000000000000       3.671139378236624E-003
   8.60000000000000       3.622914511619950E-003
   8.65000000000000       3.574746717402361E-003
   8.70000000000000       3.526638673561358E-003
   8.75000000000000       3.478593020511506E-003
   8.80000000000000       3.430612394413719E-003
   8.85000000000000       3.382699366683819E-003
   8.90000000000000       3.334856470653576E-003
   8.95000000000000       3.287086245035935E-003
   9.00000000000000       3.239391212196344E-003
   9.05000000000000       3.191773857704464E-003
   9.10000000000000       3.144236691007767E-003
   9.15000000000000       3.096782182728749E-003
   9.20000000000000       3.049412783566503E-003
   9.25000000000000       3.002130915302238E-003
   9.30000000000000       2.954938941086766E-003
   9.35000000000000       2.907839233020878E-003
   9.40000000000000       2.860834109609764E-003
   9.45000000000000       2.813925853952637E-003
   9.50000000000000       2.767116743078107E-003
   9.55000000000000       2.720409061596584E-003
   9.60000000000000       2.673805076858161E-003
   9.65000000000000       2.627307040148364E-003
   9.70000000000000       2.580917174839030E-003
   9.75000000000000       2.534637704971839E-003
   9.80000000000000       2.488470825251817E-003
   9.85000000000000       2.442418701576733E-003
   9.90000000000000       2.396483467871962E-003
   9.95000000000000       2.350667225883642E-003
   10.0000000000000       2.304972081180117E-003
   10.0500000000000       2.259400105334479E-003
   10.1000000000000       2.213953363109377E-003
   10.1500000000000       2.168633842199065E-003
   10.2000000000000       2.123443558748136E-003
   10.2500000000000       2.078384494950234E-003
   10.3000000000000       2.033458601635400E-003
   10.3500000000000       1.988667837718700E-003
   10.4000000000000       1.944014169276998E-003
   10.4500000000000       1.899499500420920E-003
   10.5000000000000       1.855125709109862E-003
   10.5500000000000       1.810894667099412E-003
   10.6000000000000       1.766808231523908E-003
   10.6500000000000       1.722868238622254E-003
   10.7000000000000       1.679076519512335E-003
   10.7500000000000       1.635434894153487E-003
   10.8000000000000       1.591945135116789E-003
   10.8500000000000       1.548609004323158E-003
   10.9000000000000       1.505428235166455E-003
   10.9500000000000       1.462404590344629E-003
   11.0000000000000       1.419539775736936E-003
   11.0500000000000       1.376835482991799E-003
   11.1000000000000       1.334293367954854E-003
   11.1500000000000       1.291915056339191E-003
   11.2000000000000       1.249702167544180E-003
   11.2500000000000       1.207656305154731E-003
   11.3000000000000       1.165779053526318E-003
   11.3500000000000       1.124072001277179E-003
   11.4000000000000       1.082536725095317E-003
   11.4500000000000       1.041174779516753E-003
   11.5000000000000       9.999876378207057E-004
   11.5500000000000       9.589767951023823E-004
   11.6000000000000       9.181437353242341E-004
   11.6500000000000       8.774899218192758E-004
   11.7000000000000       8.370167728838629E-004
   11.7500000000000       7.967257077168805E-004
   11.8000000000000       7.566181487870348E-004
   11.8500000000000       7.166954843261196E-004
   11.9000000000000       6.769590566087100E-004
   11.9500000000000       6.374102240194541E-004
   12.0000000000000       5.980503315572829E-004
   12.0500000000000       5.588806818504576E-004
   12.1000000000000       5.199025422407977E-004
   12.1500000000000       4.811171892236506E-004
   12.2000000000000       4.425258801670822E-004
   12.2500000000000       4.041298506043839E-004
   12.3000000000000       3.659302973312560E-004
   12.3500000000000       3.279283990010034E-004
   12.4000000000000       2.901253350436881E-004
   12.4500000000000       2.525222326983447E-004
   12.5000000000000       2.151202368101570E-004
   12.5500000000000       1.779204574403757E-004
   12.6000000000000       1.409239926852123E-004
   12.6500000000000       1.041319290427565E-004
   12.7000000000000       6.754538340924511E-005
   12.7500000000000       3.116539799906098E-005
   12.8000000000000      -5.006990889838389E-006
   12.8500000000000      -4.097076286855560E-005
   12.9000000000000      -7.672487512138930E-005
   12.9500000000000      -1.122683160127708E-004
   13.0000000000000      -1.476000934910204E-004
   13.0500000000000      -1.827193134337361E-004
   13.1000000000000      -2.176250431499947E-004
   13.1500000000000      -2.523163922075112E-004
   13.2000000000000      -2.867924630894872E-004
   13.2500000000000      -3.210523589001961E-004
   13.3000000000000      -3.550952099168823E-004
   13.3500000000000      -3.889201699138915E-004
   13.4000000000000      -4.225264121310265E-004
   13.4500000000000      -4.559131378979068E-004
   13.5000000000000      -4.890795461897291E-004
   13.5500000000000      -5.220248997038382E-004
   13.6000000000000      -5.547484700301893E-004
   13.6500000000000      -5.872495135921770E-004
   13.7000000000000      -6.195272755311442E-004
   13.7500000000000      -6.515810420000145E-004
   13.8000000000000      -6.834101187425031E-004
   13.8500000000000      -7.150138206430371E-004
   13.9000000000000      -7.463915129330913E-004
   13.9500000000000      -7.775425187021004E-004
   14.0000000000000      -8.084662097998553E-004
   14.0500000000000      -8.391619627582034E-004
   14.1000000000000      -8.696291956961880E-004
   14.1500000000000      -8.998673379755772E-004
   14.2000000000000      -9.298758372210879E-004
   14.2500000000000      -9.596541482109218E-004
   14.3000000000000      -9.892017662673374E-004
   14.3500000000000      -1.018518162480929E-003
   14.4000000000000      -1.047602817984093E-003
   14.4500000000000      -1.076455296102315E-003
   14.5000000000000      -1.105075141539957E-003
   14.5500000000000      -1.133461913287774E-003
   14.6000000000000      -1.161615162241065E-003
   14.6500000000000      -1.189534480319121E-003
   14.7000000000000      -1.217219466554352E-003
   14.7500000000000      -1.244669764241195E-003
   14.8000000000000      -1.271885017165726E-003
   14.8500000000000      -1.298864868316801E-003
   14.9000000000000      -1.325608981617237E-003
   14.9500000000000      -1.352117021484195E-003
   15.0000000000000      -1.378388706967791E-003
   15.0500000000000      -1.404423731763997E-003
   15.1000000000000      -1.430221834736594E-003
   15.1500000000000      -1.455782752584171E-003
   15.2000000000000      -1.481106227941508E-003
   15.2500000000000      -1.506192036655404E-003
   15.3000000000000      -1.531039939989926E-003
   15.3500000000000      -1.555649740354101E-003
   15.4000000000000      -1.580021237495731E-003
   15.4500000000000      -1.604154258524217E-003
   15.5000000000000      -1.628048643292421E-003
   15.5500000000000      -1.651704229370071E-003
   15.6000000000000      -1.675120922315840E-003
   15.6500000000000      -1.698298624807636E-003
   15.7000000000000      -1.721237237472363E-003
   15.7500000000000      -1.743936667436483E-003
   15.8000000000000      -1.766396881363960E-003
   15.8500000000000      -1.788617859156757E-003
   15.9000000000000      -1.810599545268032E-003
   15.9500000000000      -1.832341941872904E-003
   16.0000000000000      -1.853845031943798E-003
   16.0500000000000      -1.875108841428972E-003
   16.1000000000000      -1.896133382527541E-003
   16.1500000000000      -1.916918694018718E-003
   16.2000000000000      -1.937464796128111E-003
   16.2500000000000      -1.957771752548090E-003
   16.3000000000000      -1.977839622090873E-003
   16.3500000000000      -1.997668466681003E-003
   16.4000000000000      -2.017258364255983E-003
   16.4500000000000      -2.036609419465678E-003
   16.5000000000000      -2.055721747153081E-003
   16.5500000000000      -2.074595510081630E-003
   16.6000000000000      -2.093230860696735E-003
   16.6500000000000      -2.111627977635973E-003
   16.7000000000000      -2.129787029201595E-003
   16.7500000000000      -2.147708185876076E-003
   16.8000000000000      -2.165391645447656E-003
   16.8500000000000      -2.182837595347928E-003
   16.9000000000000      -2.200046271020473E-003
   16.9500000000000      -2.217017887738998E-003
   17.0000000000000      -2.233752721087711E-003
   17.0500000000000      -2.250251057641586E-003
   17.1000000000000      -2.266513170391980E-003
   17.1500000000000      -2.282539346649565E-003
   17.2000000000000      -2.298329902406967E-003
   17.2500000000000      -2.313885144745454E-003
   17.3000000000000      -2.329205370781537E-003
   17.3500000000000      -2.344290920941342E-003
   17.4000000000000      -2.359142111903789E-003
   17.4500000000000      -2.373759331857289E-003
   17.5000000000000      -2.388142884648911E-003
   17.5500000000000      -2.402293189491489E-003
   17.6000000000000      -2.416210624877425E-003
   17.6500000000000      -2.429895623037849E-003
   17.7000000000000      -2.443348627399034E-003
   17.7500000000000      -2.456570059052118E-003
   17.8000000000000      -2.469560375375221E-003
   17.8500000000000      -2.482320041710169E-003
   17.9000000000000      -2.494849567233366E-003
   17.9500000000000      -2.507149428837358E-003
   18.0000000000000      -2.519220139499841E-003
   18.0500000000000      -2.531062197648686E-003
   18.1000000000000      -2.542676146973580E-003
   18.1500000000000      -2.554062492714743E-003
   18.2000000000000      -2.565221776669902E-003
   18.2500000000000      -2.576154567428681E-003
   18.3000000000000      -2.586861464418789E-003
   18.3500000000000      -2.597343042997205E-003
   18.4000000000000      -2.607599889029720E-003
   18.4500000000000      -2.617632609632385E-003
   18.5000000000000      -2.627441802625770E-003
   18.5500000000000      -2.637028106998020E-003
   18.6000000000000      -2.646392137328754E-003
   18.6500000000000      -2.655534516501879E-003
   18.7000000000000      -2.664455907118486E-003
   18.7500000000000      -2.673156971829174E-003
   18.8000000000000      -2.681638368415957E-003
   18.8500000000000      -2.689900774408008E-003
   18.9000000000000      -2.697944886171796E-003
   18.9500000000000      -2.705771405472258E-003
   19.0000000000000      -2.713381047546760E-003
   19.0500000000000      -2.720774548317109E-003
   19.1000000000000      -2.727952649183054E-003
   19.1500000000000      -2.734916107142887E-003
   19.2000000000000      -2.741665676132734E-003
   19.2500000000000      -2.748202114569557E-003
   19.3000000000000      -2.754526179071669E-003
   19.3500000000000      -2.760638646924551E-003
   19.4000000000000      -2.766540313526447E-003
   19.4500000000000      -2.772231969151329E-003
   19.5000000000000      -2.777714394444613E-003
   19.5500000000000      -2.782988389858534E-003
   19.6000000000000      -2.788054791275981E-003
   19.6500000000000      -2.792914448737277E-003
   19.7000000000000      -2.797568223756440E-003
   19.7500000000000      -2.802016960246630E-003
   19.8000000000000      -2.806261539040028E-003
   19.8500000000000      -2.810302797299958E-003
   19.9000000000000      -2.814141582890049E-003
   19.9500000000000      -2.817778774695774E-003
   20.0000000000000      -2.821215258133076E-003
   20.0500000000000      -2.824451950718877E-003
   20.1000000000000      -2.827489758745303E-003
   20.1500000000000      -2.830329593907555E-003
   20.2000000000000      -2.832972390825028E-003
   20.2500000000000      -2.835419094533892E-003
   20.3000000000000      -2.837670649332137E-003
   20.3500000000000      -2.839728019608275E-003
   20.4000000000000      -2.841592154092599E-003
   20.4500000000000      -2.843264034791773E-003
   20.5000000000000      -2.844744611753504E-003
   20.5500000000000      -2.846034848200069E-003
   20.6000000000000      -2.847135723323129E-003
   20.6500000000000      -2.848048229407200E-003
   20.7000000000000      -2.848773379006849E-003
   20.7500000000000      -2.849312202987550E-003
   20.8000000000000      -2.849665714452887E-003
   20.8500000000000      -2.849834933232035E-003
   20.9000000000000      -2.849820909902980E-003
   20.9500000000000      -2.849624679440706E-003
   21.0000000000000      -2.849247280292728E-003
   21.0500000000000      -2.848689753532888E-003
   21.1000000000000      -2.847953176397882E-003
   21.1500000000000      -2.847038583993881E-003
   21.2000000000000      -2.845947065364241E-003
   21.2500000000000      -2.844679690942693E-003
   21.3000000000000      -2.843237512876125E-003
   21.3500000000000      -2.841621605258160E-003
   21.4000000000000      -2.839833031686717E-003
   21.4500000000000      -2.837872876096228E-003
   21.5000000000000      -2.835742224341309E-003
   21.5500000000000      -2.833442165050342E-003
   21.6000000000000      -2.830973796023738E-003
   21.6500000000000      -2.828338223819863E-003
   21.7000000000000      -2.825536576461697E-003
   21.7500000000000      -2.822570001565210E-003
   21.8000000000000      -2.819439633146112E-003
   21.8500000000000      -2.816146610096049E-003
   21.9000000000000      -2.812692052202783E-003
   21.9500000000000      -2.809077095538042E-003
   22.0000000000000      -2.805302886092683E-003
   22.0500000000000      -2.801370581732384E-003
   22.1000000000000      -2.797281343441995E-003
   22.1500000000000      -2.793036298466440E-003
   22.2000000000000      -2.788636648927811E-003
   22.2500000000000      -2.784083523705054E-003
   22.3000000000000      -2.779378071776435E-003
   22.3500000000000      -2.774521453199827E-003
   22.4000000000000      -2.769514838931319E-003
   22.4500000000000      -2.764359404232817E-003
   22.5000000000000      -2.759056311997013E-003
   22.5500000000000      -2.753606746888982E-003
   22.6000000000000      -2.748011899280010E-003
   22.6500000000000      -2.742272989030506E-003
   22.7000000000000      -2.736391203023058E-003
   22.7500000000000      -2.730367738574974E-003
   22.8000000000000      -2.724203793813569E-003
   22.8500000000000      -2.717900574914312E-003
   22.9000000000000      -2.711459284586923E-003
   22.9500000000000      -2.704881123753274E-003
   23.0000000000000      -2.698167303929500E-003
   23.0500000000000      -2.691319039490011E-003
   23.1000000000000      -2.684337570333260E-003
   23.1500000000000      -2.677224106682516E-003
   23.2000000000000      -2.669979863162601E-003
   23.2500000000000      -2.662606056707914E-003
   23.3000000000000      -2.655103891983447E-003
   23.3500000000000      -2.647474604546209E-003
   23.4000000000000      -2.639719420128155E-003
   23.4500000000000      -2.631839566755212E-003
   23.5000000000000      -2.623836276871338E-003
   23.5500000000000      -2.615710813899609E-003
   23.6000000000000      -2.607464416835377E-003
   23.6500000000000      -2.599098317708754E-003
   23.7000000000000      -2.590613782532373E-003
   23.7500000000000      -2.582012056455617E-003
   23.8000000000000      -2.573294387689308E-003
   23.8500000000000      -2.564462007017849E-003
   23.9000000000000      -2.555516139128231E-003
   23.9500000000000      -2.546458032326377E-003
   24.0000000000000      -2.537288933306097E-003
   24.0500000000000      -2.528010093845795E-003
   24.1000000000000      -2.518622771460689E-003
   24.1500000000000      -2.509128268458245E-003
   24.2000000000000      -2.499527846773922E-003
   24.2500000000000      -2.489822746477304E-003
   24.3000000000000      -2.480014230525341E-003
   24.3500000000000      -2.470103522300971E-003
   24.4000000000000      -2.460091867107357E-003
   24.4500000000000      -2.449980501783854E-003
   24.5000000000000      -2.439770673153174E-003
   24.5500000000000      -2.429463620617000E-003
   24.6000000000000      -2.419060593725115E-003
   24.6500000000000      -2.408562859396410E-003
   24.7000000000000      -2.397971663434301E-003
   24.7500000000000      -2.387288235013578E-003
   24.8000000000000      -2.376513830738705E-003
   24.8500000000000      -2.365649709390400E-003
   24.9000000000000      -2.354697110571854E-003
   24.9500000000000      -2.343657264190988E-003
   25.0000000000000      -2.332531413242968E-003
   25.0500000000000      -2.321320807083149E-003
   25.1000000000000      -2.310026638436027E-003
   25.1500000000000      -2.298650117295375E-003
   25.2000000000000      -2.287192496193502E-003
   25.2500000000000      -2.275655013302073E-003
   25.3000000000000      -2.264038895201470E-003
   25.3500000000000      -2.252345348505523E-003
   25.4000000000000      -2.240575631287176E-003
   25.4500000000000      -2.228730975341205E-003
   25.5000000000000      -2.216812644564932E-003
   25.5500000000000      -2.204821837158329E-003
   25.6000000000000      -2.192759780335768E-003
   25.6500000000000      -2.180627698839455E-003
   25.7000000000000      -2.168426824671278E-003
   25.7500000000000      -2.156158354670848E-003
   25.8000000000000      -2.143823486719874E-003
   25.8500000000000      -2.131423442937606E-003
   25.9000000000000      -2.118959416695993E-003
   25.9500000000000      -2.106432622083084E-003
   26.0000000000000      -2.093844234704338E-003
   26.0500000000000      -2.081195480154631E-003
   26.1000000000000      -2.068487559917333E-003
   26.1500000000000      -2.055721682462213E-003
   26.2000000000000      -2.042899024923207E-003
   26.2500000000000      -2.030020781011695E-003
   26.3000000000000      -2.017088152178400E-003
   26.3500000000000      -2.004102324573427E-003
   26.4000000000000      -1.991064460672608E-003
   26.4500000000000      -1.977975745534612E-003
   26.5000000000000      -1.964837373560727E-003
   26.5500000000000      -1.951650514451031E-003
   26.6000000000000      -1.938416348804292E-003
   26.6500000000000      -1.925136050857947E-003
   26.7000000000000      -1.911810786263251E-003
   26.7500000000000      -1.898441705613020E-003
   26.8000000000000      -1.885029961324163E-003
   26.8500000000000      -1.871576674003352E-003
   26.9000000000000      -1.858082997470751E-003
   26.9500000000000      -1.844550056029327E-003
   27.0000000000000      -1.830978983550754E-003
   27.0500000000000      -1.817370932525654E-003
   27.1000000000000      -1.803727033883447E-003
   27.1500000000000      -1.790048416790594E-003
   27.2000000000000      -1.776336198783304E-003
   27.2500000000000      -1.762591502088937E-003
   27.3000000000000      -1.748815440913747E-003
   27.3500000000000      -1.735009124339870E-003
   27.4000000000000      -1.721173697354126E-003
   27.4500000000000      -1.707310267339206E-003
   27.5000000000000      -1.693419914207414E-003
   27.5500000000000      -1.679503734453127E-003
   27.6000000000000      -1.665562788653938E-003
   27.6500000000000      -1.651598128984896E-003
   27.7000000000000      -1.637610817817276E-003
   27.7500000000000      -1.623601893786917E-003
   27.8000000000000      -1.609572382910885E-003
   27.8500000000000      -1.595523332575896E-003
   27.9000000000000      -1.581455809096138E-003
   27.9500000000000      -1.567370839089987E-003
   28.0000000000000      -1.553269425752273E-003
   28.0500000000000      -1.539152597716985E-003
   28.1000000000000      -1.525021376562158E-003
   28.1500000000000      -1.510876816921591E-003
   28.2000000000000      -1.496719906578540E-003
   28.2500000000000      -1.482551667658896E-003
   28.3000000000000      -1.468373120405558E-003
   28.3500000000000      -1.454185237403997E-003
   28.4000000000000      -1.439988990567571E-003
   28.4500000000000      -1.425785335447566E-003
   28.5000000000000      -1.411575224434454E-003
   28.5500000000000      -1.397359603824808E-003
   28.6000000000000      -1.383139417804104E-003
   28.6500000000000      -1.368915627432647E-003
   28.7000000000000      -1.354689189160024E-003
   28.7500000000000      -1.340461082328142E-003
   28.8000000000000      -1.326232284604620E-003
   28.8500000000000      -1.312003703042611E-003
   28.9000000000000      -1.297776270381350E-003
   28.9500000000000      -1.283550899439392E-003
   29.0000000000000      -1.269328511545746E-003
   29.0500000000000      -1.255109994961754E-003
   29.1000000000000      -1.240896291346117E-003
   29.1500000000000      -1.226688324868608E-003
   29.2000000000000      -1.212487013955414E-003
   29.2500000000000      -1.198293267808163E-003
   29.3000000000000      -1.184107959360472E-003
   29.3500000000000      -1.169931993271444E-003
   29.4000000000000      -1.155766251227689E-003
   29.4500000000000      -1.141611613036123E-003
   29.5000000000000      -1.127468988603438E-003
   29.5500000000000      -1.113339267882766E-003
   29.6000000000000      -1.099223323325931E-003
   29.6500000000000      -1.085122021602228E-003
   29.7000000000000      -1.071036196790203E-003
   29.7500000000000      -1.056966698035583E-003
   29.8000000000000      -1.042914381335638E-003
   29.8500000000000      -1.028880066397269E-003
   29.9000000000000      -1.014864573334315E-003
   29.9500000000000      -1.000868696148329E-003
   30.0000000000000      -9.868932342724029E-004
   30.0500000000000      -9.729390176624231E-004
   30.1000000000000      -9.590068187622339E-004
   30.1500000000000      -9.450974256738585E-004
   30.2000000000000      -9.312116330095291E-004
   30.2500000000000      -9.173502404631128E-004
   30.3000000000000      -9.035140107093941E-004
   30.3500000000000      -8.897036917652403E-004
   30.4000000000000      -8.759200152710251E-004
   30.4500000000000      -8.621637013177672E-004
   30.5000000000000      -8.484354739101420E-004
   30.5500000000000      -8.347360384139342E-004
   30.6000000000000      -8.210661020140880E-004
   30.6500000000000      -8.074263994820132E-004
   30.7000000000000      -7.938176310929788E-004
   30.7500000000000      -7.802404882763018E-004
   30.8000000000000      -7.666956591794890E-004
   30.8500000000000      -7.531838143501796E-004
   30.9000000000000      -7.397056193715248E-004
   30.9500000000000      -7.262616992958694E-004
   31.0000000000000      -7.128527080165674E-004
   31.0500000000000      -6.994793346007843E-004
   31.1000000000000      -6.861422515363261E-004
   31.1500000000000      -6.728421074135274E-004
   31.2000000000000      -6.595795363190734E-004
   31.2500000000000      -6.463551937393371E-004
   31.3000000000000      -6.331696882673735E-004
   31.3500000000000      -6.200236545806775E-004
   31.4000000000000      -6.069177075962325E-004
   31.4500000000000      -5.938524373439983E-004
   31.5000000000000      -5.808284519621330E-004
   31.5500000000000      -5.678463614665382E-004
   31.6000000000000      -5.549067540536160E-004
   31.6500000000000      -5.420101999662368E-004
   31.7000000000000      -5.291572828694451E-004
   31.7500000000000      -5.163485590738611E-004
   31.8000000000000      -5.035846087014352E-004
   31.8500000000000      -4.908660011415108E-004
   31.9000000000000      -4.781932811590787E-004
   31.9500000000000      -4.655669823152464E-004
   32.0000000000000      -4.529876717822772E-004
   32.0500000000000      -4.404558729804845E-004
   32.1000000000000      -4.279721173863563E-004
   32.1500000000000      -4.155369364246155E-004
   32.2000000000000      -4.031508382144197E-004
   32.2500000000000      -3.908143400346707E-004
   32.3000000000000      -3.785279385682551E-004
   32.3500000000000      -3.662921208399411E-004
   32.4000000000000      -3.541073824952379E-004
   32.4500000000000      -3.419741889297259E-004
   32.5000000000000      -3.298930087650427E-004
   32.5500000000000      -3.178642787862021E-004
   32.6000000000000      -3.058884438012957E-004
   32.6500000000000      -2.939659299647376E-004
   32.7000000000000      -2.820972061453670E-004
   32.7500000000000      -2.702827304029823E-004
   32.8000000000000      -2.585229318802624E-004
   32.8500000000000      -2.468182319270682E-004
   32.9000000000000      -2.351690367548886E-004
   32.9500000000000      -2.235757657372240E-004
   33.0000000000000      -2.120388469869747E-004
   33.0500000000000      -2.005586525911953E-004
   33.1000000000000      -1.891355891883793E-004
   33.1500000000000      -1.777700588730988E-004
   33.2000000000000      -1.664624302601217E-004
   33.2500000000000      -1.552130916048746E-004
   33.3000000000000      -1.440224360830511E-004
   33.3500000000000      -1.328908696793627E-004
   33.4000000000000      -1.218187638006788E-004
   33.4500000000000      -1.108064871889246E-004
   33.5000000000000      -9.985436248499291E-005
   33.5500000000000      -8.896276021442015E-005
   33.6000000000000      -7.813201136187654E-005
   33.6500000000000      -6.736244030174909E-005
   33.7000000000000      -5.665438042033471E-005
   33.7500000000000      -4.600816232861339E-005
   33.8000000000000      -3.542409147755878E-005
   33.8500000000000      -2.490245562405652E-005
   33.9000000000000      -1.444354549623045E-005
   33.9500000000000      -4.047653249722518E-006
   34.0000000000000       6.284939635421869E-006
   34.0500000000000       1.655395412049039E-005
   34.1000000000000       2.675910817595358E-005
   34.1500000000000       3.690012658439730E-005
   34.2000000000000       4.697673111776581E-005
   34.2500000000000       5.698866850553857E-005
   34.3000000000000       6.693568314991265E-005
   34.3500000000000       7.681754897254474E-005
   34.4000000000000       8.663402051434806E-005
   34.4500000000000       9.638485989326592E-005
   34.5000000000000       1.060698073071523E-004
   34.5500000000000       1.156885649910052E-004
   34.6000000000000       1.252408848023399E-004
   34.6500000000000       1.347264917463986E-004
   34.7000000000000       1.441451476851763E-004
   34.7500000000000       1.534965728962071E-004
   34.8000000000000       1.627805154743979E-004
   34.8500000000000       1.719967608322203E-004
   34.9000000000000       1.811450596930498E-004
   34.9500000000000       1.902251684063212E-004
   35.0000000000000       1.992368916457125E-004
   35.0500000000000       2.081800232113895E-004
   35.1000000000000       2.170543609304392E-004
   35.1500000000000       2.258596971044988E-004
   35.2000000000000       2.345958603070428E-004
   35.2500000000000       2.432626491325289E-004
   35.3000000000000       2.518598741418788E-004
   35.3500000000000       2.603873558246109E-004
   35.4000000000000       2.688449239316291E-004
   35.4500000000000       2.772324307404195E-004
   35.5000000000000       2.855497115273614E-004
   35.5500000000000       2.937966000691147E-004
   35.6000000000000       3.019729509266696E-004
   35.6500000000000       3.100786405797987E-004
   35.7000000000000       3.181135367215569E-004
   35.7500000000000       3.260774879669920E-004
   35.8000000000000       3.339703701844909E-004
   35.8500000000000       3.417920242541691E-004
   35.9000000000000       3.495423263446867E-004
   35.9500000000000       3.572211612327677E-004
   36.0000000000000       3.648284088513676E-004
   36.0500000000000       3.723639786099084E-004
   36.1000000000000       3.798277922842570E-004
   36.1500000000000       3.872197853114843E-004
   36.2000000000000       3.945398953896582E-004
   36.2500000000000       4.017880638162657E-004
   36.3000000000000       4.089642117703579E-004
   36.3500000000000       4.160682395708287E-004
   36.4000000000000       4.231001464211345E-004
   36.4500000000000       4.300598937847738E-004
   36.5000000000000       4.369474556141037E-004
   36.5500000000000       4.437627994370321E-004
   36.6000000000000       4.505058919849591E-004
   36.6500000000000       4.571766977457503E-004
   36.7000000000000       4.637751905816051E-004
   36.7500000000000       4.703013647376757E-004
   36.8000000000000       4.767552386166505E-004
   36.8500000000000       4.831368283252428E-004
   36.9000000000000       4.894461544805519E-004
   36.9500000000000       4.956832163279280E-004
   37.0000000000000       5.018480567668069E-004
   37.0500000000000       5.079406927119486E-004
   37.1000000000000       5.139611579286864E-004
   37.1500000000000       5.199094788573657E-004
   37.2000000000000       5.257856860947977E-004
   37.2500000000000       5.315898186728830E-004
   37.3000000000000       5.373219444122680E-004
   37.3500000000000       5.429821408287607E-004
   37.4000000000000       5.485705033567967E-004
   37.4500000000000       5.540871493348576E-004
   37.5000000000000       5.595321578091836E-004
   37.5500000000000       5.649056041192403E-004
   37.6000000000000       5.702075790230108E-004
   37.6500000000000       5.754382105241810E-004
   37.7000000000000       5.805976172124193E-004
   37.7500000000000       5.856859284369763E-004
   37.8000000000000       5.907032721368929E-004
   37.8500000000000       5.956497592351537E-004
   37.9000000000000       6.005255286367678E-004
   37.9500000000000       6.053307529715103E-004
   38.0000000000000       6.100655691879944E-004
   38.0500000000000       6.147301441330780E-004
   38.1000000000000       6.193246174139394E-004
   38.1500000000000       6.238491556098860E-004
   38.2000000000000       6.283039139533769E-004
   38.2500000000000       6.326890007978834E-004
   38.3000000000000       6.370045579694041E-004
   38.3500000000000       6.412507567335754E-004
   38.4000000000000       6.454278155141587E-004
   38.4500000000000       6.495359144077282E-004
   38.5000000000000       6.535752426192778E-004
   38.5500000000000       6.575459943505335E-004
   38.6000000000000       6.614483651202411E-004
   38.6500000000000       6.652825497313590E-004
   38.7000000000000       6.690487119167583E-004
   38.7500000000000       6.727469965700680E-004
   38.8000000000000       6.763775862953821E-004
   38.8500000000000       6.799406441165538E-004
   38.9000000000000       6.834363503650632E-004
   38.9500000000000       6.868648523057899E-004
   39.0000000000000       6.902263446174266E-004
   39.0500000000000       6.935209884802060E-004
   39.1000000000000       6.967490032256004E-004
   39.1500000000000       6.999105871655111E-004
   39.2000000000000       7.030059220751519E-004
   39.2500000000000       7.060352119254609E-004
   39.3000000000000       7.089986289508170E-004
   39.3500000000000       7.118963876249275E-004
   39.4000000000000       7.147287129346281E-004
   39.4500000000000       7.174958161610936E-004
   39.5000000000000       7.201979419905707E-004
   39.5500000000000       7.228352920461253E-004
   39.6000000000000       7.254080939846602E-004
   39.6500000000000       7.279165806292373E-004
   39.7000000000000       7.303609569392143E-004
   39.7500000000000       7.327414588688061E-004
   39.8000000000000       7.350583178231987E-004
   39.8500000000000       7.373117847049855E-004
   39.9000000000000       7.395021209698770E-004
   39.9500000000000       7.416295325830803E-004
   40.0000000000000       7.436942699100855E-004
   40.0500000000000       7.456965494207453E-004
   40.1000000000000       7.476365518448203E-004
   40.1500000000000       7.495145214571396E-004
   40.2000000000000       7.513306868220260E-004
   40.2500000000000       7.530852703052692E-004
   40.3000000000000       7.547785166232740E-004
   40.3500000000000       7.564106749298663E-004
   40.4000000000000       7.579819788409940E-004
   40.4500000000000       7.594926564441647E-004
   40.5000000000000       7.609429771901702E-004
   40.5500000000000       7.623332081187588E-004
   40.6000000000000       7.636636202944728E-004
   40.6500000000000       7.649344863232832E-004
   40.7000000000000       7.661460907663892E-004
   40.7500000000000       7.672987204807541E-004
   40.8000000000000       7.683926691128530E-004
   40.8500000000000       7.694282410807723E-004
   40.9000000000000       7.704057280885534E-004
   40.9500000000000       7.713253972705882E-004
   41.0000000000000       7.721875059864141E-004
   41.0500000000000       7.729923326074695E-004
   41.1000000000000       7.737401132709730E-004
   41.1500000000000       7.744311293017041E-004
   41.2000000000000       7.750656629998418E-004
   41.2500000000000       7.756439741408572E-004
   41.3000000000000       7.761663584535610E-004
   41.3500000000000       7.766331033198706E-004
   41.4000000000000       7.770444691508075E-004
   41.4500000000000       7.774007479666493E-004
   41.5000000000000       7.777022576020555E-004
   41.5500000000000       7.779492880219479E-004
   41.6000000000000       7.781421396425331E-004
   41.6500000000000       7.782810732787428E-004
   41.7000000000000       7.783663668291312E-004
   41.7500000000000       7.783983157259088E-004
   41.8000000000000       7.783771998756825E-004
   41.8500000000000       7.783033293084707E-004
   41.9000000000000       7.781770172984944E-004
   41.9500000000000       7.779985460325712E-004
   42.0000000000000       7.777682207400443E-004
   42.0500000000000       7.774863659538272E-004
   42.1000000000000       7.771532841801600E-004
   42.1500000000000       7.767693082152685E-004
   42.2000000000000       7.763347406707172E-004
   42.2500000000000       7.758498995636331E-004
   42.3000000000000       7.753151216056352E-004
   42.3500000000000       7.747307263568255E-004
   42.4000000000000       7.740970503165767E-004
   42.4500000000000       7.734144195419897E-004
   42.5000000000000       7.726831452066396E-004
   42.5500000000000       7.719035496610438E-004
   42.6000000000000       7.710759626897529E-004
   42.6500000000000       7.702006953593231E-004
   42.7000000000000       7.692780876852531E-004
   42.7500000000000       7.683084587397121E-004
   42.8000000000000       7.672921360958654E-004
   42.8500000000000       7.662294632344429E-004
   42.9000000000000       7.651208171045268E-004
   42.9500000000000       7.639665267814076E-004
   43.0000000000000       7.627669363351146E-004
   43.0500000000000       7.615224024115361E-004
   43.1000000000000       7.602332613889236E-004
   43.1500000000000       7.588998740156162E-004
   43.2000000000000       7.575225785172956E-004
   43.2500000000000       7.561017094303071E-004
   43.3000000000000       7.546375612328245E-004
   43.3500000000000       7.531304947627882E-004
   43.4000000000000       7.515808582614198E-004
   43.4500000000000       7.499889708384013E-004
   43.5000000000000       7.483551450725291E-004
   43.5500000000000       7.466797243317171E-004
   43.6000000000000       7.449630257208100E-004
   43.6500000000000       7.432053621609283E-004
   43.7000000000000       7.414070459958676E-004
   43.7500000000000       7.395684046185142E-004
   43.8000000000000       7.376897676030030E-004
   43.8500000000000       7.357714801406005E-004
   43.9000000000000       7.338138678923945E-004
   43.9500000000000       7.318172630967000E-004
   44.0000000000000       7.297819822357947E-004
   44.0500000000000       7.277083679571841E-004
   44.1000000000000       7.255967445160190E-004
   44.1500000000000       7.234474375124757E-004
   44.2000000000000       7.212607926330885E-004
   44.2500000000000       7.190371647463557E-004
   44.3000000000000       7.167768756103618E-004
   44.3500000000000       7.144802090402445E-004
   44.4000000000000       7.121475109516814E-004
   44.4500000000000       7.097791130409114E-004
   44.5000000000000       7.073753774820691E-004
   44.5500000000000       7.049366420096247E-004
   44.6000000000000       7.024632934152700E-004
   44.6500000000000       6.999557086875459E-004
   44.7000000000000       6.974142972996083E-004
   44.7500000000000       6.948394101959182E-004
   44.8000000000000       6.922314268494686E-004
   44.8500000000000       6.895907155851254E-004
   44.9000000000000       6.869176060971726E-004
   44.9500000000000       6.842124532946680E-004
   45.0000000000000       6.814755850962105E-004
   45.0500000000000       6.787073364744207E-004
   45.1000000000000       6.759080549625711E-004
   45.1500000000000       6.730781312909703E-004
   45.2000000000000       6.702179342325609E-004
   45.2500000000000       6.673278686109415E-004
   45.3000000000000       6.644083045628052E-004
   45.3500000000000       6.614596078522597E-004
   45.4000000000000       6.584821745197277E-004
   45.4500000000000       6.554763697241161E-004
   45.5000000000000       6.524425689915187E-004
   45.5500000000000       6.493811699304155E-004
   45.6000000000000       6.462925297517138E-004
   45.6500000000000       6.431769958689591E-004
   45.7000000000000       6.400349322302708E-004
   45.7500000000000       6.368666914007015E-004
   45.8000000000000       6.336726530745813E-004
   45.8500000000000       6.304531718109782E-004
   45.9000000000000       6.272086051160579E-004
   45.9500000000000       6.239393457796936E-004
   46.0000000000000       6.206457906799744E-004
   46.0500000000000       6.173283102848405E-004
   46.1000000000000       6.139872691542886E-004
   46.1500000000000       6.106230460591203E-004
   46.2000000000000       6.072360197936607E-004
   46.2500000000000       6.038265285212991E-004
   46.3000000000000       6.003949529601340E-004
   46.3500000000000       5.969416446982027E-004
   46.4000000000000       5.934669445858651E-004
   46.4500000000000       5.899712235841697E-004
   46.5000000000000       5.864548057715057E-004
   46.5500000000000       5.829180286663659E-004
   46.6000000000000       5.793612547761876E-004
   46.6500000000000       5.757848018595330E-004
   46.7000000000000       5.721890089912213E-004
   46.7500000000000       5.685742162835843E-004
   46.8000000000000       5.649407808494149E-004
   46.8500000000000       5.612890759377686E-004
   46.9000000000000       5.576194463935139E-004
   46.9500000000000       5.539322463609794E-004
   47.0000000000000       5.502278154017406E-004
   47.0500000000000       5.465065348470880E-004
   47.1000000000000       5.427687442685320E-004
   47.1500000000000       5.390147748367019E-004
   47.2000000000000       5.352449424419827E-004
   47.2500000000000       5.314595885030250E-004
   47.3000000000000       5.276590521286280E-004
   47.3500000000000       5.238437101531944E-004
   47.4000000000000       5.200139032894934E-004
   47.4500000000000       5.161699681994208E-004
   47.5000000000000       5.123122807880602E-004
   47.5500000000000       5.084412160937866E-004
   47.6000000000000       5.045571476771230E-004
   47.6500000000000       5.006604802588690E-004
   47.7000000000000       4.967515993042914E-004
   47.7500000000000       4.928309213978580E-004
   47.8000000000000       4.888988129629748E-004
   47.8500000000000       4.849556437659782E-004
   47.9000000000000       4.810017669773575E-004
   47.9500000000000       4.770375771595120E-004
   48.0000000000000       4.730634695633597E-004
   48.0500000000000       4.690798293745006E-004
   48.1000000000000       4.650870578561800E-004
   48.1500000000000       4.610854890497717E-004
   48.2000000000000       4.570754793251888E-004
   48.2500000000000       4.530573801042477E-004
   48.3000000000000       4.490315590628827E-004
   48.3500000000000       4.449983632446650E-004
   48.4000000000000       4.409581287783788E-004
   48.4500000000000       4.369111929818075E-004
   48.5000000000000       4.328578902129817E-004
   48.5500000000000       4.287985702546600E-004
   48.6000000000000       4.247335681004620E-004
   48.6500000000000       4.206632183198445E-004
   48.7000000000000       4.165878560886101E-004
   48.7500000000000       4.125077842191612E-004
   48.8000000000000       4.084233434722947E-004
   48.8500000000000       4.043348560595581E-004
   48.9000000000000       4.002426241148560E-004
   48.9500000000000       3.961469609744203E-004
   49.0000000000000       3.920481667770787E-004
   49.0500000000000       3.879465390248419E-004
   49.1000000000000       3.838423839753723E-004
   49.1500000000000       3.797360146679205E-004
   49.2000000000000       3.756277416984706E-004
   49.2500000000000       3.715178966646556E-004
   49.3000000000000       3.674067666075952E-004
   49.3500000000000       3.632946804820663E-004
   49.4000000000000       3.591819335822866E-004
   49.4500000000000       3.550688264764916E-004
   49.5000000000000       3.509556761177850E-004
   49.5500000000000       3.468427940432259E-004
   49.6000000000000       3.427304689777682E-004
   49.6500000000000       3.386190169157308E-004
   49.7000000000000       3.345087493219642E-004
   49.7500000000000       3.303999619834553E-004
   49.8000000000000       3.262929609792109E-004
   49.8500000000000       3.221880318117792E-004
   49.9000000000000       3.180854580946085E-004
   49.9500000000000       3.139855308399101E-004
   50.0000000000000       3.098885378933924E-004
   50.0500000000000       3.057947550913977E-004
   50.1000000000000       3.017044595067657E-004
   50.1500000000000       2.976179278905899E-004
   50.2000000000000       2.935354647582097E-004
   50.2500000000000       2.894573230158095E-004
   50.3000000000000       2.853837598725409E-004
   50.3500000000000       2.813150859931142E-004
   50.4000000000000       2.772515999312421E-004
   50.4500000000000       2.731936041665343E-004
   50.5000000000000       2.691414092106167E-004
   50.5500000000000       2.650952947022273E-004
   50.6000000000000       2.610555147175156E-004
   50.6500000000000       2.570223584161248E-004
   50.7000000000000       2.529960972634874E-004
   50.7500000000000       2.489769830236939E-004
   50.8000000000000       2.449653030364009E-004
   50.8500000000000       2.409613795750353E-004
   50.9000000000000       2.369654958440185E-004
   50.9500000000000       2.329779234847003E-004
   51.0000000000000       2.289989502007147E-004
   51.0500000000000       2.250288338422533E-004
   51.1000000000000       2.210678602973827E-004
   51.1500000000000       2.171162567404920E-004
   51.2000000000000       2.131742527203967E-004
   51.2500000000000       2.092420788260611E-004
   51.3000000000000       2.053199911856812E-004
   51.3500000000000       2.014082405918162E-004
   51.4000000000000       1.975070652465980E-004
   51.4500000000000       1.936166872532338E-004
   51.5000000000000       1.897373453753095E-004
   51.5500000000000       1.858692714395720E-004
   51.6000000000000       1.820126828313740E-004
   51.6500000000000       1.781678086050182E-004
   51.7000000000000       1.743348561150598E-004
   51.7500000000000       1.705140510808369E-004
   51.8000000000000       1.667056158100181E-004
   51.8500000000000       1.629097420121442E-004
   51.9000000000000       1.591266230034667E-004
   51.9500000000000       1.553564628921322E-004
   52.0000000000000       1.515994387446847E-004
   52.0500000000000       1.478557432256900E-004
   52.1000000000000       1.441255707756865E-004
   52.1500000000000       1.404091054372149E-004
   52.2000000000000       1.367065604572417E-004
   52.2500000000000       1.330181207539288E-004
   52.3000000000000       1.293439640013077E-004
   52.3500000000000       1.256842846262610E-004
   52.4000000000000       1.220392458744377E-004
   52.4500000000000       1.184090215814511E-004
   52.5000000000000       1.147937881710058E-004
   52.5500000000000       1.111937016003726E-004
   52.6000000000000       1.076089447339582E-004
   52.6500000000000       1.040396816461713E-004
   52.7000000000000       1.004860520454237E-004
   52.7500000000000       9.694817888617059E-005
   52.8000000000000       9.342621146861928E-005
   52.8500000000000       8.992027684705549E-005
   52.9000000000000       8.643052130897935E-005
   52.9500000000000       8.295708247155363E-005
   53.0000000000000       7.950011963450483E-005
   53.0500000000000       7.605978843709325E-005
   53.1000000000000       7.263623698185547E-005
   53.1500000000000       6.922961280161693E-005
   53.2000000000000       6.584003392467780E-005
   53.2500000000000       6.246767807222082E-005
   53.3000000000000       5.911267833218812E-005
   53.3500000000000       5.577518021861970E-005
   53.4000000000000       5.245533625069957E-005
   53.4500000000000       4.915328450706565E-005
   53.5000000000000       4.586915699676046E-005
   53.5500000000000       4.260307483408052E-005
   53.6000000000000       3.935520679538684E-005
   53.6500000000000       3.612569349438226E-005
   53.7000000000000       3.291464325930011E-005
   53.7500000000000       2.972219629456513E-005
   53.8000000000000       2.654845461994337E-005
   53.8500000000000       2.339350357910984E-005
   53.9000000000000       2.025744763193281E-005
   53.9500000000000       1.714042560195451E-005
   54.0000000000000       1.404256797749667E-005
   54.0500000000000       1.096398706261069E-005
   54.1000000000000       7.904773148713529E-006
   54.1500000000000       4.865037791582934E-006
   54.2000000000000       1.844855883168607E-006
   54.2500000000000      -1.155722234678381E-006
   54.3000000000000      -4.136625655443769E-006
   54.3500000000000      -7.097800759345613E-006
   54.4000000000000      -1.003918740922932E-005
   54.4500000000000      -1.296070423865770E-005
   54.5000000000000      -1.586228773175513E-005
   54.5500000000000      -1.874381349465553E-005
   54.6000000000000      -2.160518059795470E-005
   54.6500000000000      -2.444629855675682E-005
   54.7000000000000      -2.726705953795076E-005
   54.7500000000000      -3.006741117976662E-005
   54.8000000000000      -3.284725251936628E-005
   54.8500000000000      -3.560649806972959E-005
   54.9000000000000      -3.834508466811888E-005
   54.9500000000000      -4.106291110795900E-005
   55.0000000000000      -4.375990891928075E-005
   55.0500000000000      -4.643599641316787E-005
   55.1000000000000      -4.909110294159759E-005
   55.1500000000000      -5.172515226949198E-005
   55.2000000000000      -5.433808597573518E-005
   55.2500000000000      -5.692983386925970E-005
   55.3000000000000      -5.950033160617081E-005
   55.3500000000000      -6.204949464035519E-005
   55.4000000000000      -6.457724654627153E-005
   55.4500000000000      -6.708353165392479E-005
   55.5000000000000      -6.956826766667928E-005
   55.5500000000000      -7.203142226409487E-005
   55.6000000000000      -7.447293240076470E-005
   55.6500000000000      -7.689273504028707E-005
   55.7000000000000      -7.929077036975996E-005
   55.7500000000000      -8.166700768730835E-005
   55.8000000000000      -8.402137450489570E-005
   55.8500000000000      -8.635382309208878E-005
   55.9000000000000      -8.866432782610226E-005
   55.9500000000000      -9.095281676758056E-005
   56.0000000000000      -9.321927936034743E-005
   56.0500000000000      -9.546365911714882E-005
   56.1000000000000      -9.768589654397710E-005
   56.1500000000000      -9.988593328877205E-005
   56.2000000000000      -1.020637120599082E-004
   56.2500000000000      -1.042191891679078E-004
   56.3000000000000      -1.063522959062868E-004
   56.3500000000000      -1.084629865459908E-004
   56.4000000000000      -1.105511956011313E-004
   56.4500000000000      -1.126169040466001E-004
   56.5000000000000      -1.146600323435243E-004
   56.5500000000000      -1.166805397756779E-004
   56.6000000000000      -1.186783878827653E-004
   56.6500000000000      -1.206535530918015E-004
   56.7000000000000      -1.226060099253154E-004
   56.7500000000000      -1.245357343697687E-004
   56.8000000000000      -1.264427058565352E-004
   56.8500000000000      -1.283269284812455E-004
   56.9000000000000      -1.301883709744987E-004
   56.9500000000000      -1.320270049127571E-004
   57.0000000000000      -1.338427809477235E-004
   57.0500000000000      -1.356356851512331E-004
   57.1000000000000      -1.374057293372953E-004
   57.1500000000000      -1.391529227293083E-004
   57.2000000000000      -1.408772526470683E-004
   57.2500000000000      -1.425787162901403E-004
   57.3000000000000      -1.442572942289170E-004
   57.3500000000000      -1.459130011147836E-004
   57.4000000000000      -1.475458778045185E-004
   57.4500000000000      -1.491559299208688E-004
   57.5000000000000      -1.507431597129588E-004
   57.5500000000000      -1.523075471926994E-004
   57.6000000000000      -1.538491189767778E-004
   57.6500000000000      -1.553678757875396E-004
   57.7000000000000      -1.568638083635236E-004
   57.7500000000000      -1.583369136437309E-004
   57.8000000000000      -1.597871977879021E-004
   57.8500000000000      -1.612146445340481E-004
   57.9000000000000      -1.626192601307453E-004
   57.9500000000000      -1.640010776405917E-004
   58.0000000000000      -1.653600998611838E-004
   58.0500000000000      -1.666963593353165E-004
   58.1000000000000      -1.680098987436608E-004
   58.1500000000000      -1.693007495209855E-004
   58.2000000000000      -1.705689423207472E-004
   58.2500000000000      -1.718145282828366E-004
   58.3000000000000      -1.730375513122597E-004
   58.3500000000000      -1.742380612198555E-004
   58.4000000000000      -1.754161016368714E-004
   58.4500000000000      -1.765717291489878E-004
   58.5000000000000      -1.777049972023133E-004
   58.5500000000000      -1.788159552882063E-004
   58.6000000000000      -1.799046861703884E-004
   58.6500000000000      -1.809712644343945E-004
   58.7000000000000      -1.820157614306820E-004
   58.7500000000000      -1.830382691455477E-004
   58.8000000000000      -1.840388483384954E-004
   58.8500000000000      -1.850175548636004E-004
   58.9000000000000      -1.859744088441103E-004
   58.9500000000000      -1.869094837162954E-004
   59.0000000000000      -1.878228581663525E-004
   59.0500000000000      -1.887146376000885E-004
   59.1000000000000      -1.895849166542799E-004
   59.1500000000000      -1.904338197222482E-004
   59.2000000000000      -1.912614267304674E-004
   59.2500000000000      -1.920678502344478E-004
   59.3000000000000      -1.928531918911807E-004
   59.3500000000000      -1.936175678005203E-004
   59.4000000000000      -1.943610883049079E-004
   59.4500000000000      -1.950838672880519E-004
   59.5000000000000      -1.957860068089869E-004
   59.5500000000000      -1.964676358235519E-004
   59.6000000000000      -1.971288604424617E-004
   59.6500000000000      -1.977697851271281E-004
   59.7000000000000      -1.983904944116991E-004
   59.7500000000000      -1.989910911169710E-004
   59.8000000000000      -1.995717184400736E-004
   59.8500000000000      -2.001324936114987E-004
   59.9000000000000      -2.006735115884745E-004
   59.9500000000000      -2.011949076255443E-004
   60.0000000000000      -2.016967903066836E-004
   60.0500000000000      -2.021792654561240E-004
   60.1000000000000      -2.026424400700547E-004
   60.1500000000000      -2.030864533780032E-004
   60.2000000000000      -2.035114196251342E-004
   60.2500000000000      -2.039174297064248E-004
   60.3000000000000      -2.043045747087369E-004
   60.3500000000000      -2.046729904081544E-004
   60.4000000000000      -2.050227942300324E-004
   60.4500000000000      -2.053541113490569E-004
   60.5000000000000      -2.056670517256852E-004
   60.5500000000000      -2.059616911260315E-004
   60.6000000000000      -2.062381472991960E-004
   60.6500000000000      -2.064965294641868E-004
   60.7000000000000      -2.067369814587414E-004
   60.7500000000000      -2.069596383688342E-004
   60.8000000000000      -2.071646041846738E-004
   60.8500000000000      -2.073520052593928E-004
   60.9000000000000      -2.075219582859341E-004
   60.9500000000000      -2.076745950699313E-004
   61.0000000000000      -2.078100955585321E-004
   61.0500000000000      -2.079286227822486E-004
   61.1000000000000      -2.080303569345180E-004
   61.1500000000000      -2.081154103364624E-004
   61.2000000000000      -2.081839330819951E-004
   61.2500000000000      -2.082360694122887E-004
   61.3000000000000      -2.082719902587905E-004
   61.3500000000000      -2.082918552916261E-004
   61.4000000000000      -2.082958058750169E-004
   61.4500000000000      -2.082839890243582E-004
   61.5000000000000      -2.082565490866165E-004
   61.5500000000000      -2.082136603116665E-004
   61.6000000000000      -2.081554375720387E-004
   61.6500000000000      -2.080820263119217E-004
   61.7000000000000      -2.079935914041118E-004
   61.7500000000000      -2.078903083604878E-004
   61.8000000000000      -2.077723621638032E-004
   61.8500000000000      -2.076399106527648E-004
   61.9000000000000      -2.074931236106669E-004
   61.9500000000000      -2.073321489943907E-004
   62.0000000000000      -2.071571124345027E-004
   62.0500000000000      -2.069681527338987E-004
   62.1000000000000      -2.067653945432404E-004
   62.1500000000000      -2.065489687389242E-004
   62.2000000000000      -2.063189885542133E-004
   62.2500000000000      -2.060755885748274E-004
   62.3000000000000      -2.058189216774784E-004
   62.3500000000000      -2.055491078618866E-004
   62.4000000000000      -2.052662940216960E-004
   62.4500000000000      -2.049706512605324E-004
   62.5000000000000      -2.046623514229373E-004
   62.5500000000000      -2.043415325885253E-004
   62.6000000000000      -2.040083250962542E-004
   62.6500000000000      -2.036628889369889E-004
   62.7000000000000      -2.033053786238857E-004
   62.7500000000000      -2.029359701500285E-004
   62.8000000000000      -2.025548192696469E-004
   62.8500000000000      -2.021620834290670E-004
   62.9000000000000      -2.017579486556308E-004
   62.9500000000000      -2.013425664805898E-004
   63.0000000000000      -2.009160791126210E-004
   63.0500000000000      -2.004786545448636E-004
   63.1000000000000      -2.000304774497306E-004
   63.1500000000000      -1.995717196145822E-004
   63.2000000000000      -1.991025436449736E-004
   63.2500000000000      -1.986231201971664E-004
   63.3000000000000      -1.981335975040464E-004
   63.3500000000000      -1.976341245716232E-004
   63.4000000000000      -1.971248284376642E-004
   63.4500000000000      -1.966058388664555E-004
   63.5000000000000      -1.960773546918013E-004
   63.5500000000000      -1.955395332043957E-004
   63.6000000000000      -1.949925519516061E-004
   63.6500000000000      -1.944365938244428E-004
   63.7000000000000      -1.938718474204829E-004
   63.7500000000000      -1.932984721030283E-004
   63.8000000000000      -1.927166161780140E-004
   63.8500000000000      -1.921264654964363E-004
   63.9000000000000      -1.915281811138405E-004
   63.9500000000000      -1.909218917268075E-004
   64.0000000000000      -1.903077625870751E-004
   64.0500000000000      -1.896859606530346E-004
   64.1000000000000      -1.890565989047842E-004
   64.1500000000000      -1.884198564341321E-004
   64.2000000000000      -1.877758906846274E-004
   64.2500000000000      -1.871248813014037E-004
   64.3000000000000      -1.864669645401640E-004
   64.3500000000000      -1.858022868775530E-004
   64.4000000000000      -1.851309787009766E-004
   64.4500000000000      -1.844531529345361E-004
   64.5000000000000      -1.837689556198837E-004
   64.5500000000000      -1.830785644388508E-004
   64.6000000000000      -1.823821512646923E-004
   64.6500000000000      -1.816799076941924E-004
   64.7000000000000      -1.809719827748984E-004
   64.7500000000000      -1.802585417098725E-004
   64.8000000000000      -1.795397364719325E-004
   64.8500000000000      -1.788157363295355E-004
   64.9000000000000      -1.780867029758643E-004
   64.9500000000000      -1.773527990963040E-004
   65.0000000000000      -1.766141693350739E-004
   65.0500000000000      -1.758709822720038E-004
   65.1000000000000      -1.751233798396944E-004
   65.1500000000000      -1.743715184604950E-004
   65.2000000000000      -1.736155700908666E-004
   65.2500000000000      -1.728556732748435E-004
   65.3000000000000      -1.720919787240788E-004
   65.3500000000000      -1.713246379940026E-004
   65.4000000000000      -1.705537934967326E-004
   65.4500000000000      -1.697795714312083E-004
   65.5000000000000      -1.690021336623780E-004
   65.5500000000000      -1.682216325470010E-004
   65.6000000000000      -1.674382200063318E-004
   65.6500000000000      -1.666520492395041E-004
   65.7000000000000      -1.658632842034579E-004
   65.7500000000000      -1.650720337773281E-004
   65.8000000000000      -1.642784414929158E-004
   65.8500000000000      -1.634826268051192E-004
   65.9000000000000      -1.626847390944624E-004
   65.9500000000000      -1.618849346432761E-004
   66.0000000000000      -1.610834001399576E-004
   66.0500000000000      -1.602802756916254E-004
   66.1000000000000      -1.594757267342108E-004
   66.1500000000000      -1.586699022850421E-004
   66.2000000000000      -1.578629576187433E-004
   66.2500000000000      -1.570550677078730E-004
   66.3000000000000      -1.562464067245795E-004
   66.3500000000000      -1.554371383140250E-004
   66.4000000000000      -1.546274281782077E-004
   66.4500000000000      -1.538174530861027E-004
   66.5000000000000      -1.530073372599677E-004
   66.5500000000000      -1.521971941534647E-004
   66.6000000000000      -1.513871897969216E-004
   66.6500000000000      -1.505774620293908E-004
   66.7000000000000      -1.497681510787535E-004
   66.7500000000000      -1.489594138140640E-004
   66.8000000000000      -1.481513711678748E-004
   66.8500000000000      -1.473441517792225E-004
   66.9000000000000      -1.465378415054497E-004
   66.9500000000000      -1.457325635874142E-004
   67.0000000000000      -1.449284307552221E-004
   67.0500000000000      -1.441255745230199E-004
   67.1000000000000      -1.433241377324850E-004
   67.1500000000000      -1.425242720617477E-004
   67.2000000000000      -1.417261348684009E-004
   67.2500000000000      -1.409298661988307E-004
   67.3000000000000      -1.401355873246892E-004
   67.3500000000000      -1.393434017224768E-004
   67.4000000000000      -1.385534354896406E-004
   67.4500000000000      -1.377658404086370E-004
   67.5000000000000      -1.369807178624637E-004
   67.5500000000000      -1.361981691921437E-004
   67.6000000000000      -1.354183175478105E-004
   67.6500000000000      -1.346412678246470E-004
   67.7000000000000      -1.338671043420956E-004
   67.7500000000000      -1.330959359743841E-004
   67.8000000000000      -1.323278646477559E-004
   67.8500000000000      -1.315629707179639E-004
   67.9000000000000      -1.308013331587405E-004
   67.9500000000000      -1.300430324517591E-004
   68.0000000000000      -1.292881360662657E-004
   68.0500000000000      -1.285367309010156E-004
   68.1000000000000      -1.277888850004346E-004
   68.1500000000000      -1.270446694203709E-004
   68.2000000000000      -1.263041480558287E-004
   68.2500000000000      -1.255674111992531E-004
   68.3000000000000      -1.248345471360338E-004
   68.3500000000000      -1.241056230576691E-004
   68.4000000000000      -1.233807453419205E-004
   68.4500000000000      -1.226599900654119E-004
   68.5000000000000      -1.219434273985279E-004
   68.5500000000000      -1.212311300096014E-004
   68.6000000000000      -1.205231981429093E-004
   68.6500000000000      -1.198197211726287E-004
   68.7000000000000      -1.191207664312076E-004
   68.7500000000000      -1.184263863058680E-004
   68.8000000000000      -1.177366552861308E-004
   68.8500000000000      -1.170516404771332E-004
   68.9000000000000      -1.163714021063636E-004
   68.9500000000000      -1.156960475863330E-004
   69.0000000000000      -1.150256175878392E-004
   69.0500000000000      -1.143601691802206E-004
   69.1000000000000      -1.136997701554448E-004
   69.1500000000000      -1.130444366225177E-004
   69.2000000000000      -1.123942273468394E-004
   69.2500000000000      -1.117491874917087E-004
   69.3000000000000      -1.111093399428327E-004
   69.3500000000000      -1.104747708677246E-004
   69.4000000000000      -1.098455253929542E-004
   69.4500000000000      -1.092216626831976E-004
   69.5000000000000      -1.086032397873338E-004
   69.5500000000000      -1.079902870933125E-004
   69.6000000000000      -1.073828261532612E-004
   69.6500000000000      -1.067809164044773E-004
   69.7000000000000      -1.061846181006984E-004
   69.7500000000000      -1.055939905427591E-004
   69.8000000000000      -1.050090651063369E-004
   69.8500000000000      -1.044298637803932E-004
   69.9000000000000      -1.038564122805945E-004
   69.9500000000000      -1.032887883248392E-004
   70.0000000000000      -1.027270711566852E-004
   70.0500000000000      -1.021713251053102E-004
   70.1000000000000      -1.016215893805975E-004
   70.1500000000000      -1.010779297761770E-004
   70.2000000000000      -1.005403657976085E-004
   70.2500000000000      -1.000089455971549E-004
   70.3000000000000      -9.948374500449220E-005
   70.3500000000000      -9.896476708635980E-005
   70.4000000000000      -9.845205835885698E-005
   70.4500000000000      -9.794566595303732E-005
   70.5000000000000      -9.744563737466550E-005
   70.5500000000000      -9.695199863477871E-005
   70.6000000000000      -9.646477016802409E-005
   70.6500000000000      -9.598397537043975E-005
   70.7000000000000      -9.550963115124345E-005
   70.7500000000000      -9.504178063389109E-005
   70.8000000000000      -9.458044885889772E-005
   70.8500000000000      -9.412566397925241E-005
   70.9000000000000      -9.367745032437369E-005
   70.9500000000000      -9.323581623225863E-005
   71.0000000000000      -9.280076730729144E-005
   71.0500000000000      -9.237229585777651E-005
   71.1000000000000      -9.195035464037918E-005
   71.1500000000000      -9.153493448638912E-005
   71.2000000000000      -9.112605169257266E-005
   71.2500000000000      -9.072371207172142E-005
   71.3000000000000      -9.032790454952852E-005
   71.3500000000000      -8.993867426065765E-005
   71.4000000000000      -8.955604548896426E-005
   71.4500000000000      -8.918003905257568E-005
   71.5000000000000      -8.881066966231473E-005
   71.5500000000000      -8.844793434512915E-005
   71.6000000000000      -8.809186704693029E-005
   71.6500000000000      -8.774245484960338E-005
   71.7000000000000      -8.739971880194259E-005
   71.7500000000000      -8.706363219244796E-005
   71.8000000000000      -8.673419223077981E-005
   71.8500000000000      -8.641137695015643E-005
   71.9000000000000      -8.609516624903347E-005
   71.9500000000000      -8.578557251623171E-005
   72.0000000000000      -8.548261026266883E-005
   72.0500000000000      -8.518626697079131E-005
   72.1000000000000      -8.489655068707409E-005
   72.1500000000000      -8.461347832816633E-005
   72.2000000000000      -8.433704459048173E-005
   72.2500000000000      -8.406725976698034E-005
   72.3000000000000      -8.380415161295089E-005
   72.3500000000000      -8.354770673991434E-005
   72.4000000000000      -8.329789798587865E-005
   72.4500000000000      -8.305470626064949E-005
   72.5000000000000      -8.281810128141490E-005
   72.5500000000000      -8.258810015982820E-005
   72.6000000000000      -8.236469798354879E-005
   72.6500000000000      -8.214785662164173E-005
   72.7000000000000      -8.193754765545564E-005
   72.7500000000000      -8.173377041168486E-005
   72.8000000000000      -8.153649540023003E-005
   72.8500000000000      -8.134570165486325E-005
   72.9000000000000      -8.116132840266139E-005
   72.9500000000000      -8.098335362635467E-005
   73.0000000000000      -8.081172544455315E-005
   73.0500000000000      -8.064640226917203E-005
   73.1000000000000      -8.048736843732606E-005
   73.1500000000000      -8.033461600575057E-005
   73.2000000000000      -8.018809655811572E-005
   73.2500000000000      -8.004778126278377E-005
   73.3000000000000      -7.991366298789640E-005
   73.3500000000000      -7.978570851061233E-005
   73.4000000000000      -7.966390352944562E-005
   73.4500000000000      -7.954824057485471E-005
   73.5000000000000      -7.943866904278253E-005
   73.5500000000000      -7.933514117768163E-005
   73.6000000000000      -7.923763213703465E-005
   73.6500000000000      -7.914610806457197E-005
   73.7000000000000      -7.906055088577807E-005
   73.7500000000000      -7.898094068634874E-005
   73.8000000000000      -7.890725369279886E-005
   73.8500000000000      -7.883947152919581E-005
   73.9000000000000      -7.877755918045453E-005
   73.9500000000000      -7.872148883320737E-005
   74.0000000000000      -7.867122072348211E-005
   74.0500000000000      -7.862666834551854E-005
   74.1000000000000      -7.858776872482255E-005
   74.1500000000000      -7.855448434837419E-005
   74.2000000000000      -7.852674565629597E-005
   74.2500000000000      -7.850451083831228E-005
   74.3000000000000      -7.848772435083670E-005
   74.3500000000000      -7.847633647827841E-005
   74.4000000000000      -7.847030594469667E-005
   74.4500000000000      -7.846961296058477E-005
   74.5000000000000      -7.847420019939942E-005
   74.5500000000000      -7.848402397773769E-005
   74.6000000000000      -7.849904026384482E-005
   74.6500000000000      -7.851924019229509E-005
   74.7000000000000      -7.854457096833594E-005
   74.7500000000000      -7.857495618351894E-005
   74.8000000000000      -7.861033541307830E-005
   74.8500000000000      -7.865062538155493E-005
   74.9000000000000      -7.869576053256724E-005
   74.9500000000000      -7.874566901263345E-005
   75.0000000000000      -7.880029769167455E-005


==> anc/fig8_midpoint_/taum8/correlation_taum8/dt0.05_heuncorr_taum8_T0.3.dat <==
  5.000000000000000E-002  1.085817220272596E-002
  0.100000000000000       1.085703108545757E-002
  0.150000000000000       1.085512340627997E-002
  0.200000000000000       1.085245383700932E-002
  0.250000000000000       1.084902715631310E-002
  0.300000000000000       1.084484820003467E-002
  0.350000000000000       1.083992182151267E-002
  0.400000000000000       1.083425291019390E-002
  0.450000000000000       1.082784646665323E-002
  0.500000000000000       1.082070753571105E-002
  0.550000000000000       1.081284116613725E-002
  0.600000000000000       1.080425250609205E-002
  0.650000000000000       1.079494673806279E-002
  0.700000000000000       1.078492908042865E-002
  0.750000000000000       1.077420478918382E-002
  0.800000000000000       1.076277920810476E-002
  0.850000000000000       1.075065773431783E-002
  0.900000000000000       1.073784580125923E-002
  0.950000000000000       1.072434888935578E-002
   1.00000000000000       1.071017251369464E-002
   1.05000000000000       1.069532222627911E-002
   1.10000000000000       1.067980360417757E-002
   1.15000000000000       1.066362226490226E-002
   1.20000000000000       1.064678386322165E-002
   1.25000000000000       1.062929408998514E-002
   1.30000000000000       1.061115866098409E-002
   1.35000000000000       1.059238326250942E-002
   1.40000000000000       1.057297366651833E-002
   1.45000000000000       1.055293563462334E-002
   1.50000000000000       1.053227499528428E-002
   1.55000000000000       1.051099760929084E-002
   1.60000000000000       1.048910934842623E-002
   1.65000000000000       1.046661608598128E-002
   1.70000000000000       1.044352376656783E-002
   1.75000000000000       1.041983830154429E-002
   1.80000000000000       1.039556561309133E-002
   1.85000000000000       1.037071168042671E-002
   1.90000000000000       1.034528248378752E-002
   1.95000000000000       1.031928403983243E-002
   2.00000000000000       1.029272234437821E-002
   2.05000000000000       1.026560341134278E-002
   2.10000000000000       1.023793327883333E-002
   2.15000000000000       1.020971798751337E-002
   2.20000000000000       1.018096361325823E-002
   2.25000000000000       1.015167619486490E-002
   2.30000000000000       1.012186181258452E-002
   2.35000000000000       1.009152650886799E-002
   2.40000000000000       1.006067635198937E-002
   2.45000000000000       1.002931740067768E-002
   2.50000000000000       9.997455718514944E-003
   2.55000000000000       9.965097373443988E-003
   2.60000000000000       9.932248422253206E-003
   2.65000000000000       9.898914949568833E-003
   2.70000000000000       9.865103016164304E-003
   2.75000000000000       9.830818672718766E-003
   2.80000000000000       9.796067913946519E-003
   2.85000000000000       9.760856787859640E-003
   2.90000000000000       9.725191309435161E-003
   2.95000000000000       9.689077474507870E-003
   3.00000000000000       9.652521256693372E-003
   3.05000000000000       9.615528679614453E-003
   3.10000000000000       9.578105707072604E-003
   3.15000000000000       9.540258272822814E-003
   3.20000000000000       9.501992338948238E-003
   3.25000000000000       9.463313817832719E-003
   3.30000000000000       9.424228648145608E-003
   3.35000000000000       9.384742721885673E-003
   3.40000000000000       9.344861919753200E-003
   3.45000000000000       9.304592050750462E-003
   3.50000000000000       9.263938958243225E-003
   3.55000000000000       9.222908464466915E-003
   3.60000000000000       9.181506395824050E-003
   3.65000000000000       9.139738528575794E-003
   3.70000000000000       9.097610626414161E-003
   3.75000000000000       9.055128398064825E-003
   3.80000000000000       9.012297545720182E-003
   3.85000000000000       8.969123769214221E-003
   3.90000000000000       8.925612766482025E-003
   3.95000000000000       8.881770208810782E-003
   4.00000000000000       8.837601729629319E-003
   4.05000000000000       8.793112894920444E-003
   4.10000000000000       8.748309301736689E-003
   4.15000000000000       8.703196510749097E-003
   4.20000000000000       8.657780029863039E-003
   4.25000000000000       8.612065344872102E-003
   4.30000000000000       8.566057908501155E-003
   4.35000000000000       8.519763200110157E-003
   4.40000000000000       8.473186635496014E-003
   4.45000000000000       8.426333607883014E-003
   4.50000000000000       8.379209474315363E-003
   4.55000000000000       8.331819570369704E-003
   4.60000000000000       8.284169216765655E-003
   4.65000000000000       8.236263687081255E-003
   4.70000000000000       8.188108238897117E-003
   4.75000000000000       8.139708108993643E-003
   4.80000000000000       8.091068498575051E-003
   4.85000000000000       8.042194562204735E-003
   4.90000000000000       7.993091440353648E-003
   4.95000000000000       7.943764214467084E-003
   5.00000000000000       7.894217970711954E-003
   5.05000000000000       7.844457799625365E-003
   5.10000000000000       7.794488735409470E-003
   5.15000000000000       7.744315755430231E-003
   5.20000000000000       7.693943866208791E-003
   5.25000000000000       7.643377971787180E-003
   5.30000000000000       7.592622977103101E-003
   5.35000000000000       7.541683771499491E-003
   5.40000000000000       7.490565199860406E-003
   5.45000000000000       7.439272075058146E-003
   5.50000000000000       7.387809218660826E-003
   5.55000000000000       7.336181391679655E-003
   5.60000000000000       7.284393333553922E-003
   5.65000000000000       7.232449758405189E-003
   5.70000000000000       7.180355344671460E-003
   5.75000000000000       7.128114700076706E-003
   5.80000000000000       7.075732449739216E-003
   5.85000000000000       7.023213175597659E-003
   5.90000000000000       6.970561444089006E-003
   5.95000000000000       6.917781768765780E-003
   6.00000000000000       6.864878605248464E-003
   6.05000000000000       6.811856420084659E-003
   6.10000000000000       6.758719626350105E-003
   6.15000000000000       6.705472584522075E-003
   6.20000000000000       6.652119606161887E-003
   6.25000000000000       6.598664942408590E-003
   6.30000000000000       6.545112885499867E-003
   6.35000000000000       6.491467645299472E-003
   6.40000000000000       6.437733479613341E-003
   6.45000000000000       6.383914596288489E-003
   6.50000000000000       6.330015141760036E-003
   6.55000000000000       6.276039220129635E-003
   6.60000000000000       6.221990910142736E-003
   6.65000000000000       6.167874259119842E-003
   6.70000000000000       6.113693278628085E-003
   6.75000000000000       6.059451975578051E-003
   6.80000000000000       6.005154302924710E-003
   6.85000000000000       5.950804192261710E-003
   6.90000000000000       5.896405568212979E-003
   6.95000000000000       5.841962312332892E-003
   7.00000000000000       5.787478271858711E-003
   7.05000000000000       5.732957241075802E-003
   7.10000000000000       5.678403003752010E-003
   7.15000000000000       5.623819299482257E-003
   7.20000000000000       5.569209880407020E-003
   7.25000000000000       5.514578450786511E-003
   7.30000000000000       5.459928701108788E-003
   7.35000000000000       5.405264280454100E-003
   7.40000000000000       5.350588824293245E-003
   7.45000000000000       5.295905944412183E-003
   7.50000000000000       5.241219192790315E-003
   7.55000000000000       5.186532100659203E-003
   7.60000000000000       5.131848137258601E-003
   7.65000000000000       5.077170787148703E-003
   7.70000000000000       5.022503510632025E-003
   7.75000000000000       4.967849695163799E-003
   7.80000000000000       4.913212725386210E-003
   7.85000000000000       4.858595936891925E-003
   7.90000000000000       4.804002679401160E-003
   7.95000000000000       4.749436199542482E-003
   8.00000000000000       4.694899763356599E-003
   8.05000000000000       4.640396617734595E-003
   8.10000000000000       4.585929948332393E-003
   8.15000000000000       4.531502900663203E-003
   8.20000000000000       4.477118577847751E-003
   8.25000000000000       4.422780055048598E-003
   8.30000000000000       4.368490409003524E-003
   8.35000000000000       4.314252704587514E-003
   8.40000000000000       4.260070013320202E-003
   8.45000000000000       4.205945365541576E-003
   8.50000000000000       4.151881775117335E-003
   8.55000000000000       4.097882235166619E-003
   8.60000000000000       4.043949687761683E-003
   8.65000000000000       3.990087089078502E-003
   8.70000000000000       3.936297316497727E-003
   8.75000000000000       3.882583260508183E-003
   8.80000000000000       3.828947771075373E-003
   8.85000000000000       3.775393651373161E-003
   8.90000000000000       3.721923685924713E-003
   8.95000000000000       3.668540646117501E-003
   9.00000000000000       3.615247292549251E-003
   9.05000000000000       3.562046326158450E-003
   9.10000000000000       3.508940432518554E-003
   9.15000000000000       3.455932272831089E-003
   9.20000000000000       3.403024499876827E-003
   9.25000000000000       3.350219726739745E-003
   9.30000000000000       3.297520535460660E-003
   9.35000000000000       3.244929491504527E-003
   9.40000000000000       3.192449143705014E-003
   9.45000000000000       3.140081965672064E-003
   9.50000000000000       3.087830454890205E-003
   9.55000000000000       3.035697033418975E-003
   9.60000000000000       2.983684137438615E-003
   9.65000000000000       2.931794198777561E-003
   9.70000000000000       2.880029625831886E-003
   9.75000000000000       2.828392806064127E-003
   9.80000000000000       2.776886107020486E-003
   9.85000000000000       2.725511860185686E-003
   9.90000000000000       2.674272354369588E-003
   9.95000000000000       2.623169861831579E-003
   10.0000000000000       2.572206605966604E-003
   10.0500000000000       2.521384797598964E-003
   10.1000000000000       2.470706649800905E-003
   10.1500000000000       2.420174373633524E-003
   10.2000000000000       2.369790131132476E-003
   10.2500000000000       2.319556061613375E-003
   10.3000000000000       2.269474226010005E-003
   10.3500000000000       2.219546707296630E-003
   10.4000000000000       2.169775548675901E-003
   10.4500000000000       2.120162828857644E-003
   10.5000000000000       2.070710602555430E-003
   10.5500000000000       2.021420864707883E-003
   10.6000000000000       1.972295617463129E-003
   10.6500000000000       1.923336826583447E-003
   10.7000000000000       1.874546454820860E-003
   10.7500000000000       1.825926444784097E-003
   10.8000000000000       1.777478703767360E-003
   10.8500000000000       1.729205127289882E-003
   10.9000000000000       1.681107613196666E-003
   10.9500000000000       1.633188036118502E-003
   11.0000000000000       1.585448230197316E-003
   11.0500000000000       1.537890011884021E-003
   11.1000000000000       1.490515173372426E-003
   11.1500000000000       1.443325497710112E-003
   11.2000000000000       1.396322719482752E-003
   11.2500000000000       1.349508593361663E-003
   11.3000000000000       1.302884861500348E-003
   11.3500000000000       1.256453245957384E-003
   11.4000000000000       1.210215444793445E-003
   11.4500000000000       1.164173071147809E-003
   11.5000000000000       1.118327780503664E-003
   11.5500000000000       1.072681177053475E-003
   11.6000000000000       1.027234868996533E-003
   11.6500000000000       9.819904164070769E-004
   11.7000000000000       9.369493956306421E-004
   11.7500000000000       8.921132939570654E-004
   11.8000000000000       8.474836406863638E-004
   11.8500000000000       8.030619145567280E-004
   11.9000000000000       7.588496020988588E-004
   11.9500000000000       7.148481685159893E-004
   12.0000000000000       6.710590665857714E-004
   12.0500000000000       6.274837284217783E-004
   12.1000000000000       5.841235492652217E-004
   12.1500000000000       5.409799239955857E-004
   12.2000000000000       4.980541959308800E-004
   12.2500000000000       4.553477130703323E-004
   12.3000000000000       4.128617947420058E-004
   12.3500000000000       3.705977326268508E-004
   12.4000000000000       3.285568099125623E-004
   12.4500000000000       2.867402807906211E-004
   12.5000000000000       2.451493582477341E-004
   12.5500000000000       2.037852475534132E-004
   12.6000000000000       1.626491233941855E-004
   12.6500000000000       1.217421562094652E-004
   12.7000000000000       8.106551262237018E-005
   12.7500000000000       4.062037139197798E-005
   12.8000000000000       4.078416171664440E-007
   12.8500000000000      -3.957099313597709E-005
   12.9000000000000      -7.931508041590089E-005
   12.9500000000000      -1.188233453892371E-004
   13.0000000000000      -1.580947464050124E-004
   13.0500000000000      -1.971282535309136E-004
   13.1000000000000      -2.359228838134239E-004
   13.1500000000000      -2.744776468131545E-004
   13.2000000000000      -3.127915900408301E-004
   13.2500000000000      -3.508637269842289E-004
   13.3000000000000      -3.886931132594903E-004
   13.3500000000000      -4.262788358074317E-004
   13.4000000000000      -4.636199591437303E-004
   13.4500000000000      -5.007156465546795E-004
   13.5000000000000      -5.375650156411176E-004
   13.5500000000000      -5.741672150640842E-004
   13.6000000000000      -6.105214054416546E-004
   13.6500000000000      -6.466267754267884E-004
   13.7000000000000      -6.824825474195973E-004
   13.7500000000000      -7.180879616395869E-004
   13.8000000000000      -7.534422724511732E-004
   13.8500000000000      -7.885447953657668E-004
   13.9000000000000      -8.233948040374542E-004
   13.9500000000000      -8.579916167628345E-004
   14.0000000000000      -8.923345692342372E-004
   14.0500000000000      -9.264229967574844E-004
   14.1000000000000      -9.602562646628414E-004
   14.1500000000000      -9.938337125424278E-004
   14.2000000000000      -1.027154708989899E-003
   14.2500000000000      -1.060218653040918E-003
   14.3000000000000      -1.093024966560067E-003
   14.3500000000000      -1.125573096621151E-003
   14.4000000000000      -1.157862484023747E-003
   14.4500000000000      -1.189892603757464E-003
   14.5000000000000      -1.221662946199835E-003
   14.5500000000000      -1.253172999197224E-003
   14.6000000000000      -1.284422284452245E-003
   14.6500000000000      -1.315410346763244E-003
   14.7000000000000      -1.346136733139113E-003
   14.7500000000000      -1.376601038676531E-003
   14.8000000000000      -1.406802844938458E-003
   14.8500000000000      -1.436741785516947E-003
   14.9000000000000      -1.466417490901465E-003
   14.9500000000000      -1.495829633812935E-003
   15.0000000000000      -1.524977874338862E-003
   15.0500000000000      -1.553861897739023E-003
   15.1000000000000      -1.582481405716404E-003
   15.1500000000000      -1.610836138226328E-003
   15.2000000000000      -1.638925865893395E-003
   15.2500000000000      -1.666750318456108E-003
   15.3000000000000      -1.694309256179372E-003
   15.3500000000000      -1.721602482195870E-003
   15.4000000000000      -1.748629812849826E-003
   15.4500000000000      -1.775391095460960E-003
   15.5000000000000      -1.801886183644560E-003
   15.5500000000000      -1.828114967975362E-003
   15.6000000000000      -1.854077325451350E-003
   15.6500000000000      -1.879773097029388E-003
   15.7000000000000      -1.905202206589827E-003
   15.7500000000000      -1.930364575162796E-003
   15.8000000000000      -1.955260124664691E-003
   15.8500000000000      -1.979888792004151E-003
   15.9000000000000      -2.004250580723077E-003
   15.9500000000000      -2.028345471194012E-003
   16.0000000000000      -2.052173471177682E-003
   16.0500000000000      -2.075734588236915E-003
   16.1000000000000      -2.099028838921280E-003
   16.1500000000000      -2.122056260616763E-003
   16.2000000000000      -2.144816905788080E-003
   16.2500000000000      -2.167310827074723E-003
   16.3000000000000      -2.189538102576235E-003
   16.3500000000000      -2.211498852481333E-003
   16.4000000000000      -2.233193168946880E-003
   16.4500000000000      -2.254621168481125E-003
   16.5000000000000      -2.275782937910310E-003
   16.5500000000000      -2.296678634910112E-003
   16.6000000000000      -2.317308442316887E-003
   16.6500000000000      -2.337672577084669E-003
   16.7000000000000      -2.357771225369023E-003
   16.7500000000000      -2.377604608606898E-003
   16.8000000000000      -2.397172923263831E-003
   16.8500000000000      -2.416476421132137E-003
   16.9000000000000      -2.435515395166793E-003
   16.9500000000000      -2.454290088403768E-003
   17.0000000000000      -2.472800784301848E-003
   17.0500000000000      -2.491047758470879E-003
   17.1000000000000      -2.509031348738840E-003
   17.1500000000000      -2.526751882032135E-003
   17.2000000000000      -2.544209707210770E-003
   17.2500000000000      -2.561405153015690E-003
   17.3000000000000      -2.578338591544614E-003
   17.3500000000000      -2.595010417945622E-003
   17.4000000000000      -2.611421022476441E-003
   17.4500000000000      -2.627570794899449E-003
   17.5000000000000      -2.643460158690674E-003
   17.5500000000000      -2.659089601965122E-003
   17.6000000000000      -2.674459570705876E-003
   17.6500000000000      -2.689570562298601E-003
   17.7000000000000      -2.704423062948845E-003
   17.7500000000000      -2.719017622200801E-003
   17.8000000000000      -2.733354774038790E-003
   17.8500000000000      -2.747435062023502E-003
   17.9000000000000      -2.761259070947629E-003
   17.9500000000000      -2.774827387479238E-003
   18.0000000000000      -2.788140611360110E-003
   18.0500000000000      -2.801199340830195E-003
   18.1000000000000      -2.814004171657664E-003
   18.1500000000000      -2.826555701949891E-003
   18.2000000000000      -2.838854600624898E-003
   18.2500000000000      -2.850901534100665E-003
   18.3000000000000      -2.862697179375734E-003
   18.3500000000000      -2.874242213903828E-003
   18.4000000000000      -2.885537331912552E-003
   18.4500000000000      -2.896583224558939E-003
   18.5000000000000      -2.907380605319925E-003
   18.5500000000000      -2.917930228990139E-003
   18.6000000000000      -2.928232847295320E-003
   18.6500000000000      -2.938289206998214E-003
   18.7000000000000      -2.948100072138296E-003
   18.7500000000000      -2.957666229310172E-003
   18.8000000000000      -2.966988482891576E-003
   18.8500000000000      -2.976067596698937E-003
   18.9000000000000      -2.984904394224514E-003
   18.9500000000000      -2.993499668924732E-003
   19.0000000000000      -3.001854263803180E-003
   19.0500000000000      -3.009969006032709E-003
   19.1000000000000      -3.017844743539895E-003
   19.1500000000000      -3.025482369648533E-003
   19.2000000000000      -3.032882760421740E-003
   19.2500000000000      -3.040046804654544E-003
   19.3000000000000      -3.046975378447484E-003
   19.3500000000000      -3.053669396638509E-003
   19.4000000000000      -3.060129773084177E-003
   19.4500000000000      -3.066357438241131E-003
   19.5000000000000      -3.072353347177583E-003
   19.5500000000000      -3.078118449446026E-003
   19.6000000000000      -3.083653706548917E-003
   19.6500000000000      -3.088960098923098E-003
   19.7000000000000      -3.094038636671143E-003
   19.7500000000000      -3.098890309744844E-003
   19.8000000000000      -3.103516126859988E-003
   19.8500000000000      -3.107917107503006E-003
   19.9000000000000      -3.112094273576899E-003
   19.9500000000000      -3.116048661822782E-003
   20.0000000000000      -3.119781286816939E-003
   20.0500000000000      -3.123293205084726E-003
   20.1000000000000      -3.126585464879747E-003
   20.1500000000000      -3.129659133266634E-003
   20.2000000000000      -3.132515250892158E-003
   20.2500000000000      -3.135154856595867E-003
   20.3000000000000      -3.137578994645479E-003
   20.3500000000000      -3.139788777597168E-003
   20.4000000000000      -3.141785275456428E-003
   20.4500000000000      -3.143569614555794E-003
   20.5000000000000      -3.145142891609545E-003
   20.5500000000000      -3.146506216513282E-003
   20.6000000000000      -3.147660727317675E-003
   20.6500000000000      -3.148607543956248E-003
   20.7000000000000      -3.149347810453274E-003
   20.7500000000000      -3.149882695633874E-003
   20.8000000000000      -3.150213370393117E-003
   20.8500000000000      -3.150340992075859E-003
   20.9000000000000      -3.150266763130688E-003
   20.9500000000000      -3.149991903665448E-003
   21.0000000000000      -3.149517640725567E-003
   21.0500000000000      -3.148845153625851E-003
   21.1000000000000      -3.147975627471045E-003
   21.1500000000000      -3.146910286297697E-003
   21.2000000000000      -3.145650314525302E-003
   21.2500000000000      -3.144196933194199E-003
   21.3000000000000      -3.142551346338804E-003
   21.3500000000000      -3.140714759501442E-003
   21.4000000000000      -3.138688393446650E-003
   21.4500000000000      -3.136473515183674E-003
   21.5000000000000      -3.134071378537497E-003
   21.5500000000000      -3.131483252307152E-003
   21.6000000000000      -3.128710402036954E-003
   21.6500000000000      -3.125754099012079E-003
   21.7000000000000      -3.122615588051733E-003
   21.7500000000000      -3.119296126146127E-003
   21.8000000000000      -3.115797008306093E-003
   21.8500000000000      -3.112119467083996E-003
   21.9000000000000      -3.108264767080422E-003
   21.9500000000000      -3.104234152875294E-003
   22.0000000000000      -3.100028904842068E-003
   22.0500000000000      -3.095650285865531E-003
   22.1000000000000      -3.091099584733593E-003
   22.1500000000000      -3.086378089304901E-003
   22.2000000000000      -3.081487078895091E-003
   22.2500000000000      -3.076427872454446E-003
   22.3000000000000      -3.071201763481063E-003
   22.3500000000000      -3.065810082178311E-003
   22.4000000000000      -3.060254150555255E-003
   22.4500000000000      -3.054535297663608E-003
   22.5000000000000      -3.048654852771702E-003
   22.5500000000000      -3.042614160865507E-003
   22.6000000000000      -3.036414565147817E-003
   22.6500000000000      -3.030057388452225E-003
   22.7000000000000      -3.023543977595623E-003
   22.7500000000000      -3.016875686140484E-003
   22.8000000000000      -3.010053858123675E-003
   22.8500000000000      -3.003079836012864E-003
   22.9000000000000      -2.995955001540688E-003
   22.9500000000000      -2.988680721564637E-003
   23.0000000000000      -2.981258367455113E-003
   23.0500000000000      -2.973689276430562E-003
   23.1000000000000      -2.965974845091831E-003
   23.1500000000000      -2.958116419310148E-003
   23.2000000000000      -2.950115373077936E-003
   23.2500000000000      -2.941973053597223E-003
   23.3000000000000      -2.933690822245024E-003
   23.3500000000000      -2.925270043072242E-003
   23.4000000000000      -2.916712090748542E-003
   23.4500000000000      -2.908018340273946E-003
   23.5000000000000      -2.899190158661103E-003
   23.5500000000000      -2.890228859845040E-003
   23.6000000000000      -2.881135816451399E-003
   23.6500000000000      -2.871912393813352E-003
   23.7000000000000      -2.862559943949477E-003
   23.7500000000000      -2.853079788600953E-003
   23.8000000000000      -2.843473293967785E-003
   23.8500000000000      -2.833741830996201E-003
   23.9000000000000      -2.823886745618212E-003
   23.9500000000000      -2.813909375405681E-003
   24.0000000000000      -2.803811099620147E-003
   24.0500000000000      -2.793593251101757E-003
   24.1000000000000      -2.783257127513110E-003
   24.1500000000000      -2.772804065847561E-003
   24.2000000000000      -2.762235387544637E-003
   24.2500000000000      -2.751552426392876E-003
   24.3000000000000      -2.740756515203308E-003
   24.3500000000000      -2.729848988826633E-003
   24.4000000000000      -2.718831190266026E-003
   24.4500000000000      -2.707704444840612E-003
   24.5000000000000      -2.696470094806587E-003
   24.5500000000000      -2.685129461906521E-003
   24.6000000000000      -2.673683881584695E-003
   24.6500000000000      -2.662134698426690E-003
   24.7000000000000      -2.650483253796427E-003
   24.7500000000000      -2.638730878333433E-003
   24.8000000000000      -2.626878901600762E-003
   24.8500000000000      -2.614928642327568E-003
   24.9000000000000      -2.602881444401330E-003
   24.9500000000000      -2.590738615361130E-003
   25.0000000000000      -2.578501497108677E-003
   25.0500000000000      -2.566171437578955E-003
   25.1000000000000      -2.553749736266289E-003
   25.1500000000000      -2.541237752734311E-003
   25.2000000000000      -2.528636788890166E-003
   25.2500000000000      -2.515948155925335E-003
   25.3000000000000      -2.503173210035904E-003
   25.3500000000000      -2.490313250130316E-003
   25.4000000000000      -2.477369596185451E-003
   25.4500000000000      -2.464343595429247E-003
   25.5000000000000      -2.451236524787838E-003
   25.5500000000000      -2.438049716899748E-003
   25.6000000000000      -2.424784486183042E-003
   25.6500000000000      -2.411442133583032E-003
   25.7000000000000      -2.398023955523732E-003
   25.7500000000000      -2.384531239305544E-003
   25.8000000000000      -2.370965264475057E-003
   25.8500000000000      -2.357327320461320E-003
   25.9000000000000      -2.343618680291416E-003
   25.9500000000000      -2.329840664499054E-003
   26.0000000000000      -2.315994586395354E-003
   26.0500000000000      -2.302081791170665E-003
   26.1000000000000      -2.288103579919393E-003
   26.1500000000000      -2.274061259048509E-003
   26.2000000000000      -2.259956133710315E-003
   26.2500000000000      -2.245789438717853E-003
   26.3000000000000      -2.231562468475895E-003
   26.3500000000000      -2.217276526981058E-003
   26.4000000000000      -2.202932908667047E-003
   26.4500000000000      -2.188532916200400E-003
   26.5000000000000      -2.174077844909520E-003
   26.5500000000000      -2.159568974913083E-003
   26.6000000000000      -2.145007565338145E-003
   26.6500000000000      -2.130394872017696E-003
   26.7000000000000      -2.115732142729468E-003
   26.7500000000000      -2.101020610306340E-003
   26.8000000000000      -2.086261546412931E-003
   26.8500000000000      -2.071456164153191E-003
   26.9000000000000      -2.056605708299699E-003
   26.9500000000000      -2.041711441640663E-003
   27.0000000000000      -2.026774585732401E-003
   27.0500000000000      -2.011796362431229E-003
   27.1000000000000      -1.996777946475302E-003
   27.1500000000000      -1.981720544509855E-003
   27.2000000000000      -1.966625365466708E-003
   27.2500000000000      -1.951493601600587E-003
   27.3000000000000      -1.936326452605528E-003
   27.3500000000000      -1.921125103864720E-003
   27.4000000000000      -1.905890810615343E-003
   27.4500000000000      -1.890624791309269E-003
   27.5000000000000      -1.875328242548201E-003
   27.5500000000000      -1.860002352967940E-003
   27.6000000000000      -1.844648302040094E-003
   27.6500000000000      -1.829267244344306E-003
   27.7000000000000      -1.813860359951102E-003
   27.7500000000000      -1.798428822954294E-003
   27.8000000000000      -1.782973792476028E-003
   27.8500000000000      -1.767496427773626E-003
   27.9000000000000      -1.751997871043276E-003
   27.9500000000000      -1.736479302119262E-003
   28.0000000000000      -1.720941870606365E-003
   28.0500000000000      -1.705386697549367E-003
   28.1000000000000      -1.689814900252514E-003
   28.1500000000000      -1.674227558259611E-003
   28.2000000000000      -1.658625766358698E-003
   28.2500000000000      -1.643010629363730E-003
   28.3000000000000      -1.627383245768186E-003
   28.3500000000000      -1.611744681374231E-003
   28.4000000000000      -1.596096012071680E-003
   28.4500000000000      -1.580438286334933E-003
   28.5000000000000      -1.564772583693901E-003
   28.5500000000000      -1.549099972861287E-003
   28.6000000000000      -1.533421531200887E-003
   28.6500000000000      -1.517738317840284E-003
   28.7000000000000      -1.502051388146644E-003
   28.7500000000000      -1.486361773019692E-003
   28.8000000000000      -1.470670549876546E-003
   28.8500000000000      -1.454978751303535E-003
   28.9000000000000      -1.439287402738340E-003
   28.9500000000000      -1.423597527754114E-003
   29.0000000000000      -1.407910142690386E-003
   29.0500000000000      -1.392226244181930E-003
   29.1000000000000      -1.376546795302835E-003
   29.1500000000000      -1.360872771281210E-003
   29.2000000000000      -1.345205092325835E-003
   29.2500000000000      -1.329544699792764E-003
   29.3000000000000      -1.313892545633336E-003
   29.3500000000000      -1.298249599866194E-003
   29.4000000000000      -1.282616809041195E-003
   29.4500000000000      -1.266995131269630E-003
   29.5000000000000      -1.251385502788721E-003
   29.5500000000000      -1.235788851769390E-003
   29.6000000000000      -1.220206085323221E-003
   29.6500000000000      -1.204638133328927E-003
   29.7000000000000      -1.189085898484115E-003
   29.7500000000000      -1.173550315847697E-003
   29.8000000000000      -1.158032294539923E-003
   29.8500000000000      -1.142532724730566E-003
   29.9000000000000      -1.127052486841088E-003
   29.9500000000000      -1.111592455789747E-003
   30.0000000000000      -1.096153487459096E-003
   30.0500000000000      -1.080736429287778E-003
   30.1000000000000      -1.065342146424042E-003
   30.1500000000000      -1.049971509001838E-003
   30.2000000000000      -1.034625357887142E-003
   30.2500000000000      -1.019304530794159E-003
   30.3000000000000      -1.004009826677916E-003
   30.3500000000000      -9.887420251029281E-004
   30.4000000000000      -9.735019002945380E-004
   30.4500000000000      -9.582902305007711E-004
   30.5000000000000      -9.431078084752523E-004
   30.5500000000000      -9.279553799821048E-004
   30.6000000000000      -9.128337279401603E-004
   30.6500000000000      -8.977436161286992E-004
   30.7000000000000      -8.826857772374698E-004
   30.7500000000000      -8.676609813209095E-004
   30.8000000000000      -8.526699411277370E-004
   30.8500000000000      -8.377133890716631E-004
   30.9000000000000      -8.227920446149973E-004
   30.9500000000000      -8.079066124016658E-004
   31.0000000000000      -7.930577862515842E-004
   31.0500000000000      -7.782462793223298E-004
   31.1000000000000      -7.634727793451955E-004
   31.1500000000000      -7.487379727631499E-004
   31.2000000000000      -7.340424997316154E-004
   31.2500000000000      -7.193870480256940E-004
   31.3000000000000      -7.047722845281401E-004
   31.3500000000000      -6.901988576415176E-004
   31.4000000000000      -6.756674074276209E-004
   31.4500000000000      -6.611785544281609E-004
   31.5000000000000      -6.467329332359768E-004
   31.5500000000000      -6.323311834156272E-004
   31.6000000000000      -6.179739345690952E-004
   31.6500000000000      -6.036618203201419E-004
   31.7000000000000      -5.893954726195144E-004
   31.7500000000000      -5.751755052080967E-004
   31.8000000000000      -5.610025585395773E-004
   31.8500000000000      -5.468772847816816E-004
   31.9000000000000      -5.328002583514061E-004
   31.9500000000000      -5.187720875790147E-004
   32.0000000000000      -5.047933058462094E-004
   32.0500000000000      -4.908645271169844E-004
   32.1000000000000      -4.769863505997962E-004
   32.1500000000000      -4.631593572534425E-004
   32.2000000000000      -4.493841531135605E-004
   32.2500000000000      -4.356612994849635E-004
   32.3000000000000      -4.219913793191862E-004
   32.3500000000000      -4.083749611214087E-004
   32.4000000000000      -3.948125721030958E-004
   32.4500000000000      -3.813047366889583E-004
   32.5000000000000      -3.678520078587337E-004
   32.5500000000000      -3.544548851637215E-004
   32.6000000000000      -3.411138620107052E-004
   32.6500000000000      -3.278294283731772E-004
   32.7000000000000      -3.146020868601876E-004
   32.7500000000000      -3.014323134541244E-004
   32.8000000000000      -2.883206139041910E-004
   32.8500000000000      -2.752674883268158E-004
   32.9000000000000      -2.622734575813344E-004
   32.9500000000000      -2.493389717096094E-004
   33.0000000000000      -2.364645157852856E-004
   33.0500000000000      -2.236505221198965E-004
   33.1000000000000      -2.108974511998490E-004
   33.1500000000000      -1.982057355693936E-004
   33.2000000000000      -1.855758558350950E-004
   33.2500000000000      -1.730082600738716E-004
   33.3000000000000      -1.605033798663227E-004
   33.3500000000000      -1.480616524684307E-004
   33.4000000000000      -1.356835129705710E-004
   33.4500000000000      -1.233693941319063E-004
   33.5000000000000      -1.111197122986661E-004
   33.5500000000000      -9.893486604335424E-005
   33.6000000000000      -8.681524634357697E-005
   33.6500000000000      -7.476122630328774E-005
   33.7000000000000      -6.277316369908912E-005
   33.7500000000000      -5.085143174860228E-005
   33.8000000000000      -3.899640347870087E-005
   33.8500000000000      -2.720842224204379E-005
   33.9000000000000      -1.548781189205653E-005
   33.9500000000000      -3.834934949120811E-006
   34.0000000000000       7.749870011206225E-006
   34.0500000000000       1.926626846435981E-005
   34.1000000000000       3.071392335624659E-005
   34.1500000000000       4.209249586386396E-005
   34.2000000000000       5.340166545704183E-005
   34.2500000000000       6.464112131102182E-005
   34.3000000000000       7.581051895710444E-005
   34.3500000000000       8.690951676150168E-005
   34.4000000000000       9.793780258315148E-005
   34.4500000000000       1.088950370154693E-004
   34.5000000000000       1.197809121826899E-004
   34.5500000000000       1.305951003401224E-004
   34.6000000000000       1.413372967289625E-004
   34.6500000000000       1.520072320235565E-004
   34.7000000000000       1.626046153487957E-004
   34.7500000000000       1.731291436865461E-004
   34.8000000000000       1.835805323721666E-004
   34.8500000000000       1.939585152920630E-004
   34.9000000000000       2.042628200501248E-004
   34.9500000000000       2.144932117007974E-004
   35.0000000000000       2.246494206925220E-004
   35.0500000000000       2.347312356181763E-004
   35.1000000000000       2.447383910169498E-004
   35.1500000000000       2.546706786027893E-004
   35.2000000000000       2.645278504698476E-004
   35.2500000000000       2.743096808689807E-004
   35.3000000000000       2.840159231129633E-004
   35.3500000000000       2.936463523723658E-004
   35.4000000000000       3.032007408430745E-004
   35.4500000000000       3.126788438902537E-004
   35.5000000000000       3.220804174170700E-004
   35.5500000000000       3.314052550872242E-004
   35.6000000000000       3.406531559329870E-004
   35.6500000000000       3.498239344949591E-004
   35.7000000000000       3.589173883421214E-004
   35.7500000000000       3.679333734196353E-004
   35.8000000000000       3.768717134375426E-004
   35.8500000000000       3.857322606524546E-004
   35.9000000000000       3.945148584227042E-004
   35.9500000000000       4.032193478236800E-004
   36.0000000000000       4.118455953011791E-004
   36.0500000000000       4.203934956373664E-004
   36.1000000000000       4.288629500007205E-004
   36.1500000000000       4.372538352626606E-004
   36.2000000000000       4.455660481569778E-004
   36.2500000000000       4.537994568056375E-004
   36.3000000000000       4.619539198081596E-004
   36.3500000000000       4.700293401739296E-004
   36.4000000000000       4.780256202340099E-004
   36.4500000000000       4.859426464186084E-004
   36.5000000000000       4.937803328376697E-004
   36.5500000000000       5.015385838501485E-004
   36.6000000000000       5.092172804001232E-004
   36.6500000000000       5.168163408310503E-004
   36.7000000000000       5.243357142756598E-004
   36.7500000000000       5.317753395944224E-004
   36.8000000000000       5.391351436528026E-004
   36.8500000000000       5.464150765732706E-004
   36.9000000000000       5.536151245736291E-004
   36.9500000000000       5.607352487305297E-004
   37.0000000000000       5.677754164838866E-004
   37.0500000000000       5.747355969383822E-004
   37.1000000000000       5.816158041797083E-004
   37.1500000000000       5.884160084356767E-004
   37.2000000000000       5.951362083923371E-004
   37.2500000000000       6.017764393569845E-004
   37.3000000000000       6.083367344006133E-004
   37.3500000000000       6.148171174648454E-004
   37.4000000000000       6.212176388402536E-004
   37.4500000000000       6.275383254918163E-004
   37.5000000000000       6.337792314364462E-004
   37.5500000000000       6.399403529386450E-004
   37.6000000000000       6.460217401094300E-004
   37.6500000000000       6.520234446464679E-004
   37.7000000000000       6.579455126654463E-004
   37.7500000000000       6.637880136989424E-004
   37.8000000000000       6.695510149357524E-004
   37.8500000000000       6.752345947799590E-004
   37.9000000000000       6.808388252874440E-004
   37.9500000000000       6.863638079724422E-004
   38.0000000000000       6.918095933142781E-004
   38.0500000000000       6.971762812050411E-004
   38.1000000000000       7.024639952809646E-004
   38.1500000000000       7.076728054519778E-004
   38.2000000000000       7.128028184340227E-004
   38.2500000000000       7.178541701981440E-004
   38.3000000000000       7.228269870596743E-004
   38.3500000000000       7.277214226946170E-004
   38.4000000000000       7.325376196204434E-004
   38.4500000000000       7.372757174869994E-004
   38.5000000000000       7.419358524706511E-004
   38.5500000000000       7.465181508658971E-004
   38.6000000000000       7.510227653381256E-004
   38.6500000000000       7.554498364709770E-004
   38.7000000000000       7.597995193208421E-004
   38.7500000000000       7.640719398702986E-004
   38.8000000000000       7.682672431365094E-004
   38.8500000000000       7.723855976702623E-004
   38.9000000000000       7.764271268231350E-004
   38.9500000000000       7.803919599278285E-004
   39.0000000000000       7.842802643512912E-004
   39.0500000000000       7.880921920752034E-004
   39.1000000000000       7.918278938880006E-004
   39.1500000000000       7.954875442237895E-004
   39.2000000000000       7.990713402402203E-004
   39.2500000000000       8.025794587065076E-004
   39.3000000000000       8.060120592516222E-004
   39.3500000000000       8.093693382389925E-004
   39.4000000000000       8.126515158445066E-004
   39.4500000000000       8.158587389150529E-004
   39.5000000000000       8.189912292472953E-004
   39.5500000000000       8.220492080711091E-004
   39.6000000000000       8.250328631325158E-004
   39.6500000000000       8.279424117698964E-004
   39.7000000000000       8.307780852203055E-004
   39.7500000000000       8.335401161776365E-004
   39.8000000000000       8.362287541286591E-004
   39.8500000000000       8.388442725246190E-004
   39.9000000000000       8.413869202264579E-004
   39.9500000000000       8.438569283726502E-004
   40.0000000000000       8.462545233610427E-004
   40.0500000000000       8.485799521042014E-004
   40.1000000000000       8.508334827546911E-004
   40.1500000000000       8.530153842113415E-004
   40.2000000000000       8.551259201544105E-004
   40.2500000000000       8.571653312753300E-004
   40.3000000000000       8.591338942945222E-004
   40.3500000000000       8.610318966312638E-004
   40.4000000000000       8.628596488192612E-004
   40.4500000000000       8.646174362237212E-004
   40.5000000000000       8.663055234288073E-004
   40.5500000000000       8.679242007706708E-004
   40.6000000000000       8.694737430311108E-004
   40.6500000000000       8.709544232910503E-004
   40.7000000000000       8.723665083200655E-004
   40.7500000000000       8.737102767461079E-004
   40.8000000000000       8.749859659996912E-004
   40.8500000000000       8.761938620913242E-004
   40.9000000000000       8.773342442605679E-004
   40.9500000000000       8.784073626871821E-004
   41.0000000000000       8.794135075402792E-004
   41.0500000000000       8.803529478686719E-004
   41.1000000000000       8.812259452494142E-004
   41.1500000000000       8.820328128006380E-004
   41.2000000000000       8.827738462178897E-004
   41.2500000000000       8.834493290646023E-004
   41.3000000000000       8.840595828648002E-004
   41.3500000000000       8.846049081127419E-004
   41.4000000000000       8.850855946052645E-004
   41.4500000000000       8.855019292280565E-004
   41.5000000000000       8.858542185720368E-004
   41.5500000000000       8.861427789604730E-004
   41.6000000000000       8.863679263547026E-004
   41.6500000000000       8.865299457821926E-004
   41.7000000000000       8.866291763386678E-004
   41.7500000000000       8.866659276463815E-004
   41.8000000000000       8.866405085429516E-004
   41.8500000000000       8.865532262770930E-004
   41.9000000000000       8.864043985452007E-004
   41.9500000000000       8.861943543768556E-004
   42.0000000000000       8.859234114323320E-004
   42.0500000000000       8.855919017297449E-004
   42.1000000000000       8.852001623200381E-004
   42.1500000000000       8.847485425529492E-004
   42.2000000000000       8.842374088407848E-004
   42.2500000000000       8.836671079689537E-004
   42.3000000000000       8.830379995004380E-004
   42.3500000000000       8.823504238745516E-004
   42.4000000000000       8.816047705694792E-004
   42.4500000000000       8.808014162232229E-004
   42.5000000000000       8.799407259268373E-004
   42.5500000000000       8.790230565293694E-004
   42.6000000000000       8.780487908118136E-004
   42.6500000000000       8.770183065069029E-004
   42.7000000000000       8.759319540934491E-004
   42.7500000000000       8.747901145424120E-004
   42.8000000000000       8.735931922791737E-004
   42.8500000000000       8.723415287741703E-004
   42.9000000000000       8.710355080579330E-004
   42.9500000000000       8.696755340084209E-004
   43.0000000000000       8.682619681232474E-004
   43.0500000000000       8.667952031137799E-004
   43.1000000000000       8.652756138247576E-004
   43.1500000000000       8.637035810090333E-004
   43.2000000000000       8.620795058422279E-004
   43.2500000000000       8.604037644887829E-004
   43.3000000000000       8.586767409826312E-004
   43.3500000000000       8.568988577433880E-004
   43.4000000000000       8.550705099835106E-004
   43.4500000000000       8.531920611978277E-004
   43.5000000000000       8.512639168705473E-004
   43.5500000000000       8.492864443281514E-004
   43.6000000000000       8.472600510101747E-004
   43.6500000000000       8.451851128071013E-004
   43.7000000000000       8.430620014455095E-004
   43.7500000000000       8.408911260398840E-004
   43.8000000000000       8.386728558711590E-004
   43.8500000000000       8.364075740487701E-004
   43.9000000000000       8.340956436910175E-004
   43.9500000000000       8.317374581249548E-004
   44.0000000000000       8.293334027810594E-004
   44.0500000000000       8.268838558657195E-004
   44.1000000000000       8.243892388092624E-004
   44.1500000000000       8.218499134061369E-004
   44.2000000000000       8.192662394052407E-004
   44.2500000000000       8.166386065781352E-004
   44.3000000000000       8.139673959703123E-004
   44.3500000000000       8.112530055670482E-004
   44.4000000000000       8.084958332078176E-004
   44.4500000000000       8.056962990075221E-004
   44.5000000000000       8.028548229890892E-004
   44.5500000000000       7.999717927813435E-004
   44.6000000000000       7.970475856908159E-004
   44.6500000000000       7.940826388151302E-004
   44.7000000000000       7.910773893604725E-004
   44.7500000000000       7.880322652361951E-004
   44.8000000000000       7.849476868493086E-004
   44.8500000000000       7.818241132761422E-004
   44.9000000000000       7.786619872186206E-004
   44.9500000000000       7.754617472416233E-004
   45.0000000000000       7.722238067634016E-004
   45.0500000000000       7.689486203552612E-004
   45.1000000000000       7.656365989199623E-004
   45.1500000000000       7.622881869381508E-004
   45.2000000000000       7.589038100716001E-004
   45.2500000000000       7.554839217403420E-004
   45.3000000000000       7.520289304873891E-004
   45.3500000000000       7.485392773630462E-004
   45.4000000000000       7.450153714306398E-004
   45.4500000000000       7.414576280372848E-004
   45.5000000000000       7.378664779489022E-004
   45.5500000000000       7.342423298048145E-004
   45.6000000000000       7.305856587981804E-004
   45.6500000000000       7.268968970576961E-004
   45.7000000000000       7.231764857850769E-004
   45.7500000000000       7.194248542570149E-004
   45.8000000000000       7.156424299817675E-004
   45.8500000000000       7.118296352682655E-004
   45.9000000000000       7.079869055979142E-004
   45.9500000000000       7.041146719071721E-004
   46.0000000000000       7.002133730979176E-004
   46.0500000000000       6.962834755926918E-004
   46.1000000000000       6.923254031363538E-004
   46.1500000000000       6.883395657374008E-004
   46.2000000000000       6.843263955662126E-004
   46.2500000000000       6.802863358762811E-004
   46.3000000000000       6.762198289484392E-004
   46.3500000000000       6.721272922746242E-004
   46.4000000000000       6.680091875691895E-004
   46.4500000000000       6.638659376557146E-004
   46.5000000000000       6.596979750973251E-004
   46.5500000000000       6.555057438141175E-004
   46.6000000000000       6.512896749069492E-004
   46.6500000000000       6.470502400704655E-004
   46.7000000000000       6.427878685589362E-004
   46.7500000000000       6.385030333697658E-004
   46.8000000000000       6.341961454659741E-004
   46.8500000000000       6.298676593951296E-004
   46.9000000000000       6.255180102330449E-004
   46.9500000000000       6.211476394054145E-004
   47.0000000000000       6.167570247265610E-004
   47.0500000000000       6.123466198830794E-004
   47.1000000000000       6.079168617045400E-004
   47.1500000000000       6.034682141433411E-004
   47.2000000000000       5.990011094862444E-004
   47.2500000000000       5.945159782582184E-004
   47.3000000000000       5.900132590108658E-004
   47.3500000000000       5.854934007143129E-004
   47.4000000000000       5.809568973944986E-004
   47.4500000000000       5.764041730785101E-004
   47.5000000000000       5.718357072489240E-004
   47.5500000000000       5.672519942512257E-004
   47.6000000000000       5.626535046531013E-004
   47.6500000000000       5.580406842299371E-004
   47.7000000000000       5.534139538730745E-004
   47.7500000000000       5.487737664907836E-004
   47.8000000000000       5.441205502567934E-004
   47.8500000000000       5.394547655313153E-004
   47.9000000000000       5.347768975161413E-004
   47.9500000000000       5.300874266892572E-004
   48.0000000000000       5.253868029773877E-004
   48.0500000000000       5.206755143810243E-004
   48.1000000000000       5.159540201521204E-004
   48.1500000000000       5.112227514467667E-004
   48.2000000000000       5.064821629031795E-004
   48.2500000000000       5.017327002218389E-004
   48.3000000000000       4.969748073757584E-004
   48.3500000000000       4.922089320605959E-004
   48.4000000000000       4.874354835766165E-004
   48.4500000000000       4.826548959279213E-004
   48.5000000000000       4.778676181983535E-004
   48.5500000000000       4.730740882165433E-004
   48.6000000000000       4.682747762536801E-004
   48.6500000000000       4.634700974179217E-004
   48.7000000000000       4.586605075322902E-004
   48.7500000000000       4.538464045494105E-004
   48.8000000000000       4.490282072060198E-004
   48.8500000000000       4.442063476976883E-004
   48.9000000000000       4.393812493295010E-004
   48.9500000000000       4.345533439111590E-004
   49.0000000000000       4.297230875774521E-004
   49.0500000000000       4.248908999738229E-004
   49.1000000000000       4.200572396702526E-004
   49.1500000000000       4.152225623380786E-004
   49.2000000000000       4.103872850629022E-004
   49.2500000000000       4.055518241413871E-004
   49.3000000000000       4.007166037487378E-004
   49.3500000000000       3.958820071539956E-004
   49.4000000000000       3.910484334973310E-004
   49.4500000000000       3.862162946916611E-004
   49.5000000000000       3.813860266658867E-004
   49.5500000000000       3.765580186439937E-004
   49.6000000000000       3.717327050495570E-004
   49.6500000000000       3.669104986516697E-004
   49.7000000000000       3.620917560112249E-004
   49.7500000000000       3.572768924295870E-004
   49.8000000000000       3.524662978641831E-004
   49.8500000000000       3.476603616448100E-004
   49.9000000000000       3.428595072813046E-004
   49.9500000000000       3.380641268580599E-004
   50.0000000000000       3.332745893936984E-004
   50.0500000000000       3.284912659629901E-004
   50.1000000000000       3.237145800437722E-004
   50.1500000000000       3.189449109882961E-004
   50.2000000000000       3.141826552199060E-004
   50.2500000000000       3.094282232197543E-004
   50.3000000000000       3.046820415179754E-004
   50.3500000000000       2.999445033307498E-004
   50.4000000000000       2.952160229095136E-004
   50.4500000000000       2.904970021875707E-004
   50.5000000000000       2.857878345542599E-004
   50.5500000000000       2.810889211933763E-004
   50.6000000000000       2.764006243712494E-004
   50.6500000000000       2.717233034050246E-004
   50.7000000000000       2.670573472424052E-004
   50.7500000000000       2.624031245506457E-004
   50.8000000000000       2.577609899204560E-004
   50.8500000000000       2.531313441111463E-004
   50.9000000000000       2.485145808781575E-004
   50.9500000000000       2.439110751337458E-004
   51.0000000000000       2.393211846306838E-004
   51.0500000000000       2.347452949375745E-004
   51.1000000000000       2.301837795428548E-004
   51.1500000000000       2.256369913048549E-004
   51.2000000000000       2.211052654819593E-004
   51.2500000000000       2.165889145937978E-004
   51.3000000000000       2.120882611078151E-004
   51.3500000000000       2.076036154241485E-004
   51.4000000000000       2.031352919759526E-004
   51.4500000000000       1.986836545674402E-004
   51.5000000000000       1.942490260522098E-004
   51.5500000000000       1.898317382776946E-004
   51.6000000000000       1.854321062666806E-004
   51.6500000000000       1.810504458820195E-004
   51.7000000000000       1.766870733917661E-004
   51.7500000000000       1.723423027762523E-004
   51.8000000000000       1.680164019696710E-004
   51.8500000000000       1.637096939789332E-004
   51.9000000000000       1.594224616616082E-004
   51.9500000000000       1.551550235466943E-004
   52.0000000000000       1.509076640889281E-004
   52.0500000000000       1.466806477952986E-004
   52.1000000000000       1.424742851959797E-004
   52.1500000000000       1.382888612483220E-004
   52.2000000000000       1.341246813806995E-004
   52.2500000000000       1.299820263315654E-004
   52.3000000000000       1.258611148060210E-004
   52.3500000000000       1.217622151421451E-004
   52.4000000000000       1.176855877681684E-004
   52.4500000000000       1.136314640558217E-004
   52.5000000000000       1.096000985365636E-004
   52.5500000000000       1.055917764851392E-004
   52.6000000000000       1.016067168174254E-004
   52.6500000000000       9.764515581292588E-005
   52.7000000000000       9.370731149586536E-005
   52.7500000000000       8.979340888691971E-005
   52.8000000000000       8.590368849647638E-005
   52.8500000000000       8.203837343175792E-005
   52.9000000000000       7.819767902202807E-005
   52.9500000000000       7.438182536379773E-005
   53.0000000000000       7.059104692551926E-005
   53.0500000000000       6.682551112458309E-005
   53.1000000000000       6.308539440590771E-005
   53.1500000000000       5.937087589500724E-005
   53.2000000000000       5.568215263600617E-005
   53.2500000000000       5.201940988998083E-005
   53.3000000000000       4.838282304350883E-005
   53.3500000000000       4.477260537855666E-005
   53.4000000000000       4.118895923898984E-005
   53.4500000000000       3.763205617147992E-005
   53.5000000000000       3.410205211173467E-005
   53.5500000000000       3.059912567071501E-005
   53.6000000000000       2.712346659761252E-005
   53.6500000000000       2.367526453738421E-005
   53.7000000000000       2.025467219570077E-005
   53.7500000000000       1.686182271286860E-005
   53.8000000000000       1.349687160366538E-005
   53.8500000000000       1.015997400082041E-005
   53.9000000000000       6.851271338138714E-006
   53.9500000000000       3.570890084911319E-006
   54.0000000000000       3.189435844849163E-007
   54.0500000000000      -2.904440501735011E-006
   54.1000000000000      -6.099174236509579E-006
   54.1500000000000      -9.265137953586341E-006
   54.2000000000000      -1.240224335763976E-005
   54.2500000000000      -1.551040920572013E-005
   54.3000000000000      -1.858953446448924E-005
   54.3500000000000      -2.163956168579380E-005
   54.4000000000000      -2.466039233443274E-005
   54.4500000000000      -2.765192223483341E-005
   54.5000000000000      -3.061404560061382E-005
   54.5500000000000      -3.354667512604304E-005
   54.6000000000000      -3.644971008755018E-005
   54.6500000000000      -3.932307321036546E-005
   54.7000000000000      -4.216665625664988E-005
   54.7500000000000      -4.498034959243677E-005
   54.8000000000000      -4.776405318466505E-005
   54.8500000000000      -5.051772743551932E-005
   54.9000000000000      -5.324127804474217E-005
   54.9500000000000      -5.593463563354518E-005
   55.0000000000000      -5.859773635359078E-005
   55.0500000000000      -6.123049124151763E-005
   55.1000000000000      -6.383284546678809E-005
   55.1500000000000      -6.640473905400229E-005
   55.2000000000000      -6.894611534415209E-005
   55.2500000000000      -7.145695588931897E-005
   55.3000000000000      -7.393720023908311E-005
   55.3500000000000      -7.638681096464258E-005
   55.4000000000000      -7.880572934255587E-005
   55.4500000000000      -8.119391397446426E-005
   55.5000000000000      -8.355132869317413E-005
   55.5500000000000      -8.587792637516500E-005
   55.6000000000000      -8.817365423774830E-005
   55.6500000000000      -9.043843738038833E-005
   55.7000000000000      -9.267218476322924E-005
   55.7500000000000      -9.487484278579750E-005
   55.8000000000000      -9.704638067349321E-005
   55.8500000000000      -9.918676034532847E-005
   55.9000000000000      -1.012959714708593E-004
   55.9500000000000      -1.033739667466988E-004
   56.0000000000000      -1.054207391380940E-004
   56.0500000000000      -1.074362970102933E-004
   56.1000000000000      -1.094206451665753E-004
   56.1500000000000      -1.113738095881593E-004
   56.2000000000000      -1.132958070596697E-004
   56.2500000000000      -1.151866350190870E-004
   56.3000000000000      -1.170463029192595E-004
   56.3500000000000      -1.188748691079189E-004
   56.4000000000000      -1.206723394478230E-004
   56.4500000000000      -1.224387719636440E-004
   56.5000000000000      -1.241742022499241E-004
   56.5500000000000      -1.258786467838026E-004
   56.6000000000000      -1.275521685542296E-004
   56.6500000000000      -1.291948183690940E-004
   56.7000000000000      -1.308066656010668E-004
   56.7500000000000      -1.323877810452669E-004
   56.8000000000000      -1.339382197961731E-004
   56.8500000000000      -1.354580707437308E-004
   56.9000000000000      -1.369474215425166E-004
   56.9500000000000      -1.384063416992434E-004
   57.0000000000000      -1.398348915815412E-004
   57.0500000000000      -1.412331693225629E-004
   57.1000000000000      -1.426012549113270E-004
   57.1500000000000      -1.439392613839918E-004
   57.2000000000000      -1.452473148577007E-004
   57.2500000000000      -1.465255129204164E-004
   57.3000000000000      -1.477739517442511E-004
   57.3500000000000      -1.489927404461639E-004
   57.4000000000000      -1.501819746130411E-004
   57.4500000000000      -1.513418014771952E-004
   57.5000000000000      -1.524723254006567E-004
   57.5500000000000      -1.535736478714164E-004
   57.6000000000000      -1.546458835426599E-004
   57.6500000000000      -1.556891141007658E-004
   57.7000000000000      -1.567034226404485E-004
   57.7500000000000      -1.576888863400473E-004
   57.8000000000000      -1.586455961809678E-004
   57.8500000000000      -1.595736688146973E-004
   57.9000000000000      -1.604732614261025E-004
   57.9500000000000      -1.613445104805886E-004
   58.0000000000000      -1.621874949239021E-004
   58.0500000000000      -1.630023421724499E-004
   58.1000000000000      -1.637891610710636E-004
   58.1500000000000      -1.645480931824487E-004
   58.2000000000000      -1.652792992385163E-004
   58.2500000000000      -1.659829031965735E-004
   58.3000000000000      -1.666590404824913E-004
   58.3500000000000      -1.673078659919837E-004
   58.4000000000000      -1.679295365248932E-004
   58.4500000000000      -1.685241939642877E-004
   58.5000000000000      -1.690919624926348E-004
   58.5500000000000      -1.696329912360482E-004
   58.6000000000000      -1.701474701209154E-004
   58.6500000000000      -1.706355331960979E-004
   58.7000000000000      -1.710973024474767E-004
   58.7500000000000      -1.715329257711695E-004
   58.8000000000000      -1.719425228290063E-004
   58.8500000000000      -1.723262637798804E-004
   58.9000000000000      -1.726842802841993E-004
   58.9500000000000      -1.730167154426470E-004
   59.0000000000000      -1.733237173484136E-004
   59.0500000000000      -1.736054567956869E-004
   59.1000000000000      -1.738620905266912E-004
   59.1500000000000      -1.740937890601436E-004
   59.2000000000000      -1.743007275568413E-004
   59.2500000000000      -1.744831533750658E-004
   59.3000000000000      -1.746412513110721E-004
   59.3500000000000      -1.747752094648090E-004
   59.4000000000000      -1.748852284616811E-004
   59.4500000000000      -1.749715220552754E-004
   59.5000000000000      -1.750342746268597E-004
   59.5500000000000      -1.750737083989635E-004
   59.6000000000000      -1.750900007718261E-004
   59.6500000000000      -1.750833529649400E-004
   59.7000000000000      -1.750539511997462E-004
   59.7500000000000      -1.750019911078584E-004
   59.8000000000000      -1.749276690176381E-004
   59.8500000000000      -1.748311442377639E-004
   59.9000000000000      -1.747126049869772E-004
   59.9500000000000      -1.745722631062001E-004
   60.0000000000000      -1.744103454758618E-004
   60.0500000000000      -1.742270696823617E-004
   60.1000000000000      -1.740226090102915E-004
   60.1500000000000      -1.737971486265896E-004
   60.2000000000000      -1.735508837478802E-004
   60.2500000000000      -1.732839777790663E-004
   60.3000000000000      -1.729966225791613E-004
   60.3500000000000      -1.726890131961762E-004
   60.4000000000000      -1.723613675630807E-004
   60.4500000000000      -1.720138631938883E-004
   60.5000000000000      -1.716467007506802E-004
   60.5500000000000      -1.712600878717682E-004
   60.6000000000000      -1.708542192020834E-004
   60.6500000000000      -1.704293061200949E-004
   60.7000000000000      -1.699855830934783E-004
   60.7500000000000      -1.695232532635513E-004
   60.8000000000000      -1.690425240259524E-004
   60.8500000000000      -1.685435998149548E-004
   60.9000000000000      -1.680267326773920E-004
   60.9500000000000      -1.674921036044926E-004
   61.0000000000000      -1.669399094646131E-004
   61.0500000000000      -1.663703725104059E-004
   61.1000000000000      -1.657836787965190E-004
   61.1500000000000      -1.651800172799439E-004
   61.2000000000000      -1.645595680600263E-004
   61.2500000000000      -1.639225247335162E-004
   61.3000000000000      -1.632690802692710E-004
   61.3500000000000      -1.625994314069455E-004
   61.4000000000000      -1.619137652472611E-004
   61.4500000000000      -1.612123179301351E-004
   61.5000000000000      -1.604952963212295E-004
   61.5500000000000      -1.597629365618685E-004
   61.6000000000000      -1.590154370057602E-004
   61.6500000000000      -1.582530061440516E-004
   61.7000000000000      -1.574758284459877E-004
   61.7500000000000      -1.566841022648496E-004
   61.8000000000000      -1.558780654742670E-004
   61.8500000000000      -1.550578818823178E-004
   61.9000000000000      -1.542237763341978E-004
   61.9500000000000      -1.533759371470268E-004
   62.0000000000000      -1.525146179575501E-004
   62.0500000000000      -1.516400369745302E-004
   62.1000000000000      -1.507523875555557E-004
   62.1500000000000      -1.498519162481074E-004
   62.2000000000000      -1.489388511644924E-004
   62.2500000000000      -1.480133889651203E-004
   62.3000000000000      -1.470757425732709E-004
   62.3500000000000      -1.461261625461761E-004
   62.4000000000000      -1.451648814658803E-004
   62.4500000000000      -1.441921619554255E-004
   62.5000000000000      -1.432081932212836E-004
   62.5500000000000      -1.422132092623260E-004
   62.6000000000000      -1.412074093466126E-004
   62.6500000000000      -1.401909943907560E-004
   62.7000000000000      -1.391641804977224E-004
   62.7500000000000      -1.381271896679393E-004
   62.8000000000000      -1.370802632290440E-004
   62.8500000000000      -1.360236285661202E-004
   62.9000000000000      -1.349575115853381E-004
   62.9500000000000      -1.338821499086533E-004
   63.0000000000000      -1.327977891787556E-004
   63.0500000000000      -1.317046785502409E-004
   63.1000000000000      -1.306030696622689E-004
   63.1500000000000      -1.294931999480693E-004
   63.2000000000000      -1.283752981887694E-004
   63.2500000000000      -1.272496297964669E-004
   63.3000000000000      -1.261163936255623E-004
   63.3500000000000      -1.249758356010867E-004
   63.4000000000000      -1.238282107682449E-004
   63.4500000000000      -1.226737648830327E-004
   63.5000000000000      -1.215127518165748E-004
   63.5500000000000      -1.203454549796578E-004
   63.6000000000000      -1.191720773281086E-004
   63.6500000000000      -1.179928554298858E-004
   63.7000000000000      -1.168079983050828E-004
   63.7500000000000      -1.156177492897137E-004
   63.8000000000000      -1.144223327978741E-004
   63.8500000000000      -1.132219946338430E-004
   63.9000000000000      -1.120169187864743E-004
   63.9500000000000      -1.108073635779167E-004
   64.0000000000000      -1.095935465835812E-004
   64.0500000000000      -1.083757144488819E-004
   64.1000000000000      -1.071540711732725E-004
   64.1500000000000      -1.059288570519228E-004
   64.2000000000000      -1.047003084793588E-004
   64.2500000000000      -1.034686510610780E-004
   64.3000000000000      -1.022341336522700E-004
   64.3500000000000      -1.009970174307031E-004
   64.4000000000000      -9.975752965697885E-005
   64.4500000000000      -9.851590322498238E-005
   64.5000000000000      -9.727238595743116E-005
   64.5500000000000      -9.602721680331297E-005
   64.6000000000000      -9.478059196989582E-005
   64.6500000000000      -9.353275862935816E-005
   64.7000000000000      -9.228392948546334E-005
   64.7500000000000      -9.103434475464266E-005
   64.8000000000000      -8.978422402876665E-005
   64.8500000000000      -8.853380247391861E-005
   64.9000000000000      -8.728330841145319E-005
   64.9500000000000      -8.603295345089321E-005
   65.0000000000000      -8.478300876523029E-005
   65.0500000000000      -8.353368419550653E-005
   65.1000000000000      -8.228521362997978E-005
   65.1500000000000      -8.103782788262368E-005
   65.2000000000000      -7.979174088994153E-005
   65.2500000000000      -7.854717646850697E-005
   65.3000000000000      -7.730435319806081E-005
   65.3500000000000      -7.606351907281921E-005
   65.4000000000000      -7.482484243299356E-005
   65.4500000000000      -7.358853232203624E-005
   65.5000000000000      -7.235479578322495E-005
   65.5500000000000      -7.112383987746326E-005
   65.6000000000000      -6.989589578609986E-005
   65.6500000000000      -6.867118841451429E-005
   65.7000000000000      -6.744996652666102E-005
   65.7500000000000      -6.623243504430893E-005
   65.8000000000000      -6.501879943959558E-005
   65.8500000000000      -6.380926138625549E-005
   65.9000000000000      -6.260401229422517E-005
   65.9500000000000      -6.140325829052759E-005
   66.0000000000000      -6.020723664429470E-005
   66.0500000000000      -5.901613933289005E-005
   66.1000000000000      -5.783016464555943E-005
   66.1500000000000      -5.664953903066974E-005
   66.2000000000000      -5.547447644305083E-005
   66.2500000000000      -5.430516775419513E-005
   66.3000000000000      -5.314181494191179E-005
   66.3500000000000      -5.198457865910077E-005
   66.4000000000000      -5.083361581216732E-005
   66.4500000000000      -4.968911729104297E-005
   66.5000000000000      -4.855124169405156E-005
   66.5500000000000      -4.742018277529527E-005
   66.6000000000000      -4.629612483193867E-005
   66.6500000000000      -4.517923203645699E-005
   66.7000000000000      -4.406968280370986E-005
   66.7500000000000      -4.296765375795118E-005
   66.8000000000000      -4.187331800554039E-005
   66.8500000000000      -4.078682633820644E-005
   66.9000000000000      -3.970830529739990E-005
   66.9500000000000      -3.863789026363931E-005
   67.0000000000000      -3.757577055260689E-005
   67.0500000000000      -3.652208922149587E-005
   67.1000000000000      -3.547698179221815E-005
   67.1500000000000      -3.444057449965397E-005
   67.2000000000000      -3.341300507353965E-005
   67.2500000000000      -3.239449709662013E-005
   67.3000000000000      -3.138523980303472E-005
   67.3500000000000      -3.038536586482494E-005
   67.4000000000000      -2.939503381587275E-005
   67.4500000000000      -2.841438870906880E-005
   67.5000000000000      -2.744359164430682E-005
   67.5500000000000      -2.648281317817770E-005
   67.6000000000000      -2.553220264635154E-005
   67.6500000000000      -2.459191093659798E-005
   67.7000000000000      -2.366202315672045E-005
   67.7500000000000      -2.274264387529399E-005
   67.8000000000000      -2.183387115648335E-005
   67.8500000000000      -2.093586537131772E-005
   67.9000000000000      -2.004876372021108E-005
   67.9500000000000      -1.917273476381816E-005
   68.0000000000000      -1.830789850622136E-005
   68.0500000000000      -1.745437538417103E-005
   68.1000000000000      -1.661229127555006E-005
   68.1500000000000      -1.578177686080342E-005
   68.2000000000000      -1.496297193580311E-005
   68.2500000000000      -1.415598130241982E-005
   68.3000000000000      -1.336090940122671E-005
   68.3500000000000      -1.257784686346819E-005
   68.4000000000000      -1.180689173918860E-005
   68.4500000000000      -1.104817733070299E-005
   68.5000000000000      -1.030178102484063E-005
   68.5500000000000      -9.567847456532151E-006
   68.6000000000000      -8.846497401172174E-006
   68.6500000000000      -8.137840566095056E-006
   68.7000000000000      -7.441927997304753E-006
   68.7500000000000      -6.758834417358232E-006
   68.8000000000000      -6.088662144412831E-006
   68.8500000000000      -5.431465357902755E-006
   68.9000000000000      -4.787320073791089E-006
   68.9500000000000      -4.156335584695002E-006
   69.0000000000000      -3.538613556932387E-006
   69.0500000000000      -2.934229862238272E-006
   69.1000000000000      -2.343217222972256E-006
   69.1500000000000      -1.765593798773747E-006
   69.2000000000000      -1.201393822996446E-006
   69.2500000000000      -6.506581022363514E-007
   69.3000000000000      -1.134558287537791E-007
   69.3500000000000       4.101676399413017E-007
   69.4000000000000       9.201799832378031E-007
   69.4500000000000       1.416540642351107E-006
   69.5000000000000       1.899219542811308E-006
   69.5500000000000       2.368175893058774E-006
   69.6000000000000       2.823371217945921E-006
   69.6500000000000       3.264719202843873E-006
   69.7000000000000       3.692189152562330E-006
   69.7500000000000       4.105720488575118E-006
   69.8000000000000       4.505294921660184E-006
   69.8500000000000       4.890907798700366E-006
   69.9000000000000       5.262518110827143E-006
   69.9500000000000       5.620079119070423E-006
   70.0000000000000       5.963523798412180E-006
   70.0500000000000       6.292808819408908E-006
   70.1000000000000       6.607939966801078E-006
   70.1500000000000       6.908900653260717E-006
   70.2000000000000       7.195704047238438E-006
   70.2500000000000       7.468368309476665E-006
   70.3000000000000       7.726865124520060E-006
   70.3500000000000       7.971227394782854E-006
   70.4000000000000       8.201428454940138E-006
   70.4500000000000       8.417461177350197E-006
   70.5000000000000       8.619337899029202E-006
   70.5500000000000       8.807082038537859E-006
   70.6000000000000       8.980666600974840E-006
   70.6500000000000       9.140065741809859E-006
   70.7000000000000       9.285326133765662E-006
   70.7500000000000       9.416473401258091E-006
   70.8000000000000       9.533499025166196E-006
   70.8500000000000       9.636438280806578E-006
   70.9000000000000       9.725369466854491E-006
   70.9500000000000       9.800316569163435E-006
   71.0000000000000       9.861322956222655E-006
   71.0500000000000       9.908396009306233E-006
   71.1000000000000       9.941563182938878E-006
   71.1500000000000       9.960854709932410E-006
   71.2000000000000       9.966319808633103E-006
   71.2500000000000       9.958024523935415E-006
   71.3000000000000       9.936005627414778E-006
   71.3500000000000       9.900304428976941E-006
   71.4000000000000       9.850940786555683E-006
   71.4500000000000       9.787955346080974E-006
   71.5000000000000       9.711410103196008E-006
   71.5500000000000       9.621358387128749E-006
   71.6000000000000       9.517879897183464E-006
   71.6500000000000       9.401007889479862E-006
   71.7000000000000       9.270814394279320E-006
   71.7500000000000       9.127343125691122E-006
   71.8000000000000       8.970660017800717E-006
   71.8500000000000       8.800804610347635E-006
   71.9000000000000       8.617857958741309E-006
   71.9500000000000       8.421924914395777E-006
   72.0000000000000       8.213125244774290E-006
   72.0500000000000       7.991552327521451E-006
   72.1000000000000       7.757306548926287E-006
   72.1500000000000       7.510455466438860E-006
   72.2000000000000       7.251128815871348E-006
   72.2500000000000       6.979415754599585E-006
   72.3000000000000       6.695406377466005E-006
   72.3500000000000       6.399177418769934E-006
   72.4000000000000       6.090789719024870E-006
   72.4500000000000       5.770340393727940E-006
   72.5000000000000       5.437955320178305E-006
   72.5500000000000       5.093750846513420E-006
   72.6000000000000       4.737829692841258E-006
   72.6500000000000       4.370288128605489E-006
   72.7000000000000       3.991260909388850E-006
   72.7500000000000       3.600828452141852E-006
   72.8000000000000       3.199069243460125E-006
   72.8500000000000       2.786116632947392E-006
   72.9000000000000       2.362127011154625E-006
   72.9500000000000       1.927215228344324E-006
   73.0000000000000       1.481548408503499E-006
   73.0500000000000       1.025277156225684E-006
   73.1000000000000       5.584952861849703E-007
   73.1500000000000       8.135019818335709E-008
   73.2000000000000      -4.060252998357497E-007
   73.2500000000000      -9.035187607316277E-007
   73.3000000000000      -1.410992097339789E-006
   73.3500000000000      -1.928284717840447E-006
   73.4000000000000      -2.455266006418449E-006
   73.4500000000000      -2.991797183719175E-006
   73.5000000000000      -3.537766842152308E-006
   73.5500000000000      -4.093075218828897E-006
   73.6000000000000      -4.657586454256161E-006
   73.6500000000000      -5.231161200873719E-006
   73.7000000000000      -5.813664745664310E-006
   73.7500000000000      -6.405007898051495E-006
   73.8000000000000      -7.005032055806710E-006
   73.8500000000000      -7.613579071306203E-006
   73.9000000000000      -8.230507045700178E-006
   73.9500000000000      -8.855694319872803E-006
   74.0000000000000      -9.489038268255128E-006
   74.0500000000000      -1.013041776561416E-005
   74.1000000000000      -1.077971395531210E-005
   74.1500000000000      -1.143682800659794E-005
   74.2000000000000      -1.210162506784821E-005
   74.2500000000000      -1.277391827459146E-005
   74.3000000000000      -1.345358968051708E-005
   74.3500000000000      -1.414048115250691E-005
   74.4000000000000      -1.483448022377350E-005
   74.4500000000000      -1.553547614489920E-005
   74.5000000000000      -1.624336524915835E-005
   74.5500000000000      -1.695802504920028E-005
   74.6000000000000      -1.767931339116602E-005
   74.6500000000000      -1.840715563631728E-005
   74.7000000000000      -1.914139842482153E-005
   74.7500000000000      -1.988193862031919E-005
   74.8000000000000      -2.062863996344672E-005
   74.8500000000000      -2.138136470177543E-005
   74.9000000000000      -2.213995596772238E-005
   74.9500000000000      -2.290427323608101E-005
   75.0000000000000      -2.367418974815420E-005


==> anc/fig8_midpoint_/taum8/correlation_taum8/dt0.05_heuncorr_taum8_T0.35.dat <==
  5.000000000000000E-002  1.187606118799889E-002
  0.100000000000000       1.187474170456661E-002
  0.150000000000000       1.187255951959864E-002
  0.200000000000000       1.186951991862533E-002
  0.250000000000000       1.186562828119638E-002
  0.300000000000000       1.186089002749174E-002
  0.350000000000000       1.185531066069658E-002
  0.400000000000000       1.184889575758704E-002
  0.450000000000000       1.184165096420452E-002
  0.500000000000000       1.183358195816392E-002
  0.550000000000000       1.182469450233510E-002
  0.600000000000000       1.181499443636335E-002
  0.650000000000000       1.180448768759618E-002
  0.700000000000000       1.179318026444051E-002
  0.750000000000000       1.178107824794192E-002
  0.800000000000000       1.176818775358234E-002
  0.850000000000000       1.175451497613091E-002
  0.900000000000000       1.174006616721387E-002
  0.950000000000000       1.172484761732878E-002
   1.00000000000000       1.170886570268679E-002
   1.05000000000000       1.169212681028878E-002
   1.10000000000000       1.167463736921129E-002
   1.15000000000000       1.165640386338189E-002
   1.20000000000000       1.163743279138621E-002
   1.25000000000000       1.161773068792478E-002
   1.30000000000000       1.159730415493552E-002
   1.35000000000000       1.157615982970452E-002
   1.40000000000000       1.155430443172234E-002
   1.45000000000000       1.153174460370280E-002
   1.50000000000000       1.150848703380458E-002
   1.55000000000000       1.148453848153107E-002
   1.60000000000000       1.145990573585178E-002
   1.65000000000000       1.143459562865661E-002
   1.70000000000000       1.140861499938703E-002
   1.75000000000000       1.138197070386303E-002
   1.80000000000000       1.135466961631777E-002
   1.85000000000000       1.132671859069724E-002
   1.90000000000000       1.129812452937163E-002
   1.95000000000000       1.126889433262914E-002
   2.00000000000000       1.123903494033041E-002
   2.05000000000000       1.120855332748859E-002
   2.10000000000000       1.117745649047053E-002
   2.15000000000000       1.114575141577825E-002
   2.20000000000000       1.111344507428794E-002
   2.25000000000000       1.108054440923804E-002
   2.30000000000000       1.104705641866677E-002
   2.35000000000000       1.101298811984751E-002
   2.40000000000000       1.097834652405747E-002
   2.45000000000000       1.094313865459748E-002
   2.50000000000000       1.090737150377750E-002
   2.55000000000000       1.087105204636039E-002
   2.60000000000000       1.083418727699894E-002
   2.65000000000000       1.079678420955207E-002
   2.70000000000000       1.075884983595776E-002
   2.75000000000000       1.072039114337617E-002
   2.80000000000000       1.068141506271808E-002
   2.85000000000000       1.064192852551214E-002
   2.90000000000000       1.060193844329297E-002
   2.95000000000000       1.056145170948559E-002
   3.00000000000000       1.052047519210550E-002
   3.05000000000000       1.047901574877219E-002
   3.10000000000000       1.043708017369977E-002
   3.15000000000000       1.039467528497637E-002
   3.20000000000000       1.035180787650427E-002
   3.25000000000000       1.030848478361121E-002
   3.30000000000000       1.026471276640031E-002
   3.35000000000000       1.022049859867856E-002
   3.40000000000000       1.017584898779344E-002
   3.45000000000000       1.013077062986328E-002
   3.50000000000000       1.008527020443008E-002
   3.55000000000000       1.003935434575505E-002
   3.60000000000000       9.993029710492696E-003
   3.65000000000000       9.946302910326608E-003
   3.70000000000000       9.899180486711415E-003
   3.75000000000000       9.851668966728224E-003
   3.80000000000000       9.803774879749996E-003
   3.85000000000000       9.755504711866942E-003
   3.90000000000000       9.706864912610882E-003
   3.95000000000000       9.657861918188855E-003
   4.00000000000000       9.608502124004987E-003
   4.05000000000000       9.558791900300234E-003
   4.10000000000000       9.508737579161331E-003
   4.15000000000000       9.458345480458204E-003
   4.20000000000000       9.407621896857662E-003
   4.25000000000000       9.356573001467377E-003
   4.30000000000000       9.305204954476115E-003
   4.35000000000000       9.253523901659299E-003
   4.40000000000000       9.201535932300872E-003
   4.45000000000000       9.149247097028702E-003
   4.50000000000000       9.096663475499363E-003
   4.55000000000000       9.043791086511812E-003
   4.60000000000000       8.990635989110559E-003
   4.65000000000000       8.937204167916291E-003
   4.70000000000000       8.883501576758848E-003
   4.75000000000000       8.829534098327194E-003
   4.80000000000000       8.775307629240437E-003
   4.85000000000000       8.720827992237138E-003
   4.90000000000000       8.666100998135386E-003
   4.95000000000000       8.611132366993927E-003
   5.00000000000000       8.555927800545496E-003
   5.05000000000000       8.500492964542151E-003
   5.10000000000000       8.444833515335199E-003
   5.15000000000000       8.388955072497720E-003
   5.20000000000000       8.332863230025557E-003
   5.25000000000000       8.276563610956291E-003
   5.30000000000000       8.220061749513395E-003
   5.35000000000000       8.163363151916273E-003
   5.40000000000000       8.106473287525170E-003
   5.45000000000000       8.049397614925426E-003
   5.50000000000000       7.992141560845214E-003
   5.55000000000000       7.934710495314565E-003
   5.60000000000000       7.877109749927610E-003
   5.65000000000000       7.819344596145418E-003
   5.70000000000000       7.761420235495729E-003
   5.75000000000000       7.703341857180133E-003
   5.80000000000000       7.645114627112759E-003
   5.85000000000000       7.586743648782074E-003
   5.90000000000000       7.528233979477978E-003
   5.95000000000000       7.469590676029405E-003
   6.00000000000000       7.410818745574488E-003
   6.05000000000000       7.351923142550756E-003
   6.10000000000000       7.292908793709030E-003
   6.15000000000000       7.233780556991891E-003
   6.20000000000000       7.174543255668986E-003
   6.25000000000000       7.115201624808633E-003
   6.30000000000000       7.055760392016508E-003
   6.35000000000000       6.996224306684487E-003
   6.40000000000000       6.936598024189655E-003
   6.45000000000000       6.876886146322925E-003
   6.50000000000000       6.817093264761295E-003
   6.55000000000000       6.757223945087507E-003
   6.60000000000000       6.697282701621106E-003
   6.65000000000000       6.637273994481394E-003
   6.70000000000000       6.577202264843619E-003
   6.75000000000000       6.517071945946543E-003
   6.80000000000000       6.456887406693732E-003
   6.85000000000000       6.396652986696187E-003
   6.90000000000000       6.336373014625526E-003
   6.95000000000000       6.276051764071615E-003
   7.00000000000000       6.215693463561902E-003
   7.05000000000000       6.155302270231934E-003
   7.10000000000000       6.094882349762099E-003
   7.15000000000000       6.034437790368154E-003
   7.20000000000000       5.973972678954558E-003
   7.25000000000000       5.913491078275303E-003
   7.30000000000000       5.852997025583694E-003
   7.35000000000000       5.792494519281809E-003
   7.40000000000000       5.731987507830823E-003
   7.45000000000000       5.671479906206101E-003
   7.50000000000000       5.610975551361709E-003
   7.55000000000000       5.550478266860267E-003
   7.60000000000000       5.489991881796727E-003
   7.65000000000000       5.429520164256141E-003
   7.70000000000000       5.369066874544148E-003
   7.75000000000000       5.308635722390880E-003
   7.80000000000000       5.248230364760283E-003
   7.85000000000000       5.187854450637078E-003
   7.90000000000000       5.127511589843341E-003
   7.95000000000000       5.067205399869766E-003
   8.00000000000000       5.006939416995451E-003
   8.05000000000000       4.946717157759161E-003
   8.10000000000000       4.886542124055329E-003
   8.15000000000000       4.826417772475175E-003
   8.20000000000000       4.766347528506605E-003
   8.25000000000000       4.706334808236342E-003
   8.30000000000000       4.646383016433930E-003
   8.35000000000000       4.586495496442358E-003
   8.40000000000000       4.526675570510778E-003
   8.45000000000000       4.466926546755474E-003
   8.50000000000000       4.407251695309661E-003
   8.55000000000000       4.347654230776377E-003
   8.60000000000000       4.288137353866952E-003
   8.65000000000000       4.228704238333477E-003
   8.70000000000000       4.169357988908692E-003
   8.75000000000000       4.110101704765227E-003
   8.80000000000000       4.050938492615586E-003
   8.85000000000000       3.991871364769183E-003
   8.90000000000000       3.932903367052226E-003
   8.95000000000000       3.874037539035257E-003
   9.00000000000000       3.815276855513389E-003
   9.05000000000000       3.756624246875753E-003
   9.10000000000000       3.698082650054066E-003
   9.15000000000000       3.639654965698610E-003
   9.20000000000000       3.581344018703575E-003
   9.25000000000000       3.523152668295673E-003
   9.30000000000000       3.465083707589810E-003
   9.35000000000000       3.407139907509548E-003
   9.40000000000000       3.349324048731679E-003
   9.45000000000000       3.291638858859765E-003
   9.50000000000000       3.234087086236873E-003
   9.55000000000000       3.176671436779162E-003
   9.60000000000000       3.119394571729736E-003
   9.65000000000000       3.062259145294018E-003
   9.70000000000000       3.005267786376634E-003
   9.75000000000000       2.948423084778150E-003
   9.80000000000000       2.891727615291723E-003
   9.85000000000000       2.835183952098217E-003
   9.90000000000000       2.778794610944909E-003
   9.95000000000000       2.722562054577534E-003
   10.0000000000000       2.666488717580516E-003
   10.0500000000000       2.610577054203955E-003
   10.1000000000000       2.554829473198212E-003
   10.1500000000000       2.499248314357675E-003
   10.2000000000000       2.443835968305940E-003
   10.2500000000000       2.388594763956994E-003
   10.3000000000000       2.333527006545359E-003
   10.3500000000000       2.278635034975887E-003
   10.4000000000000       2.223921103869487E-003
   10.4500000000000       2.169387407796785E-003
   10.5000000000000       2.115036203269358E-003
   10.5500000000000       2.060869682115208E-003
   10.6000000000000       2.006890031049888E-003
   10.6500000000000       1.953099389747284E-003
   10.7000000000000       1.899499928088263E-003
   10.7500000000000       1.846093768239246E-003
   10.8000000000000       1.792883006475647E-003
   10.8500000000000       1.739869703859255E-003
   10.9000000000000       1.687055870872780E-003
   10.9500000000000       1.634443520011071E-003
   11.0000000000000       1.582034670956980E-003
   11.0500000000000       1.529831307858328E-003
   11.1000000000000       1.477835374754152E-003
   11.1500000000000       1.426048839509465E-003
   11.2000000000000       1.374473641724196E-003
   11.2500000000000       1.323111657355268E-003
   11.3000000000000       1.271964769186051E-003
   11.3500000000000       1.221034861536025E-003
   11.4000000000000       1.170323740729929E-003
   11.4500000000000       1.119833221409362E-003
   11.5000000000000       1.069565110558460E-003
   11.5500000000000       1.019521120118845E-003
   11.6000000000000       9.697030299358650E-004
   11.6500000000000       9.201125677587367E-004
   11.7000000000000       8.707514276945855E-004
   11.7500000000000       8.216212568022927E-004
   11.8000000000000       7.727237094152566E-004
   11.8500000000000       7.240603918147602E-004
   11.9000000000000       6.756329052665148E-004
   11.9500000000000       6.274428423936380E-004
   12.0000000000000       5.794917301346111E-004
   12.0500000000000       5.317811018765057E-004
   12.1000000000000       4.843124768321274E-004
   12.1500000000000       4.370873256205787E-004
   12.2000000000000       3.901070981475064E-004
   12.2500000000000       3.433732113215287E-004
   12.3000000000000       2.968870922399857E-004
   12.3500000000000       2.506501597202168E-004
   12.4000000000000       2.046637611752425E-004
   12.4500000000000       1.589292782775370E-004
   12.5000000000000       1.134480097286246E-004
   12.5500000000000       6.822123633260219E-005
   12.6000000000000       2.325027051569367E-005
   12.6500000000000      -2.146362028565401E-005
   12.7000000000000      -6.591917958224692E-005
   12.7500000000000      -1.101151789416024E-004
   12.8000000000000      -1.540504274885320E-004
   12.8500000000000      -1.977237660623005E-004
   12.9000000000000      -2.411340053164670E-004
   12.9500000000000      -2.842800120034980E-004
   13.0000000000000      -3.271606618226338E-004
   13.0500000000000      -3.697748904885983E-004
   13.1000000000000      -4.121215861820193E-004
   13.1500000000000      -4.541997069026870E-004
   13.2000000000000      -4.960081903074853E-004
   13.2500000000000      -5.375459415213822E-004
   13.3000000000000      -5.788119087692661E-004
   13.3500000000000      -6.198050566714705E-004
   13.4000000000000      -6.605243430571335E-004
   13.4500000000000      -7.009688368936945E-004
   13.5000000000000      -7.411376080351666E-004
   13.5500000000000      -7.810297355382356E-004
   13.6000000000000      -8.206443164995975E-004
   13.6500000000000      -8.599804889772058E-004
   13.7000000000000      -8.990373481554755E-004
   13.7500000000000      -9.378140351746359E-004
   13.8000000000000      -9.763096928402723E-004
   13.8500000000000      -1.014523495211258E-003
   13.9000000000000      -1.052454637870859E-003
   13.9500000000000      -1.090102376839963E-003
   14.0000000000000      -1.127465932244901E-003
   14.0500000000000      -1.164544600188173E-003
   14.1000000000000      -1.201337711292020E-003
   14.1500000000000      -1.237844587015409E-003
   14.2000000000000      -1.274064593711274E-003
   14.2500000000000      -1.309997069920758E-003
   14.3000000000000      -1.345641415612742E-003
   14.3500000000000      -1.380997051993739E-003
   14.4000000000000      -1.416063377323269E-003
   14.4500000000000      -1.450839855092548E-003
   14.5000000000000      -1.485325982937610E-003
   14.5500000000000      -1.519521285798837E-003
   14.6000000000000      -1.553425236787572E-003
   14.6500000000000      -1.587037332032151E-003
   14.7000000000000      -1.620357176347056E-003
   14.7500000000000      -1.653384321947177E-003
   14.8000000000000      -1.686118377795255E-003
   14.8500000000000      -1.718558952566264E-003
   14.9000000000000      -1.750705687242757E-003
   14.9500000000000      -1.782558209384326E-003
   15.0000000000000      -1.814116178504251E-003
   15.0500000000000      -1.845379274177943E-003
   15.1000000000000      -1.876347191478146E-003
   15.1500000000000      -1.907019610617573E-003
   15.2000000000000      -1.937396261130721E-003
   15.2500000000000      -1.967476878868142E-003
   15.3000000000000      -1.997261251796877E-003
   15.3500000000000      -2.026749167776684E-003
   15.4000000000000      -2.055940410771777E-003
   15.4500000000000      -2.084834777781949E-003
   15.5000000000000      -2.113432102165091E-003
   15.5500000000000      -2.141732227449128E-003
   15.6000000000000      -2.169735023661383E-003
   15.6500000000000      -2.197440373080691E-003
   15.7000000000000      -2.224848167141527E-003
   15.7500000000000      -2.251958302097694E-003
   15.8000000000000      -2.278770688732167E-003
   15.8500000000000      -2.305285281092444E-003
   15.9000000000000      -2.331502003983516E-003
   15.9500000000000      -2.357420853012035E-003
   16.0000000000000      -2.383041819287781E-003
   16.0500000000000      -2.408364949552790E-003
   16.1000000000000      -2.433390253342425E-003
   16.1500000000000      -2.458117747131533E-003
   16.2000000000000      -2.482547491174459E-003
   16.2500000000000      -2.506679572399641E-003
   16.3000000000000      -2.530514101346608E-003
   16.3500000000000      -2.554051168257703E-003
   16.4000000000000      -2.577290882813744E-003
   16.4500000000000      -2.600233350575072E-003
   16.5000000000000      -2.622878743217227E-003
   16.5500000000000      -2.645227276515768E-003
   16.6000000000000      -2.667279151405573E-003
   16.6500000000000      -2.689034586291847E-003
   16.7000000000000      -2.710493774058513E-003
   16.7500000000000      -2.731656996774892E-003
   16.8000000000000      -2.752524470485399E-003
   16.8500000000000      -2.773096486440698E-003
   16.9000000000000      -2.793373320950465E-003
   16.9500000000000      -2.813355317038779E-003
   17.0000000000000      -2.833042790550288E-003
   17.0500000000000      -2.852436096664728E-003
   17.1000000000000      -2.871535583459009E-003
   17.1500000000000      -2.890341702912486E-003
   17.2000000000000      -2.908854822831789E-003
   17.2500000000000      -2.927075340629335E-003
   17.3000000000000      -2.945003702770163E-003
   17.3500000000000      -2.962640319096085E-003
   17.4000000000000      -2.979985606121209E-003
   17.4500000000000      -2.997039991387481E-003
   17.5000000000000      -3.013803951750744E-003
   17.5500000000000      -3.030277980347852E-003
   17.6000000000000      -3.046462555172482E-003
   17.6500000000000      -3.062358221661115E-003
   17.7000000000000      -3.077965507447311E-003
   17.7500000000000      -3.093285003904530E-003
   17.8000000000000      -3.108317256340141E-003
   17.8500000000000      -3.123062844903381E-003
   17.9000000000000      -3.137522394949894E-003
   17.9500000000000      -3.151696559077294E-003
   18.0000000000000      -3.165585982628033E-003
   18.0500000000000      -3.179191346558751E-003
   18.1000000000000      -3.192513328221186E-003
   18.1500000000000      -3.205552610494367E-003
   18.2000000000000      -3.218309952106434E-003
   18.2500000000000      -3.230786102238494E-003
   18.3000000000000      -3.242981822236383E-003
   18.3500000000000      -3.254897901346088E-003
   18.4000000000000      -3.266535137945656E-003
   18.4500000000000      -3.277894308361607E-003
   18.5000000000000      -3.288976193696539E-003
   18.5500000000000      -3.299781626679974E-003
   18.6000000000000      -3.310311473749714E-003
   18.6500000000000      -3.320566560083993E-003
   18.7000000000000      -3.330547763400317E-003
   18.7500000000000      -3.340255997364989E-003
   18.8000000000000      -3.349692203277528E-003
   18.8500000000000      -3.358857252773400E-003
   18.9000000000000      -3.367752079382726E-003
   18.9500000000000      -3.376377595223629E-003
   19.0000000000000      -3.384734694686313E-003
   19.0500000000000      -3.392824361346246E-003
   19.1000000000000      -3.400647589164190E-003
   19.1500000000000      -3.408205327975303E-003
   19.2000000000000      -3.415498592713896E-003
   19.2500000000000      -3.422528351337136E-003
   19.3000000000000      -3.429295641022769E-003
   19.3500000000000      -3.435801499217875E-003
   19.4000000000000      -3.442046963415821E-003
   19.4500000000000      -3.448033091674386E-003
   19.5000000000000      -3.453760945850968E-003
   19.5500000000000      -3.459231607166437E-003
   19.6000000000000      -3.464446178796295E-003
   19.6500000000000      -3.469405783572358E-003
   19.7000000000000      -3.474111518599580E-003
   19.7500000000000      -3.478564520453558E-003
   19.8000000000000      -3.482765906820475E-003
   19.8500000000000      -3.486716787717095E-003
   19.9000000000000      -3.490418298138817E-003
   19.9500000000000      -3.493871569535300E-003
   20.0000000000000      -3.497077776420936E-003
   20.0500000000000      -3.500038099168722E-003
   20.1000000000000      -3.502753710152644E-003
   20.1500000000000      -3.505225804401254E-003
   20.2000000000000      -3.507455579722158E-003
   20.2500000000000      -3.509444225391286E-003
   20.3000000000000      -3.511192952651731E-003
   20.3500000000000      -3.512703016821275E-003
   20.4000000000000      -3.513975677420404E-003
   20.4500000000000      -3.515012188297597E-003
   20.5000000000000      -3.515813791039373E-003
   20.5500000000000      -3.516381749175498E-003
   20.6000000000000      -3.516717349029541E-003
   20.6500000000000      -3.516821863429793E-003
   20.7000000000000      -3.516696602876808E-003
   20.7500000000000      -3.516342879328814E-003
   20.8000000000000      -3.515761998135690E-003
   20.8500000000000      -3.514955278104465E-003
   20.9000000000000      -3.513924061779767E-003
   20.9500000000000      -3.512669635380909E-003
   21.0000000000000      -3.511193353510209E-003
   21.0500000000000      -3.509496563318716E-003
   21.1000000000000      -3.507580638810425E-003
   21.1500000000000      -3.505447009268773E-003
   21.2000000000000      -3.503097079387866E-003
   21.2500000000000      -3.500532274917272E-003
   21.3000000000000      -3.497754038609786E-003
   21.3500000000000      -3.494763757553500E-003
   21.4000000000000      -3.491562835159489E-003
   21.4500000000000      -3.488152700963574E-003
   21.5000000000000      -3.484534807062584E-003
   21.5500000000000      -3.480710578891891E-003
   21.6000000000000      -3.476681456530891E-003
   21.6500000000000      -3.472448842222192E-003
   21.7000000000000      -3.468014188741513E-003
   21.7500000000000      -3.463378982425248E-003
   21.8000000000000      -3.458544664890614E-003
   21.8500000000000      -3.453512675656128E-003
   21.9000000000000      -3.448284445197163E-003
   21.9500000000000      -3.442861413015669E-003
   22.0000000000000      -3.437245051221104E-003
   22.0500000000000      -3.431436864512836E-003
   22.1000000000000      -3.425438292385306E-003
   22.1500000000000      -3.419250823377886E-003
   22.2000000000000      -3.412875946023650E-003
   22.2500000000000      -3.406315114123687E-003
   22.3000000000000      -3.399569794076038E-003
   22.3500000000000      -3.392641497536993E-003
   22.4000000000000      -3.385531742878603E-003
   22.4500000000000      -3.378242025867956E-003
   22.5000000000000      -3.370773840355709E-003
   22.5500000000000      -3.363128648869619E-003
   22.6000000000000      -3.355307952831840E-003
   22.6500000000000      -3.347313306872032E-003
   22.7000000000000      -3.339146233734110E-003
   22.7500000000000      -3.330808272178316E-003
   22.8000000000000      -3.322300944689512E-003
   22.8500000000000      -3.313625836299099E-003
   22.9000000000000      -3.304784484040326E-003
   22.9500000000000      -3.295778446154822E-003
   23.0000000000000      -3.286609281693506E-003
   23.0500000000000      -3.277278519385707E-003
   23.1000000000000      -3.267787726549197E-003
   23.1500000000000      -3.258138466233282E-003
   23.2000000000000      -3.248332324617179E-003
   23.2500000000000      -3.238370865091694E-003
   23.3000000000000      -3.228255650550743E-003
   23.3500000000000      -3.217988241587422E-003
   23.4000000000000      -3.207570162333413E-003
   23.4500000000000      -3.197002968783446E-003
   23.5000000000000      -3.186288214490462E-003
   23.5500000000000      -3.175427469592657E-003
   23.6000000000000      -3.164422268432759E-003
   23.6500000000000      -3.153274140641491E-003
   23.7000000000000      -3.141984634881540E-003
   23.7500000000000      -3.130555293507502E-003
   23.8000000000000      -3.118987728333262E-003
   23.8500000000000      -3.107283469725865E-003
   23.9000000000000      -3.095444093288133E-003
   23.9500000000000      -3.083471173898893E-003
   24.0000000000000      -3.071366283206176E-003
   24.0500000000000      -3.059130892592267E-003
   24.1000000000000      -3.046766514747773E-003
   24.1500000000000      -3.034274689633674E-003
   24.2000000000000      -3.021656923295789E-003
   24.2500000000000      -3.008914739298312E-003
   24.3000000000000      -2.996049677757461E-003
   24.3500000000000      -2.983063263172073E-003
   24.4000000000000      -2.969957029802776E-003
   24.4500000000000      -2.956732547712117E-003
   24.5000000000000      -2.943391322324438E-003
   24.5500000000000      -2.929934817380461E-003
   24.6000000000000      -2.916364575883918E-003
   24.6500000000000      -2.902682148117562E-003
   24.7000000000000      -2.888889086961429E-003
   24.7500000000000      -2.874986913769905E-003
   24.8000000000000      -2.860977158895441E-003
   24.8500000000000      -2.846861377783342E-003
   24.9000000000000      -2.832641133938319E-003
   24.9500000000000      -2.818317940091777E-003
   25.0000000000000      -2.803893306050858E-003
   25.0500000000000      -2.789368767808620E-003
   25.1000000000000      -2.774745876503050E-003
   25.1500000000000      -2.760026170253941E-003
   25.2000000000000      -2.745211184625307E-003
   25.2500000000000      -2.730302461412589E-003
   25.3000000000000      -2.715301518122350E-003
   25.3500000000000      -2.700209897631518E-003
   25.4000000000000      -2.685029134217077E-003
   25.4500000000000      -2.669760762998284E-003
   25.5000000000000      -2.654406329209770E-003
   25.5500000000000      -2.638967353333546E-003
   25.6000000000000      -2.623445371253860E-003
   25.6500000000000      -2.607841903354714E-003
   25.7000000000000      -2.592158434936972E-003
   25.7500000000000      -2.576396478680621E-003
   25.8000000000000      -2.560557562682520E-003
   25.8500000000000      -2.544643178193188E-003
   25.9000000000000      -2.528654844015527E-003
   25.9500000000000      -2.512594014508819E-003
   26.0000000000000      -2.496462173138950E-003
   26.0500000000000      -2.480260812227411E-003
   26.1000000000000      -2.463991410829911E-003
   26.1500000000000      -2.447655450223973E-003
   26.2000000000000      -2.431254405058173E-003
   26.2500000000000      -2.414789756767007E-003
   26.3000000000000      -2.398262994226460E-003
   26.3500000000000      -2.381675591712682E-003
   26.4000000000000      -2.365029018091898E-003
   26.4500000000000      -2.348324748871611E-003
   26.5000000000000      -2.331564319536232E-003
   26.5500000000000      -2.314749197896669E-003
   26.6000000000000      -2.297880829600264E-003
   26.6500000000000      -2.280960650861189E-003
   26.7000000000000      -2.263990079207140E-003
   26.7500000000000      -2.246970568308251E-003
   26.8000000000000      -2.229903557834422E-003
   26.8500000000000      -2.212790451999895E-003
   26.9000000000000      -2.195632633621633E-003
   26.9500000000000      -2.178431516435630E-003
   27.0000000000000      -2.161188514458491E-003
   27.0500000000000      -2.143905038398999E-003
   27.1000000000000      -2.126582470881493E-003
   27.1500000000000      -2.109222243181636E-003
   27.2000000000000      -2.091825785339877E-003
   27.2500000000000      -2.074394463197539E-003
   27.3000000000000      -2.056929673831345E-003
   27.3500000000000      -2.039432851195288E-003
   27.4000000000000      -2.021905438243258E-003
   27.4500000000000      -2.004348817302810E-003
   27.5000000000000      -1.986764390318515E-003
   27.5500000000000      -1.969153529311613E-003
   27.6000000000000      -1.951517598555077E-003
   27.6500000000000      -1.933857985963185E-003
   27.7000000000000      -1.916176056981244E-003
   27.7500000000000      -1.898473160606590E-003
   27.8000000000000      -1.880750627908314E-003
   27.8500000000000      -1.863009804151208E-003
   27.9000000000000      -1.845252008330607E-003
   27.9500000000000      -1.827478549745962E-003
   28.0000000000000      -1.809690760013152E-003
   28.0500000000000      -1.791889932126639E-003
   28.1000000000000      -1.774077344051262E-003
   28.1500000000000      -1.756254283191968E-003
   28.2000000000000      -1.738422015836892E-003
   28.2500000000000      -1.720581883955345E-003
   28.3000000000000      -1.702735172373025E-003
   28.3500000000000      -1.684883167080756E-003
   28.4000000000000      -1.667027128528645E-003
   28.4500000000000      -1.649168346555662E-003
   28.5000000000000      -1.631308053261795E-003
   28.5500000000000      -1.613447486853461E-003
   28.6000000000000      -1.595587938836267E-003
   28.6500000000000      -1.577730635486640E-003
   28.7000000000000      -1.559876828416602E-003
   28.7500000000000      -1.542027724862891E-003
   28.8000000000000      -1.524184581946207E-003
   28.8500000000000      -1.506348568671112E-003
   28.9000000000000      -1.488520908666058E-003
   28.9500000000000      -1.470702826868602E-003
   29.0000000000000      -1.452895502899525E-003
   29.0500000000000      -1.435100131438262E-003
   29.1000000000000      -1.417317870519106E-003
   29.1500000000000      -1.399549924833989E-003
   29.2000000000000      -1.381797457502529E-003
   29.2500000000000      -1.364061605199856E-003
   29.3000000000000      -1.346343509562857E-003
   29.3500000000000      -1.328644323335831E-003
   29.4000000000000      -1.310965157590220E-003
   29.4500000000000      -1.293307114106671E-003
   29.5000000000000      -1.275671255452569E-003
   29.5500000000000      -1.258058674854314E-003
   29.6000000000000      -1.240470460059518E-003
   29.6500000000000      -1.222907682446437E-003
   29.7000000000000      -1.205371415863772E-003
   29.7500000000000      -1.187862743748846E-003
   29.8000000000000      -1.170382723597654E-003
   29.8500000000000      -1.152932453699183E-003
   29.9000000000000      -1.135512938202385E-003
   29.9500000000000      -1.118125212908979E-003
   30.0000000000000      -1.100770271177730E-003
   30.0500000000000      -1.083449136381441E-003
   30.1000000000000      -1.066162783090324E-003
   30.1500000000000      -1.048912171934889E-003
   30.2000000000000      -1.031698268316042E-003
   30.2500000000000      -1.014522018965096E-003
   30.3000000000000      -9.973843641127183E-004
   30.3500000000000      -9.802862582578794E-004
   30.4000000000000      -9.632286426850446E-004
   30.4500000000000      -9.462124327064820E-004
   30.5000000000000      -9.292385111136656E-004
   30.5500000000000      -9.123077526221650E-004
   30.6000000000000      -8.954210521994612E-004
   30.6500000000000      -8.785792886722353E-004
   30.7000000000000      -8.617833079704610E-004
   30.7500000000000      -8.450339499168402E-004
   30.8000000000000      -8.283319875771460E-004
   30.8500000000000      -8.116782575878934E-004
   30.9000000000000      -7.950735592926021E-004
   30.9500000000000      -7.785187029843901E-004
   31.0000000000000      -7.620145235451467E-004
   31.0500000000000      -7.455617790098114E-004
   31.1000000000000      -7.291612911023227E-004
   31.1500000000000      -7.128138524678351E-004
   31.2000000000000      -6.965202047038094E-004
   31.2500000000000      -6.802811120865977E-004
   31.3000000000000      -6.640973098017733E-004
   31.3500000000000      -6.479695475713972E-004
   31.4000000000000      -6.318985314080261E-004
   31.4500000000000      -6.158849697242537E-004
   31.5000000000000      -5.999295441286148E-004
   31.5500000000000      -5.840329353882449E-004
   31.6000000000000      -5.681957949858138E-004
   31.6500000000000      -5.524187864843855E-004
   31.7000000000000      -5.367025571591238E-004
   31.7500000000000      -5.210477682827697E-004
   31.8000000000000      -5.054550259658641E-004
   31.8500000000000      -4.899250316952830E-004
   31.9000000000000      -4.744584090059699E-004
   31.9500000000000      -4.590558003994875E-004
   32.0000000000000      -4.437178748794380E-004
   32.0500000000000      -4.284452711551984E-004
   32.1000000000000      -4.132385927475017E-004
   32.1500000000000      -3.980984280486476E-004
   32.2000000000000      -3.830254039470115E-004
   32.2500000000000      -3.680200789733174E-004
   32.3000000000000      -3.530830423811475E-004
   32.3500000000000      -3.382148782306424E-004
   32.4000000000000      -3.234161568597149E-004
   32.4500000000000      -3.086874252754875E-004
   32.5000000000000      -2.940292557788767E-004
   32.5500000000000      -2.794422157169668E-004
   32.6000000000000      -2.649268632318073E-004
   32.6500000000000      -2.504836952921009E-004
   32.7000000000000      -2.361132379441669E-004
   32.7500000000000      -2.218160396183693E-004
   32.8000000000000      -2.075926321978286E-004
   32.8500000000000      -1.934435295599904E-004
   32.9000000000000      -1.793692453118831E-004
   32.9500000000000      -1.653702675326879E-004
   33.0000000000000      -1.514470466318738E-004
   33.0500000000000      -1.376000660812180E-004
   33.1000000000000      -1.238298070213936E-004
   33.1500000000000      -1.101367222075770E-004
   33.2000000000000      -9.652127123377876E-005
   33.2500000000000      -8.298391090569322E-005
   33.3000000000000      -6.952506928734634E-005
   33.3500000000000      -5.614520909970157E-005
   33.4000000000000      -4.284476367945171E-005
   33.4500000000000      -2.962414560973802E-005
   33.5000000000000      -1.648372622576650E-005
   33.5500000000000      -3.423899508317076E-006
   33.6000000000000       9.554953926981801E-006
   33.6500000000000       2.245242292535641E-005
   33.7000000000000       3.526814965439686E-005
   33.7500000000000       4.800177441051565E-005
   33.8000000000000       6.065292882878961E-005
   33.8500000000000       7.322126529072630E-005
   33.9000000000000       8.570641753102266E-005
   33.9500000000000       9.810804409677020E-005
   34.0000000000000       1.104257881733098E-004
   34.0500000000000       1.226593452927078E-004
   34.1000000000000       1.348084386145950E-004
   34.1500000000000       1.468727690452037E-004
   34.2000000000000       1.588520714022074E-004
   34.2500000000000       1.707460488233634E-004
   34.3000000000000       1.825543908129464E-004
   34.3500000000000       1.942768278085372E-004
   34.4000000000000       2.059130572365414E-004
   34.4500000000000       2.174628177274781E-004
   34.5000000000000       2.289258682577160E-004
   34.5500000000000       2.403019451168838E-004
   34.6000000000000       2.515908134323547E-004
   34.6500000000000       2.627921954882659E-004
   34.7000000000000       2.739058743113499E-004
   34.7500000000000       2.849315775058764E-004
   34.8000000000000       2.958690485553223E-004
   34.8500000000000       3.067180333396029E-004
   34.9000000000000       3.174783285854705E-004
   34.9500000000000       3.281496821069568E-004
   35.0000000000000       3.387318848395392E-004
   35.0500000000000       3.492247303690841E-004
   35.1000000000000       3.596280059551592E-004
   35.1500000000000       3.699415401763866E-004
   35.2000000000000       3.801652130433734E-004
   35.2500000000000       3.902988319829303E-004
   35.3000000000000       4.003422471218915E-004
   35.3500000000000       4.102952945099194E-004
   35.4000000000000       4.201578070974707E-004
   35.4500000000000       4.299295936598095E-004
   35.5000000000000       4.396105375937191E-004
   35.5500000000000       4.492005279091407E-004
   35.6000000000000       4.586994327851124E-004
   35.6500000000000       4.681071506440341E-004
   35.7000000000000       4.774235321123922E-004
   35.7500000000000       4.866484881145888E-004
   35.8000000000000       4.957819268112802E-004
   35.8500000000000       5.048237323001857E-004
   35.9000000000000       5.137738042025832E-004
   35.9500000000000       5.226320809863504E-004
   36.0000000000000       5.313984860317528E-004
   36.0500000000000       5.400729785118192E-004
   36.1000000000000       5.486555046594577E-004
   36.1500000000000       5.571460595217535E-004
   36.2000000000000       5.655446180816919E-004
   36.2500000000000       5.738511192163549E-004
   36.3000000000000       5.820655444294585E-004
   36.3500000000000       5.901878728557209E-004
   36.4000000000000       5.982181174730744E-004
   36.4500000000000       6.061562874184814E-004
   36.5000000000000       6.140023683972642E-004
   36.5500000000000       6.217563652009454E-004
   36.6000000000000       6.294182886391653E-004
   36.6500000000000       6.369882083820185E-004
   36.7000000000000       6.444661843405187E-004
   36.7500000000000       6.518522536436194E-004
   36.8000000000000       6.591465032541233E-004
   36.8500000000000       6.663490093435346E-004
   36.9000000000000       6.734598460241886E-004
   36.9500000000000       6.804790823784949E-004
   37.0000000000000       6.874067769423518E-004
   37.0500000000000       6.942430277315129E-004
   37.1000000000000       7.009879842073336E-004
   37.1500000000000       7.076417309103608E-004
   37.2000000000000       7.142043591416024E-004
   37.2500000000000       7.206760094790003E-004
   37.3000000000000       7.270568463578208E-004
   37.3500000000000       7.333470242170717E-004
   37.4000000000000       7.395466631780112E-004
   37.4500000000000       7.456559527685966E-004
   37.5000000000000       7.516750370051824E-004
   37.5500000000000       7.576040972226971E-004
   37.6000000000000       7.634433235974807E-004
   37.6500000000000       7.691928939400541E-004
   37.7000000000000       7.748529861770716E-004
   37.7500000000000       7.804238090992176E-004
   37.8000000000000       7.859055509485734E-004
   37.8500000000000       7.912983932798620E-004
   37.9000000000000       7.966025429384683E-004
   37.9500000000000       8.018182105313890E-004
   38.0000000000000       8.069456049619867E-004
   38.0500000000000       8.119849314328929E-004
   38.1000000000000       8.169364261096279E-004
   38.1500000000000       8.218003356001894E-004
   38.2000000000000       8.265769547821550E-004
   38.2500000000000       8.312664859734457E-004
   38.3000000000000       8.358691219633001E-004
   38.3500000000000       8.403850855222613E-004
   38.4000000000000       8.448146225910032E-004
   38.4500000000000       8.491580229987713E-004
   38.5000000000000       8.534155806317305E-004
   38.5500000000000       8.575875258203906E-004
   38.6000000000000       8.616740968137294E-004
   38.6500000000000       8.656755141911715E-004
   38.7000000000000       8.695920077735375E-004
   38.7500000000000       8.734238113984705E-004
   38.8000000000000       8.771712216251140E-004
   38.8500000000000       8.808344936266477E-004
   38.9000000000000       8.844138926286184E-004
   38.9500000000000       8.879096787749388E-004
   39.0000000000000       8.913221075953893E-004
   39.0500000000000       8.946514203491129E-004
   39.1000000000000       8.978979224948074E-004
   39.1500000000000       9.010619616257899E-004
   39.2000000000000       9.041438029549737E-004
   39.2500000000000       9.071438022502067E-004
   39.3000000000000       9.100622415887437E-004
   39.3500000000000       9.128994487574732E-004
   39.4000000000000       9.156557556097562E-004
   39.4500000000000       9.183314698517793E-004
   39.5000000000000       9.209268983795027E-004
   39.5500000000000       9.234423602191467E-004
   39.6000000000000       9.258781770465787E-004
   39.6500000000000       9.282346659448026E-004
   39.7000000000000       9.305121644844213E-004
   39.7500000000000       9.327110258457014E-004
   39.8000000000000       9.348315755420697E-004
   39.8500000000000       9.368741413628433E-004
   39.9000000000000       9.388390603734664E-004
   39.9500000000000       9.407266714692894E-004
   40.0000000000000       9.425372512122923E-004
   40.0500000000000       9.442711399903998E-004
   40.1000000000000       9.459286656025767E-004
   40.1500000000000       9.475101778982150E-004
   40.2000000000000       9.490160194722076E-004
   40.2500000000000       9.504464682992739E-004
   40.3000000000000       9.518018888425107E-004
   40.3500000000000       9.530826061816804E-004
   40.4000000000000       9.542889817007266E-004
   40.4500000000000       9.554213612625714E-004
   40.5000000000000       9.564800854559815E-004
   40.5500000000000       9.574655307016707E-004
   40.6000000000000       9.583780458299035E-004
   40.6500000000000       9.592180173277249E-004
   40.7000000000000       9.599857999144308E-004
   40.7500000000000       9.606817728510440E-004
   40.8000000000000       9.613063511501440E-004
   40.8500000000000       9.618598854800434E-004
   40.9000000000000       9.623427455615756E-004
   40.9500000000000       9.627552865803724E-004
   41.0000000000000       9.630978511886366E-004
   41.0500000000000       9.633708251227866E-004
   41.1000000000000       9.635745469798791E-004
   41.1500000000000       9.637094131851321E-004
   41.2000000000000       9.637757675800030E-004
   41.2500000000000       9.637739875892539E-004
   41.3000000000000       9.637045123324022E-004
   41.3500000000000       9.635677506771915E-004
   41.4000000000000       9.633641440788825E-004
   41.4500000000000       9.630941402836152E-004
   41.5000000000000       9.627581559203378E-004
   41.5500000000000       9.623566325347595E-004
   41.6000000000000       9.618900398191834E-004
   41.6500000000000       9.613587943857276E-004
   41.7000000000000       9.607632997950814E-004
   41.7500000000000       9.601039723210931E-004
   41.8000000000000       9.593812285064213E-004
   41.8500000000000       9.585954866216954E-004
   41.9000000000000       9.577471863047368E-004
   41.9500000000000       9.568367528364516E-004
   42.0000000000000       9.558646532488459E-004
   42.0500000000000       9.548313375761893E-004
   42.1000000000000       9.537372381540829E-004
   42.1500000000000       9.525827942750024E-004
   42.2000000000000       9.513684750832602E-004
   42.2500000000000       9.500947236896594E-004
   42.3000000000000       9.487619494340920E-004
   42.3500000000000       9.473706263266381E-004
   42.4000000000000       9.459212203193404E-004
   42.4500000000000       9.444141824109524E-004
   42.5000000000000       9.428499449521742E-004
   42.5500000000000       9.412289547568931E-004
   42.6000000000000       9.395516617189129E-004
   42.6500000000000       9.378185080907335E-004
   42.7000000000000       9.360299299458609E-004
   42.7500000000000       9.341863725853728E-004
   42.8000000000000       9.322883147348575E-004
   42.8500000000000       9.303362244246734E-004
   42.9000000000000       9.283305267954926E-004
   42.9500000000000       9.262716932662380E-004
   43.0000000000000       9.241601700360733E-004
   43.0500000000000       9.219964506820439E-004
   43.1000000000000       9.197810191186330E-004
   43.1500000000000       9.175143501340740E-004
   43.2000000000000       9.151969292974481E-004
   43.2500000000000       9.128292051260086E-004
   43.3000000000000       9.104116519750964E-004
   43.3500000000000       9.079447373162210E-004
   43.4000000000000       9.054288987266583E-004
   43.4500000000000       9.028646034707740E-004
   43.5000000000000       9.002523489998226E-004
   43.5500000000000       8.975926035349662E-004
   43.6000000000000       8.948858236383095E-004
   43.6500000000000       8.921324481853166E-004
   43.7000000000000       8.893329508493219E-004
   43.7500000000000       8.864878289252224E-004
   43.8000000000000       8.835975380268148E-004
   43.8500000000000       8.806625418393619E-004
   43.9000000000000       8.776833376097010E-004
   43.9500000000000       8.746604144416488E-004
   44.0000000000000       8.715942495294054E-004
   44.0500000000000       8.684853004387995E-004
   44.1000000000000       8.653340305147309E-004
   44.1500000000000       8.621408952596458E-004
   44.2000000000000       8.589063336006193E-004
   44.2500000000000       8.556307706172640E-004
   44.3000000000000       8.523146411578284E-004
   44.3500000000000       8.489583977422191E-004
   44.4000000000000       8.455624680578676E-004
   44.4500000000000       8.421273515709243E-004
   44.5000000000000       8.386534840139559E-004
   44.5500000000000       8.351413194997666E-004
   44.6000000000000       8.315913783798666E-004
   44.6500000000000       8.280041119977713E-004
   44.7000000000000       8.243799855841544E-004
   44.7500000000000       8.207194154590474E-004
   44.8000000000000       8.170228527413558E-004
   44.8500000000000       8.132907486252073E-004
   44.9000000000000       8.095235512591113E-004
   44.9500000000000       8.057217575819305E-004
   45.0000000000000       8.018858371843661E-004
   45.0500000000000       7.980162239096658E-004
   45.1000000000000       7.941133683411157E-004
   45.1500000000000       7.901777342665538E-004
   45.2000000000000       7.862097896192272E-004
   45.2500000000000       7.822099458445332E-004
   45.3000000000000       7.781786115033254E-004
   45.3500000000000       7.741162659466532E-004
   45.4000000000000       7.700233756111524E-004
   45.4500000000000       7.659004365780737E-004
   45.5000000000000       7.617479336592675E-004
   45.5500000000000       7.575663071454372E-004
   45.6000000000000       7.533560084661575E-004
   45.6500000000000       7.491174629649556E-004
   45.7000000000000       7.448511216617766E-004
   45.7500000000000       7.405574350298536E-004
   45.8000000000000       7.362368616178411E-004
   45.8500000000000       7.318898417775370E-004
   45.9000000000000       7.275168133493965E-004
   45.9500000000000       7.231182393016107E-004
   46.0000000000000       7.186945667246071E-004
   46.0500000000000       7.142462768471293E-004
   46.1000000000000       7.097738237459439E-004
   46.1500000000000       7.052776381942128E-004
   46.2000000000000       7.007581817099621E-004
   46.2500000000000       6.962158448595190E-004
   46.3000000000000       6.916510702156448E-004
   46.3500000000000       6.870643233239578E-004
   46.4000000000000       6.824560368965295E-004
   46.4500000000000       6.778266051583409E-004
   46.5000000000000       6.731764693313764E-004
   46.5500000000000       6.685060754132939E-004
   46.6000000000000       6.638158318194641E-004
   46.6500000000000       6.591061344009154E-004
   46.7000000000000       6.543773819149937E-004
   46.7500000000000       6.496300052575143E-004
   46.8000000000000       6.448644435225931E-004
   46.8500000000000       6.400811301691355E-004
   46.9000000000000       6.352804789023945E-004
   46.9500000000000       6.304629198349465E-004
   47.0000000000000       6.256288773659088E-004
   47.0500000000000       6.207787867936734E-004
   47.1000000000000       6.159130720647994E-004
   47.1500000000000       6.110321684167697E-004
   47.2000000000000       6.061364733325089E-004
   47.2500000000000       6.012264471097020E-004
   47.3000000000000       5.963025249851717E-004
   47.3500000000000       5.913651197760141E-004
   47.4000000000000       5.864146050131499E-004
   47.4500000000000       5.814514032201984E-004
   47.5000000000000       5.764759461506468E-004
   47.5500000000000       5.714886701321913E-004
   47.6000000000000       5.664900442002886E-004
   47.6500000000000       5.614804687950455E-004
   47.7000000000000       5.564602751603322E-004
   47.7500000000000       5.514298405174991E-004
   47.8000000000000       5.463895259868969E-004
   47.8500000000000       5.413397294667959E-004
   47.9000000000000       5.362808452783629E-004
   47.9500000000000       5.312132590949497E-004
   48.0000000000000       5.261373207745896E-004
   48.0500000000000       5.210534545014971E-004
   48.1000000000000       5.159620253853731E-004
   48.1500000000000       5.108634347050858E-004
   48.2000000000000       5.057580513067177E-004
   48.2500000000000       5.006462215880441E-004
   48.3000000000000       4.955283437267124E-004
   48.3500000000000       4.904047797297845E-004
   48.4000000000000       4.852759392788009E-004
   48.4500000000000       4.801422166631799E-004
   48.5000000000000       4.750039874405875E-004
   48.5500000000000       4.698616354831242E-004
   48.6000000000000       4.647155320578969E-004
   48.6500000000000       4.595660740160307E-004
   48.7000000000000       4.544136234288609E-004
   48.7500000000000       4.492585242079697E-004
   48.8000000000000       4.441011302358306E-004
   48.8500000000000       4.389417982801894E-004
   48.9000000000000       4.337808364234669E-004
   48.9500000000000       4.286185947038480E-004
   49.0000000000000       4.234554198131228E-004
   49.0500000000000       4.182916900163674E-004
   49.1000000000000       4.131277376788673E-004
   49.1500000000000       4.079639000181578E-004
   49.2000000000000       4.028005077105000E-004
   49.2500000000000       3.976378939465619E-004
   49.3000000000000       3.924764161044551E-004
   49.3500000000000       3.873163975988605E-004
   49.4000000000000       3.821581649961943E-004
   49.4500000000000       3.770020373307488E-004
   49.5000000000000       3.718483661528182E-004
   49.5500000000000       3.666974923769662E-004
   49.6000000000000       3.615497099684510E-004
   49.6500000000000       3.564053044616931E-004
   49.7000000000000       3.512646251972926E-004
   49.7500000000000       3.461279814745210E-004
   49.8000000000000       3.409956643558062E-004
   49.8500000000000       3.358679939310370E-004
   49.9000000000000       3.307452832687540E-004
   49.9500000000000       3.256278351293587E-004
   50.0000000000000       3.205159483732245E-004
   50.0500000000000       3.154099574134554E-004
   50.1000000000000       3.103101788669073E-004
   50.1500000000000       3.052168849404101E-004
   50.2000000000000       3.001303628357258E-004
   50.2500000000000       2.950509144900011E-004
   50.3000000000000       2.899788619389508E-004
   50.3500000000000       2.849145275672901E-004
   50.4000000000000       2.798582126061338E-004
   50.4500000000000       2.748101950836726E-004
   50.5000000000000       2.697707094708753E-004
   50.5500000000000       2.647400760644037E-004
   50.6000000000000       2.597185656221556E-004
   50.6500000000000       2.547064412347328E-004
   50.7000000000000       2.497039834170116E-004
   50.7500000000000       2.447114713972417E-004
   50.8000000000000       2.397291831200699E-004
   50.8500000000000       2.347573856726851E-004
   50.9000000000000       2.297963321892701E-004
   50.9500000000000       2.248463092005249E-004
   51.0000000000000       2.199076075148781E-004
   51.0500000000000       2.149805105659620E-004
   51.1000000000000       2.100653149072114E-004
   51.1500000000000       2.051622716774648E-004
   51.2000000000000       2.002716098132571E-004
   51.2500000000000       1.953935627381052E-004
   51.3000000000000       1.905283506242054E-004
   51.3500000000000       1.856762033356459E-004
   51.4000000000000       1.808373426176444E-004
   51.4500000000000       1.760120234582756E-004
   51.5000000000000       1.712004573827884E-004
   51.5500000000000       1.664028526058216E-004
   51.6000000000000       1.616194393982561E-004
   51.6500000000000       1.568504177119805E-004
   51.7000000000000       1.520960555179559E-004
   51.7500000000000       1.473565813298980E-004
   51.8000000000000       1.426321871916450E-004
   51.8500000000000       1.379231167790691E-004
   51.9000000000000       1.332295607780328E-004
   51.9500000000000       1.285517266582532E-004
   52.0000000000000       1.238898163810370E-004
   52.0500000000000       1.192440491520524E-004
   52.1000000000000       1.146146307222325E-004
   52.1500000000000       1.100017541702395E-004
   52.2000000000000       1.054056505799484E-004
   52.2500000000000       1.008265559266696E-004
   52.3000000000000       9.626466412463969E-005
   52.3500000000000       9.172015530635703E-005
   52.4000000000000       8.719319261784252E-005
   52.4500000000000       8.268398754064482E-005
   52.5000000000000       7.819275269738567E-005
   52.5500000000000       7.371970651295510E-005
   52.6000000000000       6.926508560917061E-005
   52.6500000000000       6.482911376902746E-005
   52.7000000000000       6.041200600776864E-005
   52.7500000000000       5.601397542164914E-005
   52.8000000000000       5.163519099141934E-005
   52.8500000000000       4.727581158134337E-005
   52.9000000000000       4.293607108410065E-005
   52.9500000000000       3.861615409447311E-005
   53.0000000000000       3.431627476660334E-005
   53.0500000000000       3.003657860202572E-005
   53.1000000000000       2.577726053927457E-005
   53.1500000000000       2.153851875908045E-005
   53.2000000000000       1.732055678425616E-005
   53.2500000000000       1.312358781484216E-005
   53.3000000000000       8.947781182766560E-006
   53.3500000000000       4.793308363402814E-006
   53.4000000000000       6.603699041485278E-007
   53.4500000000000      -3.450867443148194E-006
   53.5000000000000      -7.540208618719394E-006
   53.5500000000000      -1.160750620625261E-005
   53.6000000000000      -1.565259870655323E-005
   53.6500000000000      -1.967530745652804E-005
   53.7000000000000      -2.367546068713753E-005
   53.7500000000000      -2.765289368345474E-005
   53.8000000000000      -3.160741579257555E-005
   53.8500000000000      -3.553888643131455E-005
   53.9000000000000      -3.944714753045337E-005
   53.9500000000000      -4.333204012956011E-005
   54.0000000000000      -4.719342578107456E-005
   54.0500000000000      -5.103115506662198E-005
   54.1000000000000      -5.484509031146119E-005
   54.1500000000000      -5.863509920542337E-005
   54.2000000000000      -6.240099889348889E-005
   54.2500000000000      -6.614260385633213E-005
   54.3000000000000      -6.985978351649533E-005
   54.3500000000000      -7.355235126300997E-005
   54.4000000000000      -7.722016943566493E-005
   54.4500000000000      -8.086310399540289E-005
   54.5000000000000      -8.448099104199107E-005
   54.5500000000000      -8.807367645051704E-005
   54.6000000000000      -9.164098233689015E-005
   54.6500000000000      -9.518275378683893E-005
   54.7000000000000      -9.869885237976926E-005
   54.7500000000000      -1.021891360992058E-004
   54.8000000000000      -1.056534576806848E-004
   54.8500000000000      -1.090916840904021E-004
   54.9000000000000      -1.125037094452686E-004
   54.9500000000000      -1.158893913492814E-004
   55.0000000000000      -1.192486132055981E-004
   55.0500000000000      -1.225812282836586E-004
   55.1000000000000      -1.258871257043994E-004
   55.1500000000000      -1.291662040598113E-004
   55.2000000000000      -1.324183548056288E-004
   55.2500000000000      -1.356434652001549E-004
   55.3000000000000      -1.388413903476630E-004
   55.3500000000000      -1.420120251173258E-004
   55.4000000000000      -1.451552377985468E-004
   55.4500000000000      -1.482708906604252E-004
   55.5000000000000      -1.513588302720362E-004
   55.5500000000000      -1.544189890779880E-004
   55.6000000000000      -1.574512832665911E-004
   55.6500000000000      -1.604556131075167E-004
   55.7000000000000      -1.634319202416349E-004
   55.7500000000000      -1.663800569278715E-004
   55.8000000000000      -1.692999057779995E-004
   55.8500000000000      -1.721913519993313E-004
   55.9000000000000      -1.750543516619364E-004
   55.9500000000000      -1.778888265924744E-004
   56.0000000000000      -1.806947002946544E-004
   56.0500000000000      -1.834719467827795E-004
   56.1000000000000      -1.862204992517652E-004
   56.1500000000000      -1.889402498420231E-004
   56.2000000000000      -1.916310728261167E-004
   56.2500000000000      -1.942928991366448E-004
   56.3000000000000      -1.969256684696445E-004
   56.3500000000000      -1.995293700346003E-004
   56.4000000000000      -2.021038966990859E-004
   56.4500000000000      -2.046491899015728E-004
   56.5000000000000      -2.071651906055908E-004
   56.5500000000000      -2.096518935275191E-004
   56.6000000000000      -2.121092055446639E-004
   56.6500000000000      -2.145370662046408E-004
   56.7000000000000      -2.169354180256211E-004
   56.7500000000000      -2.193042171007032E-004
   56.8000000000000      -2.216434152302062E-004
   56.8500000000000      -2.239529344947846E-004
   56.9000000000000      -2.262327032307006E-004
   56.9500000000000      -2.284826917892921E-004
   57.0000000000000      -2.307028595787469E-004
   57.0500000000000      -2.328931833397054E-004
   57.1000000000000      -2.350536671737228E-004
   57.1500000000000      -2.371842802232492E-004
   57.2000000000000      -2.392850208236137E-004
   57.2500000000000      -2.413558668294857E-004
   57.3000000000000      -2.433968263640963E-004
   57.3500000000000      -2.454079124705985E-004
   57.4000000000000      -2.473891262757317E-004
   57.4500000000000      -2.493404768233996E-004
   57.5000000000000      -2.512619292369678E-004
   57.5500000000000      -2.531534568168053E-004
   57.6000000000000      -2.550150457029111E-004
   57.6500000000000      -2.568467328233590E-004
   57.7000000000000      -2.586485391696227E-004
   57.7500000000000      -2.604204727335389E-004
   57.8000000000000      -2.621625732005652E-004
   57.8500000000000      -2.638748488154084E-004
   57.9000000000000      -2.655573289503470E-004
   57.9500000000000      -2.672100208670814E-004
   58.0000000000000      -2.688329831556271E-004
   58.0500000000000      -2.704262475829030E-004
   58.1000000000000      -2.719898957245953E-004
   58.1500000000000      -2.735239506599544E-004
   58.2000000000000      -2.750284504785208E-004
   58.2500000000000      -2.765034506883668E-004
   58.3000000000000      -2.779489846151274E-004
   58.3500000000000      -2.793650878235679E-004
   58.4000000000000      -2.807518246937783E-004
   58.4500000000000      -2.821093022116978E-004
   58.5000000000000      -2.834376010896302E-004
   58.5500000000000      -2.847367509706968E-004
   58.6000000000000      -2.860068060713520E-004
   58.6500000000000      -2.872478220744215E-004
   58.7000000000000      -2.884598707292414E-004
   58.7500000000000      -2.896430199145691E-004
   58.8000000000000      -2.907973336703638E-004
   58.8500000000000      -2.919228573711153E-004
   58.9000000000000      -2.930196252226603E-004
   58.9500000000000      -2.940877109239548E-004
   59.0000000000000      -2.951271911441035E-004
   59.0500000000000      -2.961381247853342E-004
   59.1000000000000      -2.971205480143885E-004
   59.1500000000000      -2.980745154712018E-004
   59.2000000000000      -2.990001085854642E-004
   59.2500000000000      -2.998974480587170E-004
   59.3000000000000      -3.007666512725437E-004
   59.3500000000000      -3.016077936689966E-004
   59.4000000000000      -3.024209671894375E-004
   59.4500000000000      -3.032062466960365E-004
   59.5000000000000      -3.039637617136723E-004
   59.5500000000000      -3.046935761796489E-004
   59.6000000000000      -3.053958115357135E-004
   59.6500000000000      -3.060706070523888E-004
   59.7000000000000      -3.067180534959741E-004
   59.7500000000000      -3.073382653411241E-004
   59.8000000000000      -3.079313166534024E-004
   59.8500000000000      -3.084972986129057E-004
   59.9000000000000      -3.090363573319323E-004
   59.9500000000000      -3.095486385577099E-004
   60.0000000000000      -3.100343000036816E-004
   60.0500000000000      -3.104934859536961E-004
   60.1000000000000      -3.109263068483292E-004
   60.1500000000000      -3.113328742883999E-004
   60.2000000000000      -3.117133224322203E-004
   60.2500000000000      -3.120677915029361E-004
   60.3000000000000      -3.123964320642615E-004
   60.3500000000000      -3.126993616379365E-004
   60.4000000000000      -3.129766952243059E-004
   60.4500000000000      -3.132285439380237E-004
   60.5000000000000      -3.134549940259453E-004
   60.5500000000000      -3.136561871106233E-004
   60.6000000000000      -3.138322476599059E-004
   60.6500000000000      -3.139832995884679E-004
   60.7000000000000      -3.141094848957153E-004
   60.7500000000000      -3.142109024951915E-004
   60.8000000000000      -3.142876868240561E-004
   60.8500000000000      -3.143399619351711E-004
   60.9000000000000      -3.143678627934142E-004
   60.9500000000000      -3.143715358064437E-004
   61.0000000000000      -3.143510641701626E-004
   61.0500000000000      -3.143065858677831E-004
   61.1000000000000      -3.142382019511968E-004
   61.1500000000000      -3.141460224526477E-004
   61.2000000000000      -3.140302073614752E-004
   61.2500000000000      -3.138908961843627E-004
   61.3000000000000      -3.137282300972325E-004
   61.3500000000000      -3.135423312248744E-004
   61.4000000000000      -3.133333208856089E-004
   61.4500000000000      -3.131013566347456E-004
   61.5000000000000      -3.128465730081583E-004
   61.5500000000000      -3.125691036300495E-004
   61.6000000000000      -3.122690528919556E-004
   61.6500000000000      -3.119465789526199E-004
   61.7000000000000      -3.116018136703386E-004
   61.7500000000000      -3.112349231602005E-004
   61.8000000000000      -3.108460226037682E-004
   61.8500000000000      -3.104351793046191E-004
   61.9000000000000      -3.100025666531510E-004
   61.9500000000000      -3.095483090618175E-004
   62.0000000000000      -3.090725439678528E-004
   62.0500000000000      -3.085753892542097E-004
   62.1000000000000      -3.080569854408834E-004
   62.1500000000000      -3.075174821635061E-004
   62.2000000000000      -3.069570516953969E-004
   62.2500000000000      -3.063758275466473E-004
   62.3000000000000      -3.057739633626955E-004
   62.3500000000000      -3.051515929561649E-004
   62.4000000000000      -3.045088981189611E-004
   62.4500000000000      -3.038460496752362E-004
   62.5000000000000      -3.031631855063739E-004
   62.5500000000000      -3.024605133291679E-004
   62.6000000000000      -3.017381510590867E-004
   62.6500000000000      -3.009963009308879E-004
   62.7000000000000      -3.002351207624994E-004
   62.7500000000000      -2.994547836136930E-004
   62.8000000000000      -2.986554454872254E-004
   62.8500000000000      -2.978372756248229E-004
   62.9000000000000      -2.970004251136194E-004
   62.9500000000000      -2.961450714948711E-004
   63.0000000000000      -2.952714328870623E-004
   63.0500000000000      -2.943796490726560E-004
   63.1000000000000      -2.934698921572904E-004
   63.1500000000000      -2.925423816583638E-004
   63.2000000000000      -2.915973386375984E-004
   63.2500000000000      -2.906349455623640E-004
   63.3000000000000      -2.896553518548449E-004
   63.3500000000000      -2.886587179010378E-004
   63.4000000000000      -2.876452452527199E-004
   63.4500000000000      -2.866151352648856E-004
   63.5000000000000      -2.855685800603443E-004
   63.5500000000000      -2.845057670330323E-004
   63.6000000000000      -2.834268898767346E-004
   63.6500000000000      -2.823321517677201E-004
   63.7000000000000      -2.812217256051431E-004
   63.7500000000000      -2.800957410187225E-004
   63.8000000000000      -2.789543770761416E-004
   63.8500000000000      -2.777978287742148E-004
   63.9000000000000      -2.766262605845989E-004
   63.9500000000000      -2.754398336604278E-004
   64.0000000000000      -2.742386665413058E-004
   64.0500000000000      -2.730229385051980E-004
   64.1000000000000      -2.717928007084262E-004
   64.1500000000000      -2.705484098690930E-004
   64.2000000000000      -2.692899109026461E-004
   64.2500000000000      -2.680174230730322E-004
   64.3000000000000      -2.667310895677600E-004
   64.3500000000000      -2.654310959155450E-004
   64.4000000000000      -2.641176070962866E-004
   64.4500000000000      -2.627908361628386E-004
   64.5000000000000      -2.614509880391948E-004
   64.5500000000000      -2.600982240705683E-004
   64.6000000000000      -2.587327193498064E-004
   64.6500000000000      -2.573546328632332E-004
   64.7000000000000      -2.559641285454831E-004
   64.7500000000000      -2.545613732525974E-004
   64.8000000000000      -2.531465061522073E-004
   64.8500000000000      -2.517196905054295E-004
   64.9000000000000      -2.502810976044099E-004
   64.9500000000000      -2.488308653629596E-004
   65.0000000000000      -2.473691394518148E-004
   65.0500000000000      -2.458960836654532E-004
   65.1000000000000      -2.444118801990215E-004
   65.1500000000000      -2.429166759723555E-004
   65.2000000000000      -2.414106569438819E-004
   65.2500000000000      -2.398939679890860E-004
   65.3000000000000      -2.383667716944899E-004
   65.3500000000000      -2.368292715061413E-004
   65.4000000000000      -2.352816901226920E-004
   65.4500000000000      -2.337241975566374E-004
   65.5000000000000      -2.321569820240487E-004
   65.5500000000000      -2.305802651282251E-004
   65.6000000000000      -2.289942249571187E-004
   65.6500000000000      -2.273990499316094E-004
   65.7000000000000      -2.257949431349724E-004
   65.7500000000000      -2.241820614770217E-004
   65.8000000000000      -2.225605451682676E-004
   65.8500000000000      -2.209305538871834E-004
   65.9000000000000      -2.192922965307439E-004
   65.9500000000000      -2.176459406592527E-004
   66.0000000000000      -2.159916753022542E-004
   66.0500000000000      -2.143296663977675E-004
   66.1000000000000      -2.126601253432042E-004
   66.1500000000000      -2.109832516534784E-004
   66.2000000000000      -2.092992386867152E-004
   66.2500000000000      -2.076082945894723E-004
   66.3000000000000      -2.059106401475812E-004
   66.3500000000000      -2.042064966380205E-004
   66.4000000000000      -2.024960974174026E-004
   66.4500000000000      -2.007796548523798E-004
   66.5000000000000      -1.990574109509566E-004
   66.5500000000000      -1.973295633979257E-004
   66.6000000000000      -1.955962972128018E-004
   66.6500000000000      -1.938578475019485E-004
   66.7000000000000      -1.921144349001978E-004
   66.7500000000000      -1.903662659105575E-004
   66.8000000000000      -1.886135563157833E-004
   66.8500000000000      -1.868564970458230E-004
   66.9000000000000      -1.850952724158060E-004
   66.9500000000000      -1.833300767072540E-004
   67.0000000000000      -1.815611406037449E-004
   67.0500000000000      -1.797886507697215E-004
   67.1000000000000      -1.780128178549691E-004
   67.1500000000000      -1.762338299317724E-004
   67.2000000000000      -1.744518567004220E-004
   67.2500000000000      -1.726671114479721E-004
   67.3000000000000      -1.708797564887082E-004
   67.3500000000000      -1.690899873003656E-004
   67.4000000000000      -1.672980134626141E-004
   67.4500000000000      -1.655040306853026E-004
   67.5000000000000      -1.637082288177457E-004
   67.5500000000000      -1.619108645910824E-004
   67.6000000000000      -1.601121121613303E-004
   67.6500000000000      -1.583121581718662E-004
   67.7000000000000      -1.565112016486990E-004
   67.7500000000000      -1.547093656313356E-004
   67.8000000000000      -1.529068441899403E-004
   67.8500000000000      -1.511037720873925E-004
   67.9000000000000      -1.493002962007433E-004
   67.9500000000000      -1.474966078309354E-004
   68.0000000000000      -1.456928742355832E-004
   68.0500000000000      -1.438892955328263E-004
   68.1000000000000      -1.420860346484607E-004
   68.1500000000000      -1.402832545455855E-004
   68.2000000000000      -1.384811323922108E-004
   68.2500000000000      -1.366799000655501E-004
   68.3000000000000      -1.348797459492536E-004
   68.3500000000000      -1.330808169803459E-004
   68.4000000000000      -1.312832731479390E-004
   68.4500000000000      -1.294872741617961E-004
   68.5000000000000      -1.276929744098349E-004
   68.5500000000000      -1.259004879933628E-004
   68.6000000000000      -1.241099498968859E-004
   68.6500000000000      -1.223214706562647E-004
   68.7000000000000      -1.205351826185047E-004
   68.7500000000000      -1.187513141749062E-004
   68.8000000000000      -1.169700445099050E-004
   68.8500000000000      -1.151915166093541E-004
   68.9000000000000      -1.134159241727535E-004
   68.9500000000000      -1.116433777547962E-004
   69.0000000000000      -1.098739836829593E-004
   69.0500000000000      -1.081078771836553E-004
   69.1000000000000      -1.063451414317364E-004
   69.1500000000000      -1.045859279013378E-004
   69.2000000000000      -1.028303191178211E-004
   69.2500000000000      -1.010783999259549E-004
   69.3000000000000      -9.933034134675815E-005
   69.3500000000000      -9.758626260604375E-005
   69.4000000000000      -9.584628255644821E-005
   69.4500000000000      -9.411051923390603E-005
   69.5000000000000      -9.237906726853039E-005
   69.5500000000000      -9.065206089379981E-005
   69.6000000000000      -8.892956605696381E-005
   69.6500000000000      -8.721165518775503E-005
   69.7000000000000      -8.549844246092697E-005
   69.7500000000000      -8.379000579843731E-005
   69.8000000000000      -8.208645769885557E-005
   69.8500000000000      -8.038788312125040E-005
   69.9000000000000      -7.869439706468499E-005
   69.9500000000000      -7.700609248428817E-005
   70.0000000000000      -7.532308355491777E-005
   70.0500000000000      -7.364547282124132E-005
   70.1000000000000      -7.197332960810236E-005
   70.1500000000000      -7.030679081482938E-005
   70.2000000000000      -6.864599661889905E-005
   70.2500000000000      -6.699104264991101E-005
   70.3000000000000      -6.534198592125094E-005
   70.3500000000000      -6.369890006165526E-005
   70.4000000000000      -6.206188928636715E-005
   70.4500000000000      -6.043104508366015E-005
   70.5000000000000      -5.880641941591213E-005
   70.5500000000000      -5.718806863340694E-005
   70.6000000000000      -5.557610727645441E-005
   70.6500000000000      -5.397063847986372E-005
   70.7000000000000      -5.237173832722334E-005
   70.7500000000000      -5.077950209749202E-005
   70.8000000000000      -4.919398562968224E-005
   70.8500000000000      -4.761525913608366E-005
   70.9000000000000      -4.604340075814799E-005
   70.9500000000000      -4.447850784692137E-005
   71.0000000000000      -4.292065534893771E-005
   71.0500000000000      -4.136993501732844E-005
   71.1000000000000      -3.982639121941971E-005
   71.1500000000000      -3.829009521432554E-005
   71.2000000000000      -3.676116377785341E-005
   71.2500000000000      -3.523967182147818E-005
   71.3000000000000      -3.372565293558830E-005
   71.3500000000000      -3.221917983491471E-005
   71.4000000000000      -3.072033380421355E-005
   71.4500000000000      -2.922921289584038E-005
   71.5000000000000      -2.774581810531819E-005
   71.5500000000000      -2.627024143725071E-005
   71.6000000000000      -2.480259191834553E-005
   71.6500000000000      -2.334292109832793E-005
   71.7000000000000      -2.189130412354060E-005
   71.7500000000000      -2.044780024371772E-005
   71.8000000000000      -1.901248171350380E-005
   71.8500000000000      -1.758539080141204E-005
   71.9000000000000      -1.616658797138407E-005
   71.9500000000000      -1.475612377179550E-005
   72.0000000000000      -1.335404975492798E-005
   72.0500000000000      -1.196043479803043E-005
   72.1000000000000      -1.057531672117360E-005
   72.1500000000000      -9.198788420086732E-006
   72.2000000000000      -7.830893776546386E-006
   72.2500000000000      -6.471701187821865E-006
   72.3000000000000      -5.121273409024123E-006
   72.3500000000000      -3.779651125280083E-006
   72.4000000000000      -2.446899475435817E-006
   72.4500000000000      -1.123084121673452E-006
   72.5000000000000       1.917929694655884E-007
   72.5500000000000       1.497713362714470E-006
   72.6000000000000       2.794612835902501E-006
   72.6500000000000       4.082478565199273E-006
   72.7000000000000       5.361276235096920E-006
   72.7500000000000       6.630970223064492E-006
   72.8000000000000       7.891546063055013E-006
   72.8500000000000       9.143000233964034E-006
   72.9000000000000       1.038536280478305E-005
   72.9500000000000       1.161860235065310E-005
   73.0000000000000       1.284267482123267E-005
   73.0500000000000       1.405752230542840E-005
   73.1000000000000       1.526311040763858E-005
   73.1500000000000       1.645941662341913E-005
   73.2000000000000       1.764640801885818E-005
   73.2500000000000       1.882407006583469E-005
   73.3000000000000       1.999237440942497E-005
   73.3500000000000       2.115132357479293E-005
   73.4000000000000       2.230090557629755E-005
   73.4500000000000       2.344109580872382E-005
   73.5000000000000       2.457183955885303E-005
   73.5500000000000       2.569309586088417E-005
   73.6000000000000       2.680483071991127E-005
   73.6500000000000       2.790701572081340E-005
   73.7000000000000       2.899960520549721E-005
   73.7500000000000       3.008257119612970E-005
   73.8000000000000       3.115591283811902E-005
   73.8500000000000       3.221962332804091E-005
   73.9000000000000       3.327364576989036E-005
   73.9500000000000       3.431798090609803E-005
   74.0000000000000       3.535261822267915E-005
   74.0500000000000       3.637751901939836E-005
   74.1000000000000       3.739266356684716E-005
   74.1500000000000       3.839805192027281E-005
   74.2000000000000       3.939364837033510E-005
   74.2500000000000       4.037944344606656E-005
   74.3000000000000       4.135539597022017E-005
   74.3500000000000       4.232146002341361E-005
   74.4000000000000       4.327758754222096E-005
   74.4500000000000       4.422374377358430E-005
   74.5000000000000       4.515991377852133E-005
   74.5500000000000       4.608611936761700E-005
   74.6000000000000       4.700233408910644E-005
   74.6500000000000       4.790856277547297E-005
   74.7000000000000       4.880479304874119E-005
   74.7500000000000       4.969097939275544E-005
   74.8000000000000       5.056716180110655E-005
   74.8500000000000       5.143329198526613E-005
   74.9000000000000       5.228939271299210E-005
   74.9500000000000       5.313544778148225E-005
   75.0000000000000       5.397143098971204E-005


==> anc/fig8_midpoint_/taum8/correlation_taum8/dt0.05_heuncorr_taum8_T0.4.dat <==
  5.000000000000000E-002  1.286592318301254E-002
  0.100000000000000       1.286445010816785E-002
  0.150000000000000       1.286202609151043E-002
  0.200000000000000       1.285865700559784E-002
  0.250000000000000       1.285434875815944E-002
  0.300000000000000       1.284910738774716E-002
  0.350000000000000       1.284293901493283E-002
  0.400000000000000       1.283584990109143E-002
  0.450000000000000       1.282784631913965E-002
  0.500000000000000       1.281893470077481E-002
  0.550000000000000       1.280912151175117E-002
  0.600000000000000       1.279841327703516E-002
  0.650000000000000       1.278681662080865E-002
  0.700000000000000       1.277433827247634E-002
  0.750000000000000       1.276098499316195E-002
  0.800000000000000       1.274676362776052E-002
  0.850000000000000       1.273168114738315E-002
  0.900000000000000       1.271574454637107E-002
  0.950000000000000       1.269896088603721E-002
   1.00000000000000       1.268133730408582E-002
   1.05000000000000       1.266288096321567E-002
   1.10000000000000       1.264359910776516E-002
   1.15000000000000       1.262349903535329E-002
   1.20000000000000       1.260258809042843E-002
   1.25000000000000       1.258087373915190E-002
   1.30000000000000       1.255836343478246E-002
   1.35000000000000       1.253506468201202E-002
   1.40000000000000       1.251098504499486E-002
   1.45000000000000       1.248613208758862E-002
   1.50000000000000       1.246051345062669E-002
   1.55000000000000       1.243413683332663E-002
   1.60000000000000       1.240700990988705E-002
   1.65000000000000       1.237914039586355E-002
   1.70000000000000       1.235053605914095E-002
   1.75000000000000       1.232120467458637E-002
   1.80000000000000       1.229115405939337E-002
   1.85000000000000       1.226039204401727E-002
   1.90000000000000       1.222892649795527E-002
   1.95000000000000       1.219676531626459E-002
   2.00000000000000       1.216391637078372E-002
   2.05000000000000       1.213038756874883E-002
   2.10000000000000       1.209618681683417E-002
   2.15000000000000       1.206132204334293E-002
   2.20000000000000       1.202580114825398E-002
   2.25000000000000       1.198963207086952E-002
   2.30000000000000       1.195282271053334E-002
   2.35000000000000       1.191538103007779E-002
   2.40000000000000       1.187731497307902E-002
   2.45000000000000       1.183863244851771E-002
   2.50000000000000       1.179934141135194E-002
   2.55000000000000       1.175944980073923E-002
   2.60000000000000       1.171896551615327E-002
   2.65000000000000       1.167789644074413E-002
   2.70000000000000       1.163625050758937E-002
   2.75000000000000       1.159403560002563E-002
   2.80000000000000       1.155125953744441E-002
   2.85000000000000       1.150793012009877E-002
   2.90000000000000       1.146405514866788E-002
   2.95000000000000       1.141964245610376E-002
   3.00000000000000       1.137469980935927E-002
   3.05000000000000       1.132923493383005E-002
   3.10000000000000       1.128325550164205E-002
   3.15000000000000       1.123676920139711E-002
   3.20000000000000       1.118978366957368E-002
   3.25000000000000       1.114230652652685E-002
   3.30000000000000       1.109434537790228E-002
   3.35000000000000       1.104590782287503E-002
   3.40000000000000       1.099700142816794E-002
   3.45000000000000       1.094763374476713E-002
   3.50000000000000       1.089781222574773E-002
   3.55000000000000       1.084754430408319E-002
   3.60000000000000       1.079683741553614E-002
   3.65000000000000       1.074569895981430E-002
   3.70000000000000       1.069413631034679E-002
   3.75000000000000       1.064215672902251E-002
   3.80000000000000       1.058976750153720E-002
   3.85000000000000       1.053697589836667E-002
   3.90000000000000       1.048378916631636E-002
   3.95000000000000       1.043021447875791E-002
   4.00000000000000       1.037625900946789E-002
   4.05000000000000       1.032192984857353E-002
   4.10000000000000       1.026723409304044E-002
   4.15000000000000       1.021217875105245E-002
   4.20000000000000       1.015677080222446E-002
   4.25000000000000       1.010101717420026E-002
   4.30000000000000       1.004492475479862E-002
   4.35000000000000       9.988500412726271E-003
   4.40000000000000       9.931750948014181E-003
   4.45000000000000       9.874683127503718E-003
   4.50000000000000       9.817303691780721E-003
   4.55000000000000       9.759619344489465E-003
   4.60000000000000       9.701636787916837E-003
   4.65000000000000       9.643362635104909E-003
   4.70000000000000       9.584803435968903E-003
   4.75000000000000       9.525965689002108E-003
   4.80000000000000       9.466855848515672E-003
   4.85000000000000       9.407480369822047E-003
   4.90000000000000       9.347845649799562E-003
   4.95000000000000       9.287958047134974E-003
   5.00000000000000       9.227823904613195E-003
   5.05000000000000       9.167449488865142E-003
   5.10000000000000       9.106841003397979E-003
   5.15000000000000       9.046004638597954E-003
   5.20000000000000       8.984946488108315E-003
   5.25000000000000       8.923672618403940E-003
   5.30000000000000       8.862189079251077E-003
   5.35000000000000       8.800501837202159E-003
   5.40000000000000       8.738616862165576E-003
   5.45000000000000       8.676540112229866E-003
   5.50000000000000       8.614277401471719E-003
   5.55000000000000       8.551834525807241E-003
   5.60000000000000       8.489217260871939E-003
   5.65000000000000       8.426431323673923E-003
   5.70000000000000       8.363482347649966E-003
   5.75000000000000       8.300375919339853E-003
   5.80000000000000       8.237117623488183E-003
   5.85000000000000       8.173713004349041E-003
   5.90000000000000       8.110167550177193E-003
   5.95000000000000       8.046486695510722E-003
   6.00000000000000       7.982675810868938E-003
   6.05000000000000       7.918740227804526E-003
   6.10000000000000       7.854685244328813E-003
   6.15000000000000       7.790516082543259E-003
   6.20000000000000       7.726237914248044E-003
   6.25000000000000       7.661855885862155E-003
   6.30000000000000       7.597375116456631E-003
   6.35000000000000       7.532800681637025E-003
   6.40000000000000       7.468137554613601E-003
   6.45000000000000       7.403390681652101E-003
   6.50000000000000       7.338564980184606E-003
   6.55000000000000       7.273665364815165E-003
   6.60000000000000       7.208696677614489E-003
   6.65000000000000       7.143663753387540E-003
   6.70000000000000       7.078571404715087E-003
   6.75000000000000       7.013424342267074E-003
   6.80000000000000       6.948227272345132E-003
   6.85000000000000       6.882984864572120E-003
   6.90000000000000       6.817701759077356E-003
   6.95000000000000       6.752382503933121E-003
   7.00000000000000       6.687031648869393E-003
   7.05000000000000       6.621653655880162E-003
   7.10000000000000       6.556252956942798E-003
   7.15000000000000       6.490833979690185E-003
   7.20000000000000       6.425401088259774E-003
   7.25000000000000       6.359958602289273E-003
   7.30000000000000       6.294510845787487E-003
   7.35000000000000       6.229062064348818E-003
   7.40000000000000       6.163616421188926E-003
   7.45000000000000       6.098178120870879E-003
   7.50000000000000       6.032751303998976E-003
   7.55000000000000       5.967340080749552E-003
   7.60000000000000       5.901948540848106E-003
   7.65000000000000       5.836580733569918E-003
   7.70000000000000       5.771240650744770E-003
   7.75000000000000       5.705932238096179E-003
   7.80000000000000       5.640659478376592E-003
   7.85000000000000       5.575426240113494E-003
   7.90000000000000       5.510236421561060E-003
   7.95000000000000       5.445093846951446E-003
   8.00000000000000       5.380002316960729E-003
   8.05000000000000       5.314965612337817E-003
   8.10000000000000       5.249987480150580E-003
   8.15000000000000       5.185071610323502E-003
   8.20000000000000       5.120221635550313E-003
   8.25000000000000       5.055441160243990E-003
   8.30000000000000       4.990733780607422E-003
   8.35000000000000       4.926103044426303E-003
   8.40000000000000       4.861552473716328E-003
   8.45000000000000       4.797085546864538E-003
   8.50000000000000       4.732705703251348E-003
   8.55000000000000       4.668416323356917E-003
   8.60000000000000       4.604220765674015E-003
   8.65000000000000       4.540122407472611E-003
   8.70000000000000       4.476124599192664E-003
   8.75000000000000       4.412230603313659E-003
   8.80000000000000       4.348443655550113E-003
   8.85000000000000       4.284767050563511E-003
   8.90000000000000       4.221204009556344E-003
   8.95000000000000       4.157757727793079E-003
   9.00000000000000       4.094431310873834E-003
   9.05000000000000       4.031227847988381E-003
   9.10000000000000       3.968150403663885E-003
   9.15000000000000       3.905202004437245E-003
   9.20000000000000       3.842385655954299E-003
   9.25000000000000       3.779704323185239E-003
   9.30000000000000       3.717160955096037E-003
   9.35000000000000       3.654758461515341E-003
   9.40000000000000       3.592499720970407E-003
   9.45000000000000       3.530387547136820E-003
   9.50000000000000       3.468424776482911E-003
   9.55000000000000       3.406614222211092E-003
   9.60000000000000       3.344958685229021E-003
   9.65000000000000       3.283460913194367E-003
   9.70000000000000       3.222123638569047E-003
   9.75000000000000       3.160949617139549E-003
   9.80000000000000       3.099941478970064E-003
   9.85000000000000       3.039101855034374E-003
   9.90000000000000       2.978433378509456E-003
   9.95000000000000       2.917938575162351E-003
   10.0000000000000       2.857619981935105E-003
   10.0500000000000       2.797480124616481E-003
   10.1000000000000       2.737521505993342E-003
   10.1500000000000       2.677746641972534E-003
   10.2000000000000       2.618158006944404E-003
   10.2500000000000       2.558757997537570E-003
   10.3000000000000       2.499549008282876E-003
   10.3500000000000       2.440533378565514E-003
   10.4000000000000       2.381713438403508E-003
   10.4500000000000       2.323091529828944E-003
   10.5000000000000       2.264669997093678E-003
   10.5500000000000       2.206451084387237E-003
   10.6000000000000       2.148437054042747E-003
   10.6500000000000       2.090630144624034E-003
   10.7000000000000       2.033032564509013E-003
   10.7500000000000       1.975646506134974E-003
   10.8000000000000       1.918474105905947E-003
   10.8500000000000       1.861517508121198E-003
   10.9000000000000       1.804778821658914E-003
   10.9500000000000       1.748260112940995E-003
   11.0000000000000       1.691963372339925E-003
   11.0500000000000       1.635890605008467E-003
   11.1000000000000       1.580043847110921E-003
   11.1500000000000       1.524425073225466E-003
   11.2000000000000       1.469036264841190E-003
   11.2500000000000       1.413879342829417E-003
   11.3000000000000       1.358956237804308E-003
   11.3500000000000       1.304268824136238E-003
   11.4000000000000       1.249818988611407E-003
   11.4500000000000       1.195608553460138E-003
   11.5000000000000       1.141639316257031E-003
   11.5500000000000       1.087913084836366E-003
   11.6000000000000       1.034431603401610E-003
   11.6500000000000       9.811966037453377E-004
   11.7000000000000       9.282098008575279E-004
   11.7500000000000       8.754728384197187E-004
   11.8000000000000       8.229873474523363E-004
   11.8500000000000       7.707550098676124E-004
   11.9000000000000       7.187774183438738E-004
   11.9500000000000       6.670561581068978E-004
   12.0000000000000       6.155928068015838E-004
   12.0500000000000       5.643889458726355E-004
   12.1000000000000       5.134460976057942E-004
   12.1500000000000       4.627657157396928E-004
   12.2000000000000       4.123493056913070E-004
   12.2500000000000       3.621983523870834E-004
   12.3000000000000       3.123143093265039E-004
   12.3500000000000       2.626986199859757E-004
   12.4000000000000       2.133526727860548E-004
   12.4500000000000       1.642778426826138E-004
   12.5000000000000       1.154754959427488E-004
   12.5500000000000       6.694698464524828E-005
   12.6000000000000       1.869365607165547E-005
   12.6500000000000      -2.928324742421812E-005
   12.7000000000000      -7.698251199455004E-005
   12.7500000000000      -1.244029025531583E-004
   12.8000000000000      -1.715431879664309E-004
   12.8500000000000      -2.184021748075977E-004
   12.9000000000000      -2.649786591751596E-004
   12.9500000000000      -3.112714957576554E-004
   13.0000000000000      -3.572795277783707E-004
   13.0500000000000      -4.030016409468689E-004
   13.1000000000000      -4.484367273480968E-004
   13.1500000000000      -4.935836917723239E-004
   13.2000000000000      -5.384414237351320E-004
   13.2500000000000      -5.830088662585178E-004
   13.3000000000000      -6.272850194158363E-004
   13.3500000000000      -6.712688642219333E-004
   13.4000000000000      -7.149594042695875E-004
   13.4500000000000      -7.583556822047628E-004
   13.5000000000000      -8.014567611157725E-004
   13.5500000000000      -8.442617172119582E-004
   13.6000000000000      -8.867696432150743E-004
   13.6500000000000      -9.289796624455674E-004
   13.7000000000000      -9.708909560528033E-004
   13.7500000000000      -1.012502659972191E-003
   13.8000000000000      -1.053813929020447E-003
   13.8500000000000      -1.094823970741320E-003
   13.9000000000000      -1.135532016898872E-003
   13.9500000000000      -1.175937302015728E-003
   14.0000000000000      -1.216039076084403E-003
   14.0500000000000      -1.255836602293401E-003
   14.1000000000000      -1.295329187010516E-003
   14.1500000000000      -1.334516179973587E-003
   14.2000000000000      -1.373396935088583E-003
   14.2500000000000      -1.411970843558321E-003
   14.3000000000000      -1.450237297973963E-003
   14.3500000000000      -1.488195691001894E-003
   14.4000000000000      -1.525845490573340E-003
   14.4500000000000      -1.563186122388086E-003
   14.5000000000000      -1.600217054551580E-003
   14.5500000000000      -1.636937821001309E-003
   14.6000000000000      -1.673347934376838E-003
   14.6500000000000      -1.709446869611127E-003
   14.7000000000000      -1.745234194859816E-003
   14.7500000000000      -1.780709480491488E-003
   14.8000000000000      -1.815872307879209E-003
   14.8500000000000      -1.850722303372581E-003
   14.9000000000000      -1.885259074757603E-003
   14.9500000000000      -1.919482261115359E-003
   15.0000000000000      -1.953391504915969E-003
   15.0500000000000      -1.986986442670597E-003
   15.1000000000000      -2.020266767054711E-003
   15.1500000000000      -2.053232154366043E-003
   15.2000000000000      -2.085882311397957E-003
   15.2500000000000      -2.118216978757987E-003
   15.3000000000000      -2.150235941979169E-003
   15.3500000000000      -2.181938953111723E-003
   15.4000000000000      -2.213325847910086E-003
   15.4500000000000      -2.244396429518069E-003
   15.5000000000000      -2.275150549613274E-003
   15.5500000000000      -2.305588100920360E-003
   15.6000000000000      -2.335708918246957E-003
   15.6500000000000      -2.365512896807886E-003
   15.7000000000000      -2.394999953424130E-003
   15.7500000000000      -2.424170019316619E-003
   15.8000000000000      -2.453023075092892E-003
   15.8500000000000      -2.481559139491664E-003
   15.9000000000000      -2.509778229047643E-003
   15.9500000000000      -2.537680420121223E-003
   16.0000000000000      -2.565265712807665E-003
   16.0500000000000      -2.592534164987186E-003
   16.1000000000000      -2.619485836174041E-003
   16.1500000000000      -2.646120788813982E-003
   16.2000000000000      -2.672439122403203E-003
   16.2500000000000      -2.698440943385588E-003
   16.3000000000000      -2.724126372713662E-003
   16.3500000000000      -2.749495559985440E-003
   16.4000000000000      -2.774548662068261E-003
   16.4500000000000      -2.799285844682513E-003
   16.5000000000000      -2.823707310315406E-003
   16.5500000000000      -2.847813290006500E-003
   16.6000000000000      -2.871603988289567E-003
   16.6500000000000      -2.895079628932065E-003
   16.7000000000000      -2.918240439978431E-003
   16.7500000000000      -2.941086719089033E-003
   16.8000000000000      -2.963618755224993E-003
   16.8500000000000      -2.985836811857368E-003
   16.9000000000000      -3.007741190998537E-003
   16.9500000000000      -3.029332217910679E-003
   17.0000000000000      -3.050610227998754E-003
   17.0500000000000      -3.071575615259217E-003
   17.1000000000000      -3.092228740050760E-003
   17.1500000000000      -3.112570007656097E-003
   17.2000000000000      -3.132599896536771E-003
   17.2500000000000      -3.152318847791226E-003
   17.3000000000000      -3.171727354923762E-003
   17.3500000000000      -3.190825883157686E-003
   17.4000000000000      -3.209614913193390E-003
   17.4500000000000      -3.228094949430445E-003
   17.5000000000000      -3.246266542180864E-003
   17.5500000000000      -3.264130287583191E-003
   17.6000000000000      -3.281686722750159E-003
   17.6500000000000      -3.298936455053458E-003
   17.7000000000000      -3.315880067354584E-003
   17.7500000000000      -3.332518177809987E-003
   17.8000000000000      -3.348851486624978E-003
   17.8500000000000      -3.364880649514304E-003
   17.9000000000000      -3.380606300388948E-003
   17.9500000000000      -3.396029091597200E-003
   18.0000000000000      -3.411149684699808E-003
   18.0500000000000      -3.425968790191506E-003
   18.1000000000000      -3.440487160853072E-003
   18.1500000000000      -3.454705499413705E-003
   18.2000000000000      -3.468624572244903E-003
   18.2500000000000      -3.482245155694762E-003
   18.3000000000000      -3.495568034862434E-003
   18.3500000000000      -3.508594047632280E-003
   18.4000000000000      -3.521324046699068E-003
   18.4500000000000      -3.533758908787481E-003
   18.5000000000000      -3.545899490947232E-003
   18.5500000000000      -3.557746664661289E-003
   18.6000000000000      -3.569301314292808E-003
   18.6500000000000      -3.580564309185416E-003
   18.7000000000000      -3.591536559005274E-003
   18.7500000000000      -3.602219002024408E-003
   18.8000000000000      -3.612612572924673E-003
   18.8500000000000      -3.622718185628833E-003
   18.9000000000000      -3.632536828706742E-003
   18.9500000000000      -3.642069497953171E-003
   19.0000000000000      -3.651317173692369E-003
   19.0500000000000      -3.660280896582077E-003
   19.1000000000000      -3.668961697514447E-003
   19.1500000000000      -3.677360601280428E-003
   19.2000000000000      -3.685478639159957E-003
   19.2500000000000      -3.693316918937817E-003
   19.3000000000000      -3.700876508855977E-003
   19.3500000000000      -3.708158547240783E-003
   19.4000000000000      -3.715164139844299E-003
   19.4500000000000      -3.721894373215105E-003
   19.5000000000000      -3.728350365504665E-003
   19.5500000000000      -3.734533273012628E-003
   19.6000000000000      -3.740444240105615E-003
   19.6500000000000      -3.746084487882072E-003
   19.7000000000000      -3.751455205049777E-003
   19.7500000000000      -3.756557595407852E-003
   19.8000000000000      -3.761392897680618E-003
   19.8500000000000      -3.765962332710573E-003
   19.9000000000000      -3.770267150564734E-003
   19.9500000000000      -3.774308610510407E-003
   20.0000000000000      -3.778087983793173E-003
   20.0500000000000      -3.781606583775344E-003
   20.1000000000000      -3.784865665561586E-003
   20.1500000000000      -3.787866490945898E-003
   20.2000000000000      -3.790610318223905E-003
   20.2500000000000      -3.793098402502437E-003
   20.3000000000000      -3.795332042980452E-003
   20.3500000000000      -3.797312550665203E-003
   20.4000000000000      -3.799041214956542E-003
   20.4500000000000      -3.800519330816160E-003
   20.5000000000000      -3.801748198372899E-003
   20.5500000000000      -3.802729200215353E-003
   20.6000000000000      -3.803463659414898E-003
   20.6500000000000      -3.803952933456572E-003
   20.7000000000000      -3.804198417302582E-003
   20.7500000000000      -3.804201449542066E-003
   20.8000000000000      -3.803963377846946E-003
   20.8500000000000      -3.803485591110896E-003
   20.9000000000000      -3.802769525958244E-003
   20.9500000000000      -3.801816558343895E-003
   21.0000000000000      -3.800628098483693E-003
   21.0500000000000      -3.799205570061125E-003
   21.1000000000000      -3.797550358853803E-003
   21.1500000000000      -3.795663885629197E-003
   21.2000000000000      -3.793547610777153E-003
   21.2500000000000      -3.791203000665335E-003
   21.3000000000000      -3.788631524844040E-003
   21.3500000000000      -3.785834670747210E-003
   21.4000000000000      -3.782813852720624E-003
   21.4500000000000      -3.779570560873131E-003
   21.5000000000000      -3.776106315969762E-003
   21.5500000000000      -3.772422634349187E-003
   21.6000000000000      -3.768520998921448E-003
   21.6500000000000      -3.764402970468077E-003
   21.7000000000000      -3.760070045082872E-003
   21.7500000000000      -3.755523756330718E-003
   21.8000000000000      -3.750765637134780E-003
   21.8500000000000      -3.745797236095176E-003
   21.9000000000000      -3.740620061802629E-003
   21.9500000000000      -3.735235653735586E-003
   22.0000000000000      -3.729645520556050E-003
   22.0500000000000      -3.723851208624374E-003
   22.1000000000000      -3.717854242067242E-003
   22.1500000000000      -3.711656227447309E-003
   22.2000000000000      -3.705258710218018E-003
   22.2500000000000      -3.698663306593387E-003
   22.3000000000000      -3.691871616739666E-003
   22.3500000000000      -3.684885212914241E-003
   22.4000000000000      -3.677705670556298E-003
   22.4500000000000      -3.670334512738502E-003
   22.5000000000000      -3.662773338277557E-003
   22.5500000000000      -3.655023760064217E-003
   22.6000000000000      -3.647087366320265E-003
   22.6500000000000      -3.638965771369399E-003
   22.7000000000000      -3.630660581251546E-003
   22.7500000000000      -3.622173436211166E-003
   22.8000000000000      -3.613505965114353E-003
   22.8500000000000      -3.604659731771990E-003
   22.9000000000000      -3.595636376339972E-003
   22.9500000000000      -3.586437528172275E-003
   23.0000000000000      -3.577064845257767E-003
   23.0500000000000      -3.567520020488344E-003
   23.1000000000000      -3.557804742153083E-003
   23.1500000000000      -3.547920666807845E-003
   23.2000000000000      -3.537869423126401E-003
   23.2500000000000      -3.527652646195169E-003
   23.3000000000000      -3.517271965385704E-003
   23.3500000000000      -3.506729028705406E-003
   23.4000000000000      -3.496025482095111E-003
   23.4500000000000      -3.485162982453168E-003
   23.5000000000000      -3.474143208627734E-003
   23.5500000000000      -3.462967839786642E-003
   23.6000000000000      -3.451638513599011E-003
   23.6500000000000      -3.440156844734951E-003
   23.7000000000000      -3.428524454950752E-003
   23.7500000000000      -3.416742953406078E-003
   23.8000000000000      -3.404814024570943E-003
   23.8500000000000      -3.392739296815619E-003
   23.9000000000000      -3.380520436584142E-003
   23.9500000000000      -3.368159103437349E-003
   24.0000000000000      -3.355656904126009E-003
   24.0500000000000      -3.343015473269021E-003
   24.1000000000000      -3.330236469155264E-003
   24.1500000000000      -3.317321496031640E-003
   24.2000000000000      -3.304272194851773E-003
   24.2500000000000      -3.291090237742488E-003
   24.3000000000000      -3.277777302023107E-003
   24.3500000000000      -3.264335000109422E-003
   24.4000000000000      -3.250765015125267E-003
   24.4500000000000      -3.237069003142014E-003
   24.5000000000000      -3.223248636156917E-003
   24.5500000000000      -3.209305543037548E-003
   24.6000000000000      -3.195241373387170E-003
   24.6500000000000      -3.181057801579062E-003
   24.7000000000000      -3.166756460824393E-003
   24.7500000000000      -3.152339004695219E-003
   24.8000000000000      -3.137807106320100E-003
   24.8500000000000      -3.123162407629496E-003
   24.9000000000000      -3.108406529461610E-003
   24.9500000000000      -3.093541122772109E-003
   25.0000000000000      -3.078567768846144E-003
   25.0500000000000      -3.063488094544915E-003
   25.1000000000000      -3.048303777609417E-003
   25.1500000000000      -3.033016421332004E-003
   25.2000000000000      -3.017627652111257E-003
   25.2500000000000      -3.002139028171355E-003
   25.3000000000000      -2.986552164876041E-003
   25.3500000000000      -2.970868680762445E-003
   25.4000000000000      -2.955090204558209E-003
   25.4500000000000      -2.939218343173287E-003
   25.5000000000000      -2.923254714299284E-003
   25.5500000000000      -2.907200919612097E-003
   25.6000000000000      -2.891058523875025E-003
   25.6500000000000      -2.874829125602800E-003
   25.7000000000000      -2.858514311283312E-003
   25.7500000000000      -2.842115636750239E-003
   25.8000000000000      -2.825634715265723E-003
   25.8500000000000      -2.809073129354664E-003
   25.9000000000000      -2.792432451046398E-003
   25.9500000000000      -2.775714244313335E-003
   26.0000000000000      -2.758920076178895E-003
   26.0500000000000      -2.742051506746697E-003
   26.1000000000000      -2.725110060868491E-003
   26.1500000000000      -2.708097292753939E-003
   26.2000000000000      -2.691014758522825E-003
   26.2500000000000      -2.673863985087447E-003
   26.3000000000000      -2.656646478110084E-003
   26.3500000000000      -2.639363767878148E-003
   26.4000000000000      -2.622017423241450E-003
   26.4500000000000      -2.604608996927346E-003
   26.5000000000000      -2.587139975717280E-003
   26.5500000000000      -2.569611858012796E-003
   26.6000000000000      -2.552026160203367E-003
   26.6500000000000      -2.534384383208708E-003
   26.7000000000000      -2.516688028865882E-003
   26.7500000000000      -2.498938571277966E-003
   26.8000000000000      -2.481137466546177E-003
   26.8500000000000      -2.463286181711208E-003
   26.9000000000000      -2.445386181101129E-003
   26.9500000000000      -2.427438920764533E-003
   27.0000000000000      -2.409445876362068E-003
   27.0500000000000      -2.391408506040387E-003
   27.1000000000000      -2.373328261470836E-003
   27.1500000000000      -2.355206560888806E-003
   27.2000000000000      -2.337044817027931E-003
   27.2500000000000      -2.318844461882729E-003
   27.3000000000000      -2.300606942797353E-003
   27.3500000000000      -2.282333684506134E-003
   27.4000000000000      -2.264026049186755E-003
   27.4500000000000      -2.245685449991596E-003
   27.5000000000000      -2.227313270485649E-003
   27.5500000000000      -2.208910900227372E-003
   27.6000000000000      -2.190479724039167E-003
   27.6500000000000      -2.172021075650101E-003
   27.7000000000000      -2.153536356198235E-003
   27.7500000000000      -2.135026932651716E-003
   27.8000000000000      -2.116494155031952E-003
   27.8500000000000      -2.097939332179991E-003
   27.9000000000000      -2.079363821075715E-003
   27.9500000000000      -2.060768973158837E-003
   28.0000000000000      -2.042156067088356E-003
   28.0500000000000      -2.023526419653255E-003
   28.1000000000000      -2.004881243394143E-003
   28.1500000000000      -1.986221821638526E-003
   28.2000000000000      -1.967549447806241E-003
   28.2500000000000      -1.948865373175070E-003
   28.3000000000000      -1.930170861592468E-003
   28.3500000000000      -1.911467178081439E-003
   28.4000000000000      -1.892755614276750E-003
   28.4500000000000      -1.874037443638107E-003
   28.5000000000000      -1.855313907170970E-003
   28.5500000000000      -1.836586238252870E-003
   28.6000000000000      -1.817855637393394E-003
   28.6500000000000      -1.799123255334878E-003
   28.7000000000000      -1.780390326023621E-003
   28.7500000000000      -1.761658057224251E-003
   28.8000000000000      -1.742927601637428E-003
   28.8500000000000      -1.724200186152186E-003
   28.9000000000000      -1.705477014527657E-003
   28.9500000000000      -1.686759262076190E-003
   29.0000000000000      -1.668048114449228E-003
   29.0500000000000      -1.649344750970955E-003
   29.1000000000000      -1.630650310493371E-003
   29.1500000000000      -1.611965922676376E-003
   29.2000000000000      -1.593292735949959E-003
   29.2500000000000      -1.574631869247455E-003
   29.3000000000000      -1.555984411509740E-003
   29.3500000000000      -1.537351493830040E-003
   29.4000000000000      -1.518734211644346E-003
   29.4500000000000      -1.500133644770282E-003
   29.5000000000000      -1.481550893589499E-003
   29.5500000000000      -1.462987041131865E-003
   29.6000000000000      -1.444443160960682E-003
   29.6500000000000      -1.425920326099750E-003
   29.7000000000000      -1.407419635161639E-003
   29.7500000000000      -1.388942198997576E-003
   29.8000000000000      -1.370489057021034E-003
   29.8500000000000      -1.352061291382098E-003
   29.9000000000000      -1.333659939338293E-003
   29.9500000000000      -1.315286067157413E-003
   30.0000000000000      -1.296940664131641E-003
   30.0500000000000      -1.278624731320010E-003
   30.1000000000000      -1.260339211508943E-003
   30.1500000000000      -1.242085096992372E-003
   30.2000000000000      -1.223863403827684E-003
   30.2500000000000      -1.205675122764899E-003
   30.3000000000000      -1.187521220880601E-003
   30.3500000000000      -1.169402668347782E-003
   30.4000000000000      -1.151320410625490E-003
   30.4500000000000      -1.133275372843452E-003
   30.5000000000000      -1.115268441514472E-003
   30.5500000000000      -1.097300536220205E-003
   30.6000000000000      -1.079372572129936E-003
   30.6500000000000      -1.061485439764866E-003
   30.7000000000000      -1.043640029835558E-003
   30.7500000000000      -1.025837196716880E-003
   30.8000000000000      -1.008077811915434E-003
   30.8500000000000      -9.903627101566182E-004
   30.9000000000000      -9.726927267662888E-004
   30.9500000000000      -9.550686970752161E-004
   31.0000000000000      -9.374914689689506E-004
   31.0500000000000      -9.199618311931214E-004
   31.1000000000000      -9.024806220035788E-004
   31.1500000000000      -8.850486763823695E-004
   31.2000000000000      -8.676668055106997E-004
   31.2500000000000      -8.503357793026408E-004
   31.3000000000000      -8.330563142873843E-004
   31.3500000000000      -8.158291684967693E-004
   31.4000000000000      -7.986550855282811E-004
   31.4500000000000      -7.815347546147970E-004
   31.5000000000000      -7.644688920309809E-004
   31.5500000000000      -7.474582061535471E-004
   31.6000000000000      -7.305034032825044E-004
   31.6500000000000      -7.136052224888339E-004
   31.7000000000000      -6.967643629280845E-004
   31.7500000000000      -6.799814877059200E-004
   31.8000000000000      -6.632573024254344E-004
   31.8500000000000      -6.465924678777646E-004
   31.9000000000000      -6.299877106533219E-004
   31.9500000000000      -6.134437135046482E-004
   32.0000000000000      -5.969611652780065E-004
   32.0500000000000      -5.805407585813525E-004
   32.1000000000000      -5.641831688899952E-004
   32.1500000000000      -5.478890525447635E-004
   32.2000000000000      -5.316590301183865E-004
   32.2500000000000      -5.154937412282185E-004
   32.3000000000000      -4.993937493303479E-004
   32.3500000000000      -4.833596553176156E-004
   32.4000000000000      -4.673920858446113E-004
   32.4500000000000      -4.514916427609963E-004
   32.5000000000000      -4.356589302053842E-004
   32.5500000000000      -4.198944850426161E-004
   32.6000000000000      -4.041989287824667E-004
   32.6500000000000      -3.885728295010659E-004
   32.7000000000000      -3.730166926648445E-004
   32.7500000000000      -3.575311065510730E-004
   32.8000000000000      -3.421166142814471E-004
   32.8500000000000      -3.267737306536607E-004
   32.9000000000000      -3.115029444715439E-004
   32.9500000000000      -2.963047419980136E-004
   33.0000000000000      -2.811796245113722E-004
   33.0500000000000      -2.661280176229662E-004
   33.1000000000000      -2.511504241034506E-004
   33.1500000000000      -2.362473397399625E-004
   33.2000000000000      -2.214192023266115E-004
   33.2500000000000      -2.066664794785367E-004
   33.3000000000000      -1.919896452207496E-004
   33.3500000000000      -1.773891137954717E-004
   33.4000000000000      -1.628653530139396E-004
   33.4500000000000      -1.484188010834406E-004
   33.5000000000000      -1.340499223516881E-004
   33.5500000000000      -1.197591225139448E-004
   33.6000000000000      -1.055468357571533E-004
   33.6500000000000      -9.141351813212543E-005
   33.7000000000000      -7.735961435983545E-005
   33.7500000000000      -6.338550386095642E-005
   33.8000000000000      -4.949157096447240E-005
   33.8500000000000      -3.567825808185577E-005
   33.9000000000000      -2.194593136645783E-005
   33.9500000000000      -8.294938012852071E-006
   34.0000000000000       5.274410019879620E-006
   34.0500000000000       1.876175138264527E-005
   34.1000000000000       3.216672746854705E-005
   34.1500000000000       4.548902099877240E-005
   34.2000000000000       5.872828759199044E-005
   34.2500000000000       7.188412867605196E-005
   34.3000000000000       8.495620670112882E-005
   34.3500000000000       9.794419998676347E-005
   34.4000000000000       1.108477519978087E-004
   34.4500000000000       1.236665512107604E-004
   34.5000000000000       1.364002481135091E-004
   34.5500000000000       1.490484725192492E-004
   34.6000000000000       1.616109486358863E-004
   34.6500000000000       1.740874028751768E-004
   34.7000000000000       1.864775511819291E-004
   34.7500000000000       1.987811171287027E-004
   34.8000000000000       2.109978399057452E-004
   34.8500000000000       2.231274026827616E-004
   34.9000000000000       2.351695899626910E-004
   34.9500000000000       2.471241553716126E-004
   35.0000000000000       2.589908165457569E-004
   35.0500000000000       2.707693198049676E-004
   35.1000000000000       2.824594268211557E-004
   35.1500000000000       2.940609001475186E-004
   35.2000000000000       3.055735123134119E-004
   35.2500000000000       3.169970653839466E-004
   35.3000000000000       3.283313427638232E-004
   35.3500000000000       3.395761363381421E-004
   35.4000000000000       3.507312558293563E-004
   35.4500000000000       3.617965239865999E-004
   35.5000000000000       3.727717815215636E-004
   35.5500000000000       3.836568469873910E-004
   35.6000000000000       3.944515852482295E-004
   35.6500000000000       4.051558567898956E-004
   35.7000000000000       4.157694626516832E-004
   35.7500000000000       4.262922638448667E-004
   35.8000000000000       4.367241007713010E-004
   35.8500000000000       4.470648552234820E-004
   35.9000000000000       4.573144390388961E-004
   35.9500000000000       4.674727984331786E-004
   36.0000000000000       4.775398927093554E-004
   36.0500000000000       4.875156396187555E-004
   36.1000000000000       4.973999952094622E-004
   36.1500000000000       5.071929206222432E-004
   36.2000000000000       5.168943668171226E-004
   36.2500000000000       5.265043332100047E-004
   36.3000000000000       5.360227437125843E-004
   36.3500000000000       5.454495620024716E-004
   36.4000000000000       5.547847549768941E-004
   36.4500000000000       5.640283395645969E-004
   36.5000000000000       5.731803123439143E-004
   36.5500000000000       5.822406335857172E-004
   36.6000000000000       5.912093103343885E-004
   36.6500000000000       6.000863272256715E-004
   36.7000000000000       6.088716627768728E-004
   36.7500000000000       6.175653192483639E-004
   36.8000000000000       6.261673632363553E-004
   36.8500000000000       6.346778372420294E-004
   36.9000000000000       6.430968111995314E-004
   36.9500000000000       6.514243239666124E-004
   37.0000000000000       6.596604169959200E-004
   37.0500000000000       6.678051425206966E-004
   37.1000000000000       6.758586053828041E-004
   37.1500000000000       6.838208730824199E-004
   37.2000000000000       6.916920300718357E-004
   37.2500000000000       6.994721714319116E-004
   37.3000000000000       7.071614401073380E-004
   37.3500000000000       7.147599897799716E-004
   37.4000000000000       7.222679823654876E-004
   37.4500000000000       7.296855725241183E-004
   37.5000000000000       7.370129321611931E-004
   37.5500000000000       7.442501911578081E-004
   37.6000000000000       7.513975174341637E-004
   37.6500000000000       7.584550728857542E-004
   37.7000000000000       7.654230626570346E-004
   37.7500000000000       7.723016624083948E-004
   37.8000000000000       7.790910364908516E-004
   37.8500000000000       7.857913749981906E-004
   37.9000000000000       7.924029151132796E-004
   37.9500000000000       7.989258725844397E-004
   38.0000000000000       8.053604177534398E-004
   38.0500000000000       8.117067474654972E-004
   38.1000000000000       8.179651037583248E-004
   38.1500000000000       8.241356844431452E-004
   38.2000000000000       8.302186972956336E-004
   38.2500000000000       8.362143450535396E-004
   38.3000000000000       8.421228288157771E-004
   38.3500000000000       8.479443349429014E-004
   38.4000000000000       8.536790844919863E-004
   38.4500000000000       8.593273143802937E-004
   38.5000000000000       8.648892495591562E-004
   38.5500000000000       8.703651198102916E-004
   38.6000000000000       8.757551496744761E-004
   38.6500000000000       8.810595702302798E-004
   38.7000000000000       8.862785961871416E-004
   38.7500000000000       8.914124463647670E-004
   38.8000000000000       8.964613481468107E-004
   38.8500000000000       9.014255305293510E-004
   38.9000000000000       9.063051924292698E-004
   38.9500000000000       9.111005341378861E-004
   39.0000000000000       9.158118055041832E-004
   39.0500000000000       9.204392058448723E-004
   39.1000000000000       9.249829227273701E-004
   39.1500000000000       9.294431782834114E-004
   39.2000000000000       9.338202243320908E-004
   39.2500000000000       9.381142994115809E-004
   39.3000000000000       9.423255949411970E-004
   39.3500000000000       9.464542943829209E-004
   39.4000000000000       9.505006376686099E-004
   39.4500000000000       9.544649051916816E-004
   39.5000000000000       9.583472931351159E-004
   39.5500000000000       9.621480633985176E-004
   39.6000000000000       9.658675396799165E-004
   39.6500000000000       9.695060606759943E-004
   39.7000000000000       9.730638960516261E-004
   39.7500000000000       9.765413006362446E-004
   39.8000000000000       9.799385485951527E-004
   39.8500000000000       9.832559065507966E-004
   39.9000000000000       9.864936519850887E-004
   39.9500000000000       9.896520747385252E-004
   40.0000000000000       9.927314390464534E-004
   40.0500000000000       9.957319893746199E-004
   40.1000000000000       9.986540064805269E-004
   40.1500000000000       1.001497778930498E-003
   40.2000000000000       1.004263572364735E-003
   40.2500000000000       1.006951701176543E-003
   40.3000000000000       1.009562477956520E-003
   40.3500000000000       1.012096215897160E-003
   40.4000000000000       1.014553201061276E-003
   40.4500000000000       1.016933738684590E-003
   40.5000000000000       1.019238168790881E-003
   40.5500000000000       1.021466815476880E-003
   40.6000000000000       1.023619997905520E-003
   40.6500000000000       1.025698013173824E-003
   40.7000000000000       1.027701190796589E-003
   40.7500000000000       1.029629838516282E-003
   40.8000000000000       1.031484253551424E-003
   40.8500000000000       1.033264763949603E-003
   40.9000000000000       1.034971655938479E-003
   40.9500000000000       1.036605183600043E-003
   41.0000000000000       1.038165627533719E-003
   41.0500000000000       1.039653262662029E-003
   41.1000000000000       1.041068408047123E-003
   41.1500000000000       1.042411381170277E-003
   41.2000000000000       1.043682418331641E-003
   41.2500000000000       1.044881845101683E-003
   41.3000000000000       1.046009954579363E-003
   41.3500000000000       1.047067017810793E-003
   41.4000000000000       1.048053387021046E-003
   41.4500000000000       1.048969384110687E-003
   41.5000000000000       1.049815341642170E-003
   41.5500000000000       1.050591606450914E-003
   41.6000000000000       1.051298501759459E-003
   41.6500000000000       1.051936340411663E-003
   41.7000000000000       1.052505447922300E-003
   41.7500000000000       1.053006129764042E-003
   41.8000000000000       1.053438709083096E-003
   41.8500000000000       1.053803528962239E-003
   41.9000000000000       1.054100943618265E-003
   41.9500000000000       1.054331291704893E-003
   42.0000000000000       1.054494907841888E-003
   42.0500000000000       1.054592177689267E-003
   42.1000000000000       1.054623433222631E-003
   42.1500000000000       1.054589049952296E-003
   42.2000000000000       1.054489383466390E-003
   42.2500000000000       1.054324846331908E-003
   42.3000000000000       1.054095819909286E-003
   42.3500000000000       1.053802718980593E-003
   42.4000000000000       1.053445937397930E-003
   42.4500000000000       1.053025887432449E-003
   42.5000000000000       1.052542917856709E-003
   42.5500000000000       1.051997475219967E-003
   42.6000000000000       1.051389908537833E-003
   42.6500000000000       1.050720599491835E-003
   42.7000000000000       1.049989938973292E-003
   42.7500000000000       1.049198280251490E-003
   42.8000000000000       1.048346017974779E-003
   42.8500000000000       1.047433530477629E-003
   42.9000000000000       1.046461211224361E-003
   42.9500000000000       1.045429468204520E-003
   43.0000000000000       1.044338665624585E-003
   43.0500000000000       1.043189208192082E-003
   43.1000000000000       1.041981528669672E-003
   43.1500000000000       1.040716015455485E-003
   43.2000000000000       1.039393073855283E-003
   43.2500000000000       1.038013133580263E-003
   43.3000000000000       1.036576603380516E-003
   43.3500000000000       1.035083847290838E-003
   43.4000000000000       1.033535243988368E-003
   43.4500000000000       1.031931143049911E-003
   43.5000000000000       1.030271927639208E-003
   43.5500000000000       1.028557958408435E-003
   43.6000000000000       1.026789622339745E-003
   43.6500000000000       1.024967355510484E-003
   43.7000000000000       1.023091469915798E-003
   43.7500000000000       1.021162333579059E-003
   43.8000000000000       1.019180341612773E-003
   43.8500000000000       1.017145891707562E-003
   43.9000000000000       1.015059373610481E-003
   43.9500000000000       1.012921219396050E-003
   44.0000000000000       1.010731831353145E-003
   44.0500000000000       1.008491595124993E-003
   44.1000000000000       1.006200889642836E-003
   44.1500000000000       1.003860091466650E-003
   44.2000000000000       1.001469568884589E-003
   44.2500000000000       9.990297269010886E-004
   44.3000000000000       9.965409905406447E-004
   44.3500000000000       9.940037898321665E-004
   44.4000000000000       9.914185681670327E-004
   44.4500000000000       9.887857291862446E-004
   44.5000000000000       9.861056913128960E-004
   44.5500000000000       9.833789242650252E-004
   44.6000000000000       9.806058355227296E-004
   44.6500000000000       9.777869009446642E-004
   44.7000000000000       9.749225447330343E-004
   44.7500000000000       9.720131789312590E-004
   44.8000000000000       9.690592472656991E-004
   44.8500000000000       9.660611841759505E-004
   44.9000000000000       9.630194109272193E-004
   44.9500000000000       9.599343382239900E-004
   45.0000000000000       9.568064182669449E-004
   45.0500000000000       9.536360550117425E-004
   45.1000000000000       9.504236353989504E-004
   45.1500000000000       9.471695586258586E-004
   45.2000000000000       9.438742970200310E-004
   45.2500000000000       9.405382842603595E-004
   45.3000000000000       9.371619896248303E-004
   45.3500000000000       9.337458806270118E-004
   45.4000000000000       9.302903435727829E-004
   45.4500000000000       9.267958162070567E-004
   45.5000000000000       9.232627356644930E-004
   45.5500000000000       9.196915247413262E-004
   45.6000000000000       9.160825841449409E-004
   45.6500000000000       9.124363249728404E-004
   45.7000000000000       9.087532128119918E-004
   45.7500000000000       9.050336897935886E-004
   45.8000000000000       9.012781795392015E-004
   45.8500000000000       8.974871430300083E-004
   45.9000000000000       8.936610097637600E-004
   45.9500000000000       8.898002229180085E-004
   46.0000000000000       8.859052002707904E-004
   46.0500000000000       8.819763579001873E-004
   46.1000000000000       8.780140819690587E-004
   46.1500000000000       8.740188145702661E-004
   46.2000000000000       8.699910276320009E-004
   46.2500000000000       8.659311652073486E-004
   46.3000000000000       8.618397183525412E-004
   46.3500000000000       8.577170646508776E-004
   46.4000000000000       8.535636078252791E-004
   46.4500000000000       8.493797238470656E-004
   46.5000000000000       8.451658380858780E-004
   46.5500000000000       8.409223362567267E-004
   46.6000000000000       8.366496260208356E-004
   46.6500000000000       8.323481161480421E-004
   46.7000000000000       8.280182405885403E-004
   46.7500000000000       8.236604221651865E-004
   46.8000000000000       8.192750739954473E-004
   46.8500000000000       8.148626357002649E-004
   46.9000000000000       8.104235407729904E-004
   46.9500000000000       8.059582572735269E-004
   47.0000000000000       8.014671964168537E-004
   47.0500000000000       7.969507996571214E-004
   47.1000000000000       7.924094909617350E-004
   47.1500000000000       7.878437337029648E-004
   47.2000000000000       7.832539975331071E-004
   47.2500000000000       7.786406886955253E-004
   47.3000000000000       7.740042329277058E-004
   47.3500000000000       7.693450935471469E-004
   47.4000000000000       7.646637153450686E-004
   47.4500000000000       7.599605289150177E-004
   47.5000000000000       7.552359560552236E-004
   47.5500000000000       7.504904241712869E-004
   47.6000000000000       7.457243722194395E-004
   47.6500000000000       7.409382682591148E-004
   47.7000000000000       7.361325519799315E-004
   47.7500000000000       7.313076586869181E-004
   47.8000000000000       7.264640065796623E-004
   47.8500000000000       7.216020472321666E-004
   47.9000000000000       7.167221840140445E-004
   47.9500000000000       7.118248841877858E-004
   48.0000000000000       7.069105861328839E-004
   48.0500000000000       7.019797376887015E-004
   48.1000000000000       6.970327902354517E-004
   48.1500000000000       6.920701585825410E-004
   48.2000000000000       6.870922552050855E-004
   48.2500000000000       6.820994941638439E-004
   48.3000000000000       6.770922625400230E-004
   48.3500000000000       6.720709828715454E-004
   48.4000000000000       6.670360505403395E-004
   48.4500000000000       6.619879238483952E-004
   48.5000000000000       6.569270732513375E-004
   48.5500000000000       6.518538993450949E-004
   48.6000000000000       6.467688330192894E-004
   48.6500000000000       6.416722898483165E-004
   48.7000000000000       6.365647208529545E-004
   48.7500000000000       6.314465334448664E-004
   48.8000000000000       6.263181523002361E-004
   48.8500000000000       6.211799880824442E-004
   48.9000000000000       6.160324091439365E-004
   48.9500000000000       6.108758462144277E-004
   49.0000000000000       6.057106339475781E-004
   49.0500000000000       6.005372309042608E-004
   49.1000000000000       5.953560451398723E-004
   49.1500000000000       5.901674764735292E-004
   49.2000000000000       5.849718865644334E-004
   49.2500000000000       5.797696496984897E-004
   49.3000000000000       5.745611429631815E-004
   49.3500000000000       5.693467603327565E-004
   49.4000000000000       5.641268801050515E-004
   49.4500000000000       5.589018909310422E-004
   49.5000000000000       5.536721640124677E-004
   49.5500000000000       5.484380554030043E-004
   49.6000000000000       5.431999888803901E-004
   49.6500000000000       5.379583669672278E-004
   49.7000000000000       5.327135566619640E-004
   49.7500000000000       5.274659629652652E-004
   49.8000000000000       5.222159648682011E-004
   49.8500000000000       5.169639220297778E-004
   49.9000000000000       5.117102473537649E-004
   49.9500000000000       5.064553388965599E-004
   50.0000000000000       5.011996210274926E-004
   50.0500000000000       4.959435189452149E-004
   50.1000000000000       4.906874275371540E-004
   50.1500000000000       4.854317047695739E-004
   50.2000000000000       4.801767393472563E-004
   50.2500000000000       4.749228811245222E-004
   50.3000000000000       4.696705712609813E-004
   50.3500000000000       4.644201539072859E-004
   50.4000000000000       4.591720677271259E-004
   50.4500000000000       4.539267178016781E-004
   50.5000000000000       4.486845182108488E-004
   50.5500000000000       4.434458939585568E-004
   50.6000000000000       4.382112492735114E-004
   50.6500000000000       4.329809874460618E-004
   50.7000000000000       4.277555102277925E-004
   50.7500000000000       4.225351553133160E-004
   50.8000000000000       4.173203223538236E-004
   50.8500000000000       4.121114097318249E-004
   50.9000000000000       4.069088190742779E-004
   50.9500000000000       4.017129341582718E-004
   51.0000000000000       3.965241160953565E-004
   51.0500000000000       3.913427228552970E-004
   51.1000000000000       3.861691187930568E-004
   51.1500000000000       3.810036626211353E-004
   51.2000000000000       3.758466809016924E-004
   51.2500000000000       3.706985346351227E-004
   51.3000000000000       3.655595856077470E-004
   51.3500000000000       3.604301777769009E-004
   51.4000000000000       3.553106963672798E-004
   51.4500000000000       3.502015073099787E-004
   51.5000000000000       3.451029496411720E-004
   51.5500000000000       3.400153869259613E-004
   51.6000000000000       3.349391191383919E-004
   51.6500000000000       3.298745062082692E-004
   51.7000000000000       3.248218964367478E-004
   51.7500000000000       3.197816695074413E-004
   51.8000000000000       3.147541898016108E-004
   51.8500000000000       3.097398252980221E-004
   51.9000000000000       3.047389183656870E-004
   51.9500000000000       2.997517698898226E-004
   52.0000000000000       2.947786607387451E-004
   52.0500000000000       2.898199027228221E-004
   52.1000000000000       2.848758132528930E-004
   52.1500000000000       2.799467058735104E-004
   52.2000000000000       2.750328860947768E-004
   52.2500000000000       2.701346835694334E-004
   52.3000000000000       2.652523721585464E-004
   52.3500000000000       2.603862253060924E-004
   52.4000000000000       2.555364921460227E-004
   52.4500000000000       2.507034533132969E-004
   52.5000000000000       2.458873104193467E-004
   52.5500000000000       2.410882764332749E-004
   52.6000000000000       2.363065940013909E-004
   52.6500000000000       2.315424909325184E-004
   52.7000000000000       2.267962044571125E-004
   52.7500000000000       2.220680001024625E-004
   52.8000000000000       2.173580778542060E-004
   52.8500000000000       2.126666595665295E-004
   52.9000000000000       2.079939761760976E-004
   52.9500000000000       2.033402754359020E-004
   53.0000000000000       1.987057991262924E-004
   53.0500000000000       1.940907775739813E-004
   53.1000000000000       1.894954241408078E-004
   53.1500000000000       1.849199617763561E-004
   53.2000000000000       1.803645927665352E-004
   53.2500000000000       1.758295749394403E-004
   53.3000000000000       1.713151132401819E-004
   53.3500000000000       1.668214520926676E-004
   53.4000000000000       1.623488345735777E-004
   53.4500000000000       1.578974850090245E-004
   53.5000000000000       1.534676175218906E-004
   53.5500000000000       1.490594476278725E-004
   53.6000000000000       1.446731924734818E-004
   53.6500000000000       1.403090347048609E-004
   53.7000000000000       1.359672041878913E-004
   53.7500000000000       1.316479463080632E-004
   53.8000000000000       1.273514434255100E-004
   53.8500000000000       1.230778994881823E-004
   53.9000000000000       1.188274686923209E-004
   53.9500000000000       1.146003286930993E-004
   54.0000000000000       1.103966888351027E-004
   54.0500000000000       1.062167291007555E-004
   54.1000000000000       1.020606288734972E-004
   54.1500000000000       9.792855285496184E-005
   54.2000000000000       9.382066042545873E-005
   54.2500000000000       8.973711083958560E-005
   54.3000000000000       8.567798958355331E-005
   54.3500000000000       8.164342980043627E-005
   54.4000000000000       7.763353416337429E-005
   54.4500000000000       7.364845317707862E-005
   54.5000000000000       6.968836798052588E-005
   54.5500000000000       6.575343269798319E-005
   54.6000000000000       6.184378519710063E-005
   54.6500000000000       5.795954735127499E-005
   54.7000000000000       5.410087613929879E-005
   54.7500000000000       5.026794105823887E-005
   54.8000000000000       4.646084589109357E-005
   54.8500000000000       4.267966868775424E-005
   54.9000000000000       3.892455746622585E-005
   54.9500000000000       3.519567900057203E-005
   55.0000000000000       3.149320725692917E-005
   55.0500000000000       2.781724568661055E-005
   55.1000000000000       2.416795223645915E-005
   55.1500000000000       2.054543779896850E-005
   55.2000000000000       1.694983151039101E-005
   55.2500000000000       1.338125115951045E-005
   55.3000000000000       9.839758880226170E-006
   55.3500000000000       6.325462826752525E-006
   55.4000000000000       2.838480280417285E-006
   55.4500000000000      -6.210500075120727E-007
   55.5000000000000      -4.053026602346223E-006
   55.5500000000000      -7.457339846507678E-006
   55.6000000000000      -1.083390545412679E-005
   55.6500000000000      -1.418265418203008E-005
   55.7000000000000      -1.750346195822377E-005
   55.7500000000000      -2.079620888036174E-005
   55.8000000000000      -2.406078313800699E-005
   55.8500000000000      -2.729710109482789E-005
   55.9000000000000      -3.050503509576889E-005
   55.9500000000000      -3.368450384776619E-005
   56.0000000000000      -3.683540057496031E-005
   56.0500000000000      -3.995760106212910E-005
   56.1000000000000      -4.305103167069777E-005
   56.1500000000000      -4.611561556793703E-005
   56.2000000000000      -4.915123741229493E-005
   56.2500000000000      -5.215780669577068E-005
   56.3000000000000      -5.513524283109687E-005
   56.3500000000000      -5.808353499352929E-005
   56.4000000000000      -6.100261297757267E-005
   56.4500000000000      -6.389241727425279E-005
   56.5000000000000      -6.675290122416428E-005
   56.5500000000000      -6.958399744977099E-005
   56.6000000000000      -7.238568896353551E-005
   56.6500000000000      -7.515792534089898E-005
   56.7000000000000      -7.790061385140182E-005
   56.7500000000000      -8.061372139182934E-005
   56.8000000000000      -8.329725638035484E-005
   56.8500000000000      -8.595125797912236E-005
   56.9000000000000      -8.857573790001852E-005
   56.9500000000000      -9.117064954860584E-005
   57.0000000000000      -9.373596416257416E-005
   57.0500000000000      -9.627165273837006E-005
   57.1000000000000      -9.877772570921814E-005
   57.1500000000000      -1.012541433139834E-004
   57.2000000000000      -1.037009034370595E-004
   57.2500000000000      -1.061180063195500E-004
   57.3000000000000      -1.085054820069752E-004
   57.3500000000000      -1.108633759059921E-004
   57.4000000000000      -1.131917285907559E-004
   57.4500000000000      -1.154905577192614E-004
   57.5000000000000      -1.177598689384988E-004
   57.5500000000000      -1.199996748809424E-004
   57.6000000000000      -1.222099739690600E-004
   57.6500000000000      -1.243907565490319E-004
   57.7000000000000      -1.265420330049700E-004
   57.7500000000000      -1.286638050431583E-004
   57.8000000000000      -1.307561086308089E-004
   57.8500000000000      -1.328189827413947E-004
   57.9000000000000      -1.348524455872246E-004
   57.9500000000000      -1.368565813502587E-004
   58.0000000000000      -1.388314786742432E-004
   58.0500000000000      -1.407771707804829E-004
   58.1000000000000      -1.426936792499562E-004
   58.1500000000000      -1.445810502169905E-004
   58.2000000000000      -1.464393403303060E-004
   58.2500000000000      -1.482686357491959E-004
   58.3000000000000      -1.500689966773022E-004
   58.3500000000000      -1.518405025028252E-004
   58.4000000000000      -1.535831899876413E-004
   58.4500000000000      -1.552971160414441E-004
   58.5000000000000      -1.569823395880016E-004
   58.5500000000000      -1.586389094905792E-004
   58.6000000000000      -1.602668967511531E-004
   58.6500000000000      -1.618663743176160E-004
   58.7000000000000      -1.634373571253002E-004
   58.7500000000000      -1.649798908778539E-004
   58.8000000000000      -1.664940346448804E-004
   58.8500000000000      -1.679798915173005E-004
   58.9000000000000      -1.694374910025931E-004
   58.9500000000000      -1.708668935457610E-004
   59.0000000000000      -1.722681657246353E-004
   59.0500000000000      -1.736413775531576E-004
   59.1000000000000      -1.749865540874033E-004
   59.1500000000000      -1.763037801347255E-004
   59.2000000000000      -1.775931326912227E-004
   59.2500000000000      -1.788547202577662E-004
   59.3000000000000      -1.800886590469330E-004
   59.3500000000000      -1.812950384007775E-004
   59.4000000000000      -1.824739184772617E-004
   59.4500000000000      -1.836254466288977E-004
   59.5000000000000      -1.847497256335965E-004
   59.5500000000000      -1.858468553424017E-004
   59.6000000000000      -1.869169366258489E-004
   59.6500000000000      -1.879600770919238E-004
   59.7000000000000      -1.889763986021607E-004
   59.7500000000000      -1.899659510365070E-004
   59.8000000000000      -1.909288135230878E-004
   59.8500000000000      -1.918650581835742E-004
   59.9000000000000      -1.927747964948000E-004
   59.9500000000000      -1.936581894046865E-004
   60.0000000000000      -1.945153635589817E-004
   60.0500000000000      -1.953464176221377E-004
   60.1000000000000      -1.961514728721148E-004
   60.1500000000000      -1.969306345867288E-004
   60.2000000000000      -1.976839762709721E-004
   60.2500000000000      -1.984116202886590E-004
   60.3000000000000      -1.991136365264306E-004
   60.3500000000000      -1.997901205570166E-004
   60.4000000000000      -2.004411466108617E-004
   60.4500000000000      -2.010667640165660E-004
   60.5000000000000      -2.016670774067533E-004
   60.5500000000000      -2.022421698817663E-004
   60.6000000000000      -2.027921205420022E-004
   60.6500000000000      -2.033170512843162E-004
   60.7000000000000      -2.038170469222165E-004
   60.7500000000000      -2.042921870098148E-004
   60.8000000000000      -2.047425259897576E-004
   60.8500000000000      -2.051681585460023E-004
   60.9000000000000      -2.055691564364530E-004
   60.9500000000000      -2.059455932535513E-004
   61.0000000000000      -2.062976004025943E-004
   61.0500000000000      -2.066253126962379E-004
   61.1000000000000      -2.069288581182851E-004
   61.1500000000000      -2.072083137084960E-004
   61.2000000000000      -2.074638381855210E-004
   61.2500000000000      -2.076955817173788E-004
   61.3000000000000      -2.079036832290618E-004
   61.3500000000000      -2.080883145594323E-004
   61.4000000000000      -2.082496101775280E-004
   61.4500000000000      -2.083876869618598E-004
   61.5000000000000      -2.085026835565124E-004
   61.5500000000000      -2.085947756725203E-004
   61.6000000000000      -2.086641016717167E-004
   61.6500000000000      -2.087107903205584E-004
   61.7000000000000      -2.087349991008621E-004
   61.7500000000000      -2.087368729080227E-004
   61.8000000000000      -2.087165515520795E-004
   61.8500000000000      -2.086741958616613E-004
   61.9000000000000      -2.086099379731243E-004
   61.9500000000000      -2.085238974118158E-004
   62.0000000000000      -2.084162321143259E-004
   62.0500000000000      -2.082870706985059E-004
   62.1000000000000      -2.081366205574898E-004
   62.1500000000000      -2.079650181691961E-004
   62.2000000000000      -2.077724459537955E-004
   62.2500000000000      -2.075590621784729E-004
   62.3000000000000      -2.073250389749557E-004
   62.3500000000000      -2.070705569846454E-004
   62.4000000000000      -2.067957691225163E-004
   62.4500000000000      -2.065008354100959E-004
   62.5000000000000      -2.061859192694615E-004
   62.5500000000000      -2.058511321580239E-004
   62.6000000000000      -2.054966576064456E-004
   62.6500000000000      -2.051226593641100E-004
   62.7000000000000      -2.047293418379785E-004
   62.7500000000000      -2.043168914209696E-004
   62.8000000000000      -2.038854787102788E-004
   62.8500000000000      -2.034353304636983E-004
   62.9000000000000      -2.029666831008176E-004
   62.9500000000000      -2.024797307897079E-004
   63.0000000000000      -2.019746481303627E-004
   63.0500000000000      -2.014516544661886E-004
   63.1000000000000      -2.009109962581179E-004
   63.1500000000000      -2.003529401328565E-004
   63.2000000000000      -1.997776922453560E-004
   63.2500000000000      -1.991854500338282E-004
   63.3000000000000      -1.985763912708429E-004
   63.3500000000000      -1.979507017705085E-004
   63.4000000000000      -1.973085658338628E-004
   63.4500000000000      -1.966502025584537E-004
   63.5000000000000      -1.959758538777830E-004
   63.5500000000000      -1.952857280254975E-004
   63.6000000000000      -1.945800483121384E-004
   63.6500000000000      -1.938590309254916E-004
   63.7000000000000      -1.931229071734003E-004
   63.7500000000000      -1.923719162104535E-004
   63.8000000000000      -1.916063094414687E-004
   63.8500000000000      -1.908262847995081E-004
   63.9000000000000      -1.900320450519394E-004
   63.9500000000000      -1.892238468416669E-004
   64.0000000000000      -1.884018999356310E-004
   64.0500000000000      -1.875664401989426E-004
   64.1000000000000      -1.867176670853543E-004
   64.1500000000000      -1.858558146010504E-004
   64.2000000000000      -1.849810990123205E-004
   64.2500000000000      -1.840936885854888E-004
   64.3000000000000      -1.831938193601065E-004
   64.3500000000000      -1.822817188039326E-004
   64.4000000000000      -1.813576287179549E-004
   64.4500000000000      -1.804217860905811E-004
   64.5000000000000      -1.794744615661338E-004
   64.5500000000000      -1.785159032349143E-004
   64.6000000000000      -1.775463332239214E-004
   64.6500000000000      -1.765660078092747E-004
   64.7000000000000      -1.755751363698018E-004
   64.7500000000000      -1.745739610864012E-004
   64.8000000000000      -1.735627703839514E-004
   64.8500000000000      -1.725417766760591E-004
   64.9000000000000      -1.715112428434347E-004
   64.9500000000000      -1.704714003833020E-004
   65.0000000000000      -1.694224968352333E-004
   65.0500000000000      -1.683647518481729E-004
   65.1000000000000      -1.672983984463569E-004
   65.1500000000000      -1.662236550498400E-004
   65.2000000000000      -1.651407863180814E-004
   65.2500000000000      -1.640500071944047E-004
   65.3000000000000      -1.629515434730242E-004
   65.3500000000000      -1.618456225301694E-004
   65.4000000000000      -1.607324792580499E-004
   65.4500000000000      -1.596123430368076E-004
   65.5000000000000      -1.584854166774068E-004
   65.5500000000000      -1.573519033817630E-004
   65.6000000000000      -1.562120085450889E-004
   65.6500000000000      -1.550659391208446E-004
   65.7000000000000      -1.539138918885485E-004
   65.7500000000000      -1.527560677716646E-004
   65.8000000000000      -1.515926692763107E-004
   65.8500000000000      -1.504239134355467E-004
   65.9000000000000      -1.492499977683339E-004
   65.9500000000000      -1.480711042515827E-004
   66.0000000000000      -1.468874800746698E-004
   66.0500000000000      -1.456993491714360E-004
   66.1000000000000      -1.445069388593865E-004
   66.1500000000000      -1.433104781131078E-004
   66.2000000000000      -1.421101916544301E-004
   66.2500000000000      -1.409063341748314E-004
   66.3000000000000      -1.396991136392149E-004
   66.3500000000000      -1.384887235025617E-004
   66.4000000000000      -1.372753881199737E-004
   66.4500000000000      -1.360593692689766E-004
   66.5000000000000      -1.348408815243883E-004
   66.5500000000000      -1.336201491462436E-004
   66.6000000000000      -1.323973969906936E-004
   66.6500000000000      -1.311728587182060E-004
   66.7000000000000      -1.299467263660263E-004
   66.7500000000000      -1.287192801342695E-004
   66.8000000000000      -1.274907147894718E-004
   66.8500000000000      -1.262612603202089E-004
   66.9000000000000      -1.250311153461548E-004
   66.9500000000000      -1.238004536014111E-004
   67.0000000000000      -1.225694580955056E-004
   67.0500000000000      -1.213383568484660E-004
   67.1000000000000      -1.201073081035472E-004
   67.1500000000000      -1.188765022073678E-004
   67.2000000000000      -1.176460927976263E-004
   67.2500000000000      -1.164162581691988E-004
   67.3000000000000      -1.151871590062343E-004
   67.3500000000000      -1.139590045400969E-004
   67.4000000000000      -1.127319679738324E-004
   67.4500000000000      -1.115062355801205E-004
   67.5000000000000      -1.102819827475310E-004
   67.5500000000000      -1.090593981704512E-004
   67.6000000000000      -1.078386715696510E-004
   67.6500000000000      -1.066199435436380E-004
   67.7000000000000      -1.054033754889599E-004
   67.7500000000000      -1.041891198421380E-004
   67.8000000000000      -1.029773424188101E-004
   67.8500000000000      -1.017682033803014E-004
   67.9000000000000      -1.005618471464829E-004
   67.9500000000000      -9.935845839438536E-005
   68.0000000000000      -9.815821707966757E-005
   68.0500000000000      -9.696126781370331E-005
   68.1000000000000      -9.576775334692088E-005
   68.1500000000000      -9.457779375712357E-005
   68.2000000000000      -9.339157133544322E-005
   68.2500000000000      -9.220924312964882E-005
   68.3000000000000      -9.103095453042812E-005
   68.3500000000000      -8.985687850881091E-005
   68.4000000000000      -8.868720175168213E-005
   68.4500000000000      -8.752208632564939E-005
   68.5000000000000      -8.636165941871810E-005
   68.5500000000000      -8.520608372446512E-005
   68.6000000000000      -8.405548007856274E-005
   68.6500000000000      -8.290996561432273E-005
   68.7000000000000      -8.176964763014157E-005
   68.7500000000000      -8.063460680870937E-005
   68.8000000000000      -7.950494583305424E-005
   68.8500000000000      -7.838080167348773E-005
   68.9000000000000      -7.726226699557912E-005
   68.9500000000000      -7.614944281917885E-005
   69.0000000000000      -7.504241359168278E-005
   69.0500000000000      -7.394129653056961E-005
   69.1000000000000      -7.284617789186110E-005
   69.1500000000000      -7.175714745773710E-005
   69.2000000000000      -7.067427515399167E-005
   69.2500000000000      -6.959766947662345E-005
   69.3000000000000      -6.852739502410909E-005
   69.3500000000000      -6.746358170028225E-005
   69.4000000000000      -6.640629429636271E-005
   69.4500000000000      -6.535558996973253E-005
   69.5000000000000      -6.431156369968022E-005
   69.5500000000000      -6.327430391865124E-005
   69.6000000000000      -6.224386857245163E-005
   69.6500000000000      -6.122032659300901E-005
   69.7000000000000      -6.020373922912989E-005
   69.7500000000000      -5.919416805047823E-005
   69.8000000000000      -5.819166990240157E-005
   69.8500000000000      -5.719629975187785E-005
   69.9000000000000      -5.620813160320684E-005
   69.9500000000000      -5.522723395868229E-005
   70.0000000000000      -5.425367065390314E-005
   70.0500000000000      -5.328748233677749E-005
   70.1000000000000      -5.232876145787478E-005
   70.1500000000000      -5.137756474832492E-005
   70.2000000000000      -5.043396717890538E-005
   70.2500000000000      -4.949801901701560E-005
   70.3000000000000      -4.856975701894635E-005
   70.3500000000000      -4.764922414024982E-005
   70.4000000000000      -4.673645068561387E-005
   70.4500000000000      -4.583150980930866E-005
   70.5000000000000      -4.493444735845115E-005
   70.5500000000000      -4.404534488818083E-005
   70.6000000000000      -4.316427666560888E-005
   70.6500000000000      -4.229128872492840E-005
   70.7000000000000      -4.142638856179660E-005
   70.7500000000000      -4.056957536786923E-005
   70.8000000000000      -3.972083772883242E-005
   70.8500000000000      -3.888021242765112E-005
   70.9000000000000      -3.804773094553610E-005
   70.9500000000000      -3.722344943487007E-005
   71.0000000000000      -3.640737516630302E-005
   71.0500000000000      -3.559950121083672E-005
   71.1000000000000      -3.479986629149842E-005
   71.1500000000000      -3.400849390356315E-005
   71.2000000000000      -3.322541347452811E-005
   71.2500000000000      -3.245065669082885E-005
   71.3000000000000      -3.168426666579097E-005
   71.3500000000000      -3.092629359652288E-005
   71.4000000000000      -3.017681092522216E-005
   71.4500000000000      -2.943587115134350E-005
   71.5000000000000      -2.870353451907414E-005
   71.5500000000000      -2.797980166215391E-005
   71.6000000000000      -2.726475392011562E-005
   71.6500000000000      -2.655846210520278E-005
   71.7000000000000      -2.586096654200248E-005
   71.7500000000000      -2.517234006118118E-005
   71.8000000000000      -2.449260002640780E-005
   71.8500000000000      -2.382174026459292E-005
   71.9000000000000      -2.315984879756188E-005
   71.9500000000000      -2.250698844499876E-005
   72.0000000000000      -2.186319407711787E-005
   72.0500000000000      -2.122844664953275E-005
   72.1000000000000      -2.060283219371699E-005
   72.1500000000000      -1.998638303550815E-005
   72.2000000000000      -1.937913923570556E-005
   72.2500000000000      -1.878111202876889E-005
   72.3000000000000      -1.819233029311019E-005
   72.3500000000000      -1.761280977229900E-005
   72.4000000000000      -1.704254365220430E-005
   72.4500000000000      -1.648153768340681E-005
   72.5000000000000      -1.592980661743937E-005
   72.5500000000000      -1.538738112969078E-005
   72.6000000000000      -1.485425917067668E-005
   72.6500000000000      -1.433042381809289E-005
   72.7000000000000      -1.381591436724331E-005
   72.7500000000000      -1.331075593368899E-005
   72.8000000000000      -1.281502279404650E-005
   72.8500000000000      -1.232872159739770E-005
   72.9000000000000      -1.185184348979923E-005
   72.9500000000000      -1.138440549752905E-005
   73.0000000000000      -1.092639930156991E-005
   73.0500000000000      -1.047780187348700E-005
   73.1000000000000      -1.003865162361457E-005
   73.1500000000000      -9.608953175051121E-006
   73.2000000000000      -9.188710713616845E-006
   73.2500000000000      -8.777938904269981E-006
   73.3000000000000      -8.376701383409171E-006
   73.3500000000000      -7.985053088676261E-006
   73.4000000000000      -7.603092631562661E-006
   73.4500000000000      -7.230891193084069E-006
   73.5000000000000      -6.868504322094381E-006
   73.5500000000000      -6.516032262032746E-006
   73.6000000000000      -6.173492049518635E-006
   73.6500000000000      -5.840943109161684E-006
   73.7000000000000      -5.518441925683466E-006
   73.7500000000000      -5.205967071307655E-006
   73.8000000000000      -4.903545999616426E-006
   73.8500000000000      -4.611123388213847E-006
   73.9000000000000      -4.328709241179265E-006
   73.9500000000000      -4.056328559906363E-006
   74.0000000000000      -3.794020186766717E-006
   74.0500000000000      -3.541794604133295E-006
   74.1000000000000      -3.299698957657167E-006
   74.1500000000000      -3.067714455869262E-006
   74.2000000000000      -2.845819649930686E-006
   74.2500000000000      -2.633980837254768E-006
   74.3000000000000      -2.432168598483604E-006
   74.3500000000000      -2.240389639577328E-006
   74.4000000000000      -2.058637925057801E-006
   74.4500000000000      -1.886908673418880E-006
   74.5000000000000      -1.725194317974007E-006
   74.5500000000000      -1.573495276492125E-006
   74.6000000000000      -1.431766800409876E-006
   74.6500000000000      -1.299984243046338E-006
   74.7000000000000      -1.178153816879793E-006
   74.7500000000000      -1.066304472333674E-006
   74.8000000000000      -9.644427376649299E-007
   74.8500000000000      -8.725376748989089E-007
   74.9000000000000      -7.905466245160383E-007
   74.9500000000000      -7.184018294229987E-007
   75.0000000000000      -6.560500853216829E-007


==> anc/fig8_midpoint_/taum8/correlation_taum8/dt0.05_heuncorr_taum8_T0.45.dat <==
  5.000000000000000E-002  1.375349894209524E-002
  0.100000000000000       1.375188771963644E-002
  0.150000000000000       1.374923532567462E-002
  0.200000000000000       1.374554810983789E-002
  0.250000000000000       1.374083255430386E-002
  0.300000000000000       1.373509525294423E-002
  0.350000000000000       1.372834290415938E-002
  0.400000000000000       1.372058229709528E-002
  0.450000000000000       1.371182037639183E-002
  0.500000000000000       1.370206417385324E-002
  0.550000000000000       1.369132079265076E-002
  0.600000000000000       1.367959750935390E-002
  0.650000000000000       1.366690167011981E-002
  0.700000000000000       1.365324070979014E-002
  0.750000000000000       1.363862219822088E-002
  0.800000000000000       1.362305379381355E-002
  0.850000000000000       1.360654324277423E-002
  0.900000000000000       1.358909837377050E-002
  0.950000000000000       1.357072712521752E-002
   1.00000000000000       1.355143748064769E-002
   1.05000000000000       1.353123750025163E-002
   1.10000000000000       1.351013531436536E-002
   1.15000000000000       1.348813913055178E-002
   1.20000000000000       1.346525721106955E-002
   1.25000000000000       1.344149789331688E-002
   1.30000000000000       1.341686957116423E-002
   1.35000000000000       1.339138069780441E-002
   1.40000000000000       1.336503973991313E-002
   1.45000000000000       1.333785519950579E-002
   1.50000000000000       1.330983568403060E-002
   1.55000000000000       1.328098977419602E-002
   1.60000000000000       1.325132613909172E-002
   1.65000000000000       1.322085343848334E-002
   1.70000000000000       1.318958039637751E-002
   1.75000000000000       1.315751579155626E-002
   1.80000000000000       1.312466837189302E-002
   1.85000000000000       1.309104699482208E-002
   1.90000000000000       1.305666051653671E-002
   1.95000000000000       1.302151777067384E-002
   2.00000000000000       1.298562756023739E-002
   2.05000000000000       1.294899876216755E-002
   2.10000000000000       1.291164029907424E-002
   2.15000000000000       1.287356110797572E-002
   2.20000000000000       1.283477011124930E-002
   2.25000000000000       1.279527621620033E-002
   2.30000000000000       1.275508839248762E-002
   2.35000000000000       1.271421558865100E-002
   2.40000000000000       1.267266669715447E-002
   2.45000000000000       1.263045058239834E-002
   2.50000000000000       1.258757614818158E-002
   2.55000000000000       1.254405231305587E-002
   2.60000000000000       1.249988796895486E-002
   2.65000000000000       1.245509193953335E-002
   2.70000000000000       1.240967309954458E-002
   2.75000000000000       1.236364020545393E-002
   2.80000000000000       1.231700204644250E-002
   2.85000000000000       1.226976743073356E-002
   2.90000000000000       1.222194509091361E-002
   2.95000000000000       1.217354373297451E-002
   3.00000000000000       1.212457204859086E-002
   3.05000000000000       1.207503867357431E-002
   3.10000000000000       1.202495226720910E-002
   3.15000000000000       1.197432142620556E-002
   3.20000000000000       1.192315467033535E-002
   3.25000000000000       1.187146054733411E-002
   3.30000000000000       1.181924753191010E-002
   3.35000000000000       1.176652408787203E-002
   3.40000000000000       1.171329865349735E-002
   3.45000000000000       1.165957957384613E-002
   3.50000000000000       1.160537521651030E-002
   3.55000000000000       1.155069387120248E-002
   3.60000000000000       1.149554378927396E-002
   3.65000000000000       1.143993315837685E-002
   3.70000000000000       1.138387018329920E-002
   3.75000000000000       1.132736292634549E-002
   3.80000000000000       1.127041947256844E-002
   3.85000000000000       1.121304785507680E-002
   3.90000000000000       1.115525605765315E-002
   3.95000000000000       1.109705201741122E-002
   4.00000000000000       1.103844361677383E-002
   4.05000000000000       1.097943865954980E-002
   4.10000000000000       1.092004493055036E-002
   4.15000000000000       1.086027017712742E-002
   4.20000000000000       1.080012207708416E-002
   4.25000000000000       1.073960828890230E-002
   4.30000000000000       1.067873641426552E-002
   4.35000000000000       1.061751401043287E-002
   4.40000000000000       1.055594853718802E-002
   4.45000000000000       1.049404739800712E-002
   4.50000000000000       1.043181797306067E-002
   4.55000000000000       1.036926766250290E-002
   4.60000000000000       1.030640384454325E-002
   4.65000000000000       1.024323375693366E-002
   4.70000000000000       1.017976460032304E-002
   4.75000000000000       1.011600351315650E-002
   4.80000000000000       1.005195756653211E-002
   4.85000000000000       9.987633766307265E-003
   4.90000000000000       9.923039130980100E-003
   4.95000000000000       9.858180610669221E-003
   5.00000000000000       9.793065073021178E-003
   5.05000000000000       9.727699289603282E-003
   5.10000000000000       9.662090001330415E-003
   5.15000000000000       9.596243940914921E-003
   5.20000000000000       9.530167819522321E-003
   5.25000000000000       9.463868291856867E-003
   5.30000000000000       9.397351930083397E-003
   5.35000000000000       9.330625317767136E-003
   5.40000000000000       9.263694906274184E-003
   5.45000000000000       9.196567158683196E-003
   5.50000000000000       9.129248465586616E-003
   5.55000000000000       9.061745227143918E-003
   5.60000000000000       8.994063699432144E-003
   5.65000000000000       8.926210098264909E-003
   5.70000000000000       8.858190594092210E-003
   5.75000000000000       8.790011320125272E-003
   5.80000000000000       8.721678343182085E-003
   5.85000000000000       8.653197691357022E-003
   5.90000000000000       8.584575302156295E-003
   5.95000000000000       8.515817063693133E-003
   6.00000000000000       8.446928887167927E-003
   6.05000000000000       8.377916548790625E-003
   6.10000000000000       8.308785776052832E-003
   6.15000000000000       8.239542233242693E-003
   6.20000000000000       8.170191518579221E-003
   6.25000000000000       8.100739222801485E-003
   6.30000000000000       8.031190894759581E-003
   6.35000000000000       7.961552044534146E-003
   6.40000000000000       7.891828080738978E-003
   6.45000000000000       7.822024355455285E-003
   6.50000000000000       7.752146170556085E-003
   6.55000000000000       7.682198814409143E-003
   6.60000000000000       7.612187556962679E-003
   6.65000000000000       7.542117615324129E-003
   6.70000000000000       7.471994181613286E-003
   6.75000000000000       7.401822396422945E-003
   6.80000000000000       7.331607354077794E-003
   6.85000000000000       7.261354102060719E-003
   6.90000000000000       7.191067650957984E-003
   6.95000000000000       7.120752910626253E-003
   7.00000000000000       7.050414785288124E-003
   7.05000000000000       6.980058122462020E-003
   7.10000000000000       6.909687651151978E-003
   7.15000000000000       6.839308115674577E-003
   7.20000000000000       6.768924244010397E-003
   7.25000000000000       6.698540699135494E-003
   7.30000000000000       6.628162110156726E-003
   7.35000000000000       6.557793062085545E-003
   7.40000000000000       6.487438111486134E-003
   7.45000000000000       6.417101699905395E-003
   7.50000000000000       6.346788279535639E-003
   7.55000000000000       6.276502279534588E-003
   7.60000000000000       6.206248096751021E-003
   7.65000000000000       6.136030092509312E-003
   7.70000000000000       6.065852540461892E-003
   7.75000000000000       5.995719695078553E-003
   7.80000000000000       5.925635729042532E-003
   7.85000000000000       5.855604786957572E-003
   7.90000000000000       5.785630959341492E-003
   7.95000000000000       5.715718315546473E-003
   8.00000000000000       5.645870868609897E-003
   8.05000000000000       5.576092615972223E-003
   8.10000000000000       5.506387499896699E-003
   8.15000000000000       5.436759413799159E-003
   8.20000000000000       5.367212216898521E-003
   8.25000000000000       5.297749732451727E-003
   8.30000000000000       5.228375764745529E-003
   8.35000000000000       5.159094044323672E-003
   8.40000000000000       5.089908271385910E-003
   8.45000000000000       5.020822163598858E-003
   8.50000000000000       4.951839371895713E-003
   8.55000000000000       4.882963524036801E-003
   8.60000000000000       4.814198186660311E-003
   8.65000000000000       4.745546915814124E-003
   8.70000000000000       4.677013163458612E-003
   8.75000000000000       4.608600417536725E-003
   8.80000000000000       4.540312066065593E-003
   8.85000000000000       4.472151499419971E-003
   8.90000000000000       4.404122045065640E-003
   8.95000000000000       4.336227016112495E-003
   9.00000000000000       4.268469663940568E-003
   9.05000000000000       4.200853217232416E-003
   9.10000000000000       4.133380906228040E-003
   9.15000000000000       4.066055916947134E-003
   9.20000000000000       3.998881397079618E-003
   9.25000000000000       3.931860467871104E-003
   9.30000000000000       3.864996150399636E-003
   9.35000000000000       3.798291397927957E-003
   9.40000000000000       3.731749184152989E-003
   9.45000000000000       3.665372488444284E-003
   9.50000000000000       3.599164214577378E-003
   9.55000000000000       3.533127282052774E-003
   9.60000000000000       3.467264577921673E-003
   9.65000000000000       3.401578937553133E-003
   9.70000000000000       3.336073212134796E-003
   9.75000000000000       3.270750215765205E-003
   9.80000000000000       3.205612737932833E-003
   9.85000000000000       3.140663527613621E-003
   9.90000000000000       3.075905298262526E-003
   9.95000000000000       3.011340722728569E-003
   10.0000000000000       2.946972494244550E-003
   10.0500000000000       2.882803282235035E-003
   10.1000000000000       2.818835690027503E-003
   10.1500000000000       2.755072339198274E-003
   10.2000000000000       2.691515806770886E-003
   10.2500000000000       2.628168639221394E-003
   10.3000000000000       2.565033319045821E-003
   10.3500000000000       2.502112395499642E-003
   10.4000000000000       2.439408318155702E-003
   10.4500000000000       2.376923493474007E-003
   10.5000000000000       2.314660281174654E-003
   10.5500000000000       2.252621071413140E-003
   10.6000000000000       2.190808281871437E-003
   10.6500000000000       2.129224236274365E-003
   10.7000000000000       2.067871238546914E-003
   10.7500000000000       2.006751543696595E-003
   10.8000000000000       1.945867423737529E-003
   10.8500000000000       1.885221103817730E-003
   10.9000000000000       1.824814830876057E-003
   10.9500000000000       1.764650771324572E-003
   11.0000000000000       1.704731066065450E-003
   11.0500000000000       1.645057892526477E-003
   11.1000000000000       1.585633340917653E-003
   11.1500000000000       1.526459514087060E-003
   11.2000000000000       1.467538509021753E-003
   11.2500000000000       1.408872406813790E-003
   11.3000000000000       1.350463268563714E-003
   11.3500000000000       1.292313087977418E-003
   11.4000000000000       1.234423831092503E-003
   11.4500000000000       1.176797465410184E-003
   11.5000000000000       1.119435892521253E-003
   11.5500000000000       1.062341017615440E-003
   11.6000000000000       1.005514691606824E-003
   11.6500000000000       9.489586909915722E-004
   11.7000000000000       8.926748392688078E-004
   11.7500000000000       8.366649352822999E-004
   11.8000000000000       7.809307691557155E-004
   11.8500000000000       7.254740846456464E-004
   11.9000000000000       6.702965979125483E-004
   11.9500000000000       6.153999463151690E-004
   12.0000000000000       5.607857817780617E-004
   12.0500000000000       5.064557422594119E-004
   12.1000000000000       4.524114559552027E-004
   12.1500000000000       3.986545081226518E-004
   12.2000000000000       3.451864725314384E-004
   12.2500000000000       2.920088730931746E-004
   12.3000000000000       2.391232113334198E-004
   12.3500000000000       1.865309626029172E-004
   12.4000000000000       1.342335977965268E-004
   12.4500000000000       8.223255229111819E-005
   12.5000000000000       3.052926229569693E-005
   12.5500000000000      -2.087489739969902E-005
   12.6000000000000      -7.197857843831987E-005
   12.6500000000000      -1.227804086006425E-004
   12.7000000000000      -1.732790759127926E-004
   12.7500000000000      -2.234732752921580E-004
   12.8000000000000      -2.733617197775541E-004
   12.8500000000000      -3.229431059501781E-004
   12.9000000000000      -3.722162214161807E-004
   12.9500000000000      -4.211798989078827E-004
   13.0000000000000      -4.698329436713879E-004
   13.0500000000000      -5.181742375522144E-004
   13.1000000000000      -5.662026362405551E-004
   13.1500000000000      -6.139170521461509E-004
   13.2000000000000      -6.613163970380381E-004
   13.2500000000000      -7.083995911841362E-004
   13.3000000000000      -7.551656041374897E-004
   13.3500000000000      -8.016134290644922E-004
   13.4000000000000      -8.477420871194164E-004
   13.4500000000000      -8.935505501320582E-004
   13.5000000000000      -9.390378645481881E-004
   13.5500000000000      -9.842031319202652E-004
   13.6000000000000      -1.029045415748125E-003
   13.6500000000000      -1.073563895041825E-003
   13.7000000000000      -1.117757706175123E-003
   13.7500000000000      -1.161625990996924E-003
   13.8000000000000      -1.205167922856648E-003
   13.8500000000000      -1.248382733387787E-003
   13.9000000000000      -1.291269684355292E-003
   13.9500000000000      -1.333828046481922E-003
   14.0000000000000      -1.376057140576767E-003
   14.0500000000000      -1.417956247325506E-003
   14.1000000000000      -1.459524704624182E-003
   14.1500000000000      -1.500761894089663E-003
   14.2000000000000      -1.541667213832972E-003
   14.2500000000000      -1.582240027343402E-003
   14.3000000000000      -1.622479786889779E-003
   14.3500000000000      -1.662385940023254E-003
   14.4000000000000      -1.701958002510485E-003
   14.4500000000000      -1.741195445490269E-003
   14.5000000000000      -1.780097762071162E-003
   14.5500000000000      -1.818664412509360E-003
   14.6000000000000      -1.856894941623356E-003
   14.6500000000000      -1.894788946848538E-003
   14.7000000000000      -1.932346034720279E-003
   14.7500000000000      -1.969565810467402E-003
   14.8000000000000      -2.006447884081625E-003
   14.8500000000000      -2.042991915235579E-003
   14.9000000000000      -2.079197580509661E-003
   14.9500000000000      -2.115064591131728E-003
   15.0000000000000      -2.150592619800322E-003
   15.0500000000000      -2.185781365942553E-003
   15.1000000000000      -2.220630566150039E-003
   15.1500000000000      -2.255139965809092E-003
   15.2000000000000      -2.289309381133735E-003
   15.2500000000000      -2.323138592605988E-003
   15.3000000000000      -2.356627421730689E-003
   15.3500000000000      -2.389775740374733E-003
   15.4000000000000      -2.422583405512719E-003
   15.4500000000000      -2.455050322709932E-003
   15.5000000000000      -2.487176430892041E-003
   15.5500000000000      -2.518961696208355E-003
   15.6000000000000      -2.550406084308422E-003
   15.6500000000000      -2.581509580247155E-003
   15.7000000000000      -2.612272197932524E-003
   15.7500000000000      -2.642693969369277E-003
   15.8000000000000      -2.672774872509369E-003
   15.8500000000000      -2.702514960345060E-003
   15.9000000000000      -2.731914272284559E-003
   15.9500000000000      -2.760972888440744E-003
   16.0000000000000      -2.789690905285671E-003
   16.0500000000000      -2.818068423671701E-003
   16.1000000000000      -2.846105527854509E-003
   16.1500000000000      -2.873802374399322E-003
   16.2000000000000      -2.901159128635604E-003
   16.2500000000000      -2.928175939184536E-003
   16.3000000000000      -2.954852939240260E-003
   16.3500000000000      -2.981190346805467E-003
   16.4000000000000      -3.007188438618627E-003
   16.4500000000000      -3.032847447144207E-003
   16.5000000000000      -3.058167578941865E-003
   16.5500000000000      -3.083149112301804E-003
   16.6000000000000      -3.107792285531489E-003
   16.6500000000000      -3.132097401538819E-003
   16.7000000000000      -3.156064800884891E-003
   16.7500000000000      -3.179694810324291E-003
   16.8000000000000      -3.202987794680652E-003
   16.8500000000000      -3.225944149976775E-003
   16.9000000000000      -3.248564295220756E-003
   16.9500000000000      -3.270848616885503E-003
   17.0000000000000      -3.292797578239950E-003
   17.0500000000000      -3.314411578035316E-003
   17.1000000000000      -3.335691089737804E-003
   17.1500000000000      -3.356636618873245E-003
   17.2000000000000      -3.377248667364390E-003
   17.2500000000000      -3.397527750681645E-003
   17.3000000000000      -3.417474443552574E-003
   17.3500000000000      -3.437089333844329E-003
   17.4000000000000      -3.456372980752825E-003
   17.4500000000000      -3.475325919989070E-003
   17.5000000000000      -3.493948749468898E-003
   17.5500000000000      -3.512242116672150E-003
   17.6000000000000      -3.530206620965726E-003
   17.6500000000000      -3.547842918137524E-003
   17.7000000000000      -3.565151699753773E-003
   17.7500000000000      -3.582133639674440E-003
   17.8000000000000      -3.598789398239627E-003
   17.8500000000000      -3.615119681699484E-003
   17.9000000000000      -3.631125255059871E-003
   17.9500000000000      -3.646806910782632E-003
   18.0000000000000      -3.662165424187119E-003
   18.0500000000000      -3.677201575227954E-003
   18.1000000000000      -3.691916128428997E-003
   18.1500000000000      -3.706309920855142E-003
   18.2000000000000      -3.720383851842007E-003
   18.2500000000000      -3.734138725943500E-003
   18.3000000000000      -3.747575404838717E-003
   18.3500000000000      -3.760694782938187E-003
   18.4000000000000      -3.773497745460747E-003
   18.4500000000000      -3.785985209869698E-003
   18.5000000000000      -3.798158097980783E-003
   18.5500000000000      -3.810017362800163E-003
   18.6000000000000      -3.821563985529850E-003
   18.6500000000000      -3.832798920598368E-003
   18.7000000000000      -3.843723196831633E-003
   18.7500000000000      -3.854337822204269E-003
   18.8000000000000      -3.864643821575769E-003
   18.8500000000000      -3.874642243772617E-003
   18.9000000000000      -3.884334095616270E-003
   18.9500000000000      -3.893720464620259E-003
   19.0000000000000      -3.902802460918258E-003
   19.0500000000000      -3.911581199034345E-003
   19.1000000000000      -3.920057817793849E-003
   19.1500000000000      -3.928233401403167E-003
   19.2000000000000      -3.936109076596600E-003
   19.2500000000000      -3.943685952468965E-003
   19.3000000000000      -3.950965159916044E-003
   19.3500000000000      -3.957947877621210E-003
   19.4000000000000      -3.964635273554542E-003
   19.4500000000000      -3.971028620951676E-003
   19.5000000000000      -3.977129180170906E-003
   19.5500000000000      -3.982938203517882E-003
   19.6000000000000      -3.988456962076291E-003
   19.6500000000000      -3.993686733104011E-003
   19.7000000000000      -3.998628763950736E-003
   19.7500000000000      -4.003284379635501E-003
   19.8000000000000      -4.007654876646291E-003
   19.8500000000000      -4.011741619003369E-003
   19.9000000000000      -4.015545900591824E-003
   19.9500000000000      -4.019069131723143E-003
   20.0000000000000      -4.022312688516179E-003
   20.0500000000000      -4.025277919725461E-003
   20.1000000000000      -4.027966177738692E-003
   20.1500000000000      -4.030378898388941E-003
   20.2000000000000      -4.032517507618002E-003
   20.2500000000000      -4.034383373346904E-003
   20.3000000000000      -4.035977921764670E-003
   20.3500000000000      -4.037302616660090E-003
   20.4000000000000      -4.038358896800738E-003
   20.4500000000000      -4.039148219583422E-003
   20.5000000000000      -4.039672057575263E-003
   20.5500000000000      -4.039931888697894E-003
   20.6000000000000      -4.039929157008516E-003
   20.6500000000000      -4.039665350745603E-003
   20.7000000000000      -4.039141980045230E-003
   20.7500000000000      -4.038360531949411E-003
   20.8000000000000      -4.037322534887759E-003
   20.8500000000000      -4.036029496087076E-003
   20.9000000000000      -4.034482949155195E-003
   20.9500000000000      -4.032684419237549E-003
   21.0000000000000      -4.030635474371474E-003
   21.0500000000000      -4.028337691712507E-003
   21.1000000000000      -4.025792660707702E-003
   21.1500000000000      -4.023001967209510E-003
   21.2000000000000      -4.019967201521312E-003
   21.2500000000000      -4.016689943107745E-003
   21.3000000000000      -4.013171809308795E-003
   21.3500000000000      -4.009414459681958E-003
   21.4000000000000      -4.005419498654271E-003
   21.4500000000000      -4.001188572425009E-003
   21.5000000000000      -3.996723330981378E-003
   21.5500000000000      -3.992025408649138E-003
   21.6000000000000      -3.987096446901186E-003
   21.6500000000000      -3.981938105425189E-003
   21.7000000000000      -3.976552077215288E-003
   21.7500000000000      -3.970940025029467E-003
   21.8000000000000      -3.965103644263244E-003
   21.8500000000000      -3.959044610969405E-003
   21.9000000000000      -3.952764580334337E-003
   21.9500000000000      -3.946265241630822E-003
   22.0000000000000      -3.939548272939411E-003
   22.0500000000000      -3.932615375687887E-003
   22.1000000000000      -3.925468293016368E-003
   22.1500000000000      -3.918108733653354E-003
   22.2000000000000      -3.910538435755088E-003
   22.2500000000000      -3.902759078026528E-003
   22.3000000000000      -3.894772386901561E-003
   22.3500000000000      -3.886580101989311E-003
   22.4000000000000      -3.878183923059610E-003
   22.4500000000000      -3.869585580798445E-003
   22.5000000000000      -3.860786794305679E-003
   22.5500000000000      -3.851789247798742E-003
   22.6000000000000      -3.842594717034002E-003
   22.6500000000000      -3.833204975048857E-003
   22.7000000000000      -3.823621763570008E-003
   22.7500000000000      -3.813846853190682E-003
   22.8000000000000      -3.803882014635630E-003
   22.8500000000000      -3.793729015701487E-003
   22.9000000000000      -3.783389599989105E-003
   22.9500000000000      -3.772865558444161E-003
   23.0000000000000      -3.762158636855839E-003
   23.0500000000000      -3.751270624868192E-003
   23.1000000000000      -3.740203293471829E-003
   23.1500000000000      -3.728958395863297E-003
   23.2000000000000      -3.717537717144977E-003
   23.2500000000000      -3.705942996901242E-003
   23.3000000000000      -3.694176027738910E-003
   23.3500000000000      -3.682238557582226E-003
   23.4000000000000      -3.670132304208962E-003
   23.4500000000000      -3.657859030474841E-003
   23.5000000000000      -3.645420504414836E-003
   23.5500000000000      -3.632818503808864E-003
   23.6000000000000      -3.620054774928897E-003
   23.6500000000000      -3.607131094993528E-003
   23.7000000000000      -3.594049256466449E-003
   23.7500000000000      -3.580810993368641E-003
   23.8000000000000      -3.567418095015426E-003
   23.8500000000000      -3.553872296215856E-003
   23.9000000000000      -3.540175290100323E-003
   23.9500000000000      -3.526328852817254E-003
   24.0000000000000      -3.512334711947279E-003
   24.0500000000000      -3.498194621741967E-003
   24.1000000000000      -3.483910317830434E-003
   24.1500000000000      -3.469483594203630E-003
   24.2000000000000      -3.454916175997798E-003
   24.2500000000000      -3.440209816913296E-003
   24.3000000000000      -3.425366259025134E-003
   24.3500000000000      -3.410387207181072E-003
   24.4000000000000      -3.395274464593198E-003
   24.4500000000000      -3.380029759918027E-003
   24.5000000000000      -3.364654818488821E-003
   24.5500000000000      -3.349151398137338E-003
   24.6000000000000      -3.333521233399946E-003
   24.6500000000000      -3.317766079883116E-003
   24.7000000000000      -3.301887671732662E-003
   24.7500000000000      -3.285887746992292E-003
   24.8000000000000      -3.269768052697679E-003
   24.8500000000000      -3.253530289771104E-003
   24.9000000000000      -3.237176187016337E-003
   24.9500000000000      -3.220707459178637E-003
   25.0000000000000      -3.204125860351302E-003
   25.0500000000000      -3.187433149509227E-003
   25.1000000000000      -3.170631016295326E-003
   25.1500000000000      -3.153721234543962E-003
   25.2000000000000      -3.136705519957015E-003
   25.2500000000000      -3.119585618948795E-003
   25.3000000000000      -3.102363340793423E-003
   25.3500000000000      -3.085040393396639E-003
   25.4000000000000      -3.067618525461594E-003
   25.4500000000000      -3.050099413875509E-003
   25.5000000000000      -3.032484786382506E-003
   25.5500000000000      -3.014776385709397E-003
   25.6000000000000      -2.996975889055119E-003
   25.6500000000000      -2.979085041899273E-003
   25.7000000000000      -2.961105569967202E-003
   25.7500000000000      -2.943039192187549E-003
   25.8000000000000      -2.924887618038667E-003
   25.8500000000000      -2.906652522438750E-003
   25.9000000000000      -2.888335609215819E-003
   25.9500000000000      -2.869938568654322E-003
   26.0000000000000      -2.851463117727752E-003
   26.0500000000000      -2.832910970938046E-003
   26.1000000000000      -2.814283803225971E-003
   26.1500000000000      -2.795583287344425E-003
   26.2000000000000      -2.776811151335035E-003
   26.2500000000000      -2.757969108628926E-003
   26.3000000000000      -2.739058831002260E-003
   26.3500000000000      -2.720082002890478E-003
   26.4000000000000      -2.701040296336174E-003
   26.4500000000000      -2.681935377945055E-003
   26.5000000000000      -2.662768894043087E-003
   26.5500000000000      -2.643542446780332E-003
   26.6000000000000      -2.624257657266583E-003
   26.6500000000000      -2.604916194032715E-003
   26.7000000000000      -2.585519713559430E-003
   26.7500000000000      -2.566069866563559E-003
   26.8000000000000      -2.546568257591578E-003
   26.8500000000000      -2.527016471353141E-003
   26.9000000000000      -2.507416142165280E-003
   26.9500000000000      -2.487768836630728E-003
   27.0000000000000      -2.468076170228427E-003
   27.0500000000000      -2.448339688313174E-003
   27.1000000000000      -2.428561029065244E-003
   27.1500000000000      -2.408741814695972E-003
   27.2000000000000      -2.388883617588764E-003
   27.2500000000000      -2.368988074189993E-003
   27.3000000000000      -2.349056787723077E-003
   27.3500000000000      -2.329091371818911E-003
   27.4000000000000      -2.309093408694217E-003
   27.4500000000000      -2.289064473947191E-003
   27.5000000000000      -2.269006089716644E-003
   27.5500000000000      -2.248919816279467E-003
   27.6000000000000      -2.228807227087258E-003
   27.6500000000000      -2.208669884830363E-003
   27.7000000000000      -2.188509338489401E-003
   27.7500000000000      -2.168327076568533E-003
   27.8000000000000      -2.148124617543926E-003
   27.8500000000000      -2.127903458758343E-003
   27.9000000000000      -2.107665053891738E-003
   27.9500000000000      -2.087410880231779E-003
   28.0000000000000      -2.067142438496848E-003
   28.0500000000000      -2.046861210263020E-003
   28.1000000000000      -2.026568624834737E-003
   28.1500000000000      -2.006266089466152E-003
   28.2000000000000      -1.985955069004753E-003
   28.2500000000000      -1.965636987752597E-003
   28.3000000000000      -1.945313254855342E-003
   28.3500000000000      -1.924985278931229E-003
   28.4000000000000      -1.904654505686333E-003
   28.4500000000000      -1.884322344541037E-003
   28.5000000000000      -1.863990159587732E-003
   28.5500000000000      -1.843659349229761E-003
   28.6000000000000      -1.823331266508228E-003
   28.6500000000000      -1.803007307211215E-003
   28.7000000000000      -1.782688844028392E-003
   28.7500000000000      -1.762377196617080E-003
   28.8000000000000      -1.742073694613976E-003
   28.8500000000000      -1.721779685926055E-003
   28.9000000000000      -1.701496483612031E-003
   28.9500000000000      -1.681225389434669E-003
   29.0000000000000      -1.660967640580174E-003
   29.0500000000000      -1.640724509022070E-003
   29.1000000000000      -1.620497275233083E-003
   29.1500000000000      -1.600287185230232E-003
   29.2000000000000      -1.580095452122836E-003
   29.2500000000000      -1.559923317592698E-003
   29.3000000000000      -1.539772010398717E-003
   29.3500000000000      -1.519642700373637E-003
   29.4000000000000      -1.499536605032307E-003
   29.4500000000000      -1.479454910295788E-003
   29.5000000000000      -1.459398803888329E-003
   29.5500000000000      -1.439369442581586E-003
   29.6000000000000      -1.419368047581864E-003
   29.6500000000000      -1.399395803604634E-003
   29.7000000000000      -1.379453924557513E-003
   29.7500000000000      -1.359543548092738E-003
   29.8000000000000      -1.339665792495732E-003
   29.8500000000000      -1.319821821845167E-003
   29.9000000000000      -1.300012763729197E-003
   29.9500000000000      -1.280239732194458E-003
   30.0000000000000      -1.260503813047774E-003
   30.0500000000000      -1.240806110910604E-003
   30.1000000000000      -1.221147695888257E-003
   30.1500000000000      -1.201529669545657E-003
   30.2000000000000      -1.181953122640191E-003
   30.2500000000000      -1.162419125669837E-003
   30.3000000000000      -1.142928757550451E-003
   30.3500000000000      -1.123483079714952E-003
   30.4000000000000      -1.104083151933932E-003
   30.4500000000000      -1.084730024894025E-003
   30.5000000000000      -1.065424668144581E-003
   30.5500000000000      -1.046168067371428E-003
   30.6000000000000      -1.026961279695518E-003
   30.6500000000000      -1.007805325271923E-003
   30.7000000000000      -9.887011901479549E-004
   30.7500000000000      -9.696498561239220E-004
   30.8000000000000      -9.506522935038808E-004
   30.8500000000000      -9.317094294419959E-004
   30.9000000000000      -9.128222261388956E-004
   30.9500000000000      -8.939916314080992E-004
   31.0000000000000      -8.752185596271500E-004
   31.0500000000000      -8.565039174637107E-004
   31.1000000000000      -8.378485624675083E-004
   31.1500000000000      -8.192533726653766E-004
   31.2000000000000      -8.007192421553643E-004
   31.2500000000000      -7.822470502275358E-004
   31.3000000000000      -7.638377105796412E-004
   31.3500000000000      -7.454920583434236E-004
   31.4000000000000      -7.272109257354311E-004
   31.4500000000000      -7.089951338411789E-004
   31.5000000000000      -6.908454769857216E-004
   31.5500000000000      -6.727627179667310E-004
   31.6000000000000      -6.547476067239077E-004
   31.6500000000000      -6.368009187637254E-004
   31.7000000000000      -6.189233766202471E-004
   31.7500000000000      -6.011157030018089E-004
   31.8000000000000      -5.833786555137133E-004
   31.8500000000000      -5.657129841679621E-004
   31.9000000000000      -5.481193959376040E-004
   31.9500000000000      -5.305986033637572E-004
   32.0000000000000      -5.131513703470636E-004
   32.0500000000000      -4.957784309775231E-004
   32.1000000000000      -4.784805696872260E-004
   32.1500000000000      -4.612584531354466E-004
   32.2000000000000      -4.441127557057299E-004
   32.2500000000000      -4.270441146634295E-004
   32.3000000000000      -4.100531486995380E-004
   32.3500000000000      -3.931405295127773E-004
   32.4000000000000      -3.763069453271864E-004
   32.4500000000000      -3.595529704907154E-004
   32.5000000000000      -3.428792511705052E-004
   32.5500000000000      -3.262863622751692E-004
   32.6000000000000      -3.097749043817463E-004
   32.6500000000000      -2.933454822386784E-004
   32.7000000000000      -2.769986953766254E-004
   32.7500000000000      -2.607351523452657E-004
   32.8000000000000      -2.445554214799200E-004
   32.8500000000000      -2.284600179850741E-004
   32.9000000000000      -2.124494966706757E-004
   32.9500000000000      -1.965244339626224E-004
   33.0000000000000      -1.806853489098069E-004
   33.0500000000000      -1.649327569226971E-004
   33.1000000000000      -1.492671838928137E-004
   33.1500000000000      -1.336891351045464E-004
   33.2000000000000      -1.181991002311446E-004
   33.2500000000000      -1.027976111190757E-004
   33.3000000000000      -8.748518138408613E-005
   33.3500000000000      -7.226232468271684E-005
   33.4000000000000      -5.712955191504014E-005
   33.4500000000000      -4.208732806797117E-005
   33.5000000000000      -2.713609688865445E-005
   33.5500000000000      -1.227629016212707E-005
   33.6000000000000       2.491659905874390E-006
   33.6500000000000       1.716735260049966E-005
   33.7000000000000       3.175037933767760E-005
   33.7500000000000       4.624034953520280E-005
   33.8000000000000       6.063684051084740E-005
   33.8500000000000       7.493945304056562E-005
   33.9000000000000       8.914777896767435E-005
   33.9500000000000       1.032614298122446E-004
   34.0000000000000       1.172800274048940E-004
   34.0500000000000       1.312032117672537E-004
   34.1000000000000       1.450306387997523E-004
   34.1500000000000       1.587619464383497E-004
   34.2000000000000       1.723968574900053E-004
   34.2500000000000       1.859350116095997E-004
   34.3000000000000       1.993760553561643E-004
   34.3500000000000       2.127196444330017E-004
   34.4000000000000       2.259654778025830E-004
   34.4500000000000       2.391132019364437E-004
   34.5000000000000       2.521624843292156E-004
   34.5500000000000       2.651129648983460E-004
   34.6000000000000       2.779643582614267E-004
   34.6500000000000       2.907163227929089E-004
   34.7000000000000       3.033685256004028E-004
   34.7500000000000       3.159206210240826E-004
   34.8000000000000       3.283723309769642E-004
   34.8500000000000       3.407233761843826E-004
   34.9000000000000       3.529734788450422E-004
   34.9500000000000       3.651224182324320E-004
   35.0000000000000       3.771699339543421E-004
   35.0500000000000       3.891157444824367E-004
   35.1000000000000       4.009596468253441E-004
   35.1500000000000       4.127014305610154E-004
   35.2000000000000       4.243408618198268E-004
   35.2500000000000       4.358777385759817E-004
   35.3000000000000       4.473118693648348E-004
   35.3500000000000       4.586430349080654E-004
   35.4000000000000       4.698710291659521E-004
   35.4500000000000       4.809956023298810E-004
   35.5000000000000       4.920165432172535E-004
   35.5500000000000       5.029336770523124E-004
   35.6000000000000       5.137468649950216E-004
   35.6500000000000       5.244559193292474E-004
   35.7000000000000       5.350606758054520E-004
   35.7500000000000       5.455609847417391E-004
   35.8000000000000       5.559567527646738E-004
   35.8500000000000       5.662478572357775E-004
   35.9000000000000       5.764342746171708E-004
   35.9500000000000       5.865159038205748E-004
   36.0000000000000       5.964926664560070E-004
   36.0500000000000       6.063644683275692E-004
   36.1000000000000       6.161312658270660E-004
   36.1500000000000       6.257929930408019E-004
   36.2000000000000       6.353495943450426E-004
   36.2500000000000       6.448010060978186E-004
   36.3000000000000       6.541472278968191E-004
   36.3500000000000       6.633882340781093E-004
   36.4000000000000       6.725240172398204E-004
   36.4500000000000       6.815545367484764E-004
   36.5000000000000       6.904797889670419E-004
   36.5500000000000       6.992997775664133E-004
   36.6000000000000       7.080144803807757E-004
   36.6500000000000       7.166239495275319E-004
   36.7000000000000       7.251282714142763E-004
   36.7500000000000       7.335274741374602E-004
   36.8000000000000       7.418216585487009E-004
   36.8500000000000       7.500109240972538E-004
   36.9000000000000       7.580953701431806E-004
   36.9500000000000       7.660750896815855E-004
   37.0000000000000       7.739502058555668E-004
   37.0500000000000       7.817207922871046E-004
   37.1000000000000       7.893869780408883E-004
   37.1500000000000       7.969488675014379E-004
   37.2000000000000       8.044066397637570E-004
   37.2500000000000       8.117604717791447E-004
   37.3000000000000       8.190105172654233E-004
   37.3500000000000       8.261569273979816E-004
   37.4000000000000       8.331998950976481E-004
   37.4500000000000       8.401395966238175E-004
   37.5000000000000       8.469762468100075E-004
   37.5500000000000       8.537101031940086E-004
   37.6000000000000       8.603414613265032E-004
   37.6500000000000       8.668705862348771E-004
   37.7000000000000       8.732977123602267E-004
   37.7500000000000       8.796230958089791E-004
   37.8000000000000       8.858469756619870E-004
   37.8500000000000       8.919695647714904E-004
   37.9000000000000       8.979911756103393E-004
   37.9500000000000       9.039121052572818E-004
   38.0000000000000       9.097326242041100E-004
   38.0500000000000       9.154530260859241E-004
   38.1000000000000       9.210735602681295E-004
   38.1500000000000       9.265945083959410E-004
   38.2000000000000       9.320161516711178E-004
   38.2500000000000       9.373388060975787E-004
   38.3000000000000       9.425627875685724E-004
   38.3500000000000       9.476883821943450E-004
   38.4000000000000       9.527159201092379E-004
   38.4500000000000       9.576457480111490E-004
   38.5000000000000       9.624781762522559E-004
   38.5500000000000       9.672134889021374E-004
   38.6000000000000       9.718519574297504E-004
   38.6500000000000       9.763938820664417E-004
   38.7000000000000       9.808395973282087E-004
   38.7500000000000       9.851893974250729E-004
   38.8000000000000       9.894436003367987E-004
   38.8500000000000       9.936025991041258E-004
   38.9000000000000       9.976667782014830E-004
   38.9500000000000       1.001636468208891E-003
   39.0000000000000       1.005512027802007E-003
   39.0500000000000       1.009293807367352E-003
   39.1000000000000       1.012982170162235E-003
   39.1500000000000       1.016577481437431E-003
   39.2000000000000       1.020080098959040E-003
   39.2500000000000       1.023490393760612E-003
   39.3000000000000       1.026808712673366E-003
   39.3500000000000       1.030035367697799E-003
   39.4000000000000       1.033170734462126E-003
   39.4500000000000       1.036215164158125E-003
   39.5000000000000       1.039169075302756E-003
   39.5500000000000       1.042032902820869E-003
   39.6000000000000       1.044807046664287E-003
   39.6500000000000       1.047491989318283E-003
   39.7000000000000       1.050088206585477E-003
   39.7500000000000       1.052596096884115E-003
   39.8000000000000       1.055016064591314E-003
   39.8500000000000       1.057348517498222E-003
   39.9000000000000       1.059593853586764E-003
   39.9500000000000       1.061752467121723E-003
   40.0000000000000       1.063824770989487E-003
   40.0500000000000       1.065811202280703E-003
   40.1000000000000       1.067712194413925E-003
   40.1500000000000       1.069528156259375E-003
   40.2000000000000       1.071259482384023E-003
   40.2500000000000       1.072906547433429E-003
   40.3000000000000       1.074469813345543E-003
   40.3500000000000       1.075949675620987E-003
   40.4000000000000       1.077346561902212E-003
   40.4500000000000       1.078660857276982E-003
   40.5000000000000       1.079892998409831E-003
   40.5500000000000       1.081043417461120E-003
   40.6000000000000       1.082112559877841E-003
   40.6500000000000       1.083100885500847E-003
   40.7000000000000       1.084008794110139E-003
   40.7500000000000       1.084836708378278E-003
   40.8000000000000       1.085585057435464E-003
   40.8500000000000       1.086254314338611E-003
   40.9000000000000       1.086844884823969E-003
   40.9500000000000       1.087357187137627E-003
   41.0000000000000       1.087791681450548E-003
   41.0500000000000       1.088148712802994E-003
   41.1000000000000       1.088428705524938E-003
   41.1500000000000       1.088632034175728E-003
   41.2000000000000       1.088759114273030E-003
   41.2500000000000       1.088810352998492E-003
   41.3000000000000       1.088786157892925E-003
   41.3500000000000       1.088687017761265E-003
   41.4000000000000       1.088513409066631E-003
   41.4500000000000       1.088265797116226E-003
   41.5000000000000       1.087944672521589E-003
   41.5500000000000       1.087550483702085E-003
   41.6000000000000       1.087083700066986E-003
   41.6500000000000       1.086544743618018E-003
   41.7000000000000       1.085934066322050E-003
   41.7500000000000       1.085252109883985E-003
   41.8000000000000       1.084499342912136E-003
   41.8500000000000       1.083676220520134E-003
   41.9000000000000       1.082783238325385E-003
   41.9500000000000       1.081820900693815E-003
   42.0000000000000       1.080789656016389E-003
   42.0500000000000       1.079689966435808E-003
   42.1000000000000       1.078522320687130E-003
   42.1500000000000       1.077287239254389E-003
   42.2000000000000       1.075985219973104E-003
   42.2500000000000       1.074616786241404E-003
   42.3000000000000       1.073182510780318E-003
   42.3500000000000       1.071682876498883E-003
   42.4000000000000       1.070118413522078E-003
   42.4500000000000       1.068489656515719E-003
   42.5000000000000       1.066797138345060E-003
   42.5500000000000       1.065041394017933E-003
   42.6000000000000       1.063222986963918E-003
   42.6500000000000       1.061342448956765E-003
   42.7000000000000       1.059400279634472E-003
   42.7500000000000       1.057397016010109E-003
   42.8000000000000       1.055333188722512E-003
   42.8500000000000       1.053209364348098E-003
   42.9000000000000       1.051026058609854E-003
   42.9500000000000       1.048783798672658E-003
   43.0000000000000       1.046483153272326E-003
   43.0500000000000       1.044124672281792E-003
   43.1000000000000       1.041708912903360E-003
   43.1500000000000       1.039236392363385E-003
   43.2000000000000       1.036707629329017E-003
   43.2500000000000       1.034123125436139E-003
   43.3000000000000       1.031483401692800E-003
   43.3500000000000       1.028788948760712E-003
   43.4000000000000       1.026040250586935E-003
   43.4500000000000       1.023237824258509E-003
   43.5000000000000       1.020382233012032E-003
   43.5500000000000       1.017473952833024E-003
   43.6000000000000       1.014513506496264E-003
   43.6500000000000       1.011501390799949E-003
   43.7000000000000       1.008438079563555E-003
   43.7500000000000       1.005324063753951E-003
   43.8000000000000       1.002159856712827E-003
   43.8500000000000       9.989459587588761E-004
   43.9000000000000       9.956828893465850E-004
   43.9500000000000       9.923711615421704E-004
   44.0000000000000       9.890112697125383E-004
   44.0500000000000       9.856037102316116E-004
   44.1000000000000       9.821489721515489E-004
   44.1500000000000       9.786475396097295E-004
   44.2000000000000       9.750999127578925E-004
   44.2500000000000       9.715066275338954E-004
   44.3000000000000       9.678681981014996E-004
   44.3500000000000       9.641851543442703E-004
   44.4000000000000       9.604580336274712E-004
   44.4500000000000       9.566873688232031E-004
   44.5000000000000       9.528736719774927E-004
   44.5500000000000       9.490174033131405E-004
   44.6000000000000       9.451191210762418E-004
   44.6500000000000       9.411793698987774E-004
   44.7000000000000       9.371986795281794E-004
   44.7500000000000       9.331775759801092E-004
   44.8000000000000       9.291165336349189E-004
   44.8500000000000       9.250161057581088E-004
   44.9000000000000       9.208768247621419E-004
   44.9500000000000       9.166992065106449E-004
   45.0000000000000       9.124837777623929E-004
   45.0500000000000       9.082310218592480E-004
   45.1000000000000       9.039414937579995E-004
   45.1500000000000       8.996156796261677E-004
   45.2000000000000       8.952541200103821E-004
   45.2500000000000       8.908572787743521E-004
   45.3000000000000       8.864256682436110E-004
   45.3500000000000       8.819597923587287E-004
   45.4000000000000       8.774601797783843E-004
   45.4500000000000       8.729273360602352E-004
   45.5000000000000       8.683617988948010E-004
   45.5500000000000       8.637640712783000E-004
   45.6000000000000       8.591346880234317E-004
   45.6500000000000       8.544741398423616E-004
   45.7000000000000       8.497829119275887E-004
   45.7500000000000       8.450614985789640E-004
   45.8000000000000       8.403103801067445E-004
   45.8500000000000       8.355300705420449E-004
   45.9000000000000       8.307210936309626E-004
   45.9500000000000       8.258839040293734E-004
   46.0000000000000       8.210190169311446E-004
   46.0500000000000       8.161269002773738E-004
   46.1000000000000       8.112080783850899E-004
   46.1500000000000       8.062630348154079E-004
   46.2000000000000       8.012922614810337E-004
   46.2500000000000       7.962962707495690E-004
   46.3000000000000       7.912755882258986E-004
   46.3500000000000       7.862306975364192E-004
   46.4000000000000       7.811620587804138E-004
   46.4500000000000       7.760701674849194E-004
   46.5000000000000       7.709554849280487E-004
   46.5500000000000       7.658184604626700E-004
   46.6000000000000       7.606595055302886E-004
   46.6500000000000       7.554790766439835E-004
   46.7000000000000       7.502776143326445E-004
   46.7500000000000       7.450556213912122E-004
   46.8000000000000       7.398135816026268E-004
   46.8500000000000       7.345519705456700E-004
   46.9000000000000       7.292712456492395E-004
   46.9500000000000       7.239718237091046E-004
   47.0000000000000       7.186541719366150E-004
   47.0500000000000       7.133187515596492E-004
   47.1000000000000       7.079660424258428E-004
   47.1500000000000       7.025965114924484E-004
   47.2000000000000       6.972106685526991E-004
   47.2500000000000       6.918089705165703E-004
   47.3000000000000       6.863919146239109E-004
   47.3500000000000       6.809599623238276E-004
   47.4000000000000       6.755135828677731E-004
   47.4500000000000       6.700532224948459E-004
   47.5000000000000       6.645793845314528E-004
   47.5500000000000       6.590925220163830E-004
   47.6000000000000       6.535931417557852E-004
   47.6500000000000       6.480817209251004E-004
   47.7000000000000       6.425587407966644E-004
   47.7500000000000       6.370246560698387E-004
   47.8000000000000       6.314799138339935E-004
   47.8500000000000       6.259249924058048E-004
   47.9000000000000       6.203603424727948E-004
   47.9500000000000       6.147864058868150E-004
   48.0000000000000       6.092036178260404E-004
   48.0500000000000       6.036124632281334E-004
   48.1000000000000       5.980134350435152E-004
   48.1500000000000       5.924070228591311E-004
   48.2000000000000       5.867937330740918E-004
   48.2500000000000       5.811740460726815E-004
   48.3000000000000       5.755483769021923E-004
   48.3500000000000       5.699171313257814E-004
   48.4000000000000       5.642807492314374E-004
   48.4500000000000       5.586396838530422E-004
   48.5000000000000       5.529944070456686E-004
   48.5500000000000       5.473453756696680E-004
   48.6000000000000       5.416930590591862E-004
   48.6500000000000       5.360378608199175E-004
   48.7000000000000       5.303802308239313E-004
   48.7500000000000       5.247205934877014E-004
   48.8000000000000       5.190593589289561E-004
   48.8500000000000       5.133969949611384E-004
   48.9000000000000       5.077339206774123E-004
   48.9500000000000       5.020705539069773E-004
   49.0000000000000       4.964073169963413E-004
   49.0500000000000       4.907446653697130E-004
   49.1000000000000       4.850829948566081E-004
   49.1500000000000       4.794227924698812E-004
   49.2000000000000       4.737645490184766E-004
   49.2500000000000       4.681087004359595E-004
   49.3000000000000       4.624556581442702E-004
   49.3500000000000       4.568059036925645E-004
   49.4000000000000       4.511598713063710E-004
   49.4500000000000       4.455179445306914E-004
   49.5000000000000       4.398805766961696E-004
   49.5500000000000       4.342481831275653E-004
   49.6000000000000       4.286211764458968E-004
   49.6500000000000       4.230000089371081E-004
   49.7000000000000       4.173851098211862E-004
   49.7500000000000       4.117769542911606E-004
   49.8000000000000       4.061758823396730E-004
   49.8500000000000       4.005822607910135E-004
   49.9000000000000       3.949965162379485E-004
   49.9500000000000       3.894190438524600E-004
   50.0000000000000       3.838502058014956E-004
   50.0500000000000       3.782903689172075E-004
   50.1000000000000       3.727399289754465E-004
   50.1500000000000       3.671992334182778E-004
   50.2000000000000       3.616686736967538E-004
   50.2500000000000       3.561486371026637E-004
   50.3000000000000       3.506395325347445E-004
   50.3500000000000       3.451417913917313E-004
   50.4000000000000       3.396558165176891E-004
   50.4500000000000       3.341820225004034E-004
   50.5000000000000       3.287207358719359E-004
   50.5500000000000       3.232723828796161E-004
   50.6000000000000       3.178373636063440E-004
   50.6500000000000       3.124160788449341E-004
   50.7000000000000       3.070088875372570E-004
   50.7500000000000       3.016161604775692E-004
   50.8000000000000       2.962382815737313E-004
   50.8500000000000       2.908756101770759E-004
   50.9000000000000       2.855284896422127E-004
   50.9500000000000       2.801972674101569E-004
   51.0000000000000       2.748822841583933E-004
   51.0500000000000       2.695838754789551E-004
   51.1000000000000       2.643023566457178E-004
   51.1500000000000       2.590380214480064E-004
   51.2000000000000       2.537911532836104E-004
   51.2500000000000       2.485620787651386E-004
   51.3000000000000       2.433510876787173E-004
   51.3500000000000       2.381584634612699E-004
   51.4000000000000       2.329845195441128E-004
   51.4500000000000       2.278295496708890E-004
   51.5000000000000       2.226938801325179E-004
   51.5500000000000       2.175777724470108E-004
   51.6000000000000       2.124814874279739E-004
   51.6500000000000       2.074053294839985E-004
   51.7000000000000       2.023495400853629E-004
   51.7500000000000       1.973143718995606E-004
   51.8000000000000       1.923000487342212E-004
   51.8500000000000       1.873068532654630E-004
   51.9000000000000       1.823350324315920E-004
   51.9500000000000       1.773848403905072E-004
   52.0000000000000       1.724564846268227E-004
   52.0500000000000       1.675501867304766E-004
   52.1000000000000       1.626661687612169E-004
   52.1500000000000       1.578047114013976E-004
   52.2000000000000       1.529660135541079E-004
   52.2500000000000       1.481503190315908E-004
   52.3000000000000       1.433578647128852E-004
   52.3500000000000       1.385888182035467E-004
   52.4000000000000       1.338433891984019E-004
   52.4500000000000       1.291217472450394E-004
   52.5000000000000       1.244240733085167E-004
   52.5500000000000       1.197505695447064E-004
   52.6000000000000       1.151014459486292E-004
   52.6500000000000       1.104768459769781E-004
   52.7000000000000       1.058769022585236E-004
   52.7500000000000       1.013017293411686E-004
   52.8000000000000       9.675143562130092E-005
   52.8500000000000       9.222614871495532E-005
   52.9000000000000       8.772604759099045E-005
   52.9500000000000       8.325127335816966E-005
   53.0000000000000       7.880196541861721E-005
   53.0500000000000       7.437831001667783E-005
   53.1000000000000       6.998044825063248E-005
   53.1500000000000       6.560850346283108E-005
   53.2000000000000       6.126257241231955E-005
   53.2500000000000       5.694283376204076E-005
   53.3000000000000       5.264941844605839E-005
   53.3500000000000       4.838246790141284E-005
   53.4000000000000       4.414209522392798E-005
   53.4500000000000       3.992845769312331E-005
   53.5000000000000       3.574169879752131E-005
   53.5500000000000       3.158190145670112E-005
   53.6000000000000       2.744923789947235E-005
   53.6500000000000       2.334382356876141E-005
   53.7000000000000       1.926579314501214E-005
   53.7500000000000       1.521524419786671E-005
   53.8000000000000       1.119232553229735E-005
   53.8500000000000       7.197186417105974E-006
   53.9000000000000       3.229892118652083E-006
   53.9500000000000      -7.094702379892429E-007
   54.0000000000000      -4.620771079689432E-006
   54.0500000000000      -8.503889199186481E-006
   54.1000000000000      -1.235872689749843E-005
   54.1500000000000      -1.618521074758169E-005
   54.2000000000000      -1.998328247525814E-005
   54.2500000000000      -2.375287035206707E-005
   54.3000000000000      -2.749389641873890E-005
   54.3500000000000      -3.120630475051768E-005
   54.4000000000000      -3.489000044035291E-005
   54.4500000000000      -3.854493355633750E-005
   54.5000000000000      -4.217096709526239E-005
   54.5500000000000      -4.576806927398480E-005
   54.6000000000000      -4.933611648079371E-005
   54.6500000000000      -5.287505569453480E-005
   54.7000000000000      -5.638484239866461E-005
   54.7500000000000      -5.986541461138720E-005
   54.8000000000000      -6.331674416441800E-005
   54.8500000000000      -6.673876243417898E-005
   54.9000000000000      -7.013138891775504E-005
   54.9500000000000      -7.349452533057434E-005
   55.0000000000000      -7.682810967947613E-005
   55.0500000000000      -8.013207731942256E-005
   55.1000000000000      -8.340640662640329E-005
   55.1500000000000      -8.665108769579764E-005
   55.2000000000000      -8.986601713358335E-005
   55.2500000000000      -9.305112573264949E-005
   55.3000000000000      -9.620632701444575E-005
   55.3500000000000      -9.933159543036750E-005
   55.4000000000000      -1.024268451837152E-004
   55.4500000000000      -1.054920157848627E-004
   55.5000000000000      -1.085270102621910E-004
   55.5500000000000      -1.115317445637346E-004
   55.6000000000000      -1.145061170623075E-004
   55.6500000000000      -1.174500539648394E-004
   55.7000000000000      -1.203634535731686E-004
   55.7500000000000      -1.232462285746445E-004
   55.8000000000000      -1.260983322128599E-004
   55.8500000000000      -1.289196518502589E-004
   55.9000000000000      -1.317101616067071E-004
   55.9500000000000      -1.344697822017238E-004
   56.0000000000000      -1.371984422139509E-004
   56.0500000000000      -1.398960680944006E-004
   56.1000000000000      -1.425625300501997E-004
   56.1500000000000      -1.451977574536198E-004
   56.2000000000000      -1.478016604537857E-004
   56.2500000000000      -1.503741835755291E-004
   56.3000000000000      -1.529152303703208E-004
   56.3500000000000      -1.554247478928378E-004
   56.4000000000000      -1.579026641183963E-004
   56.4500000000000      -1.603488829819023E-004
   56.5000000000000      -1.627633318099532E-004
   56.5500000000000      -1.651459250390726E-004
   56.6000000000000      -1.674966051670574E-004
   56.6500000000000      -1.698153259000839E-004
   56.7000000000000      -1.721020858872330E-004
   56.7500000000000      -1.743567988867486E-004
   56.8000000000000      -1.765794176977450E-004
   56.8500000000000      -1.787699476116441E-004
   56.9000000000000      -1.809283617545447E-004
   56.9500000000000      -1.830546545942343E-004
   57.0000000000000      -1.851487994049675E-004
   57.0500000000000      -1.872107824133068E-004
   57.1000000000000      -1.892405724873282E-004
   57.1500000000000      -1.912381975062116E-004
   57.2000000000000      -1.932037153138947E-004
   57.2500000000000      -1.951371204458999E-004
   57.3000000000000      -1.970384107445979E-004
   57.3500000000000      -1.989076390111670E-004
   57.4000000000000      -2.007447915903706E-004
   57.4500000000000      -2.025498436941429E-004
   57.5000000000000      -2.043228042726682E-004
   57.5500000000000      -2.060637134403090E-004
   57.6000000000000      -2.077726110437823E-004
   57.6500000000000      -2.094495574161782E-004
   57.7000000000000      -2.110945931186201E-004
   57.7500000000000      -2.127077178059242E-004
   57.8000000000000      -2.142889633565413E-004
   57.8500000000000      -2.158383398846879E-004
   57.9000000000000      -2.173559053277514E-004
   57.9500000000000      -2.188416774770127E-004
   58.0000000000000      -2.202957338319261E-004
   58.0500000000000      -2.217181416006968E-004
   58.1000000000000      -2.231089427742146E-004
   58.1500000000000      -2.244681547181463E-004
   58.2000000000000      -2.257958231609999E-004
   58.2500000000000      -2.270920452272565E-004
   58.3000000000000      -2.283568468894640E-004
   58.3500000000000      -2.295903325665410E-004
   58.4000000000000      -2.307925621484624E-004
   58.4500000000000      -2.319635562027410E-004
   58.5000000000000      -2.331033913573422E-004
   58.5500000000000      -2.342121713182070E-004
   58.6000000000000      -2.352899755503024E-004
   58.6500000000000      -2.363368871924827E-004
   58.7000000000000      -2.373530216037360E-004
   58.7500000000000      -2.383384666536572E-004
   58.8000000000000      -2.392933156530099E-004
   58.8500000000000      -2.402176765245907E-004
   58.9000000000000      -2.411116714222147E-004
   58.9500000000000      -2.419754253820192E-004
   59.0000000000000      -2.428090281243058E-004
   59.0500000000000      -2.436125573292421E-004
   59.1000000000000      -2.443861812225725E-004
   59.1500000000000      -2.451300504877570E-004
   59.2000000000000      -2.458442743747212E-004
   59.2500000000000      -2.465289648555236E-004
   59.3000000000000      -2.471842915597876E-004
   59.3500000000000      -2.478104823827417E-004
   59.4000000000000      -2.484076952648977E-004
   59.4500000000000      -2.489760424867879E-004
   59.5000000000000      -2.495157141710007E-004
   59.5500000000000      -2.500268873909155E-004
   59.6000000000000      -2.505097339842859E-004
   59.6500000000000      -2.509644057293634E-004
   59.7000000000000      -2.513910586838017E-004
   59.7500000000000      -2.517898417115980E-004
   59.8000000000000      -2.521609381557425E-004
   59.8500000000000      -2.525045031345131E-004
   59.9000000000000      -2.528207075998539E-004
   59.9500000000000      -2.531097287670322E-004
   60.0000000000000      -2.533717309929888E-004
   60.0500000000000      -2.536068691893637E-004
   60.1000000000000      -2.538153489442762E-004
   60.1500000000000      -2.539973569543650E-004
   60.2000000000000      -2.541530831583359E-004
   60.2500000000000      -2.542826888230636E-004
   60.3000000000000      -2.543863691301357E-004
   60.3500000000000      -2.544642979001930E-004
   60.4000000000000      -2.545166608096486E-004
   60.4500000000000      -2.545436124505224E-004
   60.5000000000000      -2.545453220309160E-004
   60.5500000000000      -2.545219654954841E-004
   60.6000000000000      -2.544737527610163E-004
   60.6500000000000      -2.544008800886877E-004
   60.7000000000000      -2.543034957807456E-004
   60.7500000000000      -2.541817984841965E-004
   60.8000000000000      -2.540359343628372E-004
   60.8500000000000      -2.538661113382474E-004
   60.9000000000000      -2.536725051530240E-004
   60.9500000000000      -2.534553312505229E-004
   61.0000000000000      -2.532147945910276E-004
   61.0500000000000      -2.529511325806997E-004
   61.1000000000000      -2.526644952354634E-004
   61.1500000000000      -2.523550769080895E-004
   61.2000000000000      -2.520230987626619E-004
   61.2500000000000      -2.516687931787967E-004
   61.3000000000000      -2.512923374714997E-004
   61.3500000000000      -2.508939053779748E-004
   61.4000000000000      -2.504737251819232E-004
   61.4500000000000      -2.500319998026721E-004
   61.5000000000000      -2.495689069522317E-004
   61.5500000000000      -2.490846553897877E-004
   61.6000000000000      -2.485794621492706E-004
   61.6500000000000      -2.480535735820948E-004
   61.7000000000000      -2.475071669738835E-004
   61.7500000000000      -2.469404608163205E-004
   61.8000000000000      -2.463536384962548E-004
   61.8500000000000      -2.457468972216603E-004
   61.9000000000000      -2.451204717624729E-004
   61.9500000000000      -2.444745559057234E-004
   62.0000000000000      -2.438093464603632E-004
   62.0500000000000      -2.431250280339925E-004
   62.1000000000000      -2.424217812827550E-004
   62.1500000000000      -2.416997810487907E-004
   62.2000000000000      -2.409592261155105E-004
   62.2500000000000      -2.402002609437222E-004
   62.3000000000000      -2.394230731163250E-004
   62.3500000000000      -2.386278098252669E-004
   62.4000000000000      -2.378146613813267E-004
   62.4500000000000      -2.369838003461627E-004
   62.5000000000000      -2.361354187425949E-004
   62.5500000000000      -2.352697138196601E-004
   62.6000000000000      -2.343868292691383E-004
   62.6500000000000      -2.334869304869027E-004
   62.7000000000000      -2.325701652682080E-004
   62.7500000000000      -2.316367385865870E-004
   62.8000000000000      -2.306868711872933E-004
   62.8500000000000      -2.297207631056317E-004
   62.9000000000000      -2.287386405809144E-004
   62.9500000000000      -2.277406696780502E-004
   63.0000000000000      -2.267270162002134E-004
   63.0500000000000      -2.256978442589282E-004
   63.1000000000000      -2.246532879255187E-004
   63.1500000000000      -2.235935200452712E-004
   63.2000000000000      -2.225187427325538E-004
   63.2500000000000      -2.214291049460099E-004
   63.3000000000000      -2.203248097137359E-004
   63.3500000000000      -2.192060305668980E-004
   63.4000000000000      -2.180729665385379E-004
   63.4500000000000      -2.169258121770324E-004
   63.5000000000000      -2.157647492481473E-004
   63.5500000000000      -2.145899784264458E-004
   63.6000000000000      -2.134016872633950E-004
   63.6500000000000      -2.122000430421274E-004
   63.7000000000000      -2.109852824795411E-004
   63.7500000000000      -2.097575648838147E-004
   63.8000000000000      -2.085170964223083E-004
   63.8500000000000      -2.072640476459073E-004
   63.9000000000000      -2.059986356360821E-004
   63.9500000000000      -2.047211028669273E-004
   64.0000000000000      -2.034316411289657E-004
   64.0500000000000      -2.021305086940611E-004
   64.1000000000000      -2.008179104401271E-004
   64.1500000000000      -1.994940775273802E-004
   64.2000000000000      -1.981592233912069E-004
   64.2500000000000      -1.968135624408570E-004
   64.3000000000000      -1.954573750319135E-004
   64.3500000000000      -1.940909376536679E-004
   64.4000000000000      -1.927144721809012E-004
   64.4500000000000      -1.913281816987023E-004
   64.5000000000000      -1.899323387900065E-004
   64.5500000000000      -1.885272199180756E-004
   64.6000000000000      -1.871130740742534E-004
   64.6500000000000      -1.856901371414198E-004
   64.7000000000000      -1.842586635719603E-004
   64.7500000000000      -1.828188262819664E-004
   64.8000000000000      -1.813708924367482E-004
   64.8500000000000      -1.799150760668001E-004
   64.9000000000000      -1.784516072077352E-004
   64.9500000000000      -1.769807267502515E-004
   65.0000000000000      -1.755026665793238E-004
   65.0500000000000      -1.740176262137327E-004
   65.1000000000000      -1.725258568295822E-004
   65.1500000000000      -1.710275898442013E-004
   65.2000000000000      -1.695230440171859E-004
   65.2500000000000      -1.680124538068486E-004
   65.3000000000000      -1.664959867369404E-004
   65.3500000000000      -1.649738862566718E-004
   65.4000000000000      -1.634463665426240E-004
   65.4500000000000      -1.619136883148093E-004
   65.5000000000000      -1.603760709341488E-004
   65.5500000000000      -1.588337652914476E-004
   65.6000000000000      -1.572870281606647E-004
   65.6500000000000      -1.557360875405521E-004
   65.7000000000000      -1.541812038783784E-004
   65.7500000000000      -1.526226514348958E-004
   65.8000000000000      -1.510606819724170E-004
   65.8500000000000      -1.494955411589854E-004
   65.9000000000000      -1.479275098934047E-004
   65.9500000000000      -1.463569234968893E-004
   66.0000000000000      -1.447840393272336E-004
   66.0500000000000      -1.432090622075069E-004
   66.1000000000000      -1.416322642557891E-004
   66.1500000000000      -1.400538822048262E-004
   66.2000000000000      -1.384742118589150E-004
   66.2500000000000      -1.368935272919238E-004
   66.3000000000000      -1.353120759256449E-004
   66.3500000000000      -1.337300709964927E-004
   66.4000000000000      -1.321477556340603E-004
   66.4500000000000      -1.305653623810168E-004
   66.5000000000000      -1.289831525685784E-004
   66.5500000000000      -1.274013687818831E-004
   66.6000000000000      -1.258202182971468E-004
   66.6500000000000      -1.242399145673188E-004
   66.7000000000000      -1.226606840163210E-004
   66.7500000000000      -1.210827689970701E-004
   66.8000000000000      -1.195063834157582E-004
   66.8500000000000      -1.179317536802564E-004
   66.9000000000000      -1.163591351411162E-004
   66.9500000000000      -1.147887735327534E-004
   67.0000000000000      -1.132209043320834E-004
   67.0500000000000      -1.116557340589003E-004
   67.1000000000000      -1.100935031130130E-004
   67.1500000000000      -1.085343590119328E-004
   67.2000000000000      -1.069785579522121E-004
   67.2500000000000      -1.054263424355664E-004
   67.3000000000000      -1.038778876547201E-004
   67.3500000000000      -1.023334665251229E-004
   67.4000000000000      -1.007932962220913E-004
   67.4500000000000      -9.925759993982058E-005
   67.5000000000000      -9.772658997432138E-005
   67.5500000000000      -9.620046043444412E-005
   67.6000000000000      -9.467942120437492E-005
   67.6500000000000      -9.316364682618470E-005
   67.7000000000000      -9.165332005690013E-005
   67.7500000000000      -9.014861444446359E-005
   67.8000000000000      -8.864973587719684E-005
   67.8500000000000      -8.715690003207891E-005
   67.9000000000000      -8.567030484205493E-005
   67.9500000000000      -8.419009790938167E-005
   68.0000000000000      -8.271641259870597E-005
   68.0500000000000      -8.124938016533611E-005
   68.1000000000000      -7.978913481219560E-005
   68.1500000000000      -7.833590810474338E-005
   68.2000000000000      -7.688985716561009E-005
   68.2500000000000      -7.545110515667957E-005
   68.3000000000000      -7.401982633422816E-005
   68.3500000000000      -7.259618989635650E-005
   68.4000000000000      -7.118036863764945E-005
   68.4500000000000      -6.977252768256010E-005
   68.5000000000000      -6.837285743544926E-005
   68.5500000000000      -6.698152163525668E-005
   68.6000000000000      -6.559866847356917E-005
   68.6500000000000      -6.422446457847302E-005
   68.7000000000000      -6.285901346033093E-005
   68.7500000000000      -6.150240888883576E-005
   68.8000000000000      -6.015474664337858E-005
   68.8500000000000      -5.881611371429531E-005
   68.9000000000000      -5.748658980279958E-005
   68.9500000000000      -5.616627761171524E-005
   69.0000000000000      -5.485529605844264E-005
   69.0500000000000      -5.355383387774976E-005
   69.1000000000000      -5.226205220364777E-005
   69.1500000000000      -5.098008836881053E-005
   69.2000000000000      -4.970808233087034E-005
   69.2500000000000      -4.844614808381087E-005
   69.3000000000000      -4.719433410691291E-005
   69.3500000000000      -4.595267293503114E-005
   69.4000000000000      -4.472121189423543E-005
   69.4500000000000      -4.350003653959433E-005
   69.5000000000000      -4.228926028620270E-005
   69.5500000000000      -4.108895296890610E-005
   69.6000000000000      -3.989915591835547E-005
   69.6500000000000      -3.871994733385780E-005
   69.7000000000000      -3.755142005970559E-005
   69.7500000000000      -3.639368672054497E-005
   69.8000000000000      -3.524677935382316E-005
   69.8500000000000      -3.411075523067922E-005
   69.9000000000000      -3.298568990701109E-005
   69.9500000000000      -3.187160495026900E-005
   70.0000000000000      -3.076856959847472E-005
   70.0500000000000      -2.967662450651509E-005
   70.1000000000000      -2.859583818611237E-005
   70.1500000000000      -2.752623397353246E-005
   70.2000000000000      -2.646786333709619E-005
   70.2500000000000      -2.542075846552845E-005
   70.3000000000000      -2.438495311114157E-005
   70.3500000000000      -2.336047377371211E-005
   70.4000000000000      -2.234735916287543E-005
   70.4500000000000      -2.134561901560825E-005
   70.5000000000000      -2.035523472995786E-005
   70.5500000000000      -1.937627259261668E-005
   70.6000000000000      -1.840875848209951E-005
   70.6500000000000      -1.745268670876185E-005
   70.7000000000000      -1.650807307723456E-005
   70.7500000000000      -1.557495816997681E-005
   70.8000000000000      -1.465338331197244E-005
   70.8500000000000      -1.374334701186330E-005
   70.9000000000000      -1.284488694875455E-005
   70.9500000000000      -1.195803818422283E-005
   71.0000000000000      -1.108278549201290E-005
   71.0500000000000      -1.021913655871687E-005
   71.1000000000000      -9.367080999079497E-006
   71.1500000000000      -8.526628844827526E-006
   71.2000000000000      -7.697759962842047E-006
   71.2500000000000      -6.880475093096898E-006
   71.3000000000000      -6.074730648226918E-006
   71.3500000000000      -5.280590313609232E-006
   71.4000000000000      -4.498079373881798E-006
   71.4500000000000      -3.727221410094892E-006
   71.5000000000000      -2.968013031226219E-006
   71.5500000000000      -2.220413869304617E-006
   71.6000000000000      -1.484480744282936E-006
   71.6500000000000      -7.602360168827081E-007
   71.7000000000000      -4.766976188834535E-008
   71.7500000000000       6.531816737295516E-007
   71.8000000000000       1.342378268708524E-006
   71.8500000000000       2.019958893137088E-006
   71.9000000000000       2.685976764774245E-006
   71.9500000000000       3.340432529988033E-006
   72.0000000000000       3.983291465108986E-006
   72.0500000000000       4.614557619895937E-006
   72.1000000000000       5.234249997412224E-006
   72.1500000000000       5.842360182928062E-006
   72.2000000000000       6.438867532365408E-006
   72.2500000000000       7.023745112239776E-006
   72.3000000000000       7.597034831097557E-006
   72.3500000000000       8.158740036674444E-006
   72.4000000000000       8.708916068503166E-006
   72.4500000000000       9.247616691075794E-006
   72.5000000000000       9.774841470885752E-006
   72.5500000000000       1.029063521979704E-005
   72.6000000000000       1.079506096771101E-005
   72.6500000000000       1.128815806418262E-005
   72.7000000000000       1.176999660527641E-005
   72.7500000000000       1.224063291017333E-005
   72.8000000000000       1.270013350227893E-005
   72.8500000000000       1.314853674644129E-005
   72.9000000000000       1.358589673455011E-005
   72.9500000000000       1.401225861610444E-005
   73.0000000000000       1.442771160731526E-005
   73.0500000000000       1.483231155305983E-005
   73.1000000000000       1.522603986549707E-005
   73.1500000000000       1.560894644461893E-005
   73.2000000000000       1.598110176753624E-005
   73.2500000000000       1.634250621403327E-005
   73.3000000000000       1.669316740439196E-005
   73.3500000000000       1.703308949405368E-005
   73.4000000000000       1.736227465689984E-005
   73.4500000000000       1.768076773176990E-005
   73.5000000000000       1.798862117329294E-005
   73.5500000000000       1.828586881041179E-005
   73.6000000000000       1.857252795076865E-005
   73.6500000000000       1.884866010917445E-005
   73.7000000000000       1.911429161955487E-005
   73.7500000000000       1.936943917515594E-005
   73.8000000000000       1.961416669249213E-005
   73.8500000000000       1.984849211768057E-005
   73.9000000000000       2.007240050886944E-005
   73.9500000000000       2.028585353506214E-005
   74.0000000000000       2.048880595625022E-005
   74.0500000000000       2.068126302538255E-005
   74.1000000000000       2.086330875219280E-005
   74.1500000000000       2.103497689417911E-005
   74.2000000000000       2.119630654089176E-005
   74.2500000000000       2.134731245271564E-005
   74.3000000000000       2.148802824794264E-005
   74.3500000000000       2.161844208735564E-005
   74.4000000000000       2.173856947163600E-005
   74.4500000000000       2.184842502271963E-005
   74.5000000000000       2.194805688766468E-005
   74.5500000000000       2.203754348468581E-005
   74.6000000000000       2.211693356034102E-005
   74.6500000000000       2.218624268944244E-005
   74.7000000000000       2.224548282342107E-005
   74.7500000000000       2.229471773593287E-005
   74.8000000000000       2.233401082514653E-005
   74.8500000000000       2.236337358612811E-005
   74.9000000000000       2.238285182981196E-005
   74.9500000000000       2.239251793495865E-005
   75.0000000000000       2.239242768678035E-005


==> anc/fig8_midpoint_/taum8/correlation_taum8/dt0.05_heuncorr_taum8_T0.5.dat <==
  5.000000000000000E-002  1.459634916168166E-002
  0.100000000000000       1.459463498937895E-002
  0.150000000000000       1.459179912839651E-002
  0.200000000000000       1.458784843344511E-002
  0.250000000000000       1.458278981039924E-002
  0.300000000000000       1.457663040461444E-002
  0.350000000000000       1.456937749256828E-002
  0.400000000000000       1.456103846049728E-002
  0.450000000000000       1.455162083620005E-002
  0.500000000000000       1.454113231317897E-002
  0.550000000000000       1.452958067689016E-002
  0.600000000000000       1.451697389564153E-002
  0.650000000000000       1.450332004161606E-002
  0.700000000000000       1.448862727804987E-002
  0.750000000000000       1.447290380929691E-002
  0.800000000000000       1.445615810545115E-002
  0.850000000000000       1.443839868798814E-002
  0.900000000000000       1.441963419209999E-002
  0.950000000000000       1.439987331430624E-002
   1.00000000000000       1.437912487042810E-002
   1.05000000000000       1.435739778197351E-002
   1.10000000000000       1.433470106985986E-002
   1.15000000000000       1.431104383417887E-002
   1.20000000000000       1.428643523799115E-002
   1.25000000000000       1.426088448155809E-002
   1.30000000000000       1.423440083720575E-002
   1.35000000000000       1.420699361995512E-002
   1.40000000000000       1.417867216264856E-002
   1.45000000000000       1.414944588824604E-002
   1.50000000000000       1.411932432346071E-002
   1.55000000000000       1.408831702569500E-002
   1.60000000000000       1.405643358802343E-002
   1.65000000000000       1.402368365288962E-002
   1.70000000000000       1.399007682323801E-002
   1.75000000000000       1.395562274633390E-002
   1.80000000000000       1.392033110430693E-002
   1.85000000000000       1.388421167681865E-002
   1.90000000000000       1.384727423382018E-002
   1.95000000000000       1.380952861184410E-002
   2.00000000000000       1.377098458359524E-002
   2.05000000000000       1.373165200802867E-002
   2.10000000000000       1.369154071926885E-002
   2.15000000000000       1.365066059780781E-002
   2.20000000000000       1.360902144959565E-002
   2.25000000000000       1.356663311311338E-002
   2.30000000000000       1.352350544053072E-002
   2.35000000000000       1.347964830496585E-002
   2.40000000000000       1.343507153120297E-002
   2.45000000000000       1.338978490101621E-002
   2.50000000000000       1.334379825898743E-002
   2.55000000000000       1.329712139386788E-002
   2.60000000000000       1.324976404742655E-002
   2.65000000000000       1.320173591814140E-002
   2.70000000000000       1.315304677412635E-002
   2.75000000000000       1.310370626927540E-002
   2.80000000000000       1.305372409178955E-002
   2.85000000000000       1.300310986326983E-002
   2.90000000000000       1.295187313098781E-002
   2.95000000000000       1.290002343808003E-002
   3.00000000000000       1.284757030120208E-002
   3.05000000000000       1.279452318906757E-002
   3.10000000000000       1.274089151420384E-002
   3.15000000000000       1.268668460972654E-002
   3.20000000000000       1.263191183864787E-002
   3.25000000000000       1.257658249651230E-002
   3.30000000000000       1.252070587797765E-002
   3.35000000000000       1.246429118221217E-002
   3.40000000000000       1.240734758232577E-002
   3.45000000000000       1.234988417767791E-002
   3.50000000000000       1.229190996663420E-002
   3.55000000000000       1.223343398361733E-002
   3.60000000000000       1.217446519109199E-002
   3.65000000000000       1.211501247454541E-002
   3.70000000000000       1.205508466633109E-002
   3.75000000000000       1.199469056471696E-002
   3.80000000000000       1.193383890561752E-002
   3.85000000000000       1.187253837189664E-002
   3.90000000000000       1.181079755959137E-002
   3.95000000000000       1.174862498682001E-002
   4.00000000000000       1.168602915356208E-002
   4.05000000000000       1.162301845764147E-002
   4.10000000000000       1.155960122362877E-002
   4.15000000000000       1.149578575282587E-002
   4.20000000000000       1.143158030303939E-002
   4.25000000000000       1.136699304515711E-002
   4.30000000000000       1.130203211315619E-002
   4.35000000000000       1.123670554444866E-002
   4.40000000000000       1.117102132960274E-002
   4.45000000000000       1.110498738629703E-002
   4.50000000000000       1.103861156817969E-002
   4.55000000000000       1.097190169831802E-002
   4.60000000000000       1.090486556340386E-002
   4.65000000000000       1.083751083443074E-002
   4.70000000000000       1.076984516944824E-002
   4.75000000000000       1.070187613514725E-002
   4.80000000000000       1.063361124493331E-002
   4.85000000000000       1.056505799261059E-002
   4.90000000000000       1.049622376774851E-002
   4.95000000000000       1.042711590016543E-002
   5.00000000000000       1.035774167028568E-002
   5.05000000000000       1.028810830652851E-002
   5.10000000000000       1.021822296916902E-002
   5.15000000000000       1.014809273660449E-002
   5.20000000000000       1.007772469192828E-002
   5.25000000000000       1.000712586469497E-002
   5.30000000000000       9.936303193344711E-003
   5.35000000000000       9.865263538902509E-003
   5.40000000000000       9.794013739706158E-003
   5.45000000000000       9.722560557559254E-003
   5.50000000000000       9.650910733233866E-003
   5.55000000000000       9.579070911847853E-003
   5.60000000000000       9.507047694523842E-003
   5.65000000000000       9.434847626380997E-003
   5.70000000000000       9.362477211994102E-003
   5.75000000000000       9.289942897863777E-003
   5.80000000000000       9.217251021240663E-003
   5.85000000000000       9.144407876662998E-003
   5.90000000000000       9.071419711746019E-003
   5.95000000000000       8.998292727092174E-003
   6.00000000000000       8.925033029832977E-003
   6.05000000000000       8.851646692553471E-003
   6.10000000000000       8.778139694092819E-003
   6.15000000000000       8.704517960217260E-003
   6.20000000000000       8.630787424416300E-003
   6.25000000000000       8.556954014110687E-003
   6.30000000000000       8.483023536279615E-003
   6.35000000000000       8.409001760299925E-003
   6.40000000000000       8.334894374572457E-003
   6.45000000000000       8.260707013355280E-003
   6.50000000000000       8.186445222098691E-003
   6.55000000000000       8.112114487522380E-003
   6.60000000000000       8.037720309673115E-003
   6.65000000000000       7.963268150814232E-003
   6.70000000000000       7.888763378944898E-003
   6.75000000000000       7.814211304085744E-003
   6.80000000000000       7.739617136223034E-003
   6.85000000000000       7.664986097445650E-003
   6.90000000000000       7.590323317922670E-003
   6.95000000000000       7.515633943566117E-003
   7.00000000000000       7.440923039705937E-003
   7.05000000000000       7.366195621253592E-003
   7.10000000000000       7.291456660770640E-003
   7.15000000000000       7.216711091978501E-003
   7.20000000000000       7.141963751826319E-003
   7.25000000000000       7.067219453608393E-003
   7.30000000000000       6.992482954256442E-003
   7.35000000000000       6.917758975545874E-003
   7.40000000000000       6.843052247915161E-003
   7.45000000000000       6.768367441846623E-003
   7.50000000000000       6.693709155159830E-003
   7.55000000000000       6.619081973541246E-003
   7.60000000000000       6.544490372028298E-003
   7.65000000000000       6.469938836601570E-003
   7.70000000000000       6.395431774358611E-003
   7.75000000000000       6.320973604841476E-003
   7.80000000000000       6.246568604429334E-003
   7.85000000000000       6.172221006865410E-003
   7.90000000000000       6.097935042735633E-003
   7.95000000000000       6.023714934772145E-003
   8.00000000000000       5.949564872587135E-003
   8.05000000000000       5.875488936496588E-003
   8.10000000000000       5.801491188099324E-003
   8.15000000000000       5.727575682953774E-003
   8.20000000000000       5.653746421919053E-003
   8.25000000000000       5.580007313167590E-003
   8.30000000000000       5.506362334899829E-003
   8.35000000000000       5.432815403339024E-003
   8.40000000000000       5.359370413442774E-003
   8.45000000000000       5.286031180785578E-003
   8.50000000000000       5.212801465070984E-003
   8.55000000000000       5.139685053889409E-003
   8.60000000000000       5.066685687302563E-003
   8.65000000000000       4.993807096554242E-003
   8.70000000000000       4.921052949705889E-003
   8.75000000000000       4.848426881449744E-003
   8.80000000000000       4.775932491250539E-003
   8.85000000000000       4.703573353807858E-003
   8.90000000000000       4.631353012509458E-003
   8.95000000000000       4.559274955297863E-003
   9.00000000000000       4.487342606375777E-003
   9.05000000000000       4.415559390627497E-003
   9.10000000000000       4.343928641999881E-003
   9.15000000000000       4.272453745303256E-003
   9.20000000000000       4.201137964008783E-003
   9.25000000000000       4.129984543076576E-003
   9.30000000000000       4.058996689577141E-003
   9.35000000000000       3.988177602961277E-003
   9.40000000000000       3.917530471682341E-003
   9.45000000000000       3.847058412260186E-003
   9.50000000000000       3.776764494031348E-003
   9.55000000000000       3.706651820283167E-003
   9.60000000000000       3.636723382450294E-003
   9.65000000000000       3.566982189751302E-003
   9.70000000000000       3.497431210556734E-003
   9.75000000000000       3.428073332767130E-003
   9.80000000000000       3.358911472482059E-003
   9.85000000000000       3.289948514877057E-003
   9.90000000000000       3.221187246427576E-003
   9.95000000000000       3.152630465261939E-003
   10.0000000000000       3.084280911248008E-003
   10.0500000000000       3.016141323299142E-003
   10.1000000000000       2.948214458946058E-003
   10.1500000000000       2.880503001978029E-003
   10.2000000000000       2.813009644756114E-003
   10.2500000000000       2.745737034773713E-003
   10.3000000000000       2.678687788451132E-003
   10.3500000000000       2.611864426763466E-003
   10.4000000000000       2.545269462165250E-003
   10.4500000000000       2.478905417679491E-003
   10.5000000000000       2.412774779601677E-003
   10.5500000000000       2.346880014744619E-003
   10.6000000000000       2.281223504190505E-003
   10.6500000000000       2.215807648105261E-003
   10.7000000000000       2.150634837164267E-003
   10.7500000000000       2.085707404335938E-003
   10.8000000000000       2.021027701647686E-003
   10.8500000000000       1.956598061065307E-003
   10.9000000000000       1.892420743659516E-003
   10.9500000000000       1.828497960913461E-003
   11.0000000000000       1.764831927219137E-003
   11.0500000000000       1.701424808128143E-003
   11.1000000000000       1.638278800059794E-003
   11.1500000000000       1.575396044641320E-003
   11.2000000000000       1.512778647202370E-003
   11.2500000000000       1.450428694964421E-003
   11.3000000000000       1.388348280451840E-003
   11.3500000000000       1.326539443260698E-003
   11.4000000000000       1.265004173027477E-003
   11.4500000000000       1.203744476776204E-003
   11.5000000000000       1.142762331502064E-003
   11.5500000000000       1.082059699888866E-003
   11.6000000000000       1.021638486326351E-003
   11.6500000000000       9.615005473611864E-004
   11.7000000000000       9.016477891475875E-004
   11.7500000000000       8.420820636268171E-004
   11.8000000000000       7.828051853576523E-004
   11.8500000000000       7.238189937944392E-004
   11.9000000000000       6.651253098076436E-004
   11.9500000000000       6.067259209531822E-004
   12.0000000000000       5.486226063087724E-004
   12.0500000000000       4.908171156119173E-004
   12.1000000000000       4.333111504565302E-004
   12.1500000000000       3.761064059721457E-004
   12.2000000000000       3.192045639686807E-004
   12.2500000000000       2.626072711445640E-004
   12.3000000000000       2.063161813213485E-004
   12.3500000000000       1.503328877023002E-004
   12.4000000000000       9.465896335486204E-005
   12.4500000000000       3.929590440296581E-005
   12.5000000000000      -1.575478489386364E-005
   12.5500000000000      -7.049168318608488E-005
   12.6000000000000      -1.249133187753135E-004
   12.6500000000000      -1.790182637605754E-004
   12.7000000000000      -2.328050995477962E-004
   12.7500000000000      -2.862723893364956E-004
   12.8000000000000      -3.394187045888551E-004
   12.8500000000000      -3.922426625449922E-004
   12.9000000000000      -4.447429484444505E-004
   12.9500000000000      -4.969182489916661E-004
   13.0000000000000      -5.487672906268249E-004
   13.0500000000000      -6.002887975477748E-004
   13.1000000000000      -6.514815032713266E-004
   13.1500000000000      -7.023441727243538E-004
   13.2000000000000      -7.528755854468780E-004
   13.2500000000000      -8.030745607804944E-004
   13.3000000000000      -8.529398998416362E-004
   13.3500000000000      -9.024704482238300E-004
   13.4000000000000      -9.516650287740468E-004
   13.4500000000000      -1.000522556596352E-003
   13.5000000000000      -1.049041930139267E-003
   13.5500000000000      -1.097222033895698E-003
   13.6000000000000      -1.145061834611981E-003
   13.6500000000000      -1.192560306771134E-003
   13.7000000000000      -1.239716420287702E-003
   13.7500000000000      -1.286529275824229E-003
   13.8000000000000      -1.332997972212201E-003
   13.8500000000000      -1.379121643425427E-003
   13.9000000000000      -1.424899384421960E-003
   13.9500000000000      -1.470330325840698E-003
   14.0000000000000      -1.515413636761521E-003
   14.0500000000000      -1.560148458724932E-003
   14.1000000000000      -1.604533986590931E-003
   14.1500000000000      -1.648569448898632E-003
   14.2000000000000      -1.692254148831974E-003
   14.2500000000000      -1.735587331172234E-003
   14.3000000000000      -1.778568292409334E-003
   14.3500000000000      -1.821196347298997E-003
   14.4000000000000      -1.863470805043972E-003
   14.4500000000000      -1.905391022969106E-003
   14.5000000000000      -1.946956404642022E-003
   14.5500000000000      -1.988166420387859E-003
   14.6000000000000      -2.029020516579683E-003
   14.6500000000000      -2.069518135724407E-003
   14.7000000000000      -2.109658781572394E-003
   14.7500000000000      -2.149441943728156E-003
   14.8000000000000      -2.188867210094176E-003
   14.8500000000000      -2.227934131277007E-003
   14.9000000000000      -2.266642267159751E-003
   14.9500000000000      -2.304991229707739E-003
   15.0000000000000      -2.342980640710175E-003
   15.0500000000000      -2.380610101678622E-003
   15.1000000000000      -2.417879208436007E-003
   15.1500000000000      -2.454787650306084E-003
   15.2000000000000      -2.491335127474229E-003
   15.2500000000000      -2.527521383028762E-003
   15.3000000000000      -2.563346124065950E-003
   15.3500000000000      -2.598809119145387E-003
   15.4000000000000      -2.633910110643363E-003
   15.4500000000000      -2.668648909772402E-003
   15.5000000000000      -2.703025310641276E-003
   15.5500000000000      -2.737039098134793E-003
   15.6000000000000      -2.770690119365659E-003
   15.6500000000000      -2.803978235122761E-003
   15.7000000000000      -2.836903314329001E-003
   15.7500000000000      -2.869465263726629E-003
   15.8000000000000      -2.901663990890279E-003
   15.8500000000000      -2.933499441400767E-003
   15.9000000000000      -2.964971559175074E-003
   15.9500000000000      -2.996080329301963E-003
   16.0000000000000      -3.026825774429513E-003
   16.0500000000000      -3.057207895809138E-003
   16.1000000000000      -3.087226722053939E-003
   16.1500000000000      -3.116882329291217E-003
   16.2000000000000      -3.146174801434789E-003
   16.2500000000000      -3.175104210422518E-003
   16.3000000000000      -3.203670658255569E-003
   16.3500000000000      -3.231874259541631E-003
   16.4000000000000      -3.259715171719319E-003
   16.4500000000000      -3.287193564570238E-003
   16.5000000000000      -3.314309610808563E-003
   16.5500000000000      -3.341063490548436E-003
   16.6000000000000      -3.367455429110513E-003
   16.6500000000000      -3.393485632688082E-003
   16.7000000000000      -3.419154344652977E-003
   16.7500000000000      -3.444461855150150E-003
   16.8000000000000      -3.469408447651782E-003
   16.8500000000000      -3.493994410927807E-003
   16.9000000000000      -3.518220104157092E-003
   16.9500000000000      -3.542085882042295E-003
   17.0000000000000      -3.565592113867001E-003
   17.0500000000000      -3.588739167548233E-003
   17.1000000000000      -3.611527478489598E-003
   17.1500000000000      -3.633957537740046E-003
   17.2000000000000      -3.656029773195853E-003
   17.2500000000000      -3.677744669220508E-003
   17.3000000000000      -3.699102718312323E-003
   17.3500000000000      -3.720104484812470E-003
   17.4000000000000      -3.740750489627858E-003
   17.4500000000000      -3.761041290896162E-003
   17.5000000000000      -3.780977479888023E-003
   17.5500000000000      -3.800559673786887E-003
   17.6000000000000      -3.819788458320715E-003
   17.6500000000000      -3.838664531349165E-003
   17.7000000000000      -3.857188558257391E-003
   17.7500000000000      -3.875361236248966E-003
   17.8000000000000      -3.893183302370782E-003
   17.8500000000000      -3.910655486934487E-003
   17.9000000000000      -3.927778608827108E-003
   17.9500000000000      -3.944553468173555E-003
   18.0000000000000      -3.960980848274447E-003
   18.0500000000000      -3.977061567222482E-003
   18.1000000000000      -3.992796417504499E-003
   18.1500000000000      -4.008186243835245E-003
   18.2000000000000      -4.023231897347124E-003
   18.2500000000000      -4.037934311697383E-003
   18.3000000000000      -4.052294391110510E-003
   18.3500000000000      -4.066313061473321E-003
   18.4000000000000      -4.079991259285283E-003
   18.4500000000000      -4.093329946599905E-003
   18.5000000000000      -4.106330128955537E-003
   18.5500000000000      -4.118992768272006E-003
   18.6000000000000      -4.131318895177032E-003
   18.6500000000000      -4.143309541049347E-003
   18.7000000000000      -4.154965760200268E-003
   18.7500000000000      -4.166288625937650E-003
   18.8000000000000      -4.177279264636319E-003
   18.8500000000000      -4.187938742516918E-003
   18.9000000000000      -4.198268175111599E-003
   18.9500000000000      -4.208268725928415E-003
   19.0000000000000      -4.217941488245735E-003
   19.0500000000000      -4.227287603020735E-003
   19.1000000000000      -4.236308257241552E-003
   19.1500000000000      -4.245004662745930E-003
   19.2000000000000      -4.253378069679150E-003
   19.2500000000000      -4.261429678690017E-003
   19.3000000000000      -4.269160669204467E-003
   19.3500000000000      -4.276572273852660E-003
   19.4000000000000      -4.283665823405948E-003
   19.4500000000000      -4.290442675265782E-003
   19.5000000000000      -4.296904178808401E-003
   19.5500000000000      -4.303051617998881E-003
   19.6000000000000      -4.308886385811593E-003
   19.6500000000000      -4.314409888878683E-003
   19.7000000000000      -4.319623548749710E-003
   19.7500000000000      -4.324528731285875E-003
   19.8000000000000      -4.329126864092418E-003
   19.8500000000000      -4.333419383072668E-003
   19.9000000000000      -4.337407750275586E-003
   19.9500000000000      -4.341093424835703E-003
   20.0000000000000      -4.344477886435648E-003
   20.0500000000000      -4.347562628561629E-003
   20.1000000000000      -4.350349166414877E-003
   20.1500000000000      -4.352839003783041E-003
   20.2000000000000      -4.355033635754089E-003
   20.2500000000000      -4.356934593577146E-003
   20.3000000000000      -4.358543392795140E-003
   20.3500000000000      -4.359861603697567E-003
   20.4000000000000      -4.360890837992347E-003
   20.4500000000000      -4.361632695868253E-003
   20.5000000000000      -4.362088746846929E-003
   20.5500000000000      -4.362260608567465E-003
   20.6000000000000      -4.362149885573916E-003
   20.6500000000000      -4.361758198954339E-003
   20.7000000000000      -4.361087204841161E-003
   20.7500000000000      -4.360138572103440E-003
   20.8000000000000      -4.358913965345690E-003
   20.8500000000000      -4.357415079228227E-003
   20.9000000000000      -4.355643585073759E-003
   20.9500000000000      -4.353601183735463E-003
   21.0000000000000      -4.351289594789432E-003
   21.0500000000000      -4.348710575248377E-003
   21.1000000000000      -4.345865817296026E-003
   21.1500000000000      -4.342757082089104E-003
   21.2000000000000      -4.339386129865220E-003
   21.2500000000000      -4.335754771356825E-003
   21.3000000000000      -4.331864790779538E-003
   21.3500000000000      -4.327718013196647E-003
   21.4000000000000      -4.323316297310874E-003
   21.4500000000000      -4.318661456513822E-003
   21.5000000000000      -4.313755299466042E-003
   21.5500000000000      -4.308599702409472E-003
   21.6000000000000      -4.303196462779520E-003
   21.6500000000000      -4.297547389642739E-003
   21.7000000000000      -4.291654260132256E-003
   21.7500000000000      -4.285518907949423E-003
   21.8000000000000      -4.279143160227777E-003
   21.8500000000000      -4.272528861999617E-003
   21.9000000000000      -4.265677842700782E-003
   21.9500000000000      -4.258591953088577E-003
   22.0000000000000      -4.251273040433597E-003
   22.0500000000000      -4.243722978117009E-003
   22.1000000000000      -4.235943615900897E-003
   22.1500000000000      -4.227936839477065E-003
   22.2000000000000      -4.219704539517529E-003
   22.2500000000000      -4.211248616260758E-003
   22.3000000000000      -4.202570946032375E-003
   22.3500000000000      -4.193673414412276E-003
   22.4000000000000      -4.184557922885199E-003
   22.4500000000000      -4.175226379683050E-003
   22.5000000000000      -4.165680688825201E-003
   22.5500000000000      -4.155922771837554E-003
   22.6000000000000      -4.145954608752715E-003
   22.6500000000000      -4.135778138053863E-003
   22.7000000000000      -4.125395282296612E-003
   22.7500000000000      -4.114808029565719E-003
   22.8000000000000      -4.104018321784496E-003
   22.8500000000000      -4.093028101962480E-003
   22.9000000000000      -4.081839328202969E-003
   22.9500000000000      -4.070453933373504E-003
   23.0000000000000      -4.058873878819601E-003
   23.0500000000000      -4.047101161930409E-003
   23.1000000000000      -4.035137711693181E-003
   23.1500000000000      -4.022985540502891E-003
   23.2000000000000      -4.010646622974699E-003
   23.2500000000000      -3.998122894350351E-003
   23.3000000000000      -3.985416369723990E-003
   23.3500000000000      -3.972528975038407E-003
   23.4000000000000      -3.959462640764608E-003
   23.4500000000000      -3.946219304186672E-003
   23.5000000000000      -3.932800914144642E-003
   23.5500000000000      -3.919209386282537E-003
   23.6000000000000      -3.905446644380086E-003
   23.6500000000000      -3.891514599187047E-003
   23.7000000000000      -3.877415191451260E-003
   23.7500000000000      -3.863150338815935E-003
   23.8000000000000      -3.848721948546788E-003
   23.8500000000000      -3.834131953036443E-003
   23.9000000000000      -3.819382290632177E-003
   23.9500000000000      -3.804474824223585E-003
   24.0000000000000      -3.789411535258072E-003
   24.0500000000000      -3.774194327439476E-003
   24.1000000000000      -3.758825149366711E-003
   24.1500000000000      -3.743305913619654E-003
   24.2000000000000      -3.727638530001100E-003
   24.2500000000000      -3.711824841008272E-003
   24.3000000000000      -3.695866688331182E-003
   24.3500000000000      -3.679765945489201E-003
   24.4000000000000      -3.663524512952792E-003
   24.4500000000000      -3.647144250096905E-003
   24.5000000000000      -3.630627039126111E-003
   24.5500000000000      -3.613974711371434E-003
   24.6000000000000      -3.597189149117439E-003
   24.6500000000000      -3.580272215909436E-003
   24.7000000000000      -3.563225793895928E-003
   24.7500000000000      -3.546051727509130E-003
   24.8000000000000      -3.528751888347572E-003
   24.8500000000000      -3.511328146048630E-003
   24.9000000000000      -3.493782383201618E-003
   24.9500000000000      -3.476116472778439E-003
   25.0000000000000      -3.458332271440481E-003
   25.0500000000000      -3.440431670747592E-003
   25.1000000000000      -3.422416531416864E-003
   25.1500000000000      -3.404288703948903E-003
   25.2000000000000      -3.386050065767269E-003
   25.2500000000000      -3.367702503494907E-003
   25.3000000000000      -3.349247885829259E-003
   25.3500000000000      -3.330688018330831E-003
   25.4000000000000      -3.312024784840516E-003
   25.4500000000000      -3.293260004206250E-003
   25.5000000000000      -3.274395523204208E-003
   25.5500000000000      -3.255433143027326E-003
   25.6000000000000      -3.236374664248442E-003
   25.6500000000000      -3.217221873697279E-003
   25.7000000000000      -3.197976599757972E-003
   25.7500000000000      -3.178640619104938E-003
   25.8000000000000      -3.159215728791232E-003
   25.8500000000000      -3.139703710930372E-003
   25.9000000000000      -3.120106339430998E-003
   25.9500000000000      -3.100425421646795E-003
   26.0000000000000      -3.080662744183996E-003
   26.0500000000000      -3.060820071937249E-003
   26.1000000000000      -3.040899202771381E-003
   26.1500000000000      -3.020901919809475E-003
   26.2000000000000      -3.000829957091280E-003
   26.2500000000000      -2.980685071508134E-003
   26.3000000000000      -2.960469009598151E-003
   26.3500000000000      -2.940183475837893E-003
   26.4000000000000      -2.919830252579760E-003
   26.4500000000000      -2.899411099616875E-003
   26.5000000000000      -2.878927767751250E-003
   26.5500000000000      -2.858381934275279E-003
   26.6000000000000      -2.837775326973724E-003
   26.6500000000000      -2.817109673700344E-003
   26.7000000000000      -2.796386647403364E-003
   26.7500000000000      -2.775607894194445E-003
   26.8000000000000      -2.754775086700722E-003
   26.8500000000000      -2.733889919893252E-003
   26.9000000000000      -2.712954091977085E-003
   26.9500000000000      -2.691969259672583E-003
   27.0000000000000      -2.670937068354235E-003
   27.0500000000000      -2.649859151147268E-003
   27.1000000000000      -2.628737147045349E-003
   27.1500000000000      -2.607572704809336E-003
   27.2000000000000      -2.586367460020101E-003
   27.2500000000000      -2.565123045431485E-003
   27.3000000000000      -2.543841106590578E-003
   27.3500000000000      -2.522523282851947E-003
   27.4000000000000      -2.501171232888487E-003
   27.4500000000000      -2.479786597700768E-003
   27.5000000000000      -2.458371021623692E-003
   27.5500000000000      -2.436926150118496E-003
   27.6000000000000      -2.415453632924940E-003
   27.6500000000000      -2.393955098314946E-003
   27.7000000000000      -2.372432128031502E-003
   27.7500000000000      -2.350886263378459E-003
   27.8000000000000      -2.329319117262950E-003
   27.8500000000000      -2.307732235169575E-003
   27.9000000000000      -2.286127202433711E-003
   27.9500000000000      -2.264505623423237E-003
   28.0000000000000      -2.242869041947048E-003
   28.0500000000000      -2.221219018773822E-003
   28.1000000000000      -2.199557035972572E-003
   28.1500000000000      -2.177884596794954E-003
   28.2000000000000      -2.156203203052187E-003
   28.2500000000000      -2.134514351499534E-003
   28.3000000000000      -2.112819542941104E-003
   28.3500000000000      -2.091120265157900E-003
   28.4000000000000      -2.069417971480252E-003
   28.4500000000000      -2.047714103437273E-003
   28.5000000000000      -2.026010043495466E-003
   28.5500000000000      -2.004307215181722E-003
   28.6000000000000      -1.982607056139503E-003
   28.6500000000000      -1.960910960139203E-003
   28.7000000000000      -1.939220378573081E-003
   28.7500000000000      -1.917536759803841E-003
   28.8000000000000      -1.895861492359781E-003
   28.8500000000000      -1.874195929018310E-003
   28.9000000000000      -1.852541481546611E-003
   28.9500000000000      -1.830899510830366E-003
   29.0000000000000      -1.809271356277467E-003
   29.0500000000000      -1.787658379676204E-003
   29.1000000000000      -1.766061980912672E-003
   29.1500000000000      -1.744483501933492E-003
   29.2000000000000      -1.722924245153297E-003
   29.2500000000000      -1.701385487300618E-003
   29.3000000000000      -1.679868482778347E-003
   29.3500000000000      -1.658374542954799E-003
   29.4000000000000      -1.636904966799335E-003
   29.4500000000000      -1.615461043260918E-003
   29.5000000000000      -1.594044024904078E-003
   29.5500000000000      -1.572655199782743E-003
   29.6000000000000      -1.551295813083305E-003
   29.6500000000000      -1.529967087829602E-003
   29.7000000000000      -1.508670261085553E-003
   29.7500000000000      -1.487406514969660E-003
   29.8000000000000      -1.466177073060329E-003
   29.8500000000000      -1.444983076515741E-003
   29.9000000000000      -1.423825674610734E-003
   29.9500000000000      -1.402706000321385E-003
   30.0000000000000      -1.381625177795727E-003
   30.0500000000000      -1.360584335847805E-003
   30.1000000000000      -1.339584616112312E-003
   30.1500000000000      -1.318627119755252E-003
   30.2000000000000      -1.297712941761991E-003
   30.2500000000000      -1.276843184687609E-003
   30.3000000000000      -1.256018924481522E-003
   30.3500000000000      -1.235241220590629E-003
   30.4000000000000      -1.214511106053655E-003
   30.4500000000000      -1.193829632712665E-003
   30.5000000000000      -1.173197828692554E-003
   30.5500000000000      -1.152616678969271E-003
   30.6000000000000      -1.132087144909758E-003
   30.6500000000000      -1.111610208657589E-003
   30.7000000000000      -1.091186853706452E-003
   30.7500000000000      -1.070818015336322E-003
   30.8000000000000      -1.050504639781324E-003
   30.8500000000000      -1.030247660485136E-003
   30.9000000000000      -1.010048008104752E-003
   30.9500000000000      -9.899066405750219E-004
   31.0000000000000      -9.698244752873402E-004
   31.0500000000000      -9.498024264790794E-004
   31.1000000000000      -9.298413605242029E-004
   31.1500000000000      -9.099421549542789E-004
   31.2000000000000      -8.901057511784699E-004
   31.2500000000000      -8.703330123896715E-004
   31.3000000000000      -8.506247438298349E-004
   31.3500000000000      -8.309817612447585E-004
   31.4000000000000      -8.114048233844679E-004
   31.4500000000000      -7.918946850271314E-004
   31.5000000000000      -7.724521233037034E-004
   31.5500000000000      -7.530779138322872E-004
   31.6000000000000      -7.337728331127218E-004
   31.6500000000000      -7.145375899544738E-004
   31.7000000000000      -6.953729697095752E-004
   31.7500000000000      -6.762796985664248E-004
   31.8000000000000      -6.572584727760780E-004
   31.8500000000000      -6.383100678102737E-004
   31.9000000000000      -6.194352023171697E-004
   31.9500000000000      -6.006345873991228E-004
   32.0000000000000      -5.819089376586604E-004
   32.0500000000000      -5.632589455868654E-004
   32.1000000000000      -5.446853435563042E-004
   32.1500000000000      -5.261888313947303E-004
   32.2000000000000      -5.077700831107925E-004
   32.2500000000000      -4.894297581756570E-004
   32.3000000000000      -4.711684886804434E-004
   32.3500000000000      -4.529869432285741E-004
   32.4000000000000      -4.348857410405980E-004
   32.4500000000000      -4.168654839008544E-004
   32.5000000000000      -3.989267622522720E-004
   32.5500000000000      -3.810702082968286E-004
   32.6000000000000      -3.632964605074695E-004
   32.6500000000000      -3.456060954739373E-004
   32.7000000000000      -3.279997299979435E-004
   32.7500000000000      -3.104779806983524E-004
   32.8000000000000      -2.930413739338615E-004
   32.8500000000000      -2.756905096472470E-004
   32.9000000000000      -2.584259340327610E-004
   32.9500000000000      -2.412481465279719E-004
   33.0000000000000      -2.241576714535971E-004
   33.0500000000000      -2.071550805723592E-004
   33.1000000000000      -1.902408644452604E-004
   33.1500000000000      -1.734155400281211E-004
   33.2000000000000      -1.566796268551769E-004
   33.2500000000000      -1.400336626347266E-004
   33.3000000000000      -1.234781811814404E-004
   33.3500000000000      -1.070136869650148E-004
   33.4000000000000      -9.064069889981668E-005
   33.4500000000000      -7.435970349961355E-005
   33.5000000000000      -5.817110909253195E-005
   33.5500000000000      -4.207539380309196E-005
   33.6000000000000      -2.607303892155894E-005
   33.6500000000000      -1.016443399899090E-005
   33.7000000000000       5.649963148532812E-006
   33.7500000000000       2.136974126235632E-005
   33.8000000000000       3.699445270126046E-005
   33.8500000000000       5.252367781625011E-005
   33.9000000000000       6.795705838851398E-005
   33.9500000000000       8.329421325778295E-005
   34.0000000000000       9.853475202127661E-005
   34.0500000000000       1.136783477004446E-004
   34.1000000000000       1.287246435347023E-004
   34.1500000000000       1.436732943262283E-004
   34.2000000000000       1.585239635265500E-004
   34.2500000000000       1.732763492323553E-004
   34.3000000000000       1.879301190823078E-004
   34.3500000000000       2.024849227608775E-004
   34.4000000000000       2.169403821098733E-004
   34.4500000000000       2.312961783609863E-004
   34.5000000000000       2.455519643877103E-004
   34.5500000000000       2.597073684361910E-004
   34.6000000000000       2.737620337288182E-004
   34.6500000000000       2.877156599128008E-004
   34.7000000000000       3.015679478410639E-004
   34.7500000000000       3.153186132206901E-004
   34.8000000000000       3.289673732423353E-004
   34.8500000000000       3.425139231615506E-004
   34.9000000000000       3.559580236200144E-004
   34.9500000000000       3.692993900848208E-004
   35.0000000000000       3.825377533859582E-004
   35.0500000000000       3.956728365978159E-004
   35.1000000000000       4.087044028832147E-004
   35.1500000000000       4.216322303656946E-004
   35.2000000000000       4.344561165150908E-004
   35.2500000000000       4.471758599386313E-004
   35.3000000000000       4.597912305358937E-004
   35.3500000000000       4.723019701923095E-004
   35.4000000000000       4.847078631977046E-004
   35.4500000000000       4.970087337350957E-004
   35.5000000000000       5.092044271975871E-004
   35.5500000000000       5.212947950586805E-004
   35.6000000000000       5.332796966013933E-004
   35.6500000000000       5.451589717173744E-004
   35.7000000000000       5.569324606895975E-004
   35.7500000000000       5.685999784231199E-004
   35.8000000000000       5.801614029354006E-004
   35.8500000000000       5.916165661577189E-004
   35.9000000000000       6.029653261843148E-004
   35.9500000000000       6.142075876490903E-004
   36.0000000000000       6.253432433691237E-004
   36.0500000000000       6.363722204600316E-004
   36.1000000000000       6.472944675174009E-004
   36.1500000000000       6.581099108273221E-004
   36.2000000000000       6.688185144575489E-004
   36.2500000000000       6.794202610433832E-004
   36.3000000000000       6.899151013071020E-004
   36.3500000000000       7.003029638791468E-004
   36.4000000000000       7.105838352137318E-004
   36.4500000000000       7.207576771656488E-004
   36.5000000000000       7.308244386879907E-004
   36.5500000000000       7.407841034974746E-004
   36.6000000000000       7.506366777621881E-004
   36.6500000000000       7.603821522877401E-004
   36.7000000000000       7.700205638599052E-004
   36.7500000000000       7.795519285781956E-004
   36.8000000000000       7.889762166966845E-004
   36.8500000000000       7.982934645887710E-004
   36.9000000000000       8.075036842081683E-004
   36.9500000000000       8.166068939135602E-004
   37.0000000000000       8.256031257675784E-004
   37.0500000000000       8.344923784810909E-004
   37.1000000000000       8.432747875677089E-004
   37.1500000000000       8.519504224855368E-004
   37.2000000000000       8.605193518591224E-004
   37.2500000000000       8.689816199095090E-004
   37.3000000000000       8.773373055885547E-004
   37.3500000000000       8.855865412225219E-004
   37.4000000000000       8.937294648374718E-004
   37.4500000000000       9.017662104303371E-004
   37.5000000000000       9.096969491190687E-004
   37.5500000000000       9.175218573262149E-004
   37.6000000000000       9.252411262770707E-004
   37.6500000000000       9.328549840818421E-004
   37.7000000000000       9.403635678908959E-004
   37.7500000000000       9.477670704524873E-004
   37.8000000000000       9.550656010666132E-004
   37.8500000000000       9.622592959506063E-004
   37.9000000000000       9.693483498827526E-004
   37.9500000000000       9.763329894100810E-004
   38.0000000000000       9.832134427626672E-004
   38.0500000000000       9.899899063411089E-004
   38.1000000000000       9.966625805650660E-004
   38.1500000000000       1.003231685111746E-003
   38.2000000000000       1.009697479842233E-003
   38.2500000000000       1.016060221188352E-003
   38.3000000000000       1.022320126751788E-003
   38.3500000000000       1.028477458461924E-003
   38.4000000000000       1.034532508596166E-003
   38.4500000000000       1.040485511248955E-003
   38.5000000000000       1.046336686992908E-003
   38.5500000000000       1.052086375603219E-003
   38.6000000000000       1.057734819676890E-003
   38.6500000000000       1.063282287306956E-003
   38.7000000000000       1.068728998870094E-003
   38.7500000000000       1.074075257685952E-003
   38.8000000000000       1.079321304074089E-003
   38.8500000000000       1.084467440331090E-003
   38.9000000000000       1.089513911815263E-003
   38.9500000000000       1.094460977559270E-003
   39.0000000000000       1.099308914214338E-003
   39.0500000000000       1.104057971019436E-003
   39.1000000000000       1.108708461277358E-003
   39.1500000000000       1.113260666934021E-003
   39.2000000000000       1.117714832908201E-003
   39.2500000000000       1.122071240706560E-003
   39.3000000000000       1.126330194553952E-003
   39.3500000000000       1.130491981601676E-003
   39.4000000000000       1.134556934224010E-003
   39.4500000000000       1.138525400769847E-003
   39.5000000000000       1.142397669000957E-003
   39.5500000000000       1.146174112465459E-003
   39.6000000000000       1.149855068670433E-003
   39.6500000000000       1.153440869814892E-003
   39.7000000000000       1.156931863134951E-003
   39.7500000000000       1.160328416690881E-003
   39.8000000000000       1.163630926847381E-003
   39.8500000000000       1.166839794915045E-003
   39.9000000000000       1.169955391320580E-003
   39.9500000000000       1.172978123910541E-003
   40.0000000000000       1.175908373391500E-003
   40.0500000000000       1.178746525130928E-003
   40.1000000000000       1.181492967690371E-003
   40.1500000000000       1.184148088796401E-003
   40.2000000000000       1.186712238389056E-003
   40.2500000000000       1.189185804844735E-003
   40.3000000000000       1.191569174516931E-003
   40.3500000000000       1.193862732419535E-003
   40.4000000000000       1.196066885950045E-003
   40.4500000000000       1.198182024029905E-003
   40.5000000000000       1.200208587462109E-003
   40.5500000000000       1.202146953875815E-003
   40.6000000000000       1.203997585764049E-003
   40.6500000000000       1.205760942199668E-003
   40.7000000000000       1.207437415236553E-003
   40.7500000000000       1.209027438981500E-003
   40.8000000000000       1.210531445105675E-003
   40.8500000000000       1.211949834535812E-003
   40.9000000000000       1.213282991500273E-003
   40.9500000000000       1.214531330378070E-003
   41.0000000000000       1.215695256542607E-003
   41.0500000000000       1.216775200317190E-003
   41.1000000000000       1.217771610286952E-003
   41.1500000000000       1.218684920958357E-003
   41.2000000000000       1.219515622842008E-003
   41.2500000000000       1.220264198956169E-003
   41.3000000000000       1.220931095798041E-003
   41.3500000000000       1.221516766221439E-003
   41.4000000000000       1.222021686919849E-003
   41.4500000000000       1.222446320927861E-003
   41.5000000000000       1.222791171208158E-003
   41.5500000000000       1.223056706869838E-003
   41.6000000000000       1.223243367913706E-003
   41.6500000000000       1.223351655225058E-003
   41.7000000000000       1.223382002341526E-003
   41.7500000000000       1.223334839644551E-003
   41.8000000000000       1.223210579121350E-003
   41.8500000000000       1.223009643865310E-003
   41.9000000000000       1.222732529262237E-003
   41.9500000000000       1.222379664037075E-003
   42.0000000000000       1.221951595180999E-003
   42.0500000000000       1.221448810917069E-003
   42.1000000000000       1.220871811632707E-003
   42.1500000000000       1.220221089297461E-003
   42.2000000000000       1.219497143479815E-003
   42.2500000000000       1.218700493773891E-003
   42.3000000000000       1.217831612294306E-003
   42.3500000000000       1.216891000793316E-003
   42.4000000000000       1.215879226774806E-003
   42.4500000000000       1.214796836267663E-003
   42.5000000000000       1.213644340785348E-003
   42.5500000000000       1.212422296059065E-003
   42.6000000000000       1.211131233324629E-003
   42.6500000000000       1.209771647723647E-003
   42.7000000000000       1.208344162556264E-003
   42.7500000000000       1.206849247473869E-003
   42.8000000000000       1.205287498358332E-003
   42.8500000000000       1.203659408941575E-003
   42.9000000000000       1.201965478764329E-003
   42.9500000000000       1.200206243923024E-003
   43.0000000000000       1.198382207303526E-003
   43.0500000000000       1.196493870920205E-003
   43.1000000000000       1.194541816535366E-003
   43.1500000000000       1.192526575465393E-003
   43.2000000000000       1.190448690083143E-003
   43.2500000000000       1.188308657416903E-003
   43.3000000000000       1.186106985592733E-003
   43.3500000000000       1.183844151483124E-003
   43.4000000000000       1.181520663242004E-003
   43.4500000000000       1.179137038693863E-003
   43.5000000000000       1.176693751663056E-003
   43.5500000000000       1.174191365453259E-003
   43.6000000000000       1.171630374119989E-003
   43.6500000000000       1.169011266356885E-003
   43.7000000000000       1.166334585882159E-003
   43.7500000000000       1.163600808028757E-003
   43.8000000000000       1.160810471992221E-003
   43.8500000000000       1.157964144008977E-003
   43.9000000000000       1.155062336701807E-003
   43.9500000000000       1.152105564282194E-003
   44.0000000000000       1.149094323521675E-003
   44.0500000000000       1.146029103847198E-003
   44.1000000000000       1.142910423773163E-003
   44.1500000000000       1.139738793367486E-003
   44.2000000000000       1.136514747840070E-003
   44.2500000000000       1.133238824697231E-003
   44.3000000000000       1.129911534480967E-003
   44.3500000000000       1.126533390408829E-003
   44.4000000000000       1.123104878411351E-003
   44.4500000000000       1.119626567525648E-003
   44.5000000000000       1.116098998663475E-003
   44.5500000000000       1.112522648045845E-003
   44.6000000000000       1.108898095042027E-003
   44.6500000000000       1.105225854734992E-003
   44.7000000000000       1.101506466690611E-003
   44.7500000000000       1.097740490259729E-003
   44.8000000000000       1.093928444385141E-003
   44.8500000000000       1.090070885760971E-003
   44.9000000000000       1.086168397823397E-003
   44.9500000000000       1.082221537801841E-003
   45.0000000000000       1.078230841426168E-003
   45.0500000000000       1.074196879511420E-003
   45.1000000000000       1.070120154890209E-003
   45.1500000000000       1.066001233713930E-003
   45.2000000000000       1.061840629010145E-003
   45.2500000000000       1.057638887305408E-003
   45.3000000000000       1.053396541294546E-003
   45.3500000000000       1.049114140548147E-003
   45.4000000000000       1.044792243558681E-003
   45.4500000000000       1.040431402360967E-003
   45.5000000000000       1.036032217352907E-003
   45.5500000000000       1.031595279295694E-003
   45.6000000000000       1.027121098354529E-003
   45.6500000000000       1.022610277447654E-003
   45.7000000000000       1.018063319668260E-003
   45.7500000000000       1.013480779554322E-003
   45.8000000000000       1.008863184288978E-003
   45.8500000000000       1.004211136334009E-003
   45.9000000000000       9.995251837650011E-004
   45.9500000000000       9.948059198351326E-004
   46.0000000000000       9.900539099729673E-004
   46.0500000000000       9.852696920322058E-004
   46.1000000000000       9.804537948681494E-004
   46.1500000000000       9.756067194048027E-004
   46.2000000000000       9.707289825600125E-004
   46.2500000000000       9.658211476373762E-004
   46.3000000000000       9.608837375899360E-004
   46.3500000000000       9.559172714802174E-004
   46.4000000000000       9.509222433140451E-004
   46.4500000000000       9.458990859346353E-004
   46.5000000000000       9.408482892070475E-004
   46.5500000000000       9.357703207513437E-004
   46.6000000000000       9.306656045187272E-004
   46.6500000000000       9.255345928448006E-004
   46.7000000000000       9.203777669103640E-004
   46.7500000000000       9.151955901700632E-004
   46.8000000000000       9.099885298223923E-004
   46.8500000000000       9.047570233329293E-004
   46.9000000000000       8.995015343135354E-004
   46.9500000000000       8.942225453702099E-004
   47.0000000000000       8.889205309817703E-004
   47.0500000000000       8.835959458431843E-004
   47.1000000000000       8.782493000267018E-004
   47.1500000000000       8.728810692051951E-004
   47.2000000000000       8.674916948354853E-004
   47.2500000000000       8.620816169311790E-004
   47.3000000000000       8.566512819462617E-004
   47.3500000000000       8.512011345300352E-004
   47.4000000000000       8.457316821663709E-004
   47.4500000000000       8.402434062841242E-004
   47.5000000000000       8.347367636285492E-004
   47.5500000000000       8.292122660702392E-004
   47.6000000000000       8.236703613531693E-004
   47.6500000000000       8.181114732133821E-004
   47.7000000000000       8.125360748019302E-004
   47.7500000000000       8.069445839344537E-004
   47.8000000000000       8.013374569228667E-004
   47.8500000000000       7.957151772942815E-004
   47.9000000000000       7.900781717626963E-004
   47.9500000000000       7.844268645262960E-004
   48.0000000000000       7.787617376276604E-004
   48.0500000000000       7.730832111031985E-004
   48.1000000000000       7.673916805568026E-004
   48.1500000000000       7.616875790723915E-004
   48.2000000000000       7.559713062923235E-004
   48.2500000000000       7.502432800919398E-004
   48.3000000000000       7.445039147804241E-004
   48.3500000000000       7.387536419224296E-004
   48.4000000000000       7.329928350570173E-004
   48.4500000000000       7.272219288914247E-004
   48.5000000000000       7.214413731741553E-004
   48.5500000000000       7.156515914676177E-004
   48.6000000000000       7.098530132784588E-004
   48.6500000000000       7.040460265936443E-004
   48.7000000000000       6.982310508558484E-004
   48.7500000000000       6.924085032102399E-004
   48.8000000000000       6.865787524951392E-004
   48.8500000000000       6.807421462916104E-004
   48.9000000000000       6.748990610949376E-004
   48.9500000000000       6.690499048341585E-004
   49.0000000000000       6.631950279773871E-004
   49.0500000000000       6.573347683103652E-004
   49.1000000000000       6.514694973284565E-004
   49.1500000000000       6.455995853225774E-004
   49.2000000000000       6.397254300510028E-004
   49.2500000000000       6.338474730862709E-004
   49.3000000000000       6.279662033760093E-004
   49.3500000000000       6.220820435001718E-004
   49.4000000000000       6.161954062042699E-004
   49.4500000000000       6.103066580123502E-004
   49.5000000000000       6.044162459604088E-004
   49.5500000000000       5.985245665700355E-004
   49.6000000000000       5.926319103841587E-004
   49.6500000000000       5.867387016648155E-004
   49.7000000000000       5.808452854085210E-004
   49.7500000000000       5.749520432291422E-004
   49.8000000000000       5.690593910003855E-004
   49.8500000000000       5.631677312410100E-004
   49.9000000000000       5.572774851384274E-004
   49.9500000000000       5.513890620918926E-004
   50.0000000000000       5.455028262815859E-004
   50.0500000000000       5.396191962779011E-004
   50.1000000000000       5.337385555331343E-004
   50.1500000000000       5.278613122704426E-004
   50.2000000000000       5.219878135303218E-004
   50.2500000000000       5.161184222735967E-004
   50.3000000000000       5.102535636325874E-004
   50.3500000000000       5.043936232473267E-004
   50.4000000000000       4.985389646708217E-004
   50.4500000000000       4.926899684430121E-004
   50.5000000000000       4.868469817132234E-004
   50.5500000000000       4.810103640495913E-004
   50.6000000000000       4.751804902782782E-004
   50.6500000000000       4.693577326529485E-004
   50.7000000000000       4.635424740128268E-004
   50.7500000000000       4.577350601288728E-004
   50.8000000000000       4.519358545707229E-004
   50.8500000000000       4.461451986484102E-004
   50.9000000000000       4.403634587363851E-004
   50.9500000000000       4.345909950950541E-004
   51.0000000000000       4.288281502748296E-004
   51.0500000000000       4.230752605059359E-004
   51.1000000000000       4.173326209335413E-004
   51.1500000000000       4.116005475768653E-004
   51.2000000000000       4.058793878530162E-004
   51.2500000000000       4.001694486751125E-004
   51.3000000000000       3.944710447086468E-004
   51.3500000000000       3.887845006678002E-004
   51.4000000000000       3.831101555183614E-004
   51.4500000000000       3.774482946498342E-004
   51.5000000000000       3.717992929802342E-004
   51.5500000000000       3.661635171092236E-004
   51.6000000000000       3.605413246824233E-004
   51.6500000000000       3.549330993780323E-004
   51.7000000000000       3.493391608066974E-004
   51.7500000000000       3.437597557770567E-004
   51.8000000000000       3.381952670467515E-004
   51.8500000000000       3.326459944747343E-004
   51.9000000000000       3.271122304194640E-004
   51.9500000000000       3.215942168656474E-004
   52.0000000000000       3.160922836247780E-004
   52.0500000000000       3.106067811842476E-004
   52.1000000000000       3.051380089813513E-004
   52.1500000000000       2.996862300769808E-004
   52.2000000000000       2.942517372108523E-004
   52.2500000000000       2.888348382442347E-004
   52.3000000000000       2.834358111556807E-004
   52.3500000000000       2.780549655537783E-004
   52.4000000000000       2.726925881195969E-004
   52.4500000000000       2.673489224368623E-004
   52.5000000000000       2.620242072532760E-004
   52.5500000000000       2.567186641897862E-004
   52.6000000000000       2.514325625124806E-004
   52.6500000000000       2.461661570115728E-004
   52.7000000000000       2.409196759216961E-004
   52.7500000000000       2.356933785112928E-004
   52.8000000000000       2.304875946829457E-004
   52.8500000000000       2.253025553301817E-004
   52.9000000000000       2.201385174857596E-004
   52.9500000000000       2.149957752678417E-004
   53.0000000000000       2.098745974954919E-004
   53.0500000000000       2.047752044147959E-004
   53.1000000000000       1.996978429937451E-004
   53.1500000000000       1.946427414879198E-004
   53.2000000000000       1.896101590291662E-004
   53.2500000000000       1.846003211562247E-004
   53.3000000000000       1.796134196224839E-004
   53.3500000000000       1.746496938734164E-004
   53.4000000000000       1.697094268709354E-004
   53.4500000000000       1.647928319603601E-004
   53.5000000000000       1.599001499245388E-004
   53.5500000000000       1.550316310151312E-004
   53.6000000000000       1.501875131948951E-004
   53.6500000000000       1.453680511694456E-004
   53.7000000000000       1.405734284791239E-004
   53.7500000000000       1.358038712053011E-004
   53.8000000000000       1.310596126656710E-004
   53.8500000000000       1.263408686813501E-004
   53.9000000000000       1.216478852577134E-004
   53.9500000000000       1.169808986814888E-004
   54.0000000000000       1.123401637931178E-004
   54.0500000000000       1.077259033123878E-004
   54.1000000000000       1.031383375164545E-004
   54.1500000000000       9.857767188360398E-005
   54.2000000000000       9.404417903159711E-005
   54.2500000000000       8.953802947171020E-005
   54.3000000000000       8.505942046532975E-005
   54.3500000000000       8.060852820094389E-005
   54.4000000000000       7.618551267599357E-005
   54.4500000000000       7.179057945535667E-005
   54.5000000000000       6.742388324409358E-005
   54.5500000000000       6.308565612407816E-005
   54.6000000000000       5.877612088991891E-005
   54.6500000000000       5.449540464806964E-005
   54.7000000000000       5.024370680957449E-005
   54.7500000000000       4.602119758253191E-005
   54.8000000000000       4.182806994597936E-005
   54.8500000000000       3.766450669489307E-005
   54.9000000000000       3.353071688184344E-005
   54.9500000000000       2.942690678190472E-005
   55.0000000000000       2.535326603493139E-005
   55.0500000000000       2.130994968275880E-005
   55.1000000000000       1.729710762714258E-005
   55.1500000000000       1.331486910192185E-005
   55.2000000000000       9.363425748720821E-006
   55.2500000000000       5.442930342408169E-006
   55.3000000000000       1.553591060768484E-006
   55.3500000000000      -2.304450908619043E-006
   55.4000000000000      -6.130990550177245E-006
   55.4500000000000      -9.925894202446251E-006
   55.5000000000000      -1.368900146110868E-005
   55.5500000000000      -1.742017193724003E-005
   55.6000000000000      -2.111926146884191E-005
   55.6500000000000      -2.478614466248256E-005
   55.7000000000000      -2.842064440158384E-005
   55.7500000000000      -3.202260704734368E-005
   55.8000000000000      -3.559189450878488E-005
   55.8500000000000      -3.912839238336532E-005
   55.9000000000000      -4.263197406361565E-005
   55.9500000000000      -4.610249709408297E-005
   56.0000000000000      -4.953981849426026E-005
   56.0500000000000      -5.294378172653925E-005
   56.1000000000000      -5.631428248472264E-005
   56.1500000000000      -5.965122243175174E-005
   56.2000000000000      -6.295446115158393E-005
   56.2500000000000      -6.622391004301875E-005
   56.3000000000000      -6.945944062869256E-005
   56.3500000000000      -7.266098286447515E-005
   56.4000000000000      -7.582846820205855E-005
   56.4500000000000      -7.896176214219310E-005
   56.5000000000000      -8.206081528280916E-005
   56.5500000000000      -8.512554827274893E-005
   56.6000000000000      -8.815583143777934E-005
   56.6500000000000      -9.115156901506194E-005
   56.7000000000000      -9.411267556372307E-005
   56.7500000000000      -9.703912311762108E-005
   56.8000000000000      -9.993082440872145E-005
   56.8500000000000      -1.027877019339490E-004
   56.9000000000000      -1.056096865898363E-004
   56.9500000000000      -1.083968050764838E-004
   57.0000000000000      -1.111490190411784E-004
   57.0500000000000      -1.138663628535920E-004
   57.1000000000000      -1.165488496394091E-004
   57.1500000000000      -1.191964893233327E-004
   57.2000000000000      -1.218092914883604E-004
   57.2500000000000      -1.243872628087055E-004
   57.3000000000000      -1.269304038796384E-004
   57.3500000000000      -1.294387299438844E-004
   57.4000000000000      -1.319122835471862E-004
   57.4500000000000      -1.343510773180356E-004
   57.5000000000000      -1.367551666887509E-004
   57.5500000000000      -1.391245982958169E-004
   57.6000000000000      -1.414593677048292E-004
   57.6500000000000      -1.437595166686860E-004
   57.7000000000000      -1.460250931839121E-004
   57.7500000000000      -1.482561112828391E-004
   57.8000000000000      -1.504526498342273E-004
   57.8500000000000      -1.526148030699228E-004
   57.9000000000000      -1.547427099220362E-004
   57.9500000000000      -1.568364180641309E-004
   58.0000000000000      -1.588960079184728E-004
   58.0500000000000      -1.609215800637501E-004
   58.1000000000000      -1.629132414516288E-004
   58.1500000000000      -1.648711107926216E-004
   58.2000000000000      -1.667952794960318E-004
   58.2500000000000      -1.686858307317366E-004
   58.3000000000000      -1.705428547744027E-004
   58.3500000000000      -1.723664354738894E-004
   58.4000000000000      -1.741567143648697E-004
   58.4500000000000      -1.759138034589413E-004
   58.5000000000000      -1.776377962892244E-004
   58.5500000000000      -1.793288140244753E-004
   58.6000000000000      -1.809869845367857E-004
   58.6500000000000      -1.826123749852074E-004
   58.7000000000000      -1.842050590338332E-004
   58.7500000000000      -1.857651083714938E-004
   58.8000000000000      -1.872926278162164E-004
   58.8500000000000      -1.887877047452028E-004
   58.9000000000000      -1.902504656393711E-004
   58.9500000000000      -1.916810052232231E-004
   59.0000000000000      -1.930794553461251E-004
   59.0500000000000      -1.944458967667306E-004
   59.1000000000000      -1.957804157501033E-004
   59.1500000000000      -1.970831429575964E-004
   59.2000000000000      -1.983542300439565E-004
   59.2500000000000      -1.995937911404113E-004
   59.3000000000000      -2.008019743466579E-004
   59.3500000000000      -2.019789378784132E-004
   59.4000000000000      -2.031248685912990E-004
   59.4500000000000      -2.042400209543009E-004
   59.5000000000000      -2.053245282294055E-004
   59.5500000000000      -2.063785300637818E-004
   59.6000000000000      -2.074021593480883E-004
   59.6500000000000      -2.083955764505599E-004
   59.7000000000000      -2.093589412255706E-004
   59.7500000000000      -2.102924381148947E-004
   59.8000000000000      -2.111962665035277E-004
   59.8500000000000      -2.120706205944434E-004
   59.9000000000000      -2.129157110567409E-004
   59.9500000000000      -2.137317354633917E-004
   60.0000000000000      -2.145188634027140E-004
   60.0500000000000      -2.152772921501676E-004
   60.1000000000000      -2.160072165947212E-004
   60.1500000000000      -2.167088265607856E-004
   60.2000000000000      -2.173823468400792E-004
   60.2500000000000      -2.180279891806848E-004
   60.3000000000000      -2.186459363551244E-004
   60.3500000000000      -2.192363485631086E-004
   60.4000000000000      -2.197994242159777E-004
   60.4500000000000      -2.203353706480495E-004
   60.5000000000000      -2.208443919315331E-004
   60.5500000000000      -2.213267137952178E-004
   60.6000000000000      -2.217825599775982E-004
   60.6500000000000      -2.222121336157458E-004
   60.7000000000000      -2.226156577553186E-004
   60.7500000000000      -2.229934058545676E-004
   60.8000000000000      -2.233455646988156E-004
   60.8500000000000      -2.236723256936650E-004
   60.9000000000000      -2.239739049153241E-004
   60.9500000000000      -2.242505251853632E-004
   61.0000000000000      -2.245023642478860E-004
   61.0500000000000      -2.247296824862454E-004
   61.1000000000000      -2.249326371851385E-004
   61.1500000000000      -2.251114322628273E-004
   61.2000000000000      -2.252663045359699E-004
   61.2500000000000      -2.253974703980311E-004
   61.3000000000000      -2.255051380049564E-004
   61.3500000000000      -2.255895090061233E-004
   61.4000000000000      -2.256508307129197E-004
   61.4500000000000      -2.256893285093978E-004
   61.5000000000000      -2.257052209920244E-004
   61.5500000000000      -2.256987431947334E-004
   61.6000000000000      -2.256701203934809E-004
   61.6500000000000      -2.256195539083592E-004
   61.7000000000000      -2.255472329815957E-004
   61.7500000000000      -2.254533553682432E-004
   61.8000000000000      -2.253381734651206E-004
   61.8500000000000      -2.252019182500259E-004
   61.9000000000000      -2.250448051107743E-004
   61.9500000000000      -2.248670358789655E-004
   62.0000000000000      -2.246688423598326E-004
   62.0500000000000      -2.244504666554614E-004
   62.1000000000000      -2.242121105669009E-004
   62.1500000000000      -2.239539676398440E-004
   62.2000000000000      -2.236762109279582E-004
   62.2500000000000      -2.233791209860929E-004
   62.3000000000000      -2.230628598256550E-004
   62.3500000000000      -2.227276779396698E-004
   62.4000000000000      -2.223737426369512E-004
   62.4500000000000      -2.220012634243682E-004
   62.5000000000000      -2.216104847559663E-004
   62.5500000000000      -2.212016265591154E-004
   62.6000000000000      -2.207749324540223E-004
   62.6500000000000      -2.203306464342167E-004
   62.7000000000000      -2.198690223561306E-004
   62.7500000000000      -2.193902653297265E-004
   62.8000000000000      -2.188945619976702E-004
   62.8500000000000      -2.183821487517212E-004
   62.9000000000000      -2.178532404303080E-004
   62.9500000000000      -2.173081007140552E-004
   63.0000000000000      -2.167469429758746E-004
   63.0500000000000      -2.161699768864282E-004
   63.1000000000000      -2.155774024425514E-004
   63.1500000000000      -2.149694392025344E-004
   63.2000000000000      -2.143463232229111E-004
   63.2500000000000      -2.137082336805387E-004
   63.3000000000000      -2.130554173410089E-004
   63.3500000000000      -2.123880854305425E-004
   63.4000000000000      -2.117064926499589E-004
   63.4500000000000      -2.110108389117209E-004
   63.5000000000000      -2.103013767557133E-004
   63.5500000000000      -2.095783247050266E-004
   63.6000000000000      -2.088419327688936E-004
   63.6500000000000      -2.080924849151205E-004
   63.7000000000000      -2.073302430681162E-004
   63.7500000000000      -2.065554663280425E-004
   63.8000000000000      -2.057684064638521E-004
   63.8500000000000      -2.049692794828617E-004
   63.9000000000000      -2.041583293325182E-004
   63.9500000000000      -2.033357500867297E-004
   64.0000000000000      -2.025017598677564E-004
   64.0500000000000      -2.016565588471789E-004
   64.1000000000000      -2.008003554706475E-004
   64.1500000000000      -1.999333815601252E-004
   64.2000000000000      -1.990557954273823E-004
   64.2500000000000      -1.981677953875876E-004
   64.3000000000000      -1.972695447661634E-004
   64.3500000000000      -1.963612819951968E-004
   64.4000000000000      -1.954432058451362E-004
   64.4500000000000      -1.945155767053815E-004
   64.5000000000000      -1.935786273130348E-004
   64.5500000000000      -1.926326213971358E-004
   64.6000000000000      -1.916777767195602E-004
   64.6500000000000      -1.907143274144018E-004
   64.7000000000000      -1.897424699347646E-004
   64.7500000000000      -1.887624353077708E-004
   64.8000000000000      -1.877744204694681E-004
   64.8500000000000      -1.867786319794849E-004
   64.9000000000000      -1.857752802383668E-004
   64.9500000000000      -1.847645785408962E-004
   65.0000000000000      -1.837467080823018E-004
   65.0500000000000      -1.827219042414584E-004
   65.1000000000000      -1.816903600263382E-004
   65.1500000000000      -1.806522680193403E-004
   65.2000000000000      -1.796077954868085E-004
   65.2500000000000      -1.785572019065115E-004
   65.3000000000000      -1.775006761528892E-004
   65.3500000000000      -1.764384342843223E-004
   65.4000000000000      -1.753707339415722E-004
   65.4500000000000      -1.742977976746865E-004
   65.5000000000000      -1.732197818158171E-004
   65.5500000000000      -1.721368880173320E-004
   65.6000000000000      -1.710493549583789E-004
   65.6500000000000      -1.699573426388882E-004
   65.7000000000000      -1.688610246465524E-004
   65.7500000000000      -1.677605963406357E-004
   65.8000000000000      -1.666562423527044E-004
   65.8500000000000      -1.655482076515094E-004
   65.9000000000000      -1.644367047431112E-004
   65.9500000000000      -1.633219900780732E-004
   66.0000000000000      -1.622042633238782E-004
   66.0500000000000      -1.610837821352831E-004
   66.1000000000000      -1.599607444699202E-004
   66.1500000000000      -1.588353652016929E-004
   66.2000000000000      -1.577077971517206E-004
   66.2500000000000      -1.565782171706583E-004
   66.3000000000000      -1.554468152909989E-004
   66.3500000000000      -1.543137891006356E-004
   66.4000000000000      -1.531792834802049E-004
   66.4500000000000      -1.520435459863107E-004
   66.5000000000000      -1.509067442640499E-004
   66.5500000000000      -1.497690440075552E-004
   66.6000000000000      -1.486306441664922E-004
   66.6500000000000      -1.474916986450232E-004
   66.7000000000000      -1.463523959314962E-004
   66.7500000000000      -1.452129194179815E-004
   66.8000000000000      -1.440734825332100E-004
   66.8500000000000      -1.429342282683184E-004
   66.9000000000000      -1.417953339395714E-004
   66.9500000000000      -1.406569739669000E-004
   67.0000000000000      -1.395193328892542E-004
   67.0500000000000      -1.383825733605540E-004
   67.1000000000000      -1.372468208557758E-004
   67.1500000000000      -1.361121788144315E-004
   67.2000000000000      -1.349787777420325E-004
   67.2500000000000      -1.338467614384672E-004
   67.3000000000000      -1.327163019110679E-004
   67.3500000000000      -1.315876007772314E-004
   67.4000000000000      -1.304607792682326E-004
   67.4500000000000      -1.293359979452072E-004
   67.5000000000000      -1.282134272536339E-004
   67.5500000000000      -1.270931872425834E-004
   67.6000000000000      -1.259754405041758E-004
   67.6500000000000      -1.248603686775522E-004
   67.7000000000000      -1.237481161669891E-004
   67.7500000000000      -1.226388492762949E-004
   67.8000000000000      -1.215327424297376E-004
   67.8500000000000      -1.204299406830605E-004
   67.9000000000000      -1.193305227349302E-004
   67.9500000000000      -1.182345468699185E-004
   68.0000000000000      -1.171421533046505E-004
   68.0500000000000      -1.160534963642624E-004
   68.1000000000000      -1.149686941622680E-004
   68.1500000000000      -1.138878709101597E-004
   68.2000000000000      -1.128111463552827E-004
   68.2500000000000      -1.117386540692802E-004
   68.3000000000000      -1.106705501810594E-004
   68.3500000000000      -1.096069815211149E-004
   68.4000000000000      -1.085480755639884E-004
   68.4500000000000      -1.074939713048745E-004
   68.5000000000000      -1.064447921417958E-004
   68.5500000000000      -1.054006042003422E-004
   68.6000000000000      -1.043615361577052E-004
   68.6500000000000      -1.033277283032779E-004
   68.7000000000000      -1.022993246769185E-004
   68.7500000000000      -1.012764371795677E-004
   68.8000000000000      -1.002592005391290E-004
   68.8500000000000      -9.924766783975037E-005
   68.9000000000000      -9.824192383744902E-005
   68.9500000000000      -9.724208869293584E-005
   69.0000000000000      -9.624829295041110E-005
   69.0500000000000      -9.526058418655207E-005
   69.1000000000000      -9.427909248794350E-005
   69.1500000000000      -9.330390578132283E-005
   69.2000000000000      -9.233505208479405E-005
   69.2500000000000      -9.137262384394913E-005
   69.3000000000000      -9.041673676002518E-005
   69.3500000000000      -8.946746909036010E-005
   69.4000000000000      -8.852487658690236E-005
   69.4500000000000      -8.758905265551059E-005
   69.5000000000000      -8.666005912945689E-005
   69.5500000000000      -8.573804014293113E-005
   69.6000000000000      -8.482310573317308E-005
   69.6500000000000      -8.391532982527729E-005
   69.7000000000000      -8.301481649981828E-005
   69.7500000000000      -8.212167163664601E-005
   69.8000000000000      -8.123594246084375E-005
   69.8500000000000      -8.035769664592940E-005
   69.9000000000000      -7.948699753173184E-005
   69.9500000000000      -7.862391579581030E-005
   70.0000000000000      -7.776851688164551E-005
   70.0500000000000      -7.692087129744397E-005
   70.1000000000000      -7.608104286335412E-005
   70.1500000000000      -7.524907760910146E-005
   70.2000000000000      -7.442507887058992E-005
   70.2500000000000      -7.360913538788444E-005
   70.3000000000000      -7.280132852064447E-005
   70.3500000000000      -7.200175333827358E-005
   70.4000000000000      -7.121044277056129E-005
   70.4500000000000      -7.042745418711772E-005
   70.5000000000000      -6.965277229926423E-005
   70.5500000000000      -6.888643656449543E-005
   70.6000000000000      -6.812851675315459E-005
   70.6500000000000      -6.737905738036907E-005
   70.7000000000000      -6.663816044611068E-005
   70.7500000000000      -6.590595040485883E-005
   70.8000000000000      -6.518245966850100E-005
   70.8500000000000      -6.446772908965863E-005
   70.9000000000000      -6.376182665537676E-005
   70.9500000000000      -6.306473978513351E-005
   71.0000000000000      -6.237651677496676E-005
   71.0500000000000      -6.169718891771497E-005
   71.1000000000000      -6.102684751882803E-005
   71.1500000000000      -6.036553677045193E-005
   71.2000000000000      -5.971330947340560E-005
   71.2500000000000      -5.907020116072440E-005
   71.3000000000000      -5.843625861316112E-005
   71.3500000000000      -5.781153160230154E-005
   71.4000000000000      -5.719606525803548E-005
   71.4500000000000      -5.658994077435691E-005
   71.5000000000000      -5.599320495084384E-005
   71.5500000000000      -5.540591426112402E-005
   71.6000000000000      -5.482809444683066E-005
   71.6500000000000      -5.425977182982622E-005
   71.7000000000000      -5.370096773223902E-005
   71.7500000000000      -5.315173426226044E-005
   71.8000000000000      -5.261205990678835E-005
   71.8500000000000      -5.208196208474013E-005
   71.9000000000000      -5.156145457281289E-005
   71.9500000000000      -5.105053062789953E-005
   72.0000000000000      -5.054920436938734E-005
   72.0500000000000      -5.005744291835566E-005
   72.1000000000000      -4.957525780030292E-005
   72.1500000000000      -4.910265013875978E-005
   72.2000000000000      -4.863965802135562E-005
   72.2500000000000      -4.818628232132853E-005
   72.3000000000000      -4.774253535880477E-005
   72.3500000000000      -4.730838634797025E-005
   72.4000000000000      -4.688384494799231E-005
   72.4500000000000      -4.646887245453448E-005
   72.5000000000000      -4.606348441634641E-005
   72.5500000000000      -4.566763442500631E-005
   72.6000000000000      -4.528132429073260E-005
   72.6500000000000      -4.490448850484377E-005
   72.7000000000000      -4.453710071841212E-005
   72.7500000000000      -4.417918053870918E-005
   72.8000000000000      -4.383072668435248E-005
   72.8500000000000      -4.349173228695602E-005
   72.9000000000000      -4.316212875416911E-005
   72.9500000000000      -4.284187898016957E-005
   73.0000000000000      -4.253098784468236E-005
   73.0500000000000      -4.222950819219779E-005
   73.1000000000000      -4.193743285162754E-005
   73.1500000000000      -4.165469754463314E-005
   73.2000000000000      -4.138128274374834E-005
   73.2500000000000      -4.111717308301461E-005
   73.3000000000000      -4.086232344975087E-005
   73.3500000000000      -4.061665839429327E-005
   73.4000000000000      -4.038012773611939E-005
   73.4500000000000      -4.015268630484689E-005
   73.5000000000000      -3.993427779462322E-005
   73.5500000000000      -3.972489256023780E-005
   73.6000000000000      -3.952453021986154E-005
   73.6500000000000      -3.933316800221438E-005
   73.7000000000000      -3.915078867148661E-005
   73.7500000000000      -3.897738279133439E-005
   73.8000000000000      -3.881292697606208E-005
   73.8500000000000      -3.865740714367864E-005
   73.9000000000000      -3.851074390660679E-005
   73.9500000000000      -3.837290358768908E-005
   74.0000000000000      -3.824381738502739E-005
   74.0500000000000      -3.812347682307943E-005
   74.1000000000000      -3.801181734792715E-005
   74.1500000000000      -3.790876738274053E-005
   74.2000000000000      -3.781430422902114E-005
   74.2500000000000      -3.772834962933479E-005
   74.3000000000000      -3.765080468623725E-005
   74.3500000000000      -3.758167039375270E-005
   74.4000000000000      -3.752090528313479E-005
   74.4500000000000      -3.746852076940384E-005
   74.5000000000000      -3.742447331907893E-005
   74.5500000000000      -3.738870744231202E-005
   74.6000000000000      -3.736117753901857E-005
   74.6500000000000      -3.734181870605298E-005
   74.7000000000000      -3.733055524961417E-005
   74.7500000000000      -3.732728307361429E-005
   74.8000000000000      -3.733191353242180E-005
   74.8500000000000      -3.734439469530062E-005
   74.9000000000000      -3.736470022546893E-005
   74.9500000000000      -3.739272587273813E-005
   75.0000000000000      -3.742835284749170E-005


==> anc/fig9_midpoint_/Analysis_tau05.dat <==
# T (GeV)  C(0)V   (fm**-3)   alpha (1/fm)   beta  (1/fm)   gamma    Ds (fm) 
0.20 0.00844 0.98433 0.76221 1.26666 0.57937
0.25 0.00989 0.88067 0.65487 1.27858 0.66904
0.30 0.01105 1.14762 0.92553 1.24487 0.75363
0.35 0.01208 1.04187 0.81360 1.26197 0.80564
0.40 0.01301 1.06936 0.83917 1.25889 0.85926
0.45 0.01393 1.14736 0.91907 1.24537 0.92419
0.50 0.01457 1.14465 0.91215 1.24908 0.95036


==> anc/fig9_midpoint_/Analysis_tau05_3param.dat <==
# T (GeV)  C(0)V   (fm**-3)   alpha (1/fm)   beta  (1/fm)   gamma    Ds (fm) 
0.20 0.00842 1.01660 0.79463 1.27146 0.57941
0.25 0.00982 0.95367 0.72837 1.28723 0.66921
0.30 0.01105 1.14945 0.92737 1.24514 0.75363
0.35 0.01205 1.07008 0.84193 1.26612 0.80567
0.40 0.01298 1.09651 0.86643 1.26277 0.85929
0.45 0.01392 1.16178 0.93353 1.24737 0.92421
0.50 0.01455 1.16322 0.93078 1.25164 0.95038



==> anc/fig9_midpoint_/Analysis_tau1.dat <==
# T (GeV)  C(0)V   (fm**-3)   alpha (1/fm)   beta  (1/fm)   gamma    Ds (fm) 
0.20 0.00834 0.47941 0.18923 2.45565 0.55398
0.25 0.00969 0.45458 0.14487 2.95404 0.62879
0.30 0.01081 0.48725 0.18811 2.49294 0.69846
0.35 0.01189 0.51397 0.21989 2.29963 0.76690
0.40 0.01291 0.51255 0.21906 2.28387 0.83126
0.45 0.01378 0.49913 0.19673 2.44019 0.87540
0.50 0.01448 0.49599 0.18851 2.50488 0.90945


==> anc/fig9_midpoint_/Analysis_tau1_3param.dat <==
# T (GeV)  C(0)V   (fm**-3)   alpha (1/fm)   beta  (1/fm)   gamma    Ds (fm) 
0.20 0.00831 0.48775 0.19918 2.41311 0.55408
0.25 0.00962 0.46935 0.16433 2.77658 0.62907
0.30 0.01076 0.49776 0.20074 2.43636 0.69862
0.35 0.01186 0.51881 0.22546 2.28412 0.76696
0.40 0.01287 0.51987 0.22746 2.26068 0.83137
0.45 0.01371 0.51006 0.20970 2.38878 0.87559
0.50 0.01439 0.51019 0.20560 2.42772 0.90972


==> anc/fig9_midpoint_/Analysis_tau5.dat <==
# T (GeV)  C(0)V   (fm**-3)   alpha (1/fm)   beta  (1/fm)   gamma    Ds (fm) 
0.20 0.00835 0.09361 0.17437 0.46473 0.50809
0.25 0.00974 0.09622 0.17766 0.49127 0.59754
0.30 0.01107 0.09331 0.17610 0.45159 0.65744
0.35 0.01206 0.09320 0.17709 0.45155 0.71211
0.40 0.01307 0.09182 0.17706 0.42756 0.75151
0.45 0.01387 0.09465 0.17771 0.42906 0.79841
0.50 0.01460 0.09427 0.17834 0.42207 0.83056


==> anc/fig9_midpoint_/Analysis_tau5_3param.dat <==
# T (GeV)  C(0)V   (fm**-3)   alpha (1/fm)   beta  (1/fm)   gamma    Ds (fm) 
0.20 0.00823 0.09864 0.18014 0.53922 0.52179
0.25 0.00966 0.10107 0.18156 0.54743 0.61230
0.30 0.01093 0.10002 0.18233 0.53509 0.68157
0.35 0.01194 0.10101 0.18300 0.53545 0.74241
0.40 0.01290 0.10065 0.18414 0.52490 0.78944
0.45 0.01366 0.10426 0.18593 0.53944 0.83950
0.50 0.01438 0.10418 0.18663 0.53319 0.87539


==> anc/fig9_midpoint_/Analysis_tau8.dat <==
# T (GeV)  C(0)V   (fm**-3)   alpha (1/fm)   beta  (1/fm)   gamma    Ds (fm) 
0.20 0.00833 0.05800 0.14612 0.33966 0.49528
0.25 0.00973 0.05818 0.14855 0.34219 0.56870
0.30 0.01094 0.05891 0.14842 0.34092 0.64156
0.35 0.01197 0.05861 0.14986 0.33124 0.68309
0.40 0.01304 0.05814 0.14764 0.30253 0.72708
0.45 0.01392 0.05898 0.14918 0.30731 0.77418
0.50 0.01480 0.05809 0.14854 0.29150 0.80535


==> anc/fig9_midpoint_/Analysis_tau8_3param.dat <==
# T (GeV)  C(0)V   (fm**-3)   alpha (1/fm)   beta  (1/fm)   gamma    Ds (fm) 
0.20 0.00825 0.06360 0.15112 0.41572 0.52951
0.25 0.00965 0.06434 0.15316 0.41421 0.61032
0.30 0.01086 0.06636 0.15366 0.42449 0.69630
0.35 0.01188 0.06675 0.15545 0.41955 0.74764
0.40 0.01287 0.06847 0.15599 0.42735 0.81796
0.45 0.01375 0.06987 0.15735 0.43112 0.87240
0.50 0.01460 0.06988 0.15762 0.42751 0.92024

